Pentagon functions for massless planar scattering amplitudes

Loop amplitudes for massless five particle scattering processes contain Feynman integrals depending on the external momentum invariants: pentagon functions. We perform a detailed study of the analyticity properties and cut structure of these functions up to two loops in the planar case, where we classify and identify the minimal set of basis functions. They are computed from the canonical form of their differential equations and expressed in terms of generalized polylogarithms, or alternatively as one-dimensional integrals. We present analytical expressions and numerical evaluation routines for these pentagon functions, in all kinematical configurations relevant to five-particle scattering processes.

==> anc/Atilde_W.txt <==
   {{-2*Log[W[2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -2*Log[W[5]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, -2*Log[W[1]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, -2*Log[W[3]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, -2*Log[W[4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, -Log[W[1]] - Log[W[4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, Log[W[1]]/2 - Log[W[4]]/2, 0, -Log[W[1]] - Log[W[11]], 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, Log[W[1]]/2 - Log[W[3]]/2, 0, 0, 0, 
      -Log[W[1]] - Log[W[13]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
      -2*Log[W[4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[W[4]], 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[W[2]] - Log[W[4]], 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, Log[W[2]]/2 - Log[W[4]]/2, 0, 0, 0, 0, 0, 0, 
      -Log[W[2]] - Log[W[14]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, Log[W[2]]/2 - Log[W[5]]/2, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -Log[W[2]] - Log[W[12]], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {Log[W[2]]/2 - Log[W[4]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -Log[W[4]] - Log[W[14]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, Log[W[1]]/2 - Log[W[4]]/2, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -Log[W[4]] - Log[W[11]], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {(3*Log[W[14]])/2 - (3*Log[W[16]])/2, 0, 0, 0, 
      (3*Log[W[4]])/2 - (3*Log[W[14]])/2, 0, -3*Log[W[11]] + 3*Log[W[16]], 0, 
      0, 0, 0, 0, 0, 0, 0, -Log[W[1]] - 2*Log[W[2]] + Log[W[16]], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, (3*Log[W[15]])/2 - (3*Log[W[20]])/2, 0, (3*Log[W[3]])/2 - 
       (3*Log[W[15]])/2, 0, 0, 0, -3*Log[W[13]] + 3*Log[W[20]], 0, 0, 0, 0, 
      0, 0, 0, 0, -Log[W[1]] - 2*Log[W[5]] + Log[W[20]], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, (3*Log[W[2]])/2 - (3*Log[W[14]])/2, 0, 0, 0, 0, 0, 0, 0, 
      -3*Log[W[14]] + 3*Log[W[19]], 0, 0, -3*Log[W[2]] + 3*Log[W[12]] + 
       3*Log[W[14]] - 3*Log[W[19]], 0, 0, 0, 0, -2*Log[W[4]] - 2*Log[W[5]] + 
       Log[W[14]] + Log[W[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {-Log[W[4]]/2 - Log[W[5]]/2 + Log[W[12]]/2 + Log[W[14]]/2, 
      Log[W[4]]/2 - Log[W[12]]/2, 0, 0, Log[W[5]]/2 - Log[W[14]]/2, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[W[4]] - 2*Log[W[5]] + 
       2*Log[W[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, (3*Log[W[1]])/2 - (3*Log[W[11]])/2, 0, 0, 0, 
      -3*Log[W[1]] + 3*Log[W[11]] + 3*Log[W[13]] - 3*Log[W[18]], 0, 
      -3*Log[W[11]] + 3*Log[W[18]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -2*Log[W[3]] - 2*Log[W[4]] + Log[W[11]] + Log[W[18]], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -Log[W[1]]/2 + Log[W[4]]/2, 0, 
      -Log[W[1]]/2 + Log[W[4]]/2, -Log[W[1]] + Log[W[4]], 
      2*Log[W[1]] - 2*Log[W[4]], 0, 0, 0, 0, 0, 0, 0, 
      -2*Log[W[1]] + 2*Log[W[4]], 0, 0, 0, 0, 0, -2*Log[W[1]] - 2*Log[W[4]] + 
       2*Log[W[11]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, Log[W[1]]/8 + Log[W[3]]/2 - Log[W[4]]/2 - Log[W[18]]/8, 
      Log[W[1]]/8 - Log[W[3]]/2 + Log[W[4]]/2 - Log[W[18]]/8, 0, 
      Log[W[1]]/2 + 2*Log[W[3]] - 2*Log[W[4]] - Log[W[18]]/2, 
      Log[W[1]]/2 - 2*Log[W[3]] + 2*Log[W[4]] - Log[W[18]]/2, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, (-3*Log[W[1]])/2 - 2*Log[W[3]] - 2*Log[W[4]] + 
       4*Log[W[6]] - Log[W[18]]/2, -Log[W[1]]/4 + Log[W[18]]/4, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, (3*Log[W[1]])/4 - 
       (3*Log[W[18]])/4, (3*Log[W[1]])/4 - (3*Log[W[18]])/4, 0, 
      -3*Log[W[1]] + 6*Log[W[11]] - 3*Log[W[18]], 
      -3*Log[W[1]] + 6*Log[W[13]] - 3*Log[W[18]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 3*Log[W[1]] - 3*Log[W[18]], Log[W[1]]/2 - 2*Log[W[3]] - 
       2*Log[W[4]] + (3*Log[W[18]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, (3*Log[W[11]])/2 - (3*Log[W[16]])/2, 0, 
      (3*Log[W[4]])/2 - (3*Log[W[11]])/2, 0, 0, 0, 0, 0, 0, 
      -3*Log[W[14]] + 3*Log[W[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -2*Log[W[1]] - Log[W[2]] + Log[W[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, (3*Log[W[5]])/2 - (3*Log[W[15]])/2, 0, 
      (3*Log[W[15]])/2 - (3*Log[W[17]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 
      -3*Log[W[12]] + 3*Log[W[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -Log[W[2]] - 2*Log[W[3]] + Log[W[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {-Log[W[1]]/2 + Log[W[2]]/2 + Log[W[4]]/8 - Log[W[16]]/8, 0, 
      Log[W[1]]/2 - Log[W[2]]/2 + Log[W[4]]/8 - Log[W[16]]/8, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -2*Log[W[1]] + 2*Log[W[2]] - Log[W[4]]/2 + Log[W[16]]/2, 
      2*Log[W[1]] - 2*Log[W[2]] - Log[W[4]]/2 + Log[W[16]]/2, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -2*Log[W[1]] - 2*Log[W[2]] - (3*Log[W[4]])/2 + 
       4*Log[W[9]] - Log[W[16]]/2, -Log[W[4]]/4 + Log[W[16]]/4, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {(3*Log[W[4]])/4 - (3*Log[W[16]])/4, 0, 
      (3*Log[W[4]])/4 - (3*Log[W[16]])/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      3*Log[W[4]] - 6*Log[W[14]] + 3*Log[W[16]], 3*Log[W[4]] - 6*Log[W[11]] + 
       3*Log[W[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      3*Log[W[4]] - 3*Log[W[16]], -2*Log[W[1]] - 2*Log[W[2]] + Log[W[4]]/2 + 
       (3*Log[W[16]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, Log[W[1]]/2 - Log[W[15]]/2, Log[W[5]]/2 - Log[W[13]]/2, 
      -Log[W[1]]/2 - Log[W[5]]/2 + Log[W[13]]/2 + Log[W[15]]/2, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -2*Log[W[1]] - 2*Log[W[5]] + 2*Log[W[20]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {Log[W[3]]/2 - Log[W[12]]/2, -Log[W[2]]/2 - Log[W[3]]/2 + 
       Log[W[12]]/2 + Log[W[15]]/2, 0, Log[W[2]]/2 - Log[W[15]]/2, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -2*Log[W[2]] - 2*Log[W[3]] + 2*Log[W[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-Log[W[2]]/2 + Log[W[4]]/2, 0, 0, 0, -Log[W[2]]/2 + Log[W[4]]/2, 0, 0, 
      0, 0, 0, -Log[W[2]] + Log[W[4]], 2*Log[W[2]] - 2*Log[W[4]], 0, 
      -2*Log[W[2]] + 2*Log[W[4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -2*Log[W[2]] - 2*Log[W[4]] + 2*Log[W[14]], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, Log[W[2]]/8 - Log[W[4]]/2 + Log[W[5]]/2 - Log[W[19]]/8, 0, 0, 
      Log[W[2]]/8 + Log[W[4]]/2 - Log[W[5]]/2 - Log[W[19]]/8, 0, 0, 0, 0, 0, 
      0, Log[W[2]]/2 - 2*Log[W[4]] + 2*Log[W[5]] - Log[W[19]]/2, 
      Log[W[2]]/2 + 2*Log[W[4]] - 2*Log[W[5]] - Log[W[19]]/2, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*Log[W[2]])/2 - 2*Log[W[4]] - 
       2*Log[W[5]] + 4*Log[W[7]] - Log[W[19]]/2, -Log[W[2]]/4 + Log[W[19]]/4, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, (3*Log[W[2]])/4 - (3*Log[W[19]])/4, 0, 0, 
      (3*Log[W[2]])/4 - (3*Log[W[19]])/4, 0, 0, 0, 0, 0, 0, 
      -3*Log[W[2]] + 6*Log[W[14]] - 3*Log[W[19]], 
      -3*Log[W[2]] + 6*Log[W[12]] - 3*Log[W[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 3*Log[W[2]] - 3*Log[W[19]], 
      Log[W[2]]/2 - 2*Log[W[4]] - 2*Log[W[5]] + (3*Log[W[19]])/2, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {(3*Log[W[2]])/2 - (3*Log[W[12]])/2, (3*Log[W[12]])/2 - 
       (3*Log[W[19]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      3*Log[W[14]] - 3*Log[W[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, -Log[W[4]] - 2*Log[W[5]] + Log[W[19]], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, Log[W[3]]/2 + Log[W[4]]/2 - Log[W[11]]/2 - Log[W[13]]/2, 
      -Log[W[4]]/2 + Log[W[13]]/2, -Log[W[3]]/2 + Log[W[11]]/2, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -2*Log[W[3]] - 2*Log[W[4]] + 2*Log[W[18]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, (3*Log[W[1]])/2 - (3*Log[W[13]])/2, (3*Log[W[13]])/2 - 
       (3*Log[W[18]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      3*Log[W[11]] - 3*Log[W[18]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -2*Log[W[3]] - Log[W[4]] + Log[W[18]], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 2*Log[W[11]] - 2*Log[W[16]], 0, 0, 
      2*Log[W[4]] - 2*Log[W[11]] - 2*Log[W[14]] + 2*Log[W[16]], 0, 
      2*Log[W[14]] - 2*Log[W[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[W[1]] - Log[W[2]] - Log[W[4]] + 
       Log[W[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, (3*Log[W[29]])/4 + (3*Log[W[30]])/4, 0, 
      (3*Log[W[26]])/4 + (3*Log[W[30]])/4, 0, 0, 0, (3*Log[W[27]])/2 - 
       (3*Log[W[29]])/2 - (3*Log[W[30]])/2, 0, (-3*Log[W[27]])/2 - 
       (3*Log[W[28]])/2 + (3*Log[W[30]])/2, 0, 0, (-3*Log[W[26]])/2 + 
       (3*Log[W[28]])/2 - (3*Log[W[30]])/2, 0, 0, 0, 
      -Log[W[29]]/2 + Log[W[30]]/4, -Log[W[28]]/2 - Log[W[30]]/4, 0, 
      -Log[W[27]]/2 - Log[W[30]]/4, 0, 0, 0, 0, -Log[W[26]]/2 + Log[W[30]]/4, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[W[1]] - Log[W[2]] - 
       (3*Log[W[3]])/2 - (3*Log[W[4]])/2 - (3*Log[W[5]])/2 + Log[W[16]]/2 + 
       2*Log[W[31]], (-3*Log[W[30]])/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, (3*Log[W[14]])/2 - (3*Log[W[16]])/2, 0, (3*Log[W[11]])/2 - 
       (3*Log[W[16]])/2, 0, 0, 0, -3*Log[W[11]] + 3*Log[W[16]], 0, 
      -3*Log[W[4]] + 3*Log[W[11]] + 3*Log[W[14]] - 3*Log[W[16]], 0, 0, 
      -3*Log[W[14]] + 3*Log[W[16]], 0, 0, 0, Log[W[3]]/2 + Log[W[4]]/2 - 
       Log[W[5]]/2 - Log[W[16]]/2, -Log[W[3]]/2 + Log[W[4]]/2 + Log[W[5]]/2 - 
       Log[W[14]] + Log[W[16]]/2, 0, Log[W[3]]/2 + Log[W[4]]/2 - 
       Log[W[5]]/2 - Log[W[11]] + Log[W[16]]/2, 0, 0, 0, 0, 
      -Log[W[3]]/2 + Log[W[4]]/2 + Log[W[5]]/2 - Log[W[16]]/2, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, -Log[W[30]], -Log[W[1]] - Log[W[2]] - Log[W[3]]/2 - 
       Log[W[4]]/2 - Log[W[5]]/2 + (3*Log[W[16]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {(3*Log[W[1]])/8 - (3*Log[W[2]])/8 + (3*Log[W[4]])/8 - (3*Log[W[16]])/8, 
      0, (-3*Log[W[1]])/8 + (3*Log[W[2]])/8 - (3*Log[W[4]])/8 + 
       (3*Log[W[16]])/8, 0, (-3*Log[W[1]])/4 + (3*Log[W[2]])/4 - 
       (3*Log[W[4]])/4 + (3*Log[W[16]])/4, -Log[W[1]] + Log[W[2]] - 
       Log[W[4]] + Log[W[16]], 2*Log[W[1]] - Log[W[2]] + Log[W[4]] - 
       2*Log[W[16]], 0, 0, 0, 0, 0, 0, (3*Log[W[1]])/2 - (3*Log[W[2]])/2 + 
       (3*Log[W[4]])/2 - (3*Log[W[16]])/2, (-5*Log[W[1]])/2 + Log[W[2]]/2 - 
       Log[W[4]]/2 + (5*Log[W[16]])/2, Log[W[2]] - Log[W[4]], 0, 0, 0, 0, 
      -Log[W[1]] - Log[W[2]] + Log[W[4]] + Log[W[16]], 0, 0, 0, 0, 
      (3*Log[W[1]])/2 - (3*Log[W[2]])/2 + (3*Log[W[4]])/2 - (3*Log[W[16]])/2, 
      -Log[W[1]]/4 - (3*Log[W[2]])/4 + (3*Log[W[4]])/4 + Log[W[16]]/4, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[W[1]] + Log[W[2]] - Log[W[4]] - 
       2*Log[W[14]] + Log[W[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, (-3*Log[W[2]])/8 + (3*Log[W[3]])/4 + 
       (3*Log[W[4]])/4 + (3*Log[W[5]])/8 - (3*Log[W[17]])/4 - 
       (3*Log[W[19]])/4, (-3*Log[W[2]])/8 - (3*Log[W[3]])/4 - 
       (3*Log[W[4]])/4 + (3*Log[W[5]])/8 + (3*Log[W[17]])/4 + 
       (3*Log[W[19]])/4, 0, (3*Log[W[3]])/2 + (3*Log[W[4]])/2 - 
       (3*Log[W[17]])/2 - (3*Log[W[19]])/2, (-3*Log[W[3]])/2 - 
       (3*Log[W[4]])/2 + (3*Log[W[17]])/2 + (3*Log[W[19]])/2, 0, 0, 0, 0, 0, 
      0, 0, Log[W[2]]/2 - Log[W[3]]/2 - Log[W[4]]/2 - Log[W[5]]/2 + 
       Log[W[17]]/2 + Log[W[19]]/2, Log[W[2]]/2 + Log[W[3]]/2 + Log[W[4]]/2 - 
       Log[W[5]]/2 - Log[W[17]]/2 - Log[W[19]]/2, 0, 
      (3*Log[W[2]])/2 + (3*Log[W[3]])/2 - (3*Log[W[4]])/2 - (3*Log[W[5]])/2 - 
       (3*Log[W[17]])/2 + (3*Log[W[19]])/2, 0, 0, (-3*Log[W[3]])/2 + 
       (3*Log[W[4]])/2 + (3*Log[W[17]])/2 - (3*Log[W[19]])/2, 
      Log[W[2]]/4 - Log[W[5]]/4, 0, 0, 0, 0, 0, (3*Log[W[2]])/2 + 
       (3*Log[W[3]])/2 - (3*Log[W[4]])/2 - (3*Log[W[5]])/2 - 
       (3*Log[W[17]])/2 + (3*Log[W[19]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -Log[W[1]] - Log[W[2]]/2 - Log[W[3]]/2 - Log[W[4]]/2 - Log[W[5]]/2 - 
       2*Log[W[12]] + (3*Log[W[17]])/2 + (3*Log[W[19]])/2, 
      Log[W[26]]/2 - Log[W[28]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {(3*Log[W[30]])/2, (3*Log[W[29]])/2, 0, 
      (-3*Log[W[26]])/4 + (3*Log[W[27]])/8 + (3*Log[W[28]])/4, 
      (3*Log[W[26]])/4 + (3*Log[W[27]])/8 - (3*Log[W[28]])/4, 0, 
      (-3*Log[W[26]])/2 + (3*Log[W[27]])/2 + (3*Log[W[28]])/2 - 3*Log[W[30]], 
      (3*Log[W[26]])/2 + (3*Log[W[27]])/2 - (3*Log[W[28]])/2 - 3*Log[W[29]], 
      0, 0, 0, 0, 0, 0, 0, Log[W[26]]/2 - Log[W[28]]/2 - Log[W[30]], 
      -Log[W[26]]/2 + Log[W[28]]/2 - Log[W[29]], 0, (-3*Log[W[26]])/2 + 
       (9*Log[W[28]])/2, 0, 0, (3*Log[W[26]])/2 + (3*Log[W[27]])/2 + 
       (3*Log[W[28]])/2, (-3*Log[W[27]])/4, 0, 0, 0, 0, 0, 
      (9*Log[W[26]])/2 - (3*Log[W[28]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (3*Log[W[26]])/2 - (3*Log[W[28]])/2, -Log[W[1]] - (3*Log[W[2]])/2 - 
       (3*Log[W[3]])/2 - (3*Log[W[4]])/2 - (3*Log[W[5]])/2 + Log[W[17]]/2 + 
       Log[W[19]]/2 + 2*Log[W[31]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, (3*Log[W[1]])/4 - (3*Log[W[3]])/4 + 
       (3*Log[W[4]])/4 - (3*Log[W[18]])/4, (-3*Log[W[1]])/8 + 
       (3*Log[W[3]])/8 - (3*Log[W[4]])/8 + (3*Log[W[18]])/8, 
      (3*Log[W[1]])/8 - (3*Log[W[3]])/8 + (3*Log[W[4]])/8 - (3*Log[W[18]])/8, 
      Log[W[1]] - Log[W[3]] + Log[W[4]] - Log[W[18]], 
      -Log[W[1]]/2 + Log[W[3]]/2 - (5*Log[W[4]])/2 + (5*Log[W[18]])/2, 
      (3*Log[W[1]])/2 - (3*Log[W[3]])/2 + (3*Log[W[4]])/2 - (3*Log[W[18]])/2, 
      0, 0, 0, 0, 0, 0, Log[W[1]] - Log[W[3]] + 2*Log[W[4]] - 2*Log[W[18]], 
      0, 0, 0, 0, 0, Log[W[1]] - Log[W[3]] - Log[W[4]] + Log[W[18]], 
      (-3*Log[W[1]])/2 + (3*Log[W[3]])/2 - (3*Log[W[4]])/2 + 
       (3*Log[W[18]])/2, (-3*Log[W[1]])/4 + (3*Log[W[3]])/4 + Log[W[4]]/4 - 
       Log[W[18]]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[W[1]] - Log[W[3]], 
      0, 0, 0, 0, 0, 0, -Log[W[1]] + Log[W[3]] - Log[W[4]] - 2*Log[W[13]] + 
       Log[W[18]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {(3*Log[W[1]])/8 - (3*Log[W[2]])/8 - (3*Log[W[4]])/8 + (3*Log[W[16]])/8, 
      0, (-3*Log[W[1]])/8 + (3*Log[W[2]])/8 + (3*Log[W[4]])/8 - 
       (3*Log[W[16]])/8, 0, (3*Log[W[1]])/4 - (3*Log[W[2]])/4 - 
       (3*Log[W[4]])/4 + (3*Log[W[16]])/4, 0, 0, 0, 0, 0, 
      Log[W[1]] - Log[W[2]] - Log[W[4]] + Log[W[16]], 
      -Log[W[1]] + 2*Log[W[2]] + Log[W[4]] - 2*Log[W[16]], 0, 
      Log[W[1]]/2 - (5*Log[W[2]])/2 - Log[W[4]]/2 + (5*Log[W[16]])/2, 
      (-3*Log[W[1]])/2 + (3*Log[W[2]])/2 + (3*Log[W[4]])/2 - 
       (3*Log[W[16]])/2, 0, 0, 0, 0, 0, 0, 0, 0, Log[W[1]] - Log[W[4]], 0, 
      (-3*Log[W[1]])/2 + (3*Log[W[2]])/2 + (3*Log[W[4]])/2 - 
       (3*Log[W[16]])/2, (-3*Log[W[1]])/4 - Log[W[2]]/4 + (3*Log[W[4]])/4 + 
       Log[W[16]]/4, 0, 0, -Log[W[1]] - Log[W[2]] + Log[W[4]] + Log[W[16]], 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[W[1]] - Log[W[2]] - Log[W[4]] - 
       2*Log[W[11]] + Log[W[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, (-3*Log[W[1]])/8 + (3*Log[W[3]])/8 + (3*Log[W[4]])/4 + 
       (3*Log[W[5]])/4 - (3*Log[W[18]])/4 - (3*Log[W[20]])/4, 0, 0, 
      (-3*Log[W[1]])/8 + (3*Log[W[3]])/8 - (3*Log[W[4]])/4 - 
       (3*Log[W[5]])/4 + (3*Log[W[18]])/4 + (3*Log[W[20]])/4, 0, 0, 0, 0, 0, 
      0, (3*Log[W[4]])/2 + (3*Log[W[5]])/2 - (3*Log[W[18]])/2 - 
       (3*Log[W[20]])/2, (-3*Log[W[4]])/2 - (3*Log[W[5]])/2 + 
       (3*Log[W[18]])/2 + (3*Log[W[20]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Log[W[1]]/2 - Log[W[3]]/2 - Log[W[4]]/2 - Log[W[5]]/2 + Log[W[18]]/2 + 
       Log[W[20]]/2, Log[W[1]]/2 - Log[W[3]]/2 + Log[W[4]]/2 + Log[W[5]]/2 - 
       Log[W[18]]/2 - Log[W[20]]/2, 0, 0, (3*Log[W[1]])/2 - (3*Log[W[3]])/2 - 
       (3*Log[W[4]])/2 + (3*Log[W[5]])/2 + (3*Log[W[18]])/2 - 
       (3*Log[W[20]])/2, 0, 0, (3*Log[W[4]])/2 - (3*Log[W[5]])/2 - 
       (3*Log[W[18]])/2 + (3*Log[W[20]])/2, Log[W[1]]/4 - Log[W[3]]/4, 0, 
      (-3*Log[W[1]])/2 + (3*Log[W[3]])/2 + (3*Log[W[4]])/2 - 
       (3*Log[W[5]])/2 - (3*Log[W[18]])/2 + (3*Log[W[20]])/2, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, -Log[W[1]]/2 - Log[W[2]] - Log[W[3]]/2 - Log[W[4]]/2 - 
       Log[W[5]]/2 - 2*Log[W[13]] + (3*Log[W[18]])/2 + (3*Log[W[20]])/2, 
      -Log[W[27]]/2 + Log[W[29]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, (3*Log[W[27]])/4 + (3*Log[W[28]])/8 - (3*Log[W[29]])/4, 
      (3*Log[W[30]])/2, (3*Log[W[26]])/2, (-3*Log[W[27]])/4 + 
       (3*Log[W[28]])/8 + (3*Log[W[29]])/4, 0, 0, 0, 0, 0, 0, 
      (3*Log[W[27]])/2 + (3*Log[W[28]])/2 - (3*Log[W[29]])/2 - 3*Log[W[30]], 
      -3*Log[W[26]] - (3*Log[W[27]])/2 + (3*Log[W[28]])/2 + (3*Log[W[29]])/2, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[W[27]]/2 + Log[W[29]]/2 - 
       Log[W[30]], -Log[W[26]] + Log[W[27]]/2 - Log[W[29]]/2, 0, 0, 
      (-3*Log[W[27]])/2 + (9*Log[W[29]])/2, 0, 0, (3*Log[W[27]])/2 + 
       (3*Log[W[28]])/2 + (3*Log[W[29]])/2, (-3*Log[W[28]])/4, 0, 
      (-9*Log[W[27]])/2 + (3*Log[W[29]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (-3*Log[W[27]])/2 + (3*Log[W[29]])/2, (-3*Log[W[1]])/2 - Log[W[2]] - 
       (3*Log[W[3]])/2 - (3*Log[W[4]])/2 - (3*Log[W[5]])/2 + Log[W[18]]/2 + 
       Log[W[20]]/2 + 2*Log[W[31]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {(3*Log[W[1]])/4 + (3*Log[W[2]])/4 - (3*Log[W[3]])/8 + 
       (3*Log[W[5]])/8 - (3*Log[W[17]])/4 - (3*Log[W[20]])/4, 0, 
      (-3*Log[W[1]])/4 - (3*Log[W[2]])/4 - (3*Log[W[3]])/8 + 
       (3*Log[W[5]])/8 + (3*Log[W[17]])/4 + (3*Log[W[20]])/4, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, (3*Log[W[1]])/2 + (3*Log[W[2]])/2 - (3*Log[W[17]])/2 - 
       (3*Log[W[20]])/2, (-3*Log[W[1]])/2 - (3*Log[W[2]])/2 + 
       (3*Log[W[17]])/2 + (3*Log[W[20]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (3*Log[W[1]])/2 - (3*Log[W[2]])/2 + (3*Log[W[17]])/2 - 
       (3*Log[W[20]])/2, Log[W[3]]/4 - Log[W[5]]/4, (-3*Log[W[1]])/2 + 
       (3*Log[W[2]])/2 + (3*Log[W[3]])/2 - (3*Log[W[5]])/2 - 
       (3*Log[W[17]])/2 + (3*Log[W[20]])/2, (-3*Log[W[1]])/2 + 
       (3*Log[W[2]])/2 + (3*Log[W[3]])/2 - (3*Log[W[5]])/2 - 
       (3*Log[W[17]])/2 + (3*Log[W[20]])/2, 0, 0, 0, 
      Log[W[1]]/2 + Log[W[2]]/2 + Log[W[3]]/2 - Log[W[5]]/2 - Log[W[17]]/2 - 
       Log[W[20]]/2, 0, -Log[W[1]]/2 - Log[W[2]]/2 + Log[W[3]]/2 - 
       Log[W[5]]/2 + Log[W[17]]/2 + Log[W[20]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -Log[W[1]]/2 - Log[W[2]]/2 - Log[W[3]]/2 - Log[W[4]] - Log[W[5]]/2 - 
       2*Log[W[15]] + (3*Log[W[17]])/2 + (3*Log[W[20]])/2, 
      Log[W[26]]/2 - Log[W[29]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {(-3*Log[W[26]])/4 + (3*Log[W[29]])/4 + (3*Log[W[30]])/8, 
      (3*Log[W[28]])/2, (3*Log[W[26]])/4 - (3*Log[W[29]])/4 + 
       (3*Log[W[30]])/8, (3*Log[W[27]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (-3*Log[W[26]])/2 + 3*Log[W[28]] + (3*Log[W[29]])/2 - (3*Log[W[30]])/2, 
      (3*Log[W[26]])/2 + 3*Log[W[27]] - (3*Log[W[29]])/2 - (3*Log[W[30]])/2, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*Log[W[26]])/2 + (3*Log[W[29]])/2 + 
       (3*Log[W[30]])/2, (-3*Log[W[30]])/4, (-3*Log[W[26]])/2 + 
       (9*Log[W[29]])/2, (9*Log[W[26]])/2 - (3*Log[W[29]])/2, 0, 0, 0, 
      -Log[W[26]]/2 - Log[W[28]] + Log[W[29]]/2, 0, 
      Log[W[26]]/2 - Log[W[27]] - Log[W[29]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (3*Log[W[26]])/2 - (3*Log[W[29]])/2, (-3*Log[W[1]])/2 - 
       (3*Log[W[2]])/2 - (3*Log[W[3]])/2 - Log[W[4]] - (3*Log[W[5]])/2 + 
       Log[W[17]]/2 + Log[W[20]]/2 + 2*Log[W[31]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {(3*Log[W[2]])/4 + (3*Log[W[4]])/4 - (3*Log[W[5]])/4 - 
       (3*Log[W[19]])/4, (-3*Log[W[2]])/8 - (3*Log[W[4]])/8 + 
       (3*Log[W[5]])/8 + (3*Log[W[19]])/8, 0, 0, (3*Log[W[2]])/8 + 
       (3*Log[W[4]])/8 - (3*Log[W[5]])/8 - (3*Log[W[19]])/8, 0, 0, 0, 0, 0, 
      Log[W[2]] + Log[W[4]] - Log[W[5]] - Log[W[19]], 
      -Log[W[2]]/2 - (5*Log[W[4]])/2 + Log[W[5]]/2 + (5*Log[W[19]])/2, 
      (3*Log[W[2]])/2 + (3*Log[W[4]])/2 - (3*Log[W[5]])/2 - (3*Log[W[19]])/2, 
      Log[W[2]] + 2*Log[W[4]] - Log[W[5]] - 2*Log[W[19]], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, Log[W[2]] - Log[W[4]] - Log[W[5]] + 
       Log[W[19]], (-3*Log[W[2]])/2 - (3*Log[W[4]])/2 + (3*Log[W[5]])/2 + 
       (3*Log[W[19]])/2, (-3*Log[W[2]])/4 + Log[W[4]]/4 + (3*Log[W[5]])/4 - 
       Log[W[19]]/4, Log[W[2]] - Log[W[5]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -Log[W[2]] - Log[W[4]] + Log[W[5]] - 2*Log[W[12]] + 
       Log[W[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {(-3*Log[W[1]])/4 + (3*Log[W[2]])/4 - (3*Log[W[5]])/4 + 
       (3*Log[W[18]])/4, (3*Log[W[1]])/4 - (3*Log[W[2]])/4 + 
       (3*Log[W[5]])/4 - (3*Log[W[18]])/4, (3*Log[W[1]])/4 - 
       (3*Log[W[4]])/4 + (3*Log[W[5]])/4 - (3*Log[W[17]])/4, 
      (-3*Log[W[1]])/2 + (3*Log[W[2]])/4 + (3*Log[W[4]])/4 - 
       (3*Log[W[5]])/2 + (3*Log[W[17]])/4 + (3*Log[W[18]])/4, 
      (-3*Log[W[1]])/4 + (3*Log[W[4]])/4 - (3*Log[W[5]])/4 + 
       (3*Log[W[17]])/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, Log[W[1]] - Log[W[4]] - Log[W[5]] + Log[W[17]], 
      Log[W[1]] - Log[W[2]] + Log[W[5]] - Log[W[18]], 0, 
      -Log[W[1]]/2 + Log[W[4]]/2 + Log[W[5]]/2 - Log[W[17]]/2, 0, 
      3*Log[W[1]] - 3*Log[W[2]] + 3*Log[W[5]] - 3*Log[W[18]], 0, 0, 
      Log[W[1]]/2 - Log[W[4]]/2 - Log[W[5]]/2 + Log[W[17]]/2, 
      -Log[W[1]] + Log[W[4]] + Log[W[5]] - Log[W[17]], 
      -3*Log[W[1]] + 3*Log[W[4]] - 3*Log[W[5]] + 3*Log[W[17]], 
      Log[W[1]] - Log[W[4]] + Log[W[5]] - Log[W[17]], 0, 0, 0, 0, 0, 0, 0, 
      -Log[W[2]] - Log[W[4]] + 2*Log[W[11]] + Log[W[17]] - Log[W[18]], 
      -Log[W[1]] + Log[W[2]] - Log[W[5]] + 2*Log[W[13]] - Log[W[18]], 
      -Log[W[27]], Log[W[1]] - Log[W[4]] + Log[W[5]] - 2*Log[W[15]] + 
       Log[W[17]], Log[W[27]], -2*Log[W[12]] + 2*Log[W[17]], 
      -Log[W[2]] - 2*Log[W[3]] - Log[W[4]] + Log[W[17]] + Log[W[18]], 
      -Log[W[2]] - Log[W[4]] + Log[W[17]] + Log[W[18]], 
      2*Log[W[26]] + 2*Log[W[27]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {(3*Log[W[3]])/8 + (3*Log[W[5]])/4 - (3*Log[W[12]])/2 + 
       (3*Log[W[17]])/4 - (3*Log[W[18]])/8 + (3*Log[W[19]])/4 - 
       (3*Log[W[20]])/4, (3*Log[W[4]])/8 - (3*Log[W[5]])/8 + 
       (3*Log[W[12]])/2 - (3*Log[W[18]])/8 - (3*Log[W[19]])/2 + 
       (3*Log[W[20]])/8, (-3*Log[W[17]])/8 + (3*Log[W[20]])/8, 
      (3*Log[W[3]])/8 - (3*Log[W[17]])/8 - (3*Log[W[18]])/8 + 
       (3*Log[W[20]])/8, (3*Log[W[3]])/8 - (9*Log[W[4]])/8 + 
       (3*Log[W[5]])/8 - (3*Log[W[17]])/8 + (3*Log[W[18]])/4 + 
       (3*Log[W[19]])/4 - (3*Log[W[20]])/4, 0, 0, 0, 0, 0, 
      Log[W[5]] + Log[W[19]] - 2*Log[W[20]], (3*Log[W[4]])/2 - Log[W[5]]/2 - 
       (3*Log[W[18]])/2 - Log[W[19]] + (3*Log[W[20]])/2, 
      (-3*Log[W[4]])/2 + (3*Log[W[5]])/2 - 3*Log[W[12]] + (3*Log[W[18]])/2 + 
       3*Log[W[19]] - (3*Log[W[20]])/2, Log[W[5]] + (3*Log[W[17]])/2 - 
       Log[W[19]] - (3*Log[W[20]])/2, (-3*Log[W[17]])/2 + (3*Log[W[20]])/2, 
      0, 0, 0, 0, 0, 0, 0, 0, -Log[W[3]]/2 - Log[W[17]]/2 + Log[W[18]]/2 + 
       Log[W[20]]/2, 0, (-3*Log[W[17]])/2 + (3*Log[W[20]])/2, 
      Log[W[17]]/4 - Log[W[20]]/4, (-3*Log[W[3]])/2 + (3*Log[W[17]])/2 + 
       (3*Log[W[18]])/2 - (3*Log[W[20]])/2, (-3*Log[W[3]])/2 + 
       (3*Log[W[17]])/2 + (3*Log[W[18]])/2 - (3*Log[W[20]])/2, 
      Log[W[5]] - Log[W[19]], (3*Log[W[4]])/2 - (3*Log[W[5]])/2 - 
       (3*Log[W[18]])/2 + (3*Log[W[20]])/2, -Log[W[3]]/4 + Log[W[4]]/4 + 
       Log[W[5]]/4 - Log[W[17]]/4 - Log[W[19]]/2 + Log[W[20]]/2, 
      -Log[W[5]] + Log[W[17]] + Log[W[19]] - Log[W[20]], 
      (3*Log[W[3]])/2 - (3*Log[W[17]])/2 - (3*Log[W[18]])/2 + 
       (3*Log[W[20]])/2, 0, 0, 0, 0, 0, 0, 0, 0, -Log[W[3]]/2 - 
       Log[W[17]]/2 + Log[W[18]]/2 + Log[W[20]]/2, 
      -2*Log[W[13]] + 2*Log[W[18]], 0, 2*Log[W[15]] - 2*Log[W[17]], 
      -Log[W[26]]/2 - Log[W[27]]/2 + Log[W[29]]/2, 
      -Log[W[5]] + 2*Log[W[12]] - Log[W[17]] - Log[W[19]] + Log[W[20]], 
      Log[W[3]]/2 - Log[W[17]]/2 - Log[W[18]]/2 + Log[W[20]]/2, 
      -Log[W[2]] - Log[W[3]]/2 - Log[W[4]] - Log[W[17]]/2 - Log[W[18]]/2 + 
       (3*Log[W[20]])/2, -Log[W[26]] - Log[W[27]] + Log[W[29]], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {(-3*Log[W[27]])/16 - (3*Log[W[28]])/8 - 
       (3*Log[W[29]])/4 - (3*Log[W[30]])/8, (9*Log[W[27]])/16 + 
       (3*Log[W[28]])/16 + (3*Log[W[29]])/16, (3*Log[W[26]])/16 + 
       (9*Log[W[29]])/16 + (3*Log[W[30]])/4, (-3*Log[W[26]])/16 - 
       (15*Log[W[27]])/16 + (3*Log[W[29]])/16, (-3*Log[W[26]])/16 - 
       (3*Log[W[27]])/8 - (3*Log[W[28]])/16 - (3*Log[W[29]])/8 - 
       (3*Log[W[30]])/8, 0, 0, 0, 0, 0, -Log[W[28]]/2 - Log[W[29]] - 
       Log[W[30]]/2, (3*Log[W[27]])/4 + (5*Log[W[28]])/4 + (3*Log[W[29]])/4 - 
       Log[W[30]]/2, (-3*Log[W[27]])/4 - (3*Log[W[28]])/4 - (3*Log[W[29]])/4, 
      -Log[W[28]] - (3*Log[W[29]])/2 - Log[W[30]]/2, 
      (-3*Log[W[27]])/2 + (3*Log[W[29]])/2 + (3*Log[W[30]])/2, 0, 0, 0, 0, 0, 
      0, 0, 0, -Log[W[26]]/4 - Log[W[27]]/4 + Log[W[29]]/4 - Log[W[30]]/2, 
      Log[W[27]]/2, 0, Log[W[26]]/8 - Log[W[29]]/8 + Log[W[30]]/4, 
      (-3*Log[W[27]])/4, (3*Log[W[27]])/4, Log[W[28]]/2 - Log[W[30]]/2, 
      (3*Log[W[27]])/4 + (3*Log[W[28]])/4 + (3*Log[W[29]])/4, 
      -Log[W[26]]/8 - Log[W[28]]/8 + Log[W[29]]/4, 
      Log[W[26]]/4 - (3*Log[W[29]])/4, (-3*Log[W[26]])/4 - (9*Log[W[27]])/4 + 
       (3*Log[W[29]])/4, Log[W[26]]/4 + Log[W[27]]/2 + Log[W[29]]/4, 0, 0, 0, 
      0, 0, 0, 0, -Log[W[26]]/4 + Log[W[27]]/4 + Log[W[29]]/4 - Log[W[30]]/2, 
      -Log[W[27]]/2, -Log[W[1]]/2 + Log[W[2]]/2 - Log[W[5]]/2 + Log[W[18]]/2, 
      -Log[W[26]]/4 + (3*Log[W[29]])/4, Log[W[1]]/4 - Log[W[2]]/4 + 
       Log[W[5]]/4 - Log[W[18]]/4, -Log[W[26]]/2 + Log[W[28]]/2 + 
       Log[W[29]]/2, -Log[W[26]]/4 - Log[W[27]]/4 + Log[W[29]]/4, 
      -Log[W[26]]/4 - Log[W[27]]/4 + (3*Log[W[29]])/4, 
      -2*Log[W[2]] - (3*Log[W[3]])/2 - 2*Log[W[4]] - Log[W[17]]/2 - 
       Log[W[18]]/2 + Log[W[20]]/2 + 2*Log[W[31]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {(3*Log[W[5]])/2 - (3*Log[W[19]])/2, (-3*Log[W[5]])/2 + 
       (3*Log[W[19]])/2, 0, 0, (-3*Log[W[5]])/2 - 3*Log[W[14]] + 
       (9*Log[W[19]])/2, 0, 0, 0, -2*Log[W[14]] + 2*Log[W[19]], 
      -6*Log[W[14]] + 6*Log[W[19]], 0, 0, 0, 0, 0, 0, 0, 
      2*Log[W[5]] - 2*Log[W[19]], 6*Log[W[5]] - 6*Log[W[19]], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -Log[W[2]] + Log[W[14]], 
      2*Log[W[2]] - 2*Log[W[14]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -2*Log[W[2]] + 2*Log[W[12]] + 2*Log[W[14]] - 2*Log[W[19]], 0, 0, 0, 
      -2*Log[W[4]] - 2*Log[W[5]] + 2*Log[W[19]], -2*Log[W[14]] + 
       2*Log[W[19]], 0, 0, 0, 0, 0, 0, 0, 0}, 
     {(-3*Log[W[5]])/2 + (3*Log[W[12]])/2, (-3*Log[W[2]])/8 + 
       (9*Log[W[5]])/4 - (3*Log[W[12]])/2 - (3*Log[W[19]])/8, 0, 0, 
      (9*Log[W[2]])/8 + (3*Log[W[5]])/2 - (21*Log[W[19]])/8, 0, 0, 0, 
      -Log[W[5]] + 2*Log[W[14]] - Log[W[19]], 0, 2*Log[W[2]] + Log[W[5]] - 
       2*Log[W[14]] - Log[W[19]], (-3*Log[W[2]])/2 - Log[W[5]] + 
       (5*Log[W[19]])/2, (3*Log[W[2]])/2 + 3*Log[W[12]] - (9*Log[W[19]])/2, 
      2*Log[W[5]] - 2*Log[W[19]], 0, 0, 0, -2*Log[W[5]] + 2*Log[W[19]], 
      -9*Log[W[5]] + 9*Log[W[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -Log[W[5]] + Log[W[19]], (-3*Log[W[2]])/2 + (3*Log[W[19]])/2, 
      -Log[W[2]]/4 + Log[W[5]]/2 - Log[W[19]]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, -2*Log[W[12]] + 2*Log[W[19]], 0, 0, 0, 
      Log[W[5]] - Log[W[19]], -2*Log[W[4]] + Log[W[5]] - Log[W[19]], 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, (3*Log[W[3]])/2 - (3*Log[W[18]])/2, 
      (-3*Log[W[3]])/2 + (3*Log[W[18]])/2, (-3*Log[W[3]])/2 - 3*Log[W[11]] + 
       (9*Log[W[18]])/2, 0, 0, 0, -2*Log[W[11]] + 2*Log[W[18]], 
      -6*Log[W[11]] + 6*Log[W[18]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      2*Log[W[3]] - 2*Log[W[18]], 0, 0, -Log[W[1]] + Log[W[11]], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, -6*Log[W[3]] + 6*Log[W[18]], 
      2*Log[W[1]] - 2*Log[W[11]], 0, 0, 0, 0, 0, 0, 
      -2*Log[W[1]] + 2*Log[W[11]] + 2*Log[W[13]] - 2*Log[W[18]], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -2*Log[W[3]] - 2*Log[W[4]] + 2*Log[W[18]], 
      -2*Log[W[11]] + 2*Log[W[18]], 0, 0, 0, 0, 0, 0}, 
     {0, 0, (-3*Log[W[3]])/2 + (3*Log[W[13]])/2, (-3*Log[W[1]])/8 + 
       (9*Log[W[3]])/4 - (3*Log[W[13]])/2 - (3*Log[W[18]])/8, 
      (9*Log[W[1]])/8 + (3*Log[W[3]])/2 - (21*Log[W[18]])/8, 
      2*Log[W[1]] + Log[W[3]] - 2*Log[W[11]] - Log[W[18]], 
      (-3*Log[W[1]])/2 - Log[W[3]] + (5*Log[W[18]])/2, 
      (3*Log[W[1]])/2 + 3*Log[W[13]] - (9*Log[W[18]])/2, 
      -Log[W[3]] + 2*Log[W[11]] - Log[W[18]], 0, 0, 0, 0, 0, 
      2*Log[W[3]] - 2*Log[W[18]], 0, 0, 0, 0, -2*Log[W[3]] + 2*Log[W[18]], 
      -Log[W[3]] + Log[W[18]], (-3*Log[W[1]])/2 + (3*Log[W[18]])/2, 
      -Log[W[1]]/4 + Log[W[3]]/2 - Log[W[18]]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 9*Log[W[3]] - 9*Log[W[18]], 0, 0, 0, 0, 0, 0, 0, 
      -2*Log[W[13]] + 2*Log[W[18]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Log[W[3]] - Log[W[18]], Log[W[3]] - 2*Log[W[4]] - Log[W[18]], 0, 0, 0, 
      0, 0, 0}, {(3*Log[W[2]])/4 + (3*Log[W[3]])/4 - (3*Log[W[4]])/4 - 
       (3*Log[W[20]])/4, (3*Log[W[1]])/4 - (3*Log[W[2]])/2 - 
       (3*Log[W[3]])/2 + (3*Log[W[4]])/4 + (3*Log[W[19]])/4 + 
       (3*Log[W[20]])/4, (3*Log[W[1]])/4 - (3*Log[W[2]])/4 - 
       (3*Log[W[3]])/4 + (3*Log[W[19]])/4, (-3*Log[W[1]])/4 + 
       (3*Log[W[2]])/4 + (3*Log[W[3]])/4 - (3*Log[W[19]])/4, 
      (-3*Log[W[2]])/4 - (3*Log[W[3]])/4 + (3*Log[W[4]])/4 + 
       (3*Log[W[20]])/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Log[W[1]] + Log[W[2]] - Log[W[3]] - Log[W[19]], 
      -Log[W[1]] + Log[W[2]] + Log[W[3]] - Log[W[19]], 0, 
      3*Log[W[2]] + 3*Log[W[3]] - 3*Log[W[4]] - 3*Log[W[20]], 0, 0, 0, 
      Log[W[1]]/2 + Log[W[2]]/2 - Log[W[3]]/2 - Log[W[19]]/2, 0, 0, 0, 
      -Log[W[1]]/2 - Log[W[2]]/2 + Log[W[3]]/2 + Log[W[19]]/2, 
      -3*Log[W[1]] + 3*Log[W[2]] + 3*Log[W[3]] - 3*Log[W[19]], 0, 0, 0, 0, 
      Log[W[2]] + Log[W[3]] - Log[W[4]] - Log[W[20]], 0, 
      -Log[W[1]] - Log[W[2]] + Log[W[3]] + Log[W[19]], 0, 0, 0, 
      2*Log[W[14]] - 2*Log[W[19]], Log[W[1]] - Log[W[2]] - Log[W[3]] + 
       2*Log[W[12]] - Log[W[19]], -Log[W[28]], Log[W[1]] + Log[W[4]] - 
       2*Log[W[13]] - Log[W[19]] + Log[W[20]], 0, 0, 0, 
      -Log[W[2]] - Log[W[3]] + Log[W[4]] + 2*Log[W[15]] - Log[W[20]], 
      -Log[W[29]], 0, 0, 0, 0, 0, 0, 0, 0, -Log[W[1]] - Log[W[4]] - 
       2*Log[W[5]] + Log[W[19]] + Log[W[20]], -Log[W[1]] - Log[W[4]] + 
       Log[W[19]] + Log[W[20]], -4*Log[W[28]] - 4*Log[W[29]], 0, 0, 0}, 
     {(3*Log[W[1]])/8 - (3*Log[W[2]])/8 + (3*Log[W[14]])/2 - 
       (3*Log[W[16]])/2 + (3*Log[W[17]])/8 - (3*Log[W[20]])/8, 
      (3*Log[W[5]])/8 + (3*Log[W[17]])/8 - (3*Log[W[19]])/8 - 
       (3*Log[W[20]])/8, (-9*Log[W[1]])/8 + (3*Log[W[2]])/8 + 
       (3*Log[W[5]])/8 + (3*Log[W[16]])/4 - (3*Log[W[17]])/4 - 
       (3*Log[W[19]])/8 + (3*Log[W[20]])/4, (3*Log[W[17]])/8 - 
       (3*Log[W[19]])/8, (3*Log[W[2]])/4 + (3*Log[W[5]])/8 - 
       (3*Log[W[14]])/2 + (3*Log[W[16]])/4 - (3*Log[W[17]])/4 + 
       (3*Log[W[19]])/4 - (3*Log[W[20]])/8, Log[W[2]] + Log[W[16]] - 
       2*Log[W[17]], -Log[W[2]] + Log[W[16]] + (3*Log[W[17]])/2 - 
       (3*Log[W[19]])/2, (-3*Log[W[17]])/2 + (3*Log[W[19]])/2, 0, 0, 0, 0, 0, 
      (3*Log[W[1]])/2 - (3*Log[W[2]])/2 + 3*Log[W[14]] - 3*Log[W[16]] + 
       (3*Log[W[17]])/2 - (3*Log[W[20]])/2, (-3*Log[W[1]])/2 + Log[W[2]]/2 + 
       Log[W[16]] - (3*Log[W[17]])/2 + (3*Log[W[20]])/2, 
      -Log[W[2]] + Log[W[16]] - Log[W[17]] + Log[W[19]], 0, 0, 
      (-3*Log[W[5]])/2 - (3*Log[W[17]])/2 + (3*Log[W[19]])/2 + 
       (3*Log[W[20]])/2, 0, -Log[W[2]] + Log[W[16]], 
      (3*Log[W[17]])/2 - (3*Log[W[19]])/2, -Log[W[17]]/4 + Log[W[19]]/4, 0, 
      0, (3*Log[W[1]])/2 - (3*Log[W[2]])/2 + (3*Log[W[17]])/2 - 
       (3*Log[W[20]])/2, Log[W[1]]/4 + Log[W[2]]/4 - Log[W[5]]/4 - 
       Log[W[16]]/2 + Log[W[17]]/2 - Log[W[19]]/4, (-3*Log[W[5]])/2 - 
       (3*Log[W[17]])/2 + (3*Log[W[19]])/2 + (3*Log[W[20]])/2, 
      (-3*Log[W[5]])/2 - (3*Log[W[17]])/2 + (3*Log[W[19]])/2 + 
       (3*Log[W[20]])/2, 0, 0, 0, 0, 0, -Log[W[5]]/2 + Log[W[17]]/2 - 
       Log[W[19]]/2 + Log[W[20]]/2, 0, 0, 0, Log[W[2]] - 2*Log[W[14]] + 
       Log[W[16]] - Log[W[17]] + Log[W[19]], -2*Log[W[12]] + 2*Log[W[19]], 0, 
      Log[W[5]]/2 - Log[W[17]]/2 + Log[W[19]]/2 - Log[W[20]]/2, 0, 0, 0, 
      -2*Log[W[15]] + 2*Log[W[20]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Log[W[5]]/2 + Log[W[17]]/2 - Log[W[19]]/2 - Log[W[20]]/2, 
      -Log[W[1]] - Log[W[4]] - Log[W[5]]/2 + (3*Log[W[17]])/2 - 
       Log[W[19]]/2 - Log[W[20]]/2, -2*Log[W[26]] + 2*Log[W[28]] + 
       2*Log[W[29]], 0, 0, 0}, {(-3*Log[W[26]])/32 - (9*Log[W[29]])/32 - 
       (15*Log[W[30]])/32, (-3*Log[W[26]])/32 + (3*Log[W[28]])/32 + 
       (3*Log[W[29]])/32, (3*Log[W[26]])/16 + (3*Log[W[27]])/16 + 
       (3*Log[W[28]])/32 + (3*Log[W[29]])/16 + (3*Log[W[30]])/32, 
      (-3*Log[W[26]])/32 - (15*Log[W[27]])/32 - (9*Log[W[28]])/32, 
      (3*Log[W[26]])/16 + (3*Log[W[27]])/32 + (3*Log[W[28]])/16 + 
       (3*Log[W[29]])/32 + (3*Log[W[30]])/16, Log[W[26]]/2 + Log[W[27]]/4 + 
       Log[W[30]]/4, (-3*Log[W[26]])/8 - (5*Log[W[27]])/8 - 
       (3*Log[W[28]])/8 + Log[W[30]]/4, (3*Log[W[26]])/8 + (3*Log[W[27]])/8 + 
       (3*Log[W[28]])/8, 0, 0, 0, 0, 0, (-3*Log[W[26]])/8 - 
       (3*Log[W[29]])/8 - (3*Log[W[30]])/8, (3*Log[W[26]])/8 - Log[W[27]]/4 + 
       (3*Log[W[29]])/8 + (5*Log[W[30]])/8, Log[W[26]]/4 + Log[W[30]]/4, 
      -Log[W[28]]/4, 0, (3*Log[W[26]])/8 - (9*Log[W[28]])/8 - 
       (3*Log[W[29]])/8, 0, -Log[W[27]]/4 + Log[W[30]]/4, 
      (-3*Log[W[26]])/8 - (3*Log[W[27]])/8 - (3*Log[W[28]])/8, 
      Log[W[26]]/16 + Log[W[27]]/16 - Log[W[28]]/16, 0, 0, 
      (-3*Log[W[26]])/8 - (3*Log[W[29]])/8 - (3*Log[W[30]])/8, 
      -Log[W[26]]/8 + Log[W[28]]/16 + Log[W[30]]/16, 
      (3*Log[W[26]])/8 - (3*Log[W[28]])/8 - (9*Log[W[29]])/8, 
      (-9*Log[W[26]])/8 + (3*Log[W[28]])/8 + (3*Log[W[29]])/8, 0, 0, 0, 
      -Log[W[29]]/4, 0, -Log[W[26]]/8 + Log[W[27]]/4 + Log[W[28]]/8 + 
       Log[W[29]]/8, 0, 0, 0, Log[W[26]]/4 - Log[W[28]]/4 + Log[W[30]]/4, 
      Log[W[28]]/4, -Log[W[1]]/4 + Log[W[2]]/4 + Log[W[3]]/4 - Log[W[19]]/4, 
      Log[W[26]]/8 - Log[W[27]]/4 - Log[W[28]]/8 + Log[W[29]]/8, 0, 0, 0, 
      Log[W[29]]/4, Log[W[2]]/4 + Log[W[3]]/4 - Log[W[4]]/4 - Log[W[20]]/4, 
      0, 0, 0, 0, 0, 0, 0, 0, -Log[W[26]]/8 + Log[W[28]]/8 + Log[W[29]]/8, 
      (-3*Log[W[26]])/8 + Log[W[28]]/8 + Log[W[29]]/8, 
      -2*Log[W[1]] - 2*Log[W[4]] - (3*Log[W[5]])/2 + Log[W[17]]/2 - 
       Log[W[19]]/2 - Log[W[20]]/2 + 2*Log[W[31]], 0, 0, 0}, 
     {(3*Log[W[26]])/16 + (3*Log[W[27]])/16 - (3*Log[W[28]])/16 - 
       (3*Log[W[29]])/8 - (9*Log[W[30]])/16, (3*Log[W[26]])/16 - 
       (3*Log[W[27]])/16 + (3*Log[W[28]])/16 + (9*Log[W[29]])/16 + 
       (3*Log[W[30]])/4, (-3*Log[W[26]])/8 - (3*Log[W[27]])/16 + 
       (3*Log[W[28]])/16 + (3*Log[W[29]])/16 - (9*Log[W[30]])/16, 
      (9*Log[W[26]])/16 + (3*Log[W[27]])/16 - (3*Log[W[28]])/16 + 
       (3*Log[W[29]])/16 + (3*Log[W[30]])/4, (-3*Log[W[26]])/4 - 
       (3*Log[W[29]])/4 - (3*Log[W[30]])/4, -Log[W[26]] - Log[W[30]], 
      (3*Log[W[26]])/2 + (3*Log[W[30]])/2, (-3*Log[W[26]])/2 - 
       (3*Log[W[30]])/2, Log[W[30]]/2, 0, -Log[W[29]] - Log[W[30]], 
      (3*Log[W[29]])/2 + (3*Log[W[30]])/2, (-3*Log[W[29]])/2 - 
       (3*Log[W[30]])/2, (3*Log[W[26]])/4 - (3*Log[W[29]])/4 - 
       (3*Log[W[30]])/4, (-3*Log[W[26]])/4 + (3*Log[W[29]])/4 - 
       (3*Log[W[30]])/4, (-3*Log[W[26]])/4 - Log[W[27]]/2 + Log[W[30]]/4, 
      Log[W[26]]/4 + Log[W[30]]/4, Log[W[27]]/4 - Log[W[28]]/4 - 
       Log[W[30]]/4, (3*Log[W[27]])/4 - (3*Log[W[28]])/4, 
      -Log[W[27]]/4 + Log[W[28]]/4 - Log[W[30]]/4, 0, 0, 
      -Log[W[26]]/8 + Log[W[30]]/8, -Log[W[27]]/4 - Log[W[28]]/4 + 
       Log[W[30]]/2, Log[W[29]]/4 + Log[W[30]]/4, (3*Log[W[26]])/4 + 
       (3*Log[W[29]])/4 + (3*Log[W[30]])/4, Log[W[26]]/4 + Log[W[27]]/4 - 
       Log[W[29]]/8 - Log[W[30]]/4, (-3*Log[W[26]])/4, (-3*Log[W[29]])/4, 0, 
      0, -Log[W[27]]/8 + Log[W[28]]/8 + Log[W[29]]/4 + Log[W[30]]/4, 
      Log[W[27]]/4 - Log[W[28]]/4 - Log[W[29]]/2 - Log[W[30]]/2, 
      (3*Log[W[27]])/4 - (3*Log[W[28]])/4, Log[W[26]]/4 - Log[W[30]]/4, 
      -Log[W[27]]/4 - Log[W[28]]/4 + Log[W[30]]/4, 
      -Log[W[3]]/2 + Log[W[4]]/2 - Log[W[5]]/2 + Log[W[16]]/2, 
      Log[W[27]]/4 + Log[W[28]]/4 - (3*Log[W[30]])/4, 
      -Log[W[26]]/2 - Log[W[27]]/4 + Log[W[28]]/4 - Log[W[30]]/4, 
      (-3*Log[W[26]])/4 - Log[W[27]]/4 + Log[W[28]]/4, 
      Log[W[1]]/4 - Log[W[4]]/4 + Log[W[5]]/4 - Log[W[17]]/4, 
      -Log[W[26]]/4 - Log[W[27]]/4 + Log[W[28]]/4 + Log[W[30]]/4, 
      Log[W[29]]/4, Log[W[27]]/4 - Log[W[28]]/4 - (3*Log[W[29]])/4, 
      Log[W[2]]/4 + Log[W[3]]/4 - Log[W[4]]/4 - Log[W[20]]/4, 
      -Log[W[27]]/4 + Log[W[28]]/4, -Log[W[2]]/4 - Log[W[3]]/4 + 
       Log[W[4]]/4 + Log[W[20]]/4, Log[W[29]]/2 + Log[W[30]]/2, 
      -Log[W[27]]/8 + Log[W[28]]/8 + Log[W[29]]/4, 
      -Log[W[27]]/4 + Log[W[28]]/4 + (3*Log[W[29]])/4 + Log[W[30]]/4, 
      -Log[W[2]]/2 - Log[W[3]]/2 + Log[W[4]]/2 + Log[W[20]]/2, 
      -Log[W[27]]/8 + Log[W[28]]/8, -Log[W[27]]/4 + Log[W[28]]/4 - 
       Log[W[30]]/4, Log[W[27]]/8 - Log[W[28]]/8, 
      Log[W[27]]/4 - Log[W[28]]/4 - Log[W[30]]/4, 
      Log[W[26]]/4 + Log[W[27]]/8 - Log[W[28]]/8, (3*Log[W[26]])/4 + 
       Log[W[27]]/4 - Log[W[28]]/4 + Log[W[30]]/4, Log[W[1]] - Log[W[4]] + 
       Log[W[5]] - Log[W[17]], -Log[W[1]] - Log[W[2]] - (5*Log[W[4]])/2 - 
       Log[W[16]]/2 - Log[W[18]]/2 - Log[W[19]]/2 + 2*Log[W[31]], 
      -Log[W[27]]/8 - Log[W[28]]/8 + Log[W[30]]/4, 
      -Log[W[3]]/2 + Log[W[4]]/2 - Log[W[5]]/2 + Log[W[16]]/2}, 
     {(3*Log[W[3]])/4 - (3*Log[W[5]])/4 - (3*Log[W[18]])/4 + 
       (3*Log[W[19]])/4, (-3*Log[W[3]])/4 + (3*Log[W[5]])/4 + 
       (3*Log[W[18]])/4 - (3*Log[W[19]])/4, (-3*Log[W[3]])/4 + 
       (3*Log[W[5]])/4 + (3*Log[W[18]])/4 - (3*Log[W[19]])/4, 
      (3*Log[W[3]])/4 - (3*Log[W[5]])/4 - (3*Log[W[18]])/4 + 
       (3*Log[W[19]])/4, -3*Log[W[4]] + 3*Log[W[11]] + 3*Log[W[14]] - 
       3*Log[W[16]], 0, 0, 0, -2*Log[W[4]] + 2*Log[W[11]] + 2*Log[W[14]] - 
       2*Log[W[16]], -6*Log[W[4]] + 6*Log[W[11]] + 6*Log[W[14]] - 
       6*Log[W[16]], 0, 0, 0, 0, 0, 2*Log[W[2]] - Log[W[3]] - Log[W[4]] - 
       Log[W[5]] - Log[W[16]] + 2*Log[W[18]], 0, Log[W[3]] - Log[W[5]] - 
       Log[W[18]] + Log[W[19]], 3*Log[W[3]] - 3*Log[W[5]] - 3*Log[W[18]] + 
       3*Log[W[19]], -Log[W[3]] + Log[W[5]] + Log[W[18]] - Log[W[19]], 0, 0, 
      Log[W[3]]/2 + Log[W[4]]/2 - Log[W[5]]/2 - Log[W[11]] + Log[W[16]]/2, 
      2*Log[W[1]] - Log[W[3]] - 2*Log[W[4]] - Log[W[5]] + Log[W[18]] + 
       Log[W[19]], 0, 0, -Log[W[1]] - Log[W[2]] + Log[W[3]]/2 + 
       (3*Log[W[4]])/2 + Log[W[5]]/2 + Log[W[16]]/2 - Log[W[18]], 0, 0, 0, 0, 
      -Log[W[3]]/2 + Log[W[5]]/2 - Log[W[14]] + Log[W[16]] + Log[W[18]]/2 - 
       Log[W[19]]/2, Log[W[3]] - Log[W[5]] + 2*Log[W[14]] - 2*Log[W[16]] - 
       Log[W[18]] + Log[W[19]], 3*Log[W[3]] - 3*Log[W[5]] - 3*Log[W[18]] + 
       3*Log[W[19]], -Log[W[3]] - Log[W[4]] + Log[W[5]] + 2*Log[W[11]] - 
       Log[W[16]], -Log[W[4]] - Log[W[16]] + Log[W[18]] + Log[W[19]], 0, 
      Log[W[3]] + Log[W[5]] - Log[W[18]] - Log[W[19]], 
      -Log[W[4]] + 2*Log[W[14]] - Log[W[16]] + Log[W[18]] - Log[W[19]], 
      -Log[W[3]] - Log[W[5]] + 2*Log[W[12]] + Log[W[18]] - Log[W[19]], 0, 
      Log[W[4]] - 2*Log[W[11]] + Log[W[16]] + Log[W[18]] - Log[W[19]], 
      -2*Log[W[4]] + 2*Log[W[11]], -Log[W[3]] - Log[W[5]] + 2*Log[W[13]] - 
       Log[W[18]] + Log[W[19]], 0, -Log[W[3]] + Log[W[5]] + Log[W[18]] - 
       Log[W[19]], 0, -2*Log[W[14]] + 2*Log[W[16]], 
      -Log[W[3]]/2 + Log[W[5]]/2 + Log[W[18]]/2 - Log[W[19]]/2, 
      -Log[W[4]] + Log[W[16]] + Log[W[18]] - Log[W[19]], 0, 
      -Log[W[3]]/2 + Log[W[5]]/2 + Log[W[18]]/2 - Log[W[19]]/2, 
      -Log[W[4]] + 2*Log[W[14]] - Log[W[16]] + Log[W[18]] - Log[W[19]], 
      Log[W[3]]/2 - Log[W[5]]/2 - Log[W[18]]/2 + Log[W[19]]/2, 
      -Log[W[4]] + 2*Log[W[11]] - Log[W[16]] - Log[W[18]] + Log[W[19]], 
      Log[W[3]]/2 - Log[W[5]]/2 - Log[W[18]]/2 + Log[W[19]]/2, 
      -Log[W[4]] + Log[W[16]] - Log[W[18]] + Log[W[19]], 0, 
      2*Log[W[27]] + 2*Log[W[28]] - 2*Log[W[30]], -Log[W[1]] - Log[W[2]] - 
       Log[W[3]]/2 - Log[W[4]] - Log[W[5]]/2 + Log[W[16]] + Log[W[18]]/2 + 
       Log[W[19]]/2, 2*Log[W[30]]}, {(-3*Log[W[26]])/8 - (3*Log[W[27]])/8 - 
       (3*Log[W[28]])/16 + (3*Log[W[29]])/16 - (9*Log[W[30]])/16, 
      (9*Log[W[28]])/16 + (9*Log[W[29]])/16 + (3*Log[W[30]])/4, 
      (3*Log[W[26]])/16 - (3*Log[W[27]])/16 - (3*Log[W[28]])/8 - 
       (3*Log[W[29]])/8 - (9*Log[W[30]])/16, (9*Log[W[26]])/16 + 
       (9*Log[W[27]])/16 + (3*Log[W[30]])/4, (-3*Log[W[26]])/16 + 
       (21*Log[W[27]])/16 + (21*Log[W[28]])/16 - (3*Log[W[29]])/16 - 
       (3*Log[W[30]])/4, 0, (3*Log[W[26]])/4 - (3*Log[W[27]])/4 - 
       (3*Log[W[28]])/4 + (3*Log[W[30]])/2, (-3*Log[W[26]])/4 + 
       (3*Log[W[27]])/4 + (3*Log[W[28]])/4 - (3*Log[W[30]])/2, 
      Log[W[27]]/2 + Log[W[28]]/2 - Log[W[30]]/2, 0, 0, 
      (-3*Log[W[27]])/4 - (3*Log[W[28]])/4 + (3*Log[W[29]])/4 + 
       (3*Log[W[30]])/2, (3*Log[W[27]])/4 + (3*Log[W[28]])/4 - 
       (3*Log[W[29]])/4 - (3*Log[W[30]])/2, (-3*Log[W[26]])/4 + 
       (3*Log[W[28]])/2 + (3*Log[W[29]])/4 - (3*Log[W[30]])/4, 
      (3*Log[W[26]])/4 + (3*Log[W[27]])/2 - (3*Log[W[29]])/4 - 
       (3*Log[W[30]])/4, -Log[W[26]]/4 + Log[W[27]]/2 + Log[W[28]]/2 + 
       Log[W[30]]/4, Log[W[26]]/4 + Log[W[30]]/4, -Log[W[27]]/4 - 
       (3*Log[W[28]])/4 - Log[W[30]]/4, (3*Log[W[26]])/4 - (3*Log[W[27]])/4 - 
       3*Log[W[28]] - (3*Log[W[29]])/4, (-3*Log[W[27]])/4 - Log[W[28]]/4 - 
       Log[W[30]]/4, 0, (-3*Log[W[26]])/4 - (3*Log[W[27]])/4 - 
       (3*Log[W[28]])/4, (3*Log[W[27]])/8 + Log[W[28]]/8 + Log[W[30]]/8, 
      Log[W[26]]/4 + Log[W[27]]/2 + Log[W[28]]/4 - Log[W[29]]/4 + 
       Log[W[30]]/2, Log[W[29]]/4 + Log[W[30]]/4, (3*Log[W[26]])/4 + 
       (3*Log[W[29]])/4 + (3*Log[W[30]])/4, -Log[W[26]]/8 - Log[W[27]]/4 - 
       Log[W[28]]/8 - Log[W[30]]/4, (-3*Log[W[26]])/4 + (3*Log[W[27]])/4 + 
       (3*Log[W[28]])/4, (3*Log[W[27]])/4 + (3*Log[W[28]])/4 - 
       (3*Log[W[29]])/4, 0, (-3*Log[W[27]])/4 - (3*Log[W[28]])/4 - 
       (3*Log[W[29]])/4, Log[W[26]]/8 + Log[W[27]]/8 + Log[W[28]]/4 + 
       Log[W[30]]/4, -Log[W[26]]/2 - Log[W[27]]/4 - Log[W[28]]/4 - 
       Log[W[30]]/2, (3*Log[W[26]])/4 + 3*Log[W[27]] + (3*Log[W[28]])/4 - 
       (3*Log[W[29]])/4, -Log[W[27]]/2 - Log[W[28]]/4 - Log[W[29]]/4 - 
       Log[W[30]]/4, Log[W[27]]/4 + Log[W[28]]/4 - Log[W[30]]/4, 
      -Log[W[3]]/2 + Log[W[4]]/2 - Log[W[5]]/2 + Log[W[16]]/2, 
      -Log[W[27]]/4 - Log[W[28]]/4 - (3*Log[W[30]])/4, 
      Log[W[27]]/4 + Log[W[28]]/4 - Log[W[30]]/4, (-3*Log[W[26]])/4 + 
       Log[W[27]]/4 + (3*Log[W[28]])/4, Log[W[1]]/4 - Log[W[4]]/4 + 
       Log[W[5]]/4 - Log[W[17]]/4, -Log[W[27]]/4 + Log[W[29]]/4 + 
       Log[W[30]]/4, Log[W[26]]/4 + Log[W[27]]/4, (3*Log[W[27]])/4 + 
       Log[W[28]]/4 - (3*Log[W[29]])/4, Log[W[2]]/4 + Log[W[3]]/4 - 
       Log[W[4]]/4 - Log[W[20]]/4, Log[W[26]] + Log[W[27]]/4 - Log[W[28]]/4 - 
       Log[W[29]], -Log[W[2]]/4 + Log[W[4]]/4 + Log[W[17]]/4 - Log[W[18]]/4, 
      Log[W[26]]/2 - Log[W[28]]/2 + Log[W[30]]/2, 
      Log[W[26]]/4 - Log[W[27]]/8 - Log[W[28]]/8, 
      Log[W[26]]/4 - Log[W[28]]/4 + Log[W[30]]/4, 
      -Log[W[2]]/2 + Log[W[4]]/2 + Log[W[17]]/2 - Log[W[18]]/2, 
      Log[W[27]]/8 + (3*Log[W[28]])/8, Log[W[27]]/4 + Log[W[28]]/4 - 
       Log[W[30]]/4, (3*Log[W[27]])/8 + Log[W[28]]/8, 
      Log[W[27]]/4 + Log[W[28]]/4 - Log[W[30]]/4, -Log[W[27]]/8 - 
       Log[W[28]]/8 + Log[W[29]]/4, -Log[W[27]]/4 + Log[W[29]]/4 + 
       Log[W[30]]/4, Log[W[1]] - Log[W[4]] + Log[W[19]] - Log[W[20]], 
      -Log[W[4]]/2 - Log[W[16]]/2 + Log[W[18]]/2 + Log[W[19]]/2, 
      Log[W[27]]/8 + Log[W[28]]/8 + Log[W[30]]/4, -Log[W[1]] - Log[W[2]] - 
       (3*Log[W[3]])/2 - (3*Log[W[4]])/2 - (3*Log[W[5]])/2 + Log[W[16]]/2 + 
       2*Log[W[31]]}}


==> anc/README.txt <==

- pentabox_basis2.txt :
   Master-integral basis with uniform-trancendentality.
   The functions G[2,indexlist] are the Feynman integrals
   defined in eq. (3.1) of the paper.
   The normalisation is such that the expansion
   in 'eps' starts at order eps^0.

- pentabox_basis2_bdry.txt : 
   The boundary values for all integrals of pentabox_basis2.txt, 
   at the symmetric Euclidean point.

- pentabox_basis2_bdry_weight4.txt :
   The explicit expressions of the weight four boundary constants,
   in terms of Goncharov polylogarithms.  

- Atilde_W.txt :
   The differential equation matrix introduced in eq. (4.2).

- evaluate_pentagon.tar.gz :
   C++ routines for the numerical evaluation of
   pentagon functions and pentagon integrals,
   are described in Section 8 of the paper.

- W61_weight1rule.txt:
   Basis of pentagon functions at weight one as Chen Iterated integrals,
    as described in Section 5.2 of the paper.

- W61_weight2rule.txt:
   Basis of pentagon functions at weight two as Chen Iterated integrals,
    as described in Section 5.3 of the paper.

- W61_weight3rule.txt:
   Basis of pentagon functions at weight three as Chen Iterated integrals,
    as described in Section 5.4 of the paper.

- W61_weight4rule.txt:
   Basis of pentagon functions at weight three as Chen Iterated integrals,
    as described in Section 5.5 of the paper.

- masters-Walphabet_f.txt
   Coefficients of the expansion in epsilon
   (starting at order epsilon^0 through epsilon^4)
   of the 61 UT master integrals given in pentabox_basis2.txt,
   in terms of the pentagon functions described in Section 5 of the paper
      (and provided in the files 
        W61_weight1rule.txt, 
        W61_weight2rule.txt, 
        W61_weight3rule.txt, 
        W61_weight4rule.txt  ).
    
   


==> anc/W61_weight1rule.txt <==
{f[1, 1, 1] -> SB[W[1]], f[1, 1, 2] -> SB[W[2]], f[1, 1, 3] -> SB[W[3]], 
 f[1, 1, 4] -> SB[W[4]], f[1, 1, 5] -> SB[W[5]]}


==> anc/W61_weight2rule.txt <==
{f[2, 1, 1] -> SB[W[1]/W[3], W[13]/W[3]], 
 f[2, 1, 2] -> SB[W[2]/W[4], W[14]/W[4]], 
 f[2, 1, 3] -> SB[W[3]/W[5], W[15]/W[5]], 
 f[2, 1, 4] -> SB[W[4]/W[1], W[11]/W[1]], 
 f[2, 1, 5] -> SB[W[5]/W[2], W[12]/W[2]]}


==> anc/W61_weight3rule.txt <==
{f[3, 1, 1] -> SB[W[1]/W[3], W[13]/W[3], W[13]/W[3]], 
 f[3, 1, 2] -> SB[W[2]/W[4], W[14]/W[4], W[14]/W[4]], 
 f[3, 1, 3] -> SB[W[3]/W[5], W[15]/W[5], W[15]/W[5]], 
 f[3, 1, 4] -> SB[W[4]/W[1], W[11]/W[1], W[11]/W[1]], 
 f[3, 1, 5] -> SB[W[5]/W[2], W[12]/W[2], W[12]/W[2]], 
 f[3, 2, 1] -> SB[W[3]/W[1], W[13]/W[1], W[13]/W[1]], 
 f[3, 2, 2] -> SB[W[4]/W[2], W[14]/W[2], W[14]/W[2]], 
 f[3, 2, 3] -> SB[W[5]/W[3], W[15]/W[3], W[15]/W[3]], 
 f[3, 2, 4] -> SB[W[1]/W[4], W[11]/W[4], W[11]/W[4]], 
 f[3, 2, 5] -> SB[W[2]/W[5], W[12]/W[5], W[12]/W[5]], 
 f[3, 3, 1] -> -(Pi^2*SB[W[16]/W[4]])/6 + SB[W[1]/W[4], W[2]/W[4], 
    W[16]/W[4]] + SB[W[1]/W[4], W[11]/W[4], W[2]/W[4]] - 
   SB[W[1]/W[4], W[11]/W[4], W[16]/W[4]] + SB[W[2]/W[4], W[1]/W[4], 
    W[16]/W[4]] + SB[W[2]/W[4], W[14]/W[4], W[1]/W[4]] - 
   SB[W[2]/W[4], W[14]/W[4], W[16]/W[4]], 
 f[3, 3, 2] -> -(Pi^2*SB[W[17]/W[5]])/6 + SB[W[2]/W[5], W[3]/W[5], 
    W[17]/W[5]] + SB[W[2]/W[5], W[12]/W[5], W[3]/W[5]] - 
   SB[W[2]/W[5], W[12]/W[5], W[17]/W[5]] + SB[W[3]/W[5], W[2]/W[5], 
    W[17]/W[5]] + SB[W[3]/W[5], W[15]/W[5], W[2]/W[5]] - 
   SB[W[3]/W[5], W[15]/W[5], W[17]/W[5]], 
 f[3, 3, 3] -> -(Pi^2*SB[W[18]/W[1]])/6 + SB[W[3]/W[1], W[4]/W[1], 
    W[18]/W[1]] + SB[W[3]/W[1], W[13]/W[1], W[4]/W[1]] - 
   SB[W[3]/W[1], W[13]/W[1], W[18]/W[1]] + SB[W[4]/W[1], W[3]/W[1], 
    W[18]/W[1]] + SB[W[4]/W[1], W[11]/W[1], W[3]/W[1]] - 
   SB[W[4]/W[1], W[11]/W[1], W[18]/W[1]], 
 f[3, 3, 4] -> -(Pi^2*SB[W[19]/W[2]])/6 + SB[W[4]/W[2], W[5]/W[2], 
    W[19]/W[2]] + SB[W[4]/W[2], W[14]/W[2], W[5]/W[2]] - 
   SB[W[4]/W[2], W[14]/W[2], W[19]/W[2]] + SB[W[5]/W[2], W[4]/W[2], 
    W[19]/W[2]] + SB[W[5]/W[2], W[12]/W[2], W[4]/W[2]] - 
   SB[W[5]/W[2], W[12]/W[2], W[19]/W[2]], 
 f[3, 3, 5] -> -(Pi^2*SB[W[20]/W[3]])/6 + SB[W[1]/W[3], W[5]/W[3], 
    W[20]/W[3]] + SB[W[1]/W[3], W[13]/W[3], W[5]/W[3]] - 
   SB[W[1]/W[3], W[13]/W[3], W[20]/W[3]] + SB[W[5]/W[3], W[1]/W[3], 
    W[20]/W[3]] + SB[W[5]/W[3], W[15]/W[3], W[1]/W[3]] - 
   SB[W[5]/W[3], W[15]/W[3], W[20]/W[3]], 
 f[3, 4] -> (2*d37s[3]*SB[])/3 - (Pi^2*SB[W[26]])/6 - (Pi^2*SB[W[27]])/6 - 
   (Pi^2*SB[W[28]])/6 - (Pi^2*SB[W[29]])/6 - (Pi^2*SB[W[30]])/6 - 
   SB[W[1]/W[3], W[4]/W[13], W[27]] + SB[W[1]/W[3], W[5]/W[13], W[29]] + 
   SB[W[2]/W[4], W[1]/W[14], W[30]] - SB[W[2]/W[4], W[5]/W[14], W[28]] - 
   SB[W[4]/W[1], W[2]/W[11], W[30]] + SB[W[4]/W[1], W[3]/W[11], W[27]] - 
   SB[W[3]/W[5], W[1]/W[15], W[29]] + SB[W[3]/W[5], W[2]/W[15], W[26]] - 
   SB[W[5]/W[2], W[3]/W[12], W[26]] + SB[W[5]/W[2], W[4]/W[12], W[28]]}


==> anc/W61_weight4rule.txt <==
    {f[4, 1, 1] -> -SB[W[1], W[3], W[3], W[3]] + SB[W[1], W[3], W[3], 
        W[13]] + SB[W[1], W[3], W[13], W[3]] - SB[W[1], W[3], W[13], W[13]] + 
       SB[W[1], W[13], W[3], W[3]] - SB[W[1], W[13], W[3], W[13]] - 
       SB[W[1], W[13], W[13], W[3]] + SB[W[1], W[13], W[13], W[13]] + 
       SB[W[3], W[3], W[3], W[3]] - SB[W[3], W[3], W[3], W[13]] - 
       SB[W[3], W[3], W[13], W[3]] + SB[W[3], W[3], W[13], W[13]] - 
       SB[W[3], W[13], W[3], W[3]] + SB[W[3], W[13], W[3], W[13]] + 
       SB[W[3], W[13], W[13], W[3]] - SB[W[3], W[13], W[13], W[13]], 
     f[4, 1, 2] -> -SB[W[2], W[4], W[4], W[4]] + SB[W[2], W[4], W[4], 
        W[14]] + SB[W[2], W[4], W[14], W[4]] - SB[W[2], W[4], W[14], W[14]] + 
       SB[W[2], W[14], W[4], W[4]] - SB[W[2], W[14], W[4], W[14]] - 
       SB[W[2], W[14], W[14], W[4]] + SB[W[2], W[14], W[14], W[14]] + 
       SB[W[4], W[4], W[4], W[4]] - SB[W[4], W[4], W[4], W[14]] - 
       SB[W[4], W[4], W[14], W[4]] + SB[W[4], W[4], W[14], W[14]] - 
       SB[W[4], W[14], W[4], W[4]] + SB[W[4], W[14], W[4], W[14]] + 
       SB[W[4], W[14], W[14], W[4]] - SB[W[4], W[14], W[14], W[14]], 
     f[4, 1, 3] -> -SB[W[3], W[5], W[5], W[5]] + SB[W[3], W[5], W[5], 
        W[15]] + SB[W[3], W[5], W[15], W[5]] - SB[W[3], W[5], W[15], W[15]] + 
       SB[W[3], W[15], W[5], W[5]] - SB[W[3], W[15], W[5], W[15]] - 
       SB[W[3], W[15], W[15], W[5]] + SB[W[3], W[15], W[15], W[15]] + 
       SB[W[5], W[5], W[5], W[5]] - SB[W[5], W[5], W[5], W[15]] - 
       SB[W[5], W[5], W[15], W[5]] + SB[W[5], W[5], W[15], W[15]] - 
       SB[W[5], W[15], W[5], W[5]] + SB[W[5], W[15], W[5], W[15]] + 
       SB[W[5], W[15], W[15], W[5]] - SB[W[5], W[15], W[15], W[15]], 
     f[4, 1, 4] -> SB[W[1], W[1], W[1], W[1]] - SB[W[1], W[1], W[1], W[11]] - 
       SB[W[1], W[1], W[11], W[1]] + SB[W[1], W[1], W[11], W[11]] - 
       SB[W[1], W[11], W[1], W[1]] + SB[W[1], W[11], W[1], W[11]] + 
       SB[W[1], W[11], W[11], W[1]] - SB[W[1], W[11], W[11], W[11]] - 
       SB[W[4], W[1], W[1], W[1]] + SB[W[4], W[1], W[1], W[11]] + 
       SB[W[4], W[1], W[11], W[1]] - SB[W[4], W[1], W[11], W[11]] + 
       SB[W[4], W[11], W[1], W[1]] - SB[W[4], W[11], W[1], W[11]] - 
       SB[W[4], W[11], W[11], W[1]] + SB[W[4], W[11], W[11], W[11]], 
     f[4, 1, 5] -> SB[W[2], W[2], W[2], W[2]] - SB[W[2], W[2], W[2], W[12]] - 
       SB[W[2], W[2], W[12], W[2]] + SB[W[2], W[2], W[12], W[12]] - 
       SB[W[2], W[12], W[2], W[2]] + SB[W[2], W[12], W[2], W[12]] + 
       SB[W[2], W[12], W[12], W[2]] - SB[W[2], W[12], W[12], W[12]] - 
       SB[W[5], W[2], W[2], W[2]] + SB[W[5], W[2], W[2], W[12]] + 
       SB[W[5], W[2], W[12], W[2]] - SB[W[5], W[2], W[12], W[12]] + 
       SB[W[5], W[12], W[2], W[2]] - SB[W[5], W[12], W[2], W[12]] - 
       SB[W[5], W[12], W[12], W[2]] + SB[W[5], W[12], W[12], W[12]], 
     f[4, 2, 1] -> SB[W[1], W[1], W[1], W[1]] - SB[W[1], W[1], W[1], W[13]] - 
       SB[W[1], W[1], W[13], W[1]] + SB[W[1], W[1], W[13], W[13]] - 
       SB[W[1], W[13], W[1], W[1]] + SB[W[1], W[13], W[1], W[13]] + 
       SB[W[1], W[13], W[13], W[1]] - SB[W[1], W[13], W[13], W[13]] - 
       SB[W[3], W[1], W[1], W[1]] + SB[W[3], W[1], W[1], W[13]] + 
       SB[W[3], W[1], W[13], W[1]] - SB[W[3], W[1], W[13], W[13]] + 
       SB[W[3], W[13], W[1], W[1]] - SB[W[3], W[13], W[1], W[13]] - 
       SB[W[3], W[13], W[13], W[1]] + SB[W[3], W[13], W[13], W[13]], 
     f[4, 2, 2] -> SB[W[2], W[2], W[2], W[2]] - SB[W[2], W[2], W[2], W[14]] - 
       SB[W[2], W[2], W[14], W[2]] + SB[W[2], W[2], W[14], W[14]] - 
       SB[W[2], W[14], W[2], W[2]] + SB[W[2], W[14], W[2], W[14]] + 
       SB[W[2], W[14], W[14], W[2]] - SB[W[2], W[14], W[14], W[14]] - 
       SB[W[4], W[2], W[2], W[2]] + SB[W[4], W[2], W[2], W[14]] + 
       SB[W[4], W[2], W[14], W[2]] - SB[W[4], W[2], W[14], W[14]] + 
       SB[W[4], W[14], W[2], W[2]] - SB[W[4], W[14], W[2], W[14]] - 
       SB[W[4], W[14], W[14], W[2]] + SB[W[4], W[14], W[14], W[14]], 
     f[4, 2, 3] -> SB[W[3], W[3], W[3], W[3]] - SB[W[3], W[3], W[3], W[15]] - 
       SB[W[3], W[3], W[15], W[3]] + SB[W[3], W[3], W[15], W[15]] - 
       SB[W[3], W[15], W[3], W[3]] + SB[W[3], W[15], W[3], W[15]] + 
       SB[W[3], W[15], W[15], W[3]] - SB[W[3], W[15], W[15], W[15]] - 
       SB[W[5], W[3], W[3], W[3]] + SB[W[5], W[3], W[3], W[15]] + 
       SB[W[5], W[3], W[15], W[3]] - SB[W[5], W[3], W[15], W[15]] + 
       SB[W[5], W[15], W[3], W[3]] - SB[W[5], W[15], W[3], W[15]] - 
       SB[W[5], W[15], W[15], W[3]] + SB[W[5], W[15], W[15], W[15]], 
     f[4, 2, 4] -> -SB[W[1], W[4], W[4], W[4]] + SB[W[1], W[4], W[4], 
        W[11]] + SB[W[1], W[4], W[11], W[4]] - SB[W[1], W[4], W[11], W[11]] + 
       SB[W[1], W[11], W[4], W[4]] - SB[W[1], W[11], W[4], W[11]] - 
       SB[W[1], W[11], W[11], W[4]] + SB[W[1], W[11], W[11], W[11]] + 
       SB[W[4], W[4], W[4], W[4]] - SB[W[4], W[4], W[4], W[11]] - 
       SB[W[4], W[4], W[11], W[4]] + SB[W[4], W[4], W[11], W[11]] - 
       SB[W[4], W[11], W[4], W[4]] + SB[W[4], W[11], W[4], W[11]] + 
       SB[W[4], W[11], W[11], W[4]] - SB[W[4], W[11], W[11], W[11]], 
     f[4, 2, 5] -> -SB[W[2], W[5], W[5], W[5]] + SB[W[2], W[5], W[5], 
        W[12]] + SB[W[2], W[5], W[12], W[5]] - SB[W[2], W[5], W[12], W[12]] + 
       SB[W[2], W[12], W[5], W[5]] - SB[W[2], W[12], W[5], W[12]] - 
       SB[W[2], W[12], W[12], W[5]] + SB[W[2], W[12], W[12], W[12]] + 
       SB[W[5], W[5], W[5], W[5]] - SB[W[5], W[5], W[5], W[12]] - 
       SB[W[5], W[5], W[12], W[5]] + SB[W[5], W[5], W[12], W[12]] - 
       SB[W[5], W[12], W[5], W[5]] + SB[W[5], W[12], W[5], W[12]] + 
       SB[W[5], W[12], W[12], W[5]] - SB[W[5], W[12], W[12], W[12]], 
     f[4, 3, 1] -> -SB[W[1], W[1], W[1], W[1]] - SB[W[1], W[1], W[1], W[3]] + 
       2*SB[W[1], W[1], W[1], W[13]] + SB[W[1], W[1], W[3], W[1]] + 
       SB[W[1], W[1], W[3], W[3]] - 2*SB[W[1], W[1], W[3], W[13]] + 
       SB[W[1], W[3], W[1], W[1]] + SB[W[1], W[3], W[1], W[3]] - 
       2*SB[W[1], W[3], W[1], W[13]] - SB[W[1], W[3], W[3], W[1]] - 
       SB[W[1], W[3], W[3], W[3]] + 2*SB[W[1], W[3], W[3], W[13]] + 
       SB[W[3], W[1], W[1], W[1]] + SB[W[3], W[1], W[1], W[3]] - 
       2*SB[W[3], W[1], W[1], W[13]] - SB[W[3], W[1], W[3], W[1]] - 
       SB[W[3], W[1], W[3], W[3]] + 2*SB[W[3], W[1], W[3], W[13]] - 
       SB[W[3], W[3], W[1], W[1]] - SB[W[3], W[3], W[1], W[3]] + 
       2*SB[W[3], W[3], W[1], W[13]] + SB[W[3], W[3], W[3], W[1]] + 
       SB[W[3], W[3], W[3], W[3]] - 2*SB[W[3], W[3], W[3], W[13]], 
     f[4, 3, 2] -> -SB[W[2], W[2], W[2], W[2]] - SB[W[2], W[2], W[2], W[4]] + 
       2*SB[W[2], W[2], W[2], W[14]] + SB[W[2], W[2], W[4], W[2]] + 
       SB[W[2], W[2], W[4], W[4]] - 2*SB[W[2], W[2], W[4], W[14]] + 
       SB[W[2], W[4], W[2], W[2]] + SB[W[2], W[4], W[2], W[4]] - 
       2*SB[W[2], W[4], W[2], W[14]] - SB[W[2], W[4], W[4], W[2]] - 
       SB[W[2], W[4], W[4], W[4]] + 2*SB[W[2], W[4], W[4], W[14]] + 
       SB[W[4], W[2], W[2], W[2]] + SB[W[4], W[2], W[2], W[4]] - 
       2*SB[W[4], W[2], W[2], W[14]] - SB[W[4], W[2], W[4], W[2]] - 
       SB[W[4], W[2], W[4], W[4]] + 2*SB[W[4], W[2], W[4], W[14]] - 
       SB[W[4], W[4], W[2], W[2]] - SB[W[4], W[4], W[2], W[4]] + 
       2*SB[W[4], W[4], W[2], W[14]] + SB[W[4], W[4], W[4], W[2]] + 
       SB[W[4], W[4], W[4], W[4]] - 2*SB[W[4], W[4], W[4], W[14]], 
     f[4, 3, 3] -> -SB[W[3], W[3], W[3], W[3]] - SB[W[3], W[3], W[3], W[5]] + 
       2*SB[W[3], W[3], W[3], W[15]] + SB[W[3], W[3], W[5], W[3]] + 
       SB[W[3], W[3], W[5], W[5]] - 2*SB[W[3], W[3], W[5], W[15]] + 
       SB[W[3], W[5], W[3], W[3]] + SB[W[3], W[5], W[3], W[5]] - 
       2*SB[W[3], W[5], W[3], W[15]] - SB[W[3], W[5], W[5], W[3]] - 
       SB[W[3], W[5], W[5], W[5]] + 2*SB[W[3], W[5], W[5], W[15]] + 
       SB[W[5], W[3], W[3], W[3]] + SB[W[5], W[3], W[3], W[5]] - 
       2*SB[W[5], W[3], W[3], W[15]] - SB[W[5], W[3], W[5], W[3]] - 
       SB[W[5], W[3], W[5], W[5]] + 2*SB[W[5], W[3], W[5], W[15]] - 
       SB[W[5], W[5], W[3], W[3]] - SB[W[5], W[5], W[3], W[5]] + 
       2*SB[W[5], W[5], W[3], W[15]] + SB[W[5], W[5], W[5], W[3]] + 
       SB[W[5], W[5], W[5], W[5]] - 2*SB[W[5], W[5], W[5], W[15]], 
     f[4, 3, 4] -> SB[W[1], W[1], W[1], W[1]] + SB[W[1], W[1], W[1], W[4]] - 
       2*SB[W[1], W[1], W[1], W[11]] - SB[W[1], W[1], W[4], W[1]] - 
       SB[W[1], W[1], W[4], W[4]] + 2*SB[W[1], W[1], W[4], W[11]] - 
       SB[W[1], W[4], W[1], W[1]] - SB[W[1], W[4], W[1], W[4]] + 
       2*SB[W[1], W[4], W[1], W[11]] + SB[W[1], W[4], W[4], W[1]] + 
       SB[W[1], W[4], W[4], W[4]] - 2*SB[W[1], W[4], W[4], W[11]] - 
       SB[W[4], W[1], W[1], W[1]] - SB[W[4], W[1], W[1], W[4]] + 
       2*SB[W[4], W[1], W[1], W[11]] + SB[W[4], W[1], W[4], W[1]] + 
       SB[W[4], W[1], W[4], W[4]] - 2*SB[W[4], W[1], W[4], W[11]] + 
       SB[W[4], W[4], W[1], W[1]] + SB[W[4], W[4], W[1], W[4]] - 
       2*SB[W[4], W[4], W[1], W[11]] - SB[W[4], W[4], W[4], W[1]] - 
       SB[W[4], W[4], W[4], W[4]] + 2*SB[W[4], W[4], W[4], W[11]], 
     f[4, 3, 5] -> SB[W[2], W[2], W[2], W[2]] + SB[W[2], W[2], W[2], W[5]] - 
       2*SB[W[2], W[2], W[2], W[12]] - SB[W[2], W[2], W[5], W[2]] - 
       SB[W[2], W[2], W[5], W[5]] + 2*SB[W[2], W[2], W[5], W[12]] - 
       SB[W[2], W[5], W[2], W[2]] - SB[W[2], W[5], W[2], W[5]] + 
       2*SB[W[2], W[5], W[2], W[12]] + SB[W[2], W[5], W[5], W[2]] + 
       SB[W[2], W[5], W[5], W[5]] - 2*SB[W[2], W[5], W[5], W[12]] - 
       SB[W[5], W[2], W[2], W[2]] - SB[W[5], W[2], W[2], W[5]] + 
       2*SB[W[5], W[2], W[2], W[12]] + SB[W[5], W[2], W[5], W[2]] + 
       SB[W[5], W[2], W[5], W[5]] - 2*SB[W[5], W[2], W[5], W[12]] + 
       SB[W[5], W[5], W[2], W[2]] + SB[W[5], W[5], W[2], W[5]] - 
       2*SB[W[5], W[5], W[2], W[12]] - SB[W[5], W[5], W[5], W[2]] - 
       SB[W[5], W[5], W[5], W[5]] + 2*SB[W[5], W[5], W[5], W[12]], 
     f[4, 4, 1] -> Pi^2*SB[W[1], W[4]] - Pi^2*SB[W[1], W[16]] + 
       Pi^2*SB[W[2], W[4]] - Pi^2*SB[W[2], W[16]] + Pi^2*SB[W[4], W[1]] + 
       Pi^2*SB[W[4], W[2]] - 3*Pi^2*SB[W[4], W[4]] + Pi^2*SB[W[4], W[16]] - 
       Pi^2*SB[W[16], W[1]] - Pi^2*SB[W[16], W[2]] + Pi^2*SB[W[16], W[4]] + 
       Pi^2*SB[W[16], W[16]] - 6*SB[W[1], W[1], W[1], W[4]] + 
       6*SB[W[1], W[1], W[1], W[11]] - 6*SB[W[1], W[1], W[2], W[2]] + 
       6*SB[W[1], W[1], W[2], W[16]] - 6*SB[W[1], W[1], W[4], W[1]] + 
       12*SB[W[1], W[1], W[4], W[4]] - 6*SB[W[1], W[1], W[4], W[11]] + 
       6*SB[W[1], W[1], W[11], W[1]] + 6*SB[W[1], W[1], W[11], W[2]] - 
       6*SB[W[1], W[1], W[11], W[4]] - 6*SB[W[1], W[1], W[11], W[16]] - 
       6*SB[W[1], W[2], W[1], W[2]] + 6*SB[W[1], W[2], W[1], W[16]] - 
       6*SB[W[1], W[2], W[2], W[1]] + 6*SB[W[1], W[2], W[2], W[16]] + 
       6*SB[W[1], W[2], W[4], W[4]] - 6*SB[W[1], W[2], W[4], W[16]] + 
       6*SB[W[1], W[2], W[16], W[1]] + 6*SB[W[1], W[2], W[16], W[2]] - 
       6*SB[W[1], W[2], W[16], W[4]] - 6*SB[W[1], W[2], W[16], W[16]] - 
       6*SB[W[1], W[4], W[1], W[1]] + 12*SB[W[1], W[4], W[1], W[4]] - 
       6*SB[W[1], W[4], W[1], W[11]] + 6*SB[W[1], W[4], W[2], W[4]] - 
       6*SB[W[1], W[4], W[2], W[16]] + 12*SB[W[1], W[4], W[4], W[1]] + 
       6*SB[W[1], W[4], W[4], W[2]] - 24*SB[W[1], W[4], W[4], W[4]] + 
       6*SB[W[1], W[4], W[4], W[11]] - 6*SB[W[1], W[4], W[11], W[1]] - 
       6*SB[W[1], W[4], W[11], W[2]] + 6*SB[W[1], W[4], W[11], W[4]] + 
       6*SB[W[1], W[4], W[11], W[16]] + 6*SB[W[1], W[11], W[1], W[1]] + 
       6*SB[W[1], W[11], W[1], W[2]] - 6*SB[W[1], W[11], W[1], W[4]] - 
       6*SB[W[1], W[11], W[1], W[16]] + 6*SB[W[1], W[11], W[2], W[1]] + 
       6*SB[W[1], W[11], W[2], W[2]] - 6*SB[W[1], W[11], W[2], W[4]] - 
       6*SB[W[1], W[11], W[2], W[16]] - 6*SB[W[1], W[11], W[4], W[1]] - 
       6*SB[W[1], W[11], W[4], W[2]] + 6*SB[W[1], W[11], W[4], W[4]] + 
       6*SB[W[1], W[11], W[4], W[16]] - 6*SB[W[1], W[11], W[16], W[1]] - 
       6*SB[W[1], W[11], W[16], W[2]] + 6*SB[W[1], W[11], W[16], W[4]] + 
       6*SB[W[1], W[11], W[16], W[16]] - 6*SB[W[2], W[1], W[1], W[2]] + 
       6*SB[W[2], W[1], W[1], W[16]] - 6*SB[W[2], W[1], W[2], W[1]] + 
       6*SB[W[2], W[1], W[2], W[16]] + 6*SB[W[2], W[1], W[4], W[4]] - 
       6*SB[W[2], W[1], W[4], W[16]] + 6*SB[W[2], W[1], W[16], W[1]] + 
       6*SB[W[2], W[1], W[16], W[2]] - 6*SB[W[2], W[1], W[16], W[4]] - 
       6*SB[W[2], W[1], W[16], W[16]] - 6*SB[W[2], W[2], W[1], W[1]] + 
       6*SB[W[2], W[2], W[1], W[16]] - 6*SB[W[2], W[2], W[2], W[4]] + 
       6*SB[W[2], W[2], W[2], W[14]] - 6*SB[W[2], W[2], W[4], W[2]] + 
       12*SB[W[2], W[2], W[4], W[4]] - 6*SB[W[2], W[2], W[4], W[14]] + 
       6*SB[W[2], W[2], W[14], W[1]] + 6*SB[W[2], W[2], W[14], W[2]] - 
       6*SB[W[2], W[2], W[14], W[4]] - 6*SB[W[2], W[2], W[14], W[16]] + 
       6*SB[W[2], W[4], W[1], W[4]] - 6*SB[W[2], W[4], W[1], W[16]] - 
       6*SB[W[2], W[4], W[2], W[2]] + 12*SB[W[2], W[4], W[2], W[4]] - 
       6*SB[W[2], W[4], W[2], W[14]] + 6*SB[W[2], W[4], W[4], W[1]] + 
       12*SB[W[2], W[4], W[4], W[2]] - 24*SB[W[2], W[4], W[4], W[4]] + 
       6*SB[W[2], W[4], W[4], W[14]] - 6*SB[W[2], W[4], W[14], W[1]] - 
       6*SB[W[2], W[4], W[14], W[2]] + 6*SB[W[2], W[4], W[14], W[4]] + 
       6*SB[W[2], W[4], W[14], W[16]] + 6*SB[W[2], W[14], W[1], W[1]] + 
       6*SB[W[2], W[14], W[1], W[2]] - 6*SB[W[2], W[14], W[1], W[4]] - 
       6*SB[W[2], W[14], W[1], W[16]] + 6*SB[W[2], W[14], W[2], W[1]] + 
       6*SB[W[2], W[14], W[2], W[2]] - 6*SB[W[2], W[14], W[2], W[4]] - 
       6*SB[W[2], W[14], W[2], W[16]] - 6*SB[W[2], W[14], W[4], W[1]] - 
       6*SB[W[2], W[14], W[4], W[2]] + 6*SB[W[2], W[14], W[4], W[4]] + 
       6*SB[W[2], W[14], W[4], W[16]] - 6*SB[W[2], W[14], W[16], W[1]] - 
       6*SB[W[2], W[14], W[16], W[2]] + 6*SB[W[2], W[14], W[16], W[4]] + 
       6*SB[W[2], W[14], W[16], W[16]] + 6*SB[W[4], W[1], W[1], W[2]] + 
       6*SB[W[4], W[1], W[1], W[4]] - 6*SB[W[4], W[1], W[1], W[11]] - 
       6*SB[W[4], W[1], W[1], W[16]] + 6*SB[W[4], W[1], W[2], W[1]] + 
       6*SB[W[4], W[1], W[2], W[2]] - 12*SB[W[4], W[1], W[2], W[16]] + 
       6*SB[W[4], W[1], W[4], W[1]] - 18*SB[W[4], W[1], W[4], W[4]] + 
       6*SB[W[4], W[1], W[4], W[11]] + 6*SB[W[4], W[1], W[4], W[16]] - 
       6*SB[W[4], W[1], W[11], W[1]] - 6*SB[W[4], W[1], W[11], W[2]] + 
       6*SB[W[4], W[1], W[11], W[4]] + 6*SB[W[4], W[1], W[11], W[16]] - 
       6*SB[W[4], W[1], W[16], W[1]] - 6*SB[W[4], W[1], W[16], W[2]] + 
       6*SB[W[4], W[1], W[16], W[4]] + 6*SB[W[4], W[1], W[16], W[16]] + 
       6*SB[W[4], W[2], W[1], W[1]] + 6*SB[W[4], W[2], W[1], W[2]] - 
       12*SB[W[4], W[2], W[1], W[16]] + 6*SB[W[4], W[2], W[2], W[1]] + 
       6*SB[W[4], W[2], W[2], W[4]] - 6*SB[W[4], W[2], W[2], W[14]] - 
       6*SB[W[4], W[2], W[2], W[16]] + 6*SB[W[4], W[2], W[4], W[2]] - 
       18*SB[W[4], W[2], W[4], W[4]] + 6*SB[W[4], W[2], W[4], W[14]] + 
       6*SB[W[4], W[2], W[4], W[16]] - 6*SB[W[4], W[2], W[14], W[1]] - 
       6*SB[W[4], W[2], W[14], W[2]] + 6*SB[W[4], W[2], W[14], W[4]] + 
       6*SB[W[4], W[2], W[14], W[16]] - 6*SB[W[4], W[2], W[16], W[1]] - 
       6*SB[W[4], W[2], W[16], W[2]] + 6*SB[W[4], W[2], W[16], W[4]] + 
       6*SB[W[4], W[2], W[16], W[16]] + 6*SB[W[4], W[4], W[1], W[1]] - 
       18*SB[W[4], W[4], W[1], W[4]] + 6*SB[W[4], W[4], W[1], W[11]] + 
       6*SB[W[4], W[4], W[1], W[16]] + 6*SB[W[4], W[4], W[2], W[2]] - 
       18*SB[W[4], W[4], W[2], W[4]] + 6*SB[W[4], W[4], W[2], W[14]] + 
       6*SB[W[4], W[4], W[2], W[16]] - 18*SB[W[4], W[4], W[4], W[1]] - 
       18*SB[W[4], W[4], W[4], W[2]] + 48*SB[W[4], W[4], W[4], W[4]] - 
       6*SB[W[4], W[4], W[4], W[11]] - 6*SB[W[4], W[4], W[4], W[14]] + 
       6*SB[W[4], W[4], W[11], W[1]] + 6*SB[W[4], W[4], W[11], W[2]] - 
       6*SB[W[4], W[4], W[11], W[4]] - 6*SB[W[4], W[4], W[11], W[16]] + 
       6*SB[W[4], W[4], W[14], W[1]] + 6*SB[W[4], W[4], W[14], W[2]] - 
       6*SB[W[4], W[4], W[14], W[4]] - 6*SB[W[4], W[4], W[14], W[16]] - 
       6*SB[W[4], W[11], W[1], W[1]] - 6*SB[W[4], W[11], W[1], W[2]] + 
       6*SB[W[4], W[11], W[1], W[4]] + 6*SB[W[4], W[11], W[1], W[16]] - 
       6*SB[W[4], W[11], W[2], W[1]] - 6*SB[W[4], W[11], W[2], W[2]] + 
       6*SB[W[4], W[11], W[2], W[4]] + 6*SB[W[4], W[11], W[2], W[16]] + 
       6*SB[W[4], W[11], W[4], W[1]] + 6*SB[W[4], W[11], W[4], W[2]] - 
       6*SB[W[4], W[11], W[4], W[4]] - 6*SB[W[4], W[11], W[4], W[16]] + 
       6*SB[W[4], W[11], W[16], W[1]] + 6*SB[W[4], W[11], W[16], W[2]] - 
       6*SB[W[4], W[11], W[16], W[4]] - 6*SB[W[4], W[11], W[16], W[16]] - 
       6*SB[W[4], W[14], W[1], W[1]] - 6*SB[W[4], W[14], W[1], W[2]] + 
       6*SB[W[4], W[14], W[1], W[4]] + 6*SB[W[4], W[14], W[1], W[16]] - 
       6*SB[W[4], W[14], W[2], W[1]] - 6*SB[W[4], W[14], W[2], W[2]] + 
       6*SB[W[4], W[14], W[2], W[4]] + 6*SB[W[4], W[14], W[2], W[16]] + 
       6*SB[W[4], W[14], W[4], W[1]] + 6*SB[W[4], W[14], W[4], W[2]] - 
       6*SB[W[4], W[14], W[4], W[4]] - 6*SB[W[4], W[14], W[4], W[16]] + 
       6*SB[W[4], W[14], W[16], W[1]] + 6*SB[W[4], W[14], W[16], W[2]] - 
       6*SB[W[4], W[14], W[16], W[4]] - 6*SB[W[4], W[14], W[16], W[16]] - 
       6*SB[W[4]]*Zeta[3] + 6*SB[W[16]]*Zeta[3], 
     f[4, 4, 2] -> Pi^2*SB[W[2], W[5]] - Pi^2*SB[W[2], W[17]] + 
       Pi^2*SB[W[3], W[5]] - Pi^2*SB[W[3], W[17]] + Pi^2*SB[W[5], W[2]] + 
       Pi^2*SB[W[5], W[3]] - 3*Pi^2*SB[W[5], W[5]] + Pi^2*SB[W[5], W[17]] - 
       Pi^2*SB[W[17], W[2]] - Pi^2*SB[W[17], W[3]] + Pi^2*SB[W[17], W[5]] + 
       Pi^2*SB[W[17], W[17]] - 6*SB[W[2], W[2], W[2], W[5]] + 
       6*SB[W[2], W[2], W[2], W[12]] - 6*SB[W[2], W[2], W[3], W[3]] + 
       6*SB[W[2], W[2], W[3], W[17]] - 6*SB[W[2], W[2], W[5], W[2]] + 
       12*SB[W[2], W[2], W[5], W[5]] - 6*SB[W[2], W[2], W[5], W[12]] + 
       6*SB[W[2], W[2], W[12], W[2]] + 6*SB[W[2], W[2], W[12], W[3]] - 
       6*SB[W[2], W[2], W[12], W[5]] - 6*SB[W[2], W[2], W[12], W[17]] - 
       6*SB[W[2], W[3], W[2], W[3]] + 6*SB[W[2], W[3], W[2], W[17]] - 
       6*SB[W[2], W[3], W[3], W[2]] + 6*SB[W[2], W[3], W[3], W[17]] + 
       6*SB[W[2], W[3], W[5], W[5]] - 6*SB[W[2], W[3], W[5], W[17]] + 
       6*SB[W[2], W[3], W[17], W[2]] + 6*SB[W[2], W[3], W[17], W[3]] - 
       6*SB[W[2], W[3], W[17], W[5]] - 6*SB[W[2], W[3], W[17], W[17]] - 
       6*SB[W[2], W[5], W[2], W[2]] + 12*SB[W[2], W[5], W[2], W[5]] - 
       6*SB[W[2], W[5], W[2], W[12]] + 6*SB[W[2], W[5], W[3], W[5]] - 
       6*SB[W[2], W[5], W[3], W[17]] + 12*SB[W[2], W[5], W[5], W[2]] + 
       6*SB[W[2], W[5], W[5], W[3]] - 24*SB[W[2], W[5], W[5], W[5]] + 
       6*SB[W[2], W[5], W[5], W[12]] - 6*SB[W[2], W[5], W[12], W[2]] - 
       6*SB[W[2], W[5], W[12], W[3]] + 6*SB[W[2], W[5], W[12], W[5]] + 
       6*SB[W[2], W[5], W[12], W[17]] + 6*SB[W[2], W[12], W[2], W[2]] + 
       6*SB[W[2], W[12], W[2], W[3]] - 6*SB[W[2], W[12], W[2], W[5]] - 
       6*SB[W[2], W[12], W[2], W[17]] + 6*SB[W[2], W[12], W[3], W[2]] + 
       6*SB[W[2], W[12], W[3], W[3]] - 6*SB[W[2], W[12], W[3], W[5]] - 
       6*SB[W[2], W[12], W[3], W[17]] - 6*SB[W[2], W[12], W[5], W[2]] - 
       6*SB[W[2], W[12], W[5], W[3]] + 6*SB[W[2], W[12], W[5], W[5]] + 
       6*SB[W[2], W[12], W[5], W[17]] - 6*SB[W[2], W[12], W[17], W[2]] - 
       6*SB[W[2], W[12], W[17], W[3]] + 6*SB[W[2], W[12], W[17], W[5]] + 
       6*SB[W[2], W[12], W[17], W[17]] - 6*SB[W[3], W[2], W[2], W[3]] + 
       6*SB[W[3], W[2], W[2], W[17]] - 6*SB[W[3], W[2], W[3], W[2]] + 
       6*SB[W[3], W[2], W[3], W[17]] + 6*SB[W[3], W[2], W[5], W[5]] - 
       6*SB[W[3], W[2], W[5], W[17]] + 6*SB[W[3], W[2], W[17], W[2]] + 
       6*SB[W[3], W[2], W[17], W[3]] - 6*SB[W[3], W[2], W[17], W[5]] - 
       6*SB[W[3], W[2], W[17], W[17]] - 6*SB[W[3], W[3], W[2], W[2]] + 
       6*SB[W[3], W[3], W[2], W[17]] - 6*SB[W[3], W[3], W[3], W[5]] + 
       6*SB[W[3], W[3], W[3], W[15]] - 6*SB[W[3], W[3], W[5], W[3]] + 
       12*SB[W[3], W[3], W[5], W[5]] - 6*SB[W[3], W[3], W[5], W[15]] + 
       6*SB[W[3], W[3], W[15], W[2]] + 6*SB[W[3], W[3], W[15], W[3]] - 
       6*SB[W[3], W[3], W[15], W[5]] - 6*SB[W[3], W[3], W[15], W[17]] + 
       6*SB[W[3], W[5], W[2], W[5]] - 6*SB[W[3], W[5], W[2], W[17]] - 
       6*SB[W[3], W[5], W[3], W[3]] + 12*SB[W[3], W[5], W[3], W[5]] - 
       6*SB[W[3], W[5], W[3], W[15]] + 6*SB[W[3], W[5], W[5], W[2]] + 
       12*SB[W[3], W[5], W[5], W[3]] - 24*SB[W[3], W[5], W[5], W[5]] + 
       6*SB[W[3], W[5], W[5], W[15]] - 6*SB[W[3], W[5], W[15], W[2]] - 
       6*SB[W[3], W[5], W[15], W[3]] + 6*SB[W[3], W[5], W[15], W[5]] + 
       6*SB[W[3], W[5], W[15], W[17]] + 6*SB[W[3], W[15], W[2], W[2]] + 
       6*SB[W[3], W[15], W[2], W[3]] - 6*SB[W[3], W[15], W[2], W[5]] - 
       6*SB[W[3], W[15], W[2], W[17]] + 6*SB[W[3], W[15], W[3], W[2]] + 
       6*SB[W[3], W[15], W[3], W[3]] - 6*SB[W[3], W[15], W[3], W[5]] - 
       6*SB[W[3], W[15], W[3], W[17]] - 6*SB[W[3], W[15], W[5], W[2]] - 
       6*SB[W[3], W[15], W[5], W[3]] + 6*SB[W[3], W[15], W[5], W[5]] + 
       6*SB[W[3], W[15], W[5], W[17]] - 6*SB[W[3], W[15], W[17], W[2]] - 
       6*SB[W[3], W[15], W[17], W[3]] + 6*SB[W[3], W[15], W[17], W[5]] + 
       6*SB[W[3], W[15], W[17], W[17]] + 6*SB[W[5], W[2], W[2], W[3]] + 
       6*SB[W[5], W[2], W[2], W[5]] - 6*SB[W[5], W[2], W[2], W[12]] - 
       6*SB[W[5], W[2], W[2], W[17]] + 6*SB[W[5], W[2], W[3], W[2]] + 
       6*SB[W[5], W[2], W[3], W[3]] - 12*SB[W[5], W[2], W[3], W[17]] + 
       6*SB[W[5], W[2], W[5], W[2]] - 18*SB[W[5], W[2], W[5], W[5]] + 
       6*SB[W[5], W[2], W[5], W[12]] + 6*SB[W[5], W[2], W[5], W[17]] - 
       6*SB[W[5], W[2], W[12], W[2]] - 6*SB[W[5], W[2], W[12], W[3]] + 
       6*SB[W[5], W[2], W[12], W[5]] + 6*SB[W[5], W[2], W[12], W[17]] - 
       6*SB[W[5], W[2], W[17], W[2]] - 6*SB[W[5], W[2], W[17], W[3]] + 
       6*SB[W[5], W[2], W[17], W[5]] + 6*SB[W[5], W[2], W[17], W[17]] + 
       6*SB[W[5], W[3], W[2], W[2]] + 6*SB[W[5], W[3], W[2], W[3]] - 
       12*SB[W[5], W[3], W[2], W[17]] + 6*SB[W[5], W[3], W[3], W[2]] + 
       6*SB[W[5], W[3], W[3], W[5]] - 6*SB[W[5], W[3], W[3], W[15]] - 
       6*SB[W[5], W[3], W[3], W[17]] + 6*SB[W[5], W[3], W[5], W[3]] - 
       18*SB[W[5], W[3], W[5], W[5]] + 6*SB[W[5], W[3], W[5], W[15]] + 
       6*SB[W[5], W[3], W[5], W[17]] - 6*SB[W[5], W[3], W[15], W[2]] - 
       6*SB[W[5], W[3], W[15], W[3]] + 6*SB[W[5], W[3], W[15], W[5]] + 
       6*SB[W[5], W[3], W[15], W[17]] - 6*SB[W[5], W[3], W[17], W[2]] - 
       6*SB[W[5], W[3], W[17], W[3]] + 6*SB[W[5], W[3], W[17], W[5]] + 
       6*SB[W[5], W[3], W[17], W[17]] + 6*SB[W[5], W[5], W[2], W[2]] - 
       18*SB[W[5], W[5], W[2], W[5]] + 6*SB[W[5], W[5], W[2], W[12]] + 
       6*SB[W[5], W[5], W[2], W[17]] + 6*SB[W[5], W[5], W[3], W[3]] - 
       18*SB[W[5], W[5], W[3], W[5]] + 6*SB[W[5], W[5], W[3], W[15]] + 
       6*SB[W[5], W[5], W[3], W[17]] - 18*SB[W[5], W[5], W[5], W[2]] - 
       18*SB[W[5], W[5], W[5], W[3]] + 48*SB[W[5], W[5], W[5], W[5]] - 
       6*SB[W[5], W[5], W[5], W[12]] - 6*SB[W[5], W[5], W[5], W[15]] + 
       6*SB[W[5], W[5], W[12], W[2]] + 6*SB[W[5], W[5], W[12], W[3]] - 
       6*SB[W[5], W[5], W[12], W[5]] - 6*SB[W[5], W[5], W[12], W[17]] + 
       6*SB[W[5], W[5], W[15], W[2]] + 6*SB[W[5], W[5], W[15], W[3]] - 
       6*SB[W[5], W[5], W[15], W[5]] - 6*SB[W[5], W[5], W[15], W[17]] - 
       6*SB[W[5], W[12], W[2], W[2]] - 6*SB[W[5], W[12], W[2], W[3]] + 
       6*SB[W[5], W[12], W[2], W[5]] + 6*SB[W[5], W[12], W[2], W[17]] - 
       6*SB[W[5], W[12], W[3], W[2]] - 6*SB[W[5], W[12], W[3], W[3]] + 
       6*SB[W[5], W[12], W[3], W[5]] + 6*SB[W[5], W[12], W[3], W[17]] + 
       6*SB[W[5], W[12], W[5], W[2]] + 6*SB[W[5], W[12], W[5], W[3]] - 
       6*SB[W[5], W[12], W[5], W[5]] - 6*SB[W[5], W[12], W[5], W[17]] + 
       6*SB[W[5], W[12], W[17], W[2]] + 6*SB[W[5], W[12], W[17], W[3]] - 
       6*SB[W[5], W[12], W[17], W[5]] - 6*SB[W[5], W[12], W[17], W[17]] - 
       6*SB[W[5], W[15], W[2], W[2]] - 6*SB[W[5], W[15], W[2], W[3]] + 
       6*SB[W[5], W[15], W[2], W[5]] + 6*SB[W[5], W[15], W[2], W[17]] - 
       6*SB[W[5], W[15], W[3], W[2]] - 6*SB[W[5], W[15], W[3], W[3]] + 
       6*SB[W[5], W[15], W[3], W[5]] + 6*SB[W[5], W[15], W[3], W[17]] + 
       6*SB[W[5], W[15], W[5], W[2]] + 6*SB[W[5], W[15], W[5], W[3]] - 
       6*SB[W[5], W[15], W[5], W[5]] - 6*SB[W[5], W[15], W[5], W[17]] + 
       6*SB[W[5], W[15], W[17], W[2]] + 6*SB[W[5], W[15], W[17], W[3]] - 
       6*SB[W[5], W[15], W[17], W[5]] - 6*SB[W[5], W[15], W[17], W[17]] - 
       6*SB[W[5]]*Zeta[3] + 6*SB[W[17]]*Zeta[3], 
     f[4, 4, 3] -> -3*Pi^2*SB[W[1], W[1]] + Pi^2*SB[W[1], W[3]] + 
       Pi^2*SB[W[1], W[4]] + Pi^2*SB[W[1], W[18]] + Pi^2*SB[W[3], W[1]] - 
       Pi^2*SB[W[3], W[18]] + Pi^2*SB[W[4], W[1]] - Pi^2*SB[W[4], W[18]] + 
       Pi^2*SB[W[18], W[1]] - Pi^2*SB[W[18], W[3]] - Pi^2*SB[W[18], W[4]] + 
       Pi^2*SB[W[18], W[18]] + 48*SB[W[1], W[1], W[1], W[1]] - 
       18*SB[W[1], W[1], W[1], W[3]] - 18*SB[W[1], W[1], W[1], W[4]] - 
       6*SB[W[1], W[1], W[1], W[11]] - 6*SB[W[1], W[1], W[1], W[13]] - 
       18*SB[W[1], W[1], W[3], W[1]] + 6*SB[W[1], W[1], W[3], W[3]] + 
       6*SB[W[1], W[1], W[3], W[13]] + 6*SB[W[1], W[1], W[3], W[18]] - 
       18*SB[W[1], W[1], W[4], W[1]] + 6*SB[W[1], W[1], W[4], W[4]] + 
       6*SB[W[1], W[1], W[4], W[11]] + 6*SB[W[1], W[1], W[4], W[18]] - 
       6*SB[W[1], W[1], W[11], W[1]] + 6*SB[W[1], W[1], W[11], W[3]] + 
       6*SB[W[1], W[1], W[11], W[4]] - 6*SB[W[1], W[1], W[11], W[18]] - 
       6*SB[W[1], W[1], W[13], W[1]] + 6*SB[W[1], W[1], W[13], W[3]] + 
       6*SB[W[1], W[1], W[13], W[4]] - 6*SB[W[1], W[1], W[13], W[18]] - 
       18*SB[W[1], W[3], W[1], W[1]] + 6*SB[W[1], W[3], W[1], W[3]] + 
       6*SB[W[1], W[3], W[1], W[13]] + 6*SB[W[1], W[3], W[1], W[18]] + 
       6*SB[W[1], W[3], W[3], W[1]] + 6*SB[W[1], W[3], W[3], W[4]] - 
       6*SB[W[1], W[3], W[3], W[13]] - 6*SB[W[1], W[3], W[3], W[18]] + 
       6*SB[W[1], W[3], W[4], W[3]] + 6*SB[W[1], W[3], W[4], W[4]] - 
       12*SB[W[1], W[3], W[4], W[18]] + 6*SB[W[1], W[3], W[13], W[1]] - 
       6*SB[W[1], W[3], W[13], W[3]] - 6*SB[W[1], W[3], W[13], W[4]] + 
       6*SB[W[1], W[3], W[13], W[18]] + 6*SB[W[1], W[3], W[18], W[1]] - 
       6*SB[W[1], W[3], W[18], W[3]] - 6*SB[W[1], W[3], W[18], W[4]] + 
       6*SB[W[1], W[3], W[18], W[18]] - 18*SB[W[1], W[4], W[1], W[1]] + 
       6*SB[W[1], W[4], W[1], W[4]] + 6*SB[W[1], W[4], W[1], W[11]] + 
       6*SB[W[1], W[4], W[1], W[18]] + 6*SB[W[1], W[4], W[3], W[3]] + 
       6*SB[W[1], W[4], W[3], W[4]] - 12*SB[W[1], W[4], W[3], W[18]] + 
       6*SB[W[1], W[4], W[4], W[1]] + 6*SB[W[1], W[4], W[4], W[3]] - 
       6*SB[W[1], W[4], W[4], W[11]] - 6*SB[W[1], W[4], W[4], W[18]] + 
       6*SB[W[1], W[4], W[11], W[1]] - 6*SB[W[1], W[4], W[11], W[3]] - 
       6*SB[W[1], W[4], W[11], W[4]] + 6*SB[W[1], W[4], W[11], W[18]] + 
       6*SB[W[1], W[4], W[18], W[1]] - 6*SB[W[1], W[4], W[18], W[3]] - 
       6*SB[W[1], W[4], W[18], W[4]] + 6*SB[W[1], W[4], W[18], W[18]] - 
       6*SB[W[1], W[11], W[1], W[1]] + 6*SB[W[1], W[11], W[1], W[3]] + 
       6*SB[W[1], W[11], W[1], W[4]] - 6*SB[W[1], W[11], W[1], W[18]] + 
       6*SB[W[1], W[11], W[3], W[1]] - 6*SB[W[1], W[11], W[3], W[3]] - 
       6*SB[W[1], W[11], W[3], W[4]] + 6*SB[W[1], W[11], W[3], W[18]] + 
       6*SB[W[1], W[11], W[4], W[1]] - 6*SB[W[1], W[11], W[4], W[3]] - 
       6*SB[W[1], W[11], W[4], W[4]] + 6*SB[W[1], W[11], W[4], W[18]] - 
       6*SB[W[1], W[11], W[18], W[1]] + 6*SB[W[1], W[11], W[18], W[3]] + 
       6*SB[W[1], W[11], W[18], W[4]] - 6*SB[W[1], W[11], W[18], W[18]] - 
       6*SB[W[1], W[13], W[1], W[1]] + 6*SB[W[1], W[13], W[1], W[3]] + 
       6*SB[W[1], W[13], W[1], W[4]] - 6*SB[W[1], W[13], W[1], W[18]] + 
       6*SB[W[1], W[13], W[3], W[1]] - 6*SB[W[1], W[13], W[3], W[3]] - 
       6*SB[W[1], W[13], W[3], W[4]] + 6*SB[W[1], W[13], W[3], W[18]] + 
       6*SB[W[1], W[13], W[4], W[1]] - 6*SB[W[1], W[13], W[4], W[3]] - 
       6*SB[W[1], W[13], W[4], W[4]] + 6*SB[W[1], W[13], W[4], W[18]] - 
       6*SB[W[1], W[13], W[18], W[1]] + 6*SB[W[1], W[13], W[18], W[3]] + 
       6*SB[W[1], W[13], W[18], W[4]] - 6*SB[W[1], W[13], W[18], W[18]] - 
       24*SB[W[3], W[1], W[1], W[1]] + 12*SB[W[3], W[1], W[1], W[3]] + 
       6*SB[W[3], W[1], W[1], W[4]] + 6*SB[W[3], W[1], W[1], W[13]] + 
       12*SB[W[3], W[1], W[3], W[1]] - 6*SB[W[3], W[1], W[3], W[3]] - 
       6*SB[W[3], W[1], W[3], W[13]] + 6*SB[W[3], W[1], W[4], W[1]] - 
       6*SB[W[3], W[1], W[4], W[18]] + 6*SB[W[3], W[1], W[13], W[1]] - 
       6*SB[W[3], W[1], W[13], W[3]] - 6*SB[W[3], W[1], W[13], W[4]] + 
       6*SB[W[3], W[1], W[13], W[18]] + 12*SB[W[3], W[3], W[1], W[1]] - 
       6*SB[W[3], W[3], W[1], W[3]] - 6*SB[W[3], W[3], W[1], W[13]] - 
       6*SB[W[3], W[3], W[3], W[1]] + 6*SB[W[3], W[3], W[3], W[13]] - 
       6*SB[W[3], W[3], W[4], W[4]] + 6*SB[W[3], W[3], W[4], W[18]] - 
       6*SB[W[3], W[3], W[13], W[1]] + 6*SB[W[3], W[3], W[13], W[3]] + 
       6*SB[W[3], W[3], W[13], W[4]] - 6*SB[W[3], W[3], W[13], W[18]] + 
       6*SB[W[3], W[4], W[1], W[1]] - 6*SB[W[3], W[4], W[1], W[18]] - 
       6*SB[W[3], W[4], W[3], W[4]] + 6*SB[W[3], W[4], W[3], W[18]] - 
       6*SB[W[3], W[4], W[4], W[3]] + 6*SB[W[3], W[4], W[4], W[18]] - 
       6*SB[W[3], W[4], W[18], W[1]] + 6*SB[W[3], W[4], W[18], W[3]] + 
       6*SB[W[3], W[4], W[18], W[4]] - 6*SB[W[3], W[4], W[18], W[18]] + 
       6*SB[W[3], W[13], W[1], W[1]] - 6*SB[W[3], W[13], W[1], W[3]] - 
       6*SB[W[3], W[13], W[1], W[4]] + 6*SB[W[3], W[13], W[1], W[18]] - 
       6*SB[W[3], W[13], W[3], W[1]] + 6*SB[W[3], W[13], W[3], W[3]] + 
       6*SB[W[3], W[13], W[3], W[4]] - 6*SB[W[3], W[13], W[3], W[18]] - 
       6*SB[W[3], W[13], W[4], W[1]] + 6*SB[W[3], W[13], W[4], W[3]] + 
       6*SB[W[3], W[13], W[4], W[4]] - 6*SB[W[3], W[13], W[4], W[18]] + 
       6*SB[W[3], W[13], W[18], W[1]] - 6*SB[W[3], W[13], W[18], W[3]] - 
       6*SB[W[3], W[13], W[18], W[4]] + 6*SB[W[3], W[13], W[18], W[18]] - 
       24*SB[W[4], W[1], W[1], W[1]] + 6*SB[W[4], W[1], W[1], W[3]] + 
       12*SB[W[4], W[1], W[1], W[4]] + 6*SB[W[4], W[1], W[1], W[11]] + 
       6*SB[W[4], W[1], W[3], W[1]] - 6*SB[W[4], W[1], W[3], W[18]] + 
       12*SB[W[4], W[1], W[4], W[1]] - 6*SB[W[4], W[1], W[4], W[4]] - 
       6*SB[W[4], W[1], W[4], W[11]] + 6*SB[W[4], W[1], W[11], W[1]] - 
       6*SB[W[4], W[1], W[11], W[3]] - 6*SB[W[4], W[1], W[11], W[4]] + 
       6*SB[W[4], W[1], W[11], W[18]] + 6*SB[W[4], W[3], W[1], W[1]] - 
       6*SB[W[4], W[3], W[1], W[18]] - 6*SB[W[4], W[3], W[3], W[4]] + 
       6*SB[W[4], W[3], W[3], W[18]] - 6*SB[W[4], W[3], W[4], W[3]] + 
       6*SB[W[4], W[3], W[4], W[18]] - 6*SB[W[4], W[3], W[18], W[1]] + 
       6*SB[W[4], W[3], W[18], W[3]] + 6*SB[W[4], W[3], W[18], W[4]] - 
       6*SB[W[4], W[3], W[18], W[18]] + 12*SB[W[4], W[4], W[1], W[1]] - 
       6*SB[W[4], W[4], W[1], W[4]] - 6*SB[W[4], W[4], W[1], W[11]] - 
       6*SB[W[4], W[4], W[3], W[3]] + 6*SB[W[4], W[4], W[3], W[18]] - 
       6*SB[W[4], W[4], W[4], W[1]] + 6*SB[W[4], W[4], W[4], W[11]] - 
       6*SB[W[4], W[4], W[11], W[1]] + 6*SB[W[4], W[4], W[11], W[3]] + 
       6*SB[W[4], W[4], W[11], W[4]] - 6*SB[W[4], W[4], W[11], W[18]] + 
       6*SB[W[4], W[11], W[1], W[1]] - 6*SB[W[4], W[11], W[1], W[3]] - 
       6*SB[W[4], W[11], W[1], W[4]] + 6*SB[W[4], W[11], W[1], W[18]] - 
       6*SB[W[4], W[11], W[3], W[1]] + 6*SB[W[4], W[11], W[3], W[3]] + 
       6*SB[W[4], W[11], W[3], W[4]] - 6*SB[W[4], W[11], W[3], W[18]] - 
       6*SB[W[4], W[11], W[4], W[1]] + 6*SB[W[4], W[11], W[4], W[3]] + 
       6*SB[W[4], W[11], W[4], W[4]] - 6*SB[W[4], W[11], W[4], W[18]] + 
       6*SB[W[4], W[11], W[18], W[1]] - 6*SB[W[4], W[11], W[18], W[3]] - 
       6*SB[W[4], W[11], W[18], W[4]] + 6*SB[W[4], W[11], W[18], W[18]] - 
       6*SB[W[1]]*Zeta[3] + 6*SB[W[18]]*Zeta[3], 
     f[4, 4, 4] -> -3*Pi^2*SB[W[2], W[2]] + Pi^2*SB[W[2], W[4]] + 
       Pi^2*SB[W[2], W[5]] + Pi^2*SB[W[2], W[19]] + Pi^2*SB[W[4], W[2]] - 
       Pi^2*SB[W[4], W[19]] + Pi^2*SB[W[5], W[2]] - Pi^2*SB[W[5], W[19]] + 
       Pi^2*SB[W[19], W[2]] - Pi^2*SB[W[19], W[4]] - Pi^2*SB[W[19], W[5]] + 
       Pi^2*SB[W[19], W[19]] + 48*SB[W[2], W[2], W[2], W[2]] - 
       18*SB[W[2], W[2], W[2], W[4]] - 18*SB[W[2], W[2], W[2], W[5]] - 
       6*SB[W[2], W[2], W[2], W[12]] - 6*SB[W[2], W[2], W[2], W[14]] - 
       18*SB[W[2], W[2], W[4], W[2]] + 6*SB[W[2], W[2], W[4], W[4]] + 
       6*SB[W[2], W[2], W[4], W[14]] + 6*SB[W[2], W[2], W[4], W[19]] - 
       18*SB[W[2], W[2], W[5], W[2]] + 6*SB[W[2], W[2], W[5], W[5]] + 
       6*SB[W[2], W[2], W[5], W[12]] + 6*SB[W[2], W[2], W[5], W[19]] - 
       6*SB[W[2], W[2], W[12], W[2]] + 6*SB[W[2], W[2], W[12], W[4]] + 
       6*SB[W[2], W[2], W[12], W[5]] - 6*SB[W[2], W[2], W[12], W[19]] - 
       6*SB[W[2], W[2], W[14], W[2]] + 6*SB[W[2], W[2], W[14], W[4]] + 
       6*SB[W[2], W[2], W[14], W[5]] - 6*SB[W[2], W[2], W[14], W[19]] - 
       18*SB[W[2], W[4], W[2], W[2]] + 6*SB[W[2], W[4], W[2], W[4]] + 
       6*SB[W[2], W[4], W[2], W[14]] + 6*SB[W[2], W[4], W[2], W[19]] + 
       6*SB[W[2], W[4], W[4], W[2]] + 6*SB[W[2], W[4], W[4], W[5]] - 
       6*SB[W[2], W[4], W[4], W[14]] - 6*SB[W[2], W[4], W[4], W[19]] + 
       6*SB[W[2], W[4], W[5], W[4]] + 6*SB[W[2], W[4], W[5], W[5]] - 
       12*SB[W[2], W[4], W[5], W[19]] + 6*SB[W[2], W[4], W[14], W[2]] - 
       6*SB[W[2], W[4], W[14], W[4]] - 6*SB[W[2], W[4], W[14], W[5]] + 
       6*SB[W[2], W[4], W[14], W[19]] + 6*SB[W[2], W[4], W[19], W[2]] - 
       6*SB[W[2], W[4], W[19], W[4]] - 6*SB[W[2], W[4], W[19], W[5]] + 
       6*SB[W[2], W[4], W[19], W[19]] - 18*SB[W[2], W[5], W[2], W[2]] + 
       6*SB[W[2], W[5], W[2], W[5]] + 6*SB[W[2], W[5], W[2], W[12]] + 
       6*SB[W[2], W[5], W[2], W[19]] + 6*SB[W[2], W[5], W[4], W[4]] + 
       6*SB[W[2], W[5], W[4], W[5]] - 12*SB[W[2], W[5], W[4], W[19]] + 
       6*SB[W[2], W[5], W[5], W[2]] + 6*SB[W[2], W[5], W[5], W[4]] - 
       6*SB[W[2], W[5], W[5], W[12]] - 6*SB[W[2], W[5], W[5], W[19]] + 
       6*SB[W[2], W[5], W[12], W[2]] - 6*SB[W[2], W[5], W[12], W[4]] - 
       6*SB[W[2], W[5], W[12], W[5]] + 6*SB[W[2], W[5], W[12], W[19]] + 
       6*SB[W[2], W[5], W[19], W[2]] - 6*SB[W[2], W[5], W[19], W[4]] - 
       6*SB[W[2], W[5], W[19], W[5]] + 6*SB[W[2], W[5], W[19], W[19]] - 
       6*SB[W[2], W[12], W[2], W[2]] + 6*SB[W[2], W[12], W[2], W[4]] + 
       6*SB[W[2], W[12], W[2], W[5]] - 6*SB[W[2], W[12], W[2], W[19]] + 
       6*SB[W[2], W[12], W[4], W[2]] - 6*SB[W[2], W[12], W[4], W[4]] - 
       6*SB[W[2], W[12], W[4], W[5]] + 6*SB[W[2], W[12], W[4], W[19]] + 
       6*SB[W[2], W[12], W[5], W[2]] - 6*SB[W[2], W[12], W[5], W[4]] - 
       6*SB[W[2], W[12], W[5], W[5]] + 6*SB[W[2], W[12], W[5], W[19]] - 
       6*SB[W[2], W[12], W[19], W[2]] + 6*SB[W[2], W[12], W[19], W[4]] + 
       6*SB[W[2], W[12], W[19], W[5]] - 6*SB[W[2], W[12], W[19], W[19]] - 
       6*SB[W[2], W[14], W[2], W[2]] + 6*SB[W[2], W[14], W[2], W[4]] + 
       6*SB[W[2], W[14], W[2], W[5]] - 6*SB[W[2], W[14], W[2], W[19]] + 
       6*SB[W[2], W[14], W[4], W[2]] - 6*SB[W[2], W[14], W[4], W[4]] - 
       6*SB[W[2], W[14], W[4], W[5]] + 6*SB[W[2], W[14], W[4], W[19]] + 
       6*SB[W[2], W[14], W[5], W[2]] - 6*SB[W[2], W[14], W[5], W[4]] - 
       6*SB[W[2], W[14], W[5], W[5]] + 6*SB[W[2], W[14], W[5], W[19]] - 
       6*SB[W[2], W[14], W[19], W[2]] + 6*SB[W[2], W[14], W[19], W[4]] + 
       6*SB[W[2], W[14], W[19], W[5]] - 6*SB[W[2], W[14], W[19], W[19]] - 
       24*SB[W[4], W[2], W[2], W[2]] + 12*SB[W[4], W[2], W[2], W[4]] + 
       6*SB[W[4], W[2], W[2], W[5]] + 6*SB[W[4], W[2], W[2], W[14]] + 
       12*SB[W[4], W[2], W[4], W[2]] - 6*SB[W[4], W[2], W[4], W[4]] - 
       6*SB[W[4], W[2], W[4], W[14]] + 6*SB[W[4], W[2], W[5], W[2]] - 
       6*SB[W[4], W[2], W[5], W[19]] + 6*SB[W[4], W[2], W[14], W[2]] - 
       6*SB[W[4], W[2], W[14], W[4]] - 6*SB[W[4], W[2], W[14], W[5]] + 
       6*SB[W[4], W[2], W[14], W[19]] + 12*SB[W[4], W[4], W[2], W[2]] - 
       6*SB[W[4], W[4], W[2], W[4]] - 6*SB[W[4], W[4], W[2], W[14]] - 
       6*SB[W[4], W[4], W[4], W[2]] + 6*SB[W[4], W[4], W[4], W[14]] - 
       6*SB[W[4], W[4], W[5], W[5]] + 6*SB[W[4], W[4], W[5], W[19]] - 
       6*SB[W[4], W[4], W[14], W[2]] + 6*SB[W[4], W[4], W[14], W[4]] + 
       6*SB[W[4], W[4], W[14], W[5]] - 6*SB[W[4], W[4], W[14], W[19]] + 
       6*SB[W[4], W[5], W[2], W[2]] - 6*SB[W[4], W[5], W[2], W[19]] - 
       6*SB[W[4], W[5], W[4], W[5]] + 6*SB[W[4], W[5], W[4], W[19]] - 
       6*SB[W[4], W[5], W[5], W[4]] + 6*SB[W[4], W[5], W[5], W[19]] - 
       6*SB[W[4], W[5], W[19], W[2]] + 6*SB[W[4], W[5], W[19], W[4]] + 
       6*SB[W[4], W[5], W[19], W[5]] - 6*SB[W[4], W[5], W[19], W[19]] + 
       6*SB[W[4], W[14], W[2], W[2]] - 6*SB[W[4], W[14], W[2], W[4]] - 
       6*SB[W[4], W[14], W[2], W[5]] + 6*SB[W[4], W[14], W[2], W[19]] - 
       6*SB[W[4], W[14], W[4], W[2]] + 6*SB[W[4], W[14], W[4], W[4]] + 
       6*SB[W[4], W[14], W[4], W[5]] - 6*SB[W[4], W[14], W[4], W[19]] - 
       6*SB[W[4], W[14], W[5], W[2]] + 6*SB[W[4], W[14], W[5], W[4]] + 
       6*SB[W[4], W[14], W[5], W[5]] - 6*SB[W[4], W[14], W[5], W[19]] + 
       6*SB[W[4], W[14], W[19], W[2]] - 6*SB[W[4], W[14], W[19], W[4]] - 
       6*SB[W[4], W[14], W[19], W[5]] + 6*SB[W[4], W[14], W[19], W[19]] - 
       24*SB[W[5], W[2], W[2], W[2]] + 6*SB[W[5], W[2], W[2], W[4]] + 
       12*SB[W[5], W[2], W[2], W[5]] + 6*SB[W[5], W[2], W[2], W[12]] + 
       6*SB[W[5], W[2], W[4], W[2]] - 6*SB[W[5], W[2], W[4], W[19]] + 
       12*SB[W[5], W[2], W[5], W[2]] - 6*SB[W[5], W[2], W[5], W[5]] - 
       6*SB[W[5], W[2], W[5], W[12]] + 6*SB[W[5], W[2], W[12], W[2]] - 
       6*SB[W[5], W[2], W[12], W[4]] - 6*SB[W[5], W[2], W[12], W[5]] + 
       6*SB[W[5], W[2], W[12], W[19]] + 6*SB[W[5], W[4], W[2], W[2]] - 
       6*SB[W[5], W[4], W[2], W[19]] - 6*SB[W[5], W[4], W[4], W[5]] + 
       6*SB[W[5], W[4], W[4], W[19]] - 6*SB[W[5], W[4], W[5], W[4]] + 
       6*SB[W[5], W[4], W[5], W[19]] - 6*SB[W[5], W[4], W[19], W[2]] + 
       6*SB[W[5], W[4], W[19], W[4]] + 6*SB[W[5], W[4], W[19], W[5]] - 
       6*SB[W[5], W[4], W[19], W[19]] + 12*SB[W[5], W[5], W[2], W[2]] - 
       6*SB[W[5], W[5], W[2], W[5]] - 6*SB[W[5], W[5], W[2], W[12]] - 
       6*SB[W[5], W[5], W[4], W[4]] + 6*SB[W[5], W[5], W[4], W[19]] - 
       6*SB[W[5], W[5], W[5], W[2]] + 6*SB[W[5], W[5], W[5], W[12]] - 
       6*SB[W[5], W[5], W[12], W[2]] + 6*SB[W[5], W[5], W[12], W[4]] + 
       6*SB[W[5], W[5], W[12], W[5]] - 6*SB[W[5], W[5], W[12], W[19]] + 
       6*SB[W[5], W[12], W[2], W[2]] - 6*SB[W[5], W[12], W[2], W[4]] - 
       6*SB[W[5], W[12], W[2], W[5]] + 6*SB[W[5], W[12], W[2], W[19]] - 
       6*SB[W[5], W[12], W[4], W[2]] + 6*SB[W[5], W[12], W[4], W[4]] + 
       6*SB[W[5], W[12], W[4], W[5]] - 6*SB[W[5], W[12], W[4], W[19]] - 
       6*SB[W[5], W[12], W[5], W[2]] + 6*SB[W[5], W[12], W[5], W[4]] + 
       6*SB[W[5], W[12], W[5], W[5]] - 6*SB[W[5], W[12], W[5], W[19]] + 
       6*SB[W[5], W[12], W[19], W[2]] - 6*SB[W[5], W[12], W[19], W[4]] - 
       6*SB[W[5], W[12], W[19], W[5]] + 6*SB[W[5], W[12], W[19], W[19]] - 
       6*SB[W[2]]*Zeta[3] + 6*SB[W[19]]*Zeta[3], 
     f[4, 4, 5] -> Pi^2*SB[W[1], W[3]] - Pi^2*SB[W[1], W[20]] + 
       Pi^2*SB[W[3], W[1]] - 3*Pi^2*SB[W[3], W[3]] + Pi^2*SB[W[3], W[5]] + 
       Pi^2*SB[W[3], W[20]] + Pi^2*SB[W[5], W[3]] - Pi^2*SB[W[5], W[20]] - 
       Pi^2*SB[W[20], W[1]] + Pi^2*SB[W[20], W[3]] - Pi^2*SB[W[20], W[5]] + 
       Pi^2*SB[W[20], W[20]] - 6*SB[W[1], W[1], W[1], W[3]] + 
       6*SB[W[1], W[1], W[1], W[13]] - 6*SB[W[1], W[1], W[3], W[1]] + 
       12*SB[W[1], W[1], W[3], W[3]] - 6*SB[W[1], W[1], W[3], W[13]] - 
       6*SB[W[1], W[1], W[5], W[5]] + 6*SB[W[1], W[1], W[5], W[20]] + 
       6*SB[W[1], W[1], W[13], W[1]] - 6*SB[W[1], W[1], W[13], W[3]] + 
       6*SB[W[1], W[1], W[13], W[5]] - 6*SB[W[1], W[1], W[13], W[20]] - 
       6*SB[W[1], W[3], W[1], W[1]] + 12*SB[W[1], W[3], W[1], W[3]] - 
       6*SB[W[1], W[3], W[1], W[13]] + 12*SB[W[1], W[3], W[3], W[1]] - 
       24*SB[W[1], W[3], W[3], W[3]] + 6*SB[W[1], W[3], W[3], W[5]] + 
       6*SB[W[1], W[3], W[3], W[13]] + 6*SB[W[1], W[3], W[5], W[3]] - 
       6*SB[W[1], W[3], W[5], W[20]] - 6*SB[W[1], W[3], W[13], W[1]] + 
       6*SB[W[1], W[3], W[13], W[3]] - 6*SB[W[1], W[3], W[13], W[5]] + 
       6*SB[W[1], W[3], W[13], W[20]] - 6*SB[W[1], W[5], W[1], W[5]] + 
       6*SB[W[1], W[5], W[1], W[20]] + 6*SB[W[1], W[5], W[3], W[3]] - 
       6*SB[W[1], W[5], W[3], W[20]] - 6*SB[W[1], W[5], W[5], W[1]] + 
       6*SB[W[1], W[5], W[5], W[20]] + 6*SB[W[1], W[5], W[20], W[1]] - 
       6*SB[W[1], W[5], W[20], W[3]] + 6*SB[W[1], W[5], W[20], W[5]] - 
       6*SB[W[1], W[5], W[20], W[20]] + 6*SB[W[1], W[13], W[1], W[1]] - 
       6*SB[W[1], W[13], W[1], W[3]] + 6*SB[W[1], W[13], W[1], W[5]] - 
       6*SB[W[1], W[13], W[1], W[20]] - 6*SB[W[1], W[13], W[3], W[1]] + 
       6*SB[W[1], W[13], W[3], W[3]] - 6*SB[W[1], W[13], W[3], W[5]] + 
       6*SB[W[1], W[13], W[3], W[20]] + 6*SB[W[1], W[13], W[5], W[1]] - 
       6*SB[W[1], W[13], W[5], W[3]] + 6*SB[W[1], W[13], W[5], W[5]] - 
       6*SB[W[1], W[13], W[5], W[20]] - 6*SB[W[1], W[13], W[20], W[1]] + 
       6*SB[W[1], W[13], W[20], W[3]] - 6*SB[W[1], W[13], W[20], W[5]] + 
       6*SB[W[1], W[13], W[20], W[20]] + 6*SB[W[3], W[1], W[1], W[3]] + 
       6*SB[W[3], W[1], W[1], W[5]] - 6*SB[W[3], W[1], W[1], W[13]] - 
       6*SB[W[3], W[1], W[1], W[20]] + 6*SB[W[3], W[1], W[3], W[1]] - 
       18*SB[W[3], W[1], W[3], W[3]] + 6*SB[W[3], W[1], W[3], W[13]] + 
       6*SB[W[3], W[1], W[3], W[20]] + 6*SB[W[3], W[1], W[5], W[1]] + 
       6*SB[W[3], W[1], W[5], W[5]] - 12*SB[W[3], W[1], W[5], W[20]] - 
       6*SB[W[3], W[1], W[13], W[1]] + 6*SB[W[3], W[1], W[13], W[3]] - 
       6*SB[W[3], W[1], W[13], W[5]] + 6*SB[W[3], W[1], W[13], W[20]] - 
       6*SB[W[3], W[1], W[20], W[1]] + 6*SB[W[3], W[1], W[20], W[3]] - 
       6*SB[W[3], W[1], W[20], W[5]] + 6*SB[W[3], W[1], W[20], W[20]] + 
       6*SB[W[3], W[3], W[1], W[1]] - 18*SB[W[3], W[3], W[1], W[3]] + 
       6*SB[W[3], W[3], W[1], W[13]] + 6*SB[W[3], W[3], W[1], W[20]] - 
       18*SB[W[3], W[3], W[3], W[1]] + 48*SB[W[3], W[3], W[3], W[3]] - 
       18*SB[W[3], W[3], W[3], W[5]] - 6*SB[W[3], W[3], W[3], W[13]] - 
       6*SB[W[3], W[3], W[3], W[15]] - 18*SB[W[3], W[3], W[5], W[3]] + 
       6*SB[W[3], W[3], W[5], W[5]] + 6*SB[W[3], W[3], W[5], W[15]] + 
       6*SB[W[3], W[3], W[5], W[20]] + 6*SB[W[3], W[3], W[13], W[1]] - 
       6*SB[W[3], W[3], W[13], W[3]] + 6*SB[W[3], W[3], W[13], W[5]] - 
       6*SB[W[3], W[3], W[13], W[20]] + 6*SB[W[3], W[3], W[15], W[1]] - 
       6*SB[W[3], W[3], W[15], W[3]] + 6*SB[W[3], W[3], W[15], W[5]] - 
       6*SB[W[3], W[3], W[15], W[20]] + 6*SB[W[3], W[5], W[1], W[1]] + 
       6*SB[W[3], W[5], W[1], W[5]] - 12*SB[W[3], W[5], W[1], W[20]] - 
       18*SB[W[3], W[5], W[3], W[3]] + 6*SB[W[3], W[5], W[3], W[5]] + 
       6*SB[W[3], W[5], W[3], W[15]] + 6*SB[W[3], W[5], W[3], W[20]] + 
       6*SB[W[3], W[5], W[5], W[1]] + 6*SB[W[3], W[5], W[5], W[3]] - 
       6*SB[W[3], W[5], W[5], W[15]] - 6*SB[W[3], W[5], W[5], W[20]] - 
       6*SB[W[3], W[5], W[15], W[1]] + 6*SB[W[3], W[5], W[15], W[3]] - 
       6*SB[W[3], W[5], W[15], W[5]] + 6*SB[W[3], W[5], W[15], W[20]] - 
       6*SB[W[3], W[5], W[20], W[1]] + 6*SB[W[3], W[5], W[20], W[3]] - 
       6*SB[W[3], W[5], W[20], W[5]] + 6*SB[W[3], W[5], W[20], W[20]] - 
       6*SB[W[3], W[13], W[1], W[1]] + 6*SB[W[3], W[13], W[1], W[3]] - 
       6*SB[W[3], W[13], W[1], W[5]] + 6*SB[W[3], W[13], W[1], W[20]] + 
       6*SB[W[3], W[13], W[3], W[1]] - 6*SB[W[3], W[13], W[3], W[3]] + 
       6*SB[W[3], W[13], W[3], W[5]] - 6*SB[W[3], W[13], W[3], W[20]] - 
       6*SB[W[3], W[13], W[5], W[1]] + 6*SB[W[3], W[13], W[5], W[3]] - 
       6*SB[W[3], W[13], W[5], W[5]] + 6*SB[W[3], W[13], W[5], W[20]] + 
       6*SB[W[3], W[13], W[20], W[1]] - 6*SB[W[3], W[13], W[20], W[3]] + 
       6*SB[W[3], W[13], W[20], W[5]] - 6*SB[W[3], W[13], W[20], W[20]] - 
       6*SB[W[3], W[15], W[1], W[1]] + 6*SB[W[3], W[15], W[1], W[3]] - 
       6*SB[W[3], W[15], W[1], W[5]] + 6*SB[W[3], W[15], W[1], W[20]] + 
       6*SB[W[3], W[15], W[3], W[1]] - 6*SB[W[3], W[15], W[3], W[3]] + 
       6*SB[W[3], W[15], W[3], W[5]] - 6*SB[W[3], W[15], W[3], W[20]] - 
       6*SB[W[3], W[15], W[5], W[1]] + 6*SB[W[3], W[15], W[5], W[3]] - 
       6*SB[W[3], W[15], W[5], W[5]] + 6*SB[W[3], W[15], W[5], W[20]] + 
       6*SB[W[3], W[15], W[20], W[1]] - 6*SB[W[3], W[15], W[20], W[3]] + 
       6*SB[W[3], W[15], W[20], W[5]] - 6*SB[W[3], W[15], W[20], W[20]] - 
       6*SB[W[5], W[1], W[1], W[5]] + 6*SB[W[5], W[1], W[1], W[20]] + 
       6*SB[W[5], W[1], W[3], W[3]] - 6*SB[W[5], W[1], W[3], W[20]] - 
       6*SB[W[5], W[1], W[5], W[1]] + 6*SB[W[5], W[1], W[5], W[20]] + 
       6*SB[W[5], W[1], W[20], W[1]] - 6*SB[W[5], W[1], W[20], W[3]] + 
       6*SB[W[5], W[1], W[20], W[5]] - 6*SB[W[5], W[1], W[20], W[20]] + 
       6*SB[W[5], W[3], W[1], W[3]] - 6*SB[W[5], W[3], W[1], W[20]] + 
       6*SB[W[5], W[3], W[3], W[1]] - 24*SB[W[5], W[3], W[3], W[3]] + 
       12*SB[W[5], W[3], W[3], W[5]] + 6*SB[W[5], W[3], W[3], W[15]] + 
       12*SB[W[5], W[3], W[5], W[3]] - 6*SB[W[5], W[3], W[5], W[5]] - 
       6*SB[W[5], W[3], W[5], W[15]] - 6*SB[W[5], W[3], W[15], W[1]] + 
       6*SB[W[5], W[3], W[15], W[3]] - 6*SB[W[5], W[3], W[15], W[5]] + 
       6*SB[W[5], W[3], W[15], W[20]] - 6*SB[W[5], W[5], W[1], W[1]] + 
       6*SB[W[5], W[5], W[1], W[20]] + 12*SB[W[5], W[5], W[3], W[3]] - 
       6*SB[W[5], W[5], W[3], W[5]] - 6*SB[W[5], W[5], W[3], W[15]] - 
       6*SB[W[5], W[5], W[5], W[3]] + 6*SB[W[5], W[5], W[5], W[15]] + 
       6*SB[W[5], W[5], W[15], W[1]] - 6*SB[W[5], W[5], W[15], W[3]] + 
       6*SB[W[5], W[5], W[15], W[5]] - 6*SB[W[5], W[5], W[15], W[20]] + 
       6*SB[W[5], W[15], W[1], W[1]] - 6*SB[W[5], W[15], W[1], W[3]] + 
       6*SB[W[5], W[15], W[1], W[5]] - 6*SB[W[5], W[15], W[1], W[20]] - 
       6*SB[W[5], W[15], W[3], W[1]] + 6*SB[W[5], W[15], W[3], W[3]] - 
       6*SB[W[5], W[15], W[3], W[5]] + 6*SB[W[5], W[15], W[3], W[20]] + 
       6*SB[W[5], W[15], W[5], W[1]] - 6*SB[W[5], W[15], W[5], W[3]] + 
       6*SB[W[5], W[15], W[5], W[5]] - 6*SB[W[5], W[15], W[5], W[20]] - 
       6*SB[W[5], W[15], W[20], W[1]] + 6*SB[W[5], W[15], W[20], W[3]] - 
       6*SB[W[5], W[15], W[20], W[5]] + 6*SB[W[5], W[15], W[20], W[20]] - 
       6*SB[W[3]]*Zeta[3] + 6*SB[W[20]]*Zeta[3], 
     f[4, 5, 1] -> (Pi^2*SB[W[16], W[16]])/2 - 3*SB[W[1], W[1], W[2], W[4]] + 
       3*SB[W[1], W[1], W[2], W[11]] + 3*SB[W[1], W[1], W[2], W[14]] - 
       3*SB[W[1], W[1], W[2], W[16]] - 3*SB[W[1], W[1], W[4], W[14]] + 
       3*SB[W[1], W[1], W[11], W[16]] - 3*SB[W[1], W[2], W[1], W[4]] + 
       3*SB[W[1], W[2], W[1], W[11]] + 3*SB[W[1], W[2], W[1], W[14]] - 
       3*SB[W[1], W[2], W[1], W[16]] - 6*SB[W[1], W[2], W[2], W[4]] + 
       6*SB[W[1], W[2], W[2], W[11]] + 6*SB[W[1], W[2], W[2], W[14]] - 
       6*SB[W[1], W[2], W[2], W[16]] + 6*SB[W[1], W[2], W[4], W[4]] - 
       3*SB[W[1], W[2], W[4], W[11]] - 6*SB[W[1], W[2], W[4], W[14]] - 
       3*SB[W[1], W[2], W[11], W[11]] + 6*SB[W[1], W[2], W[11], W[16]] + 
       3*SB[W[1], W[2], W[14], W[16]] - 3*SB[W[1], W[2], W[16], W[16]] - 
       3*SB[W[1], W[4], W[1], W[14]] + 3*SB[W[1], W[4], W[1], W[16]] + 
       6*SB[W[1], W[4], W[2], W[4]] - 3*SB[W[1], W[4], W[2], W[11]] - 
       6*SB[W[1], W[4], W[2], W[14]] + 3*SB[W[1], W[4], W[2], W[16]] + 
       6*SB[W[1], W[4], W[4], W[14]] - 3*SB[W[1], W[4], W[11], W[16]] - 
       3*SB[W[1], W[4], W[14], W[16]] - 3*SB[W[1], W[11], W[2], W[11]] + 
       3*SB[W[1], W[11], W[2], W[16]] - 3*SB[W[1], W[11], W[11], W[16]] + 
       3*SB[W[1], W[11], W[16], W[16]] - 3*SB[W[2], W[1], W[1], W[4]] + 
       3*SB[W[2], W[1], W[1], W[11]] + 3*SB[W[2], W[1], W[1], W[14]] - 
       3*SB[W[2], W[1], W[1], W[16]] - 6*SB[W[2], W[1], W[2], W[4]] + 
       6*SB[W[2], W[1], W[2], W[11]] + 6*SB[W[2], W[1], W[2], W[14]] - 
       6*SB[W[2], W[1], W[2], W[16]] + 6*SB[W[2], W[1], W[4], W[4]] - 
       3*SB[W[2], W[1], W[4], W[11]] - 6*SB[W[2], W[1], W[4], W[14]] - 
       3*SB[W[2], W[1], W[11], W[11]] + 6*SB[W[2], W[1], W[11], W[16]] + 
       3*SB[W[2], W[1], W[14], W[16]] - 3*SB[W[2], W[1], W[16], W[16]] - 
       6*SB[W[2], W[2], W[1], W[4]] + 6*SB[W[2], W[2], W[1], W[11]] + 
       6*SB[W[2], W[2], W[1], W[14]] - 6*SB[W[2], W[2], W[1], W[16]] - 
       6*SB[W[2], W[2], W[4], W[11]] + 6*SB[W[2], W[2], W[14], W[16]] + 
       6*SB[W[2], W[4], W[1], W[4]] - 6*SB[W[2], W[4], W[1], W[11]] - 
       6*SB[W[2], W[4], W[1], W[14]] + 6*SB[W[2], W[4], W[1], W[16]] - 
       6*SB[W[2], W[4], W[2], W[11]] + 6*SB[W[2], W[4], W[2], W[16]] + 
       6*SB[W[2], W[4], W[4], W[11]] + 3*SB[W[2], W[4], W[11], W[11]] - 
       6*SB[W[2], W[4], W[11], W[16]] - 6*SB[W[2], W[4], W[14], W[16]] + 
       3*SB[W[2], W[14], W[16], W[16]] - 3*SB[W[4], W[1], W[1], W[14]] + 
       3*SB[W[4], W[1], W[1], W[16]] + 6*SB[W[4], W[1], W[2], W[4]] - 
       6*SB[W[4], W[1], W[2], W[11]] - 6*SB[W[4], W[1], W[2], W[14]] + 
       6*SB[W[4], W[1], W[2], W[16]] + 6*SB[W[4], W[1], W[4], W[14]] - 
       6*SB[W[4], W[1], W[11], W[16]] - 3*SB[W[4], W[1], W[14], W[16]] + 
       3*SB[W[4], W[1], W[16], W[16]] + 6*SB[W[4], W[2], W[1], W[4]] - 
       6*SB[W[4], W[2], W[1], W[11]] - 6*SB[W[4], W[2], W[1], W[14]] + 
       6*SB[W[4], W[2], W[1], W[16]] - 6*SB[W[4], W[2], W[2], W[11]] + 
       6*SB[W[4], W[2], W[2], W[16]] + 6*SB[W[4], W[2], W[4], W[11]] + 
       3*SB[W[4], W[2], W[11], W[11]] - 6*SB[W[4], W[2], W[11], W[16]] - 
       6*SB[W[4], W[2], W[14], W[16]] + 3*SB[W[4], W[2], W[16], W[16]] + 
       6*SB[W[4], W[4], W[1], W[14]] - 6*SB[W[4], W[4], W[1], W[16]] + 
       6*SB[W[4], W[4], W[2], W[11]] - 6*SB[W[4], W[4], W[2], W[16]] + 
       6*SB[W[4], W[4], W[11], W[16]] + 6*SB[W[4], W[4], W[14], W[16]] + 
       3*SB[W[4], W[11], W[2], W[11]] - 3*SB[W[4], W[11], W[2], W[16]] + 
       3*SB[W[4], W[11], W[11], W[16]] - 3*SB[W[4], W[11], W[16], W[16]] - 
       3*SB[W[4], W[14], W[16], W[16]], f[4, 5, 2] -> 
      (Pi^2*SB[W[17], W[17]])/2 - 3*SB[W[2], W[2], W[3], W[5]] + 
       3*SB[W[2], W[2], W[3], W[12]] + 3*SB[W[2], W[2], W[3], W[15]] - 
       3*SB[W[2], W[2], W[3], W[17]] - 3*SB[W[2], W[2], W[5], W[15]] + 
       3*SB[W[2], W[2], W[12], W[17]] - 3*SB[W[2], W[3], W[2], W[5]] + 
       3*SB[W[2], W[3], W[2], W[12]] + 3*SB[W[2], W[3], W[2], W[15]] - 
       3*SB[W[2], W[3], W[2], W[17]] - 6*SB[W[2], W[3], W[3], W[5]] + 
       6*SB[W[2], W[3], W[3], W[12]] + 6*SB[W[2], W[3], W[3], W[15]] - 
       6*SB[W[2], W[3], W[3], W[17]] + 6*SB[W[2], W[3], W[5], W[5]] - 
       3*SB[W[2], W[3], W[5], W[12]] - 6*SB[W[2], W[3], W[5], W[15]] - 
       3*SB[W[2], W[3], W[12], W[12]] + 6*SB[W[2], W[3], W[12], W[17]] + 
       3*SB[W[2], W[3], W[15], W[17]] - 3*SB[W[2], W[3], W[17], W[17]] - 
       3*SB[W[2], W[5], W[2], W[15]] + 3*SB[W[2], W[5], W[2], W[17]] + 
       6*SB[W[2], W[5], W[3], W[5]] - 3*SB[W[2], W[5], W[3], W[12]] - 
       6*SB[W[2], W[5], W[3], W[15]] + 3*SB[W[2], W[5], W[3], W[17]] + 
       6*SB[W[2], W[5], W[5], W[15]] - 3*SB[W[2], W[5], W[12], W[17]] - 
       3*SB[W[2], W[5], W[15], W[17]] - 3*SB[W[2], W[12], W[3], W[12]] + 
       3*SB[W[2], W[12], W[3], W[17]] - 3*SB[W[2], W[12], W[12], W[17]] + 
       3*SB[W[2], W[12], W[17], W[17]] - 3*SB[W[3], W[2], W[2], W[5]] + 
       3*SB[W[3], W[2], W[2], W[12]] + 3*SB[W[3], W[2], W[2], W[15]] - 
       3*SB[W[3], W[2], W[2], W[17]] - 6*SB[W[3], W[2], W[3], W[5]] + 
       6*SB[W[3], W[2], W[3], W[12]] + 6*SB[W[3], W[2], W[3], W[15]] - 
       6*SB[W[3], W[2], W[3], W[17]] + 6*SB[W[3], W[2], W[5], W[5]] - 
       3*SB[W[3], W[2], W[5], W[12]] - 6*SB[W[3], W[2], W[5], W[15]] - 
       3*SB[W[3], W[2], W[12], W[12]] + 6*SB[W[3], W[2], W[12], W[17]] + 
       3*SB[W[3], W[2], W[15], W[17]] - 3*SB[W[3], W[2], W[17], W[17]] - 
       6*SB[W[3], W[3], W[2], W[5]] + 6*SB[W[3], W[3], W[2], W[12]] + 
       6*SB[W[3], W[3], W[2], W[15]] - 6*SB[W[3], W[3], W[2], W[17]] - 
       6*SB[W[3], W[3], W[5], W[12]] + 6*SB[W[3], W[3], W[15], W[17]] + 
       6*SB[W[3], W[5], W[2], W[5]] - 6*SB[W[3], W[5], W[2], W[12]] - 
       6*SB[W[3], W[5], W[2], W[15]] + 6*SB[W[3], W[5], W[2], W[17]] - 
       6*SB[W[3], W[5], W[3], W[12]] + 6*SB[W[3], W[5], W[3], W[17]] + 
       6*SB[W[3], W[5], W[5], W[12]] + 3*SB[W[3], W[5], W[12], W[12]] - 
       6*SB[W[3], W[5], W[12], W[17]] - 6*SB[W[3], W[5], W[15], W[17]] + 
       3*SB[W[3], W[15], W[17], W[17]] - 3*SB[W[5], W[2], W[2], W[15]] + 
       3*SB[W[5], W[2], W[2], W[17]] + 6*SB[W[5], W[2], W[3], W[5]] - 
       6*SB[W[5], W[2], W[3], W[12]] - 6*SB[W[5], W[2], W[3], W[15]] + 
       6*SB[W[5], W[2], W[3], W[17]] + 6*SB[W[5], W[2], W[5], W[15]] - 
       6*SB[W[5], W[2], W[12], W[17]] - 3*SB[W[5], W[2], W[15], W[17]] + 
       3*SB[W[5], W[2], W[17], W[17]] + 6*SB[W[5], W[3], W[2], W[5]] - 
       6*SB[W[5], W[3], W[2], W[12]] - 6*SB[W[5], W[3], W[2], W[15]] + 
       6*SB[W[5], W[3], W[2], W[17]] - 6*SB[W[5], W[3], W[3], W[12]] + 
       6*SB[W[5], W[3], W[3], W[17]] + 6*SB[W[5], W[3], W[5], W[12]] + 
       3*SB[W[5], W[3], W[12], W[12]] - 6*SB[W[5], W[3], W[12], W[17]] - 
       6*SB[W[5], W[3], W[15], W[17]] + 3*SB[W[5], W[3], W[17], W[17]] + 
       6*SB[W[5], W[5], W[2], W[15]] - 6*SB[W[5], W[5], W[2], W[17]] + 
       6*SB[W[5], W[5], W[3], W[12]] - 6*SB[W[5], W[5], W[3], W[17]] + 
       6*SB[W[5], W[5], W[12], W[17]] + 6*SB[W[5], W[5], W[15], W[17]] + 
       3*SB[W[5], W[12], W[3], W[12]] - 3*SB[W[5], W[12], W[3], W[17]] + 
       3*SB[W[5], W[12], W[12], W[17]] - 3*SB[W[5], W[12], W[17], W[17]] - 
       3*SB[W[5], W[15], W[17], W[17]], f[4, 5, 3] -> 
      (Pi^2*SB[W[18], W[18]])/2 + 6*SB[W[1], W[1], W[3], W[11]] - 
       6*SB[W[1], W[1], W[3], W[18]] + 6*SB[W[1], W[1], W[4], W[13]] - 
       6*SB[W[1], W[1], W[4], W[18]] + 6*SB[W[1], W[1], W[11], W[18]] + 
       6*SB[W[1], W[1], W[13], W[18]] + 6*SB[W[1], W[3], W[1], W[11]] - 
       3*SB[W[1], W[3], W[3], W[11]] + 3*SB[W[1], W[3], W[3], W[18]] + 
       6*SB[W[1], W[3], W[4], W[1]] - 6*SB[W[1], W[3], W[4], W[11]] - 
       6*SB[W[1], W[3], W[4], W[13]] + 6*SB[W[1], W[3], W[4], W[18]] - 
       3*SB[W[1], W[3], W[11], W[18]] - 6*SB[W[1], W[3], W[13], W[18]] + 
       3*SB[W[1], W[3], W[18], W[18]] + 6*SB[W[1], W[4], W[1], W[13]] + 
       6*SB[W[1], W[4], W[3], W[1]] - 6*SB[W[1], W[4], W[3], W[11]] - 
       6*SB[W[1], W[4], W[3], W[13]] + 6*SB[W[1], W[4], W[3], W[18]] - 
       6*SB[W[1], W[4], W[4], W[13]] + 6*SB[W[1], W[4], W[4], W[18]] - 
       6*SB[W[1], W[4], W[11], W[18]] + 3*SB[W[1], W[4], W[13], W[13]] - 
       6*SB[W[1], W[4], W[13], W[18]] + 3*SB[W[1], W[4], W[18], W[18]] - 
       3*SB[W[1], W[11], W[18], W[18]] + 3*SB[W[1], W[13], W[4], W[13]] - 
       3*SB[W[1], W[13], W[4], W[18]] + 3*SB[W[1], W[13], W[13], W[18]] - 
       3*SB[W[1], W[13], W[18], W[18]] + 6*SB[W[3], W[1], W[1], W[11]] - 
       3*SB[W[3], W[1], W[3], W[11]] + 3*SB[W[3], W[1], W[3], W[18]] + 
       6*SB[W[3], W[1], W[4], W[1]] - 6*SB[W[3], W[1], W[4], W[11]] - 
       3*SB[W[3], W[1], W[4], W[13]] + 3*SB[W[3], W[1], W[4], W[18]] - 
       3*SB[W[3], W[1], W[11], W[18]] - 3*SB[W[3], W[1], W[13], W[18]] - 
       3*SB[W[3], W[3], W[1], W[11]] - 3*SB[W[3], W[3], W[4], W[1]] + 
       3*SB[W[3], W[3], W[4], W[11]] + 3*SB[W[3], W[3], W[4], W[13]] - 
       3*SB[W[3], W[3], W[4], W[18]] + 3*SB[W[3], W[3], W[13], W[18]] + 
       6*SB[W[3], W[4], W[1], W[1]] - 6*SB[W[3], W[4], W[1], W[11]] - 
       3*SB[W[3], W[4], W[1], W[13]] - 3*SB[W[3], W[4], W[3], W[1]] + 
       3*SB[W[3], W[4], W[3], W[11]] + 3*SB[W[3], W[4], W[3], W[13]] - 
       3*SB[W[3], W[4], W[3], W[18]] - 6*SB[W[3], W[4], W[4], W[1]] + 
       6*SB[W[3], W[4], W[4], W[11]] + 6*SB[W[3], W[4], W[4], W[13]] - 
       6*SB[W[3], W[4], W[4], W[18]] + 3*SB[W[3], W[4], W[11], W[18]] - 
       3*SB[W[3], W[4], W[13], W[13]] + 6*SB[W[3], W[4], W[13], W[18]] - 
       3*SB[W[3], W[4], W[18], W[18]] - 3*SB[W[3], W[13], W[4], W[13]] + 
       3*SB[W[3], W[13], W[4], W[18]] - 3*SB[W[3], W[13], W[13], W[18]] + 
       3*SB[W[3], W[13], W[18], W[18]] + 6*SB[W[4], W[1], W[1], W[13]] + 
       6*SB[W[4], W[1], W[3], W[1]] - 6*SB[W[4], W[1], W[3], W[11]] - 
       6*SB[W[4], W[1], W[3], W[13]] + 6*SB[W[4], W[1], W[3], W[18]] - 
       6*SB[W[4], W[1], W[4], W[13]] + 6*SB[W[4], W[1], W[4], W[18]] - 
       6*SB[W[4], W[1], W[11], W[18]] + 3*SB[W[4], W[1], W[13], W[13]] - 
       6*SB[W[4], W[1], W[13], W[18]] + 6*SB[W[4], W[3], W[1], W[1]] - 
       6*SB[W[4], W[3], W[1], W[11]] - 3*SB[W[4], W[3], W[1], W[13]] - 
       3*SB[W[4], W[3], W[3], W[1]] + 3*SB[W[4], W[3], W[3], W[11]] + 
       3*SB[W[4], W[3], W[3], W[13]] - 3*SB[W[4], W[3], W[3], W[18]] - 
       6*SB[W[4], W[3], W[4], W[1]] + 6*SB[W[4], W[3], W[4], W[11]] + 
       6*SB[W[4], W[3], W[4], W[13]] - 6*SB[W[4], W[3], W[4], W[18]] + 
       3*SB[W[4], W[3], W[11], W[18]] - 3*SB[W[4], W[3], W[13], W[13]] + 
       6*SB[W[4], W[3], W[13], W[18]] - 3*SB[W[4], W[3], W[18], W[18]] - 
       6*SB[W[4], W[4], W[1], W[13]] - 6*SB[W[4], W[4], W[3], W[1]] + 
       6*SB[W[4], W[4], W[3], W[11]] + 6*SB[W[4], W[4], W[3], W[13]] - 
       6*SB[W[4], W[4], W[3], W[18]] + 6*SB[W[4], W[4], W[11], W[18]] + 
       3*SB[W[4], W[11], W[18], W[18]], f[4, 5, 4] -> 
      (Pi^2*SB[W[19], W[19]])/2 + 6*SB[W[2], W[2], W[4], W[12]] - 
       6*SB[W[2], W[2], W[4], W[19]] + 6*SB[W[2], W[2], W[5], W[14]] - 
       6*SB[W[2], W[2], W[5], W[19]] + 6*SB[W[2], W[2], W[12], W[19]] + 
       6*SB[W[2], W[2], W[14], W[19]] + 6*SB[W[2], W[4], W[2], W[12]] - 
       3*SB[W[2], W[4], W[4], W[12]] + 3*SB[W[2], W[4], W[4], W[19]] + 
       6*SB[W[2], W[4], W[5], W[2]] - 6*SB[W[2], W[4], W[5], W[12]] - 
       6*SB[W[2], W[4], W[5], W[14]] + 6*SB[W[2], W[4], W[5], W[19]] - 
       3*SB[W[2], W[4], W[12], W[19]] - 6*SB[W[2], W[4], W[14], W[19]] + 
       3*SB[W[2], W[4], W[19], W[19]] + 6*SB[W[2], W[5], W[2], W[14]] + 
       6*SB[W[2], W[5], W[4], W[2]] - 6*SB[W[2], W[5], W[4], W[12]] - 
       6*SB[W[2], W[5], W[4], W[14]] + 6*SB[W[2], W[5], W[4], W[19]] - 
       6*SB[W[2], W[5], W[5], W[14]] + 6*SB[W[2], W[5], W[5], W[19]] - 
       6*SB[W[2], W[5], W[12], W[19]] + 3*SB[W[2], W[5], W[14], W[14]] - 
       6*SB[W[2], W[5], W[14], W[19]] + 3*SB[W[2], W[5], W[19], W[19]] - 
       3*SB[W[2], W[12], W[19], W[19]] + 3*SB[W[2], W[14], W[5], W[14]] - 
       3*SB[W[2], W[14], W[5], W[19]] + 3*SB[W[2], W[14], W[14], W[19]] - 
       3*SB[W[2], W[14], W[19], W[19]] + 6*SB[W[4], W[2], W[2], W[12]] - 
       3*SB[W[4], W[2], W[4], W[12]] + 3*SB[W[4], W[2], W[4], W[19]] + 
       6*SB[W[4], W[2], W[5], W[2]] - 6*SB[W[4], W[2], W[5], W[12]] - 
       3*SB[W[4], W[2], W[5], W[14]] + 3*SB[W[4], W[2], W[5], W[19]] - 
       3*SB[W[4], W[2], W[12], W[19]] - 3*SB[W[4], W[2], W[14], W[19]] - 
       3*SB[W[4], W[4], W[2], W[12]] - 3*SB[W[4], W[4], W[5], W[2]] + 
       3*SB[W[4], W[4], W[5], W[12]] + 3*SB[W[4], W[4], W[5], W[14]] - 
       3*SB[W[4], W[4], W[5], W[19]] + 3*SB[W[4], W[4], W[14], W[19]] + 
       6*SB[W[4], W[5], W[2], W[2]] - 6*SB[W[4], W[5], W[2], W[12]] - 
       3*SB[W[4], W[5], W[2], W[14]] - 3*SB[W[4], W[5], W[4], W[2]] + 
       3*SB[W[4], W[5], W[4], W[12]] + 3*SB[W[4], W[5], W[4], W[14]] - 
       3*SB[W[4], W[5], W[4], W[19]] - 6*SB[W[4], W[5], W[5], W[2]] + 
       6*SB[W[4], W[5], W[5], W[12]] + 6*SB[W[4], W[5], W[5], W[14]] - 
       6*SB[W[4], W[5], W[5], W[19]] + 3*SB[W[4], W[5], W[12], W[19]] - 
       3*SB[W[4], W[5], W[14], W[14]] + 6*SB[W[4], W[5], W[14], W[19]] - 
       3*SB[W[4], W[5], W[19], W[19]] - 3*SB[W[4], W[14], W[5], W[14]] + 
       3*SB[W[4], W[14], W[5], W[19]] - 3*SB[W[4], W[14], W[14], W[19]] + 
       3*SB[W[4], W[14], W[19], W[19]] + 6*SB[W[5], W[2], W[2], W[14]] + 
       6*SB[W[5], W[2], W[4], W[2]] - 6*SB[W[5], W[2], W[4], W[12]] - 
       6*SB[W[5], W[2], W[4], W[14]] + 6*SB[W[5], W[2], W[4], W[19]] - 
       6*SB[W[5], W[2], W[5], W[14]] + 6*SB[W[5], W[2], W[5], W[19]] - 
       6*SB[W[5], W[2], W[12], W[19]] + 3*SB[W[5], W[2], W[14], W[14]] - 
       6*SB[W[5], W[2], W[14], W[19]] + 6*SB[W[5], W[4], W[2], W[2]] - 
       6*SB[W[5], W[4], W[2], W[12]] - 3*SB[W[5], W[4], W[2], W[14]] - 
       3*SB[W[5], W[4], W[4], W[2]] + 3*SB[W[5], W[4], W[4], W[12]] + 
       3*SB[W[5], W[4], W[4], W[14]] - 3*SB[W[5], W[4], W[4], W[19]] - 
       6*SB[W[5], W[4], W[5], W[2]] + 6*SB[W[5], W[4], W[5], W[12]] + 
       6*SB[W[5], W[4], W[5], W[14]] - 6*SB[W[5], W[4], W[5], W[19]] + 
       3*SB[W[5], W[4], W[12], W[19]] - 3*SB[W[5], W[4], W[14], W[14]] + 
       6*SB[W[5], W[4], W[14], W[19]] - 3*SB[W[5], W[4], W[19], W[19]] - 
       6*SB[W[5], W[5], W[2], W[14]] - 6*SB[W[5], W[5], W[4], W[2]] + 
       6*SB[W[5], W[5], W[4], W[12]] + 6*SB[W[5], W[5], W[4], W[14]] - 
       6*SB[W[5], W[5], W[4], W[19]] + 6*SB[W[5], W[5], W[12], W[19]] + 
       3*SB[W[5], W[12], W[19], W[19]], f[4, 5, 5] -> 
      (Pi^2*SB[W[20], W[20]])/2 - 6*SB[W[1], W[1], W[3], W[15]] - 
       6*SB[W[1], W[1], W[5], W[3]] + 6*SB[W[1], W[1], W[5], W[13]] + 
       6*SB[W[1], W[1], W[5], W[15]] - 6*SB[W[1], W[1], W[5], W[20]] + 
       6*SB[W[1], W[1], W[13], W[20]] - 6*SB[W[1], W[3], W[1], W[15]] + 
       6*SB[W[1], W[3], W[1], W[20]] + 6*SB[W[1], W[3], W[3], W[15]] + 
       6*SB[W[1], W[3], W[5], W[3]] - 6*SB[W[1], W[3], W[5], W[13]] - 
       6*SB[W[1], W[3], W[5], W[15]] + 6*SB[W[1], W[3], W[5], W[20]] - 
       6*SB[W[1], W[3], W[13], W[20]] + 3*SB[W[1], W[3], W[15], W[15]] - 
       6*SB[W[1], W[3], W[15], W[20]] - 6*SB[W[1], W[5], W[1], W[3]] + 
       6*SB[W[1], W[5], W[1], W[13]] + 6*SB[W[1], W[5], W[1], W[15]] - 
       6*SB[W[1], W[5], W[1], W[20]] + 6*SB[W[1], W[5], W[3], W[3]] - 
       6*SB[W[1], W[5], W[3], W[13]] - 3*SB[W[1], W[5], W[3], W[15]] - 
       3*SB[W[1], W[5], W[5], W[3]] + 3*SB[W[1], W[5], W[5], W[13]] + 
       3*SB[W[1], W[5], W[5], W[15]] - 3*SB[W[1], W[5], W[5], W[20]] + 
       3*SB[W[1], W[5], W[13], W[20]] - 3*SB[W[1], W[5], W[15], W[15]] + 
       6*SB[W[1], W[5], W[15], W[20]] - 3*SB[W[1], W[5], W[20], W[20]] + 
       3*SB[W[1], W[13], W[20], W[20]] - 6*SB[W[3], W[1], W[1], W[15]] + 
       6*SB[W[3], W[1], W[1], W[20]] + 6*SB[W[3], W[1], W[3], W[15]] + 
       6*SB[W[3], W[1], W[5], W[3]] - 6*SB[W[3], W[1], W[5], W[13]] - 
       6*SB[W[3], W[1], W[5], W[15]] + 6*SB[W[3], W[1], W[5], W[20]] - 
       6*SB[W[3], W[1], W[13], W[20]] + 3*SB[W[3], W[1], W[15], W[15]] - 
       6*SB[W[3], W[1], W[15], W[20]] + 3*SB[W[3], W[1], W[20], W[20]] + 
       6*SB[W[3], W[3], W[1], W[15]] - 6*SB[W[3], W[3], W[1], W[20]] + 
       6*SB[W[3], W[3], W[5], W[13]] - 6*SB[W[3], W[3], W[5], W[20]] + 
       6*SB[W[3], W[3], W[13], W[20]] + 6*SB[W[3], W[3], W[15], W[20]] + 
       6*SB[W[3], W[5], W[1], W[3]] - 6*SB[W[3], W[5], W[1], W[13]] - 
       6*SB[W[3], W[5], W[1], W[15]] + 6*SB[W[3], W[5], W[1], W[20]] + 
       6*SB[W[3], W[5], W[3], W[13]] - 3*SB[W[3], W[5], W[5], W[13]] + 
       3*SB[W[3], W[5], W[5], W[20]] - 3*SB[W[3], W[5], W[13], W[20]] - 
       6*SB[W[3], W[5], W[15], W[20]] + 3*SB[W[3], W[5], W[20], W[20]] - 
       3*SB[W[3], W[13], W[20], W[20]] + 3*SB[W[3], W[15], W[1], W[15]] - 
       3*SB[W[3], W[15], W[1], W[20]] + 3*SB[W[3], W[15], W[15], W[20]] - 
       3*SB[W[3], W[15], W[20], W[20]] - 6*SB[W[5], W[1], W[1], W[3]] + 
       6*SB[W[5], W[1], W[1], W[13]] + 6*SB[W[5], W[1], W[1], W[15]] - 
       6*SB[W[5], W[1], W[1], W[20]] + 6*SB[W[5], W[1], W[3], W[3]] - 
       6*SB[W[5], W[1], W[3], W[13]] - 3*SB[W[5], W[1], W[3], W[15]] - 
       3*SB[W[5], W[1], W[5], W[3]] + 3*SB[W[5], W[1], W[5], W[13]] + 
       3*SB[W[5], W[1], W[5], W[15]] - 3*SB[W[5], W[1], W[5], W[20]] + 
       3*SB[W[5], W[1], W[13], W[20]] - 3*SB[W[5], W[1], W[15], W[15]] + 
       6*SB[W[5], W[1], W[15], W[20]] - 3*SB[W[5], W[1], W[20], W[20]] + 
       6*SB[W[5], W[3], W[1], W[3]] - 6*SB[W[5], W[3], W[1], W[13]] - 
       3*SB[W[5], W[3], W[1], W[15]] + 3*SB[W[5], W[3], W[1], W[20]] + 
       6*SB[W[5], W[3], W[3], W[13]] - 3*SB[W[5], W[3], W[5], W[13]] + 
       3*SB[W[5], W[3], W[5], W[20]] - 3*SB[W[5], W[3], W[13], W[20]] - 
       3*SB[W[5], W[3], W[15], W[20]] - 3*SB[W[5], W[5], W[1], W[3]] + 
       3*SB[W[5], W[5], W[1], W[13]] + 3*SB[W[5], W[5], W[1], W[15]] - 
       3*SB[W[5], W[5], W[1], W[20]] - 3*SB[W[5], W[5], W[3], W[13]] + 
       3*SB[W[5], W[5], W[15], W[20]] - 3*SB[W[5], W[15], W[1], W[15]] + 
       3*SB[W[5], W[15], W[1], W[20]] - 3*SB[W[5], W[15], W[15], W[20]] + 
       3*SB[W[5], W[15], W[20], W[20]], f[4, 6, 1] -> 
      (Pi^2*SB[W[20], W[20]])/2 + 3*SB[W[1], W[1], W[3], W[5]] - 
       3*SB[W[1], W[1], W[3], W[15]] + 3*SB[W[1], W[1], W[5], W[15]] - 
       3*SB[W[1], W[1], W[5], W[20]] - 3*SB[W[1], W[1], W[13], W[5]] + 
       3*SB[W[1], W[1], W[13], W[20]] - 3*SB[W[1], W[3], W[1], W[15]] + 
       3*SB[W[1], W[3], W[1], W[20]] - 6*SB[W[1], W[3], W[3], W[5]] + 
       6*SB[W[1], W[3], W[3], W[15]] + 6*SB[W[1], W[3], W[5], W[5]] - 
       6*SB[W[1], W[3], W[5], W[15]] + 3*SB[W[1], W[3], W[5], W[20]] + 
       3*SB[W[1], W[3], W[13], W[5]] - 3*SB[W[1], W[3], W[13], W[20]] - 
       3*SB[W[1], W[3], W[15], W[20]] + 3*SB[W[1], W[5], W[1], W[15]] - 
       3*SB[W[1], W[5], W[1], W[20]] + 6*SB[W[1], W[5], W[3], W[5]] - 
       6*SB[W[1], W[5], W[3], W[15]] + 6*SB[W[1], W[5], W[5], W[15]] - 
       6*SB[W[1], W[5], W[5], W[20]] - 6*SB[W[1], W[5], W[13], W[5]] + 
       6*SB[W[1], W[5], W[13], W[20]] + 3*SB[W[1], W[5], W[15], W[20]] - 
       3*SB[W[1], W[5], W[20], W[20]] - 6*SB[W[1], W[13], W[5], W[5]] + 
       3*SB[W[1], W[13], W[5], W[20]] + 3*SB[W[1], W[13], W[13], W[5]] - 
       3*SB[W[1], W[13], W[13], W[20]] + 3*SB[W[1], W[13], W[20], W[20]] - 
       3*SB[W[3], W[1], W[1], W[15]] + 3*SB[W[3], W[1], W[1], W[20]] - 
       6*SB[W[3], W[1], W[3], W[5]] + 6*SB[W[3], W[1], W[3], W[15]] - 
       6*SB[W[3], W[1], W[5], W[15]] + 6*SB[W[3], W[1], W[5], W[20]] + 
       6*SB[W[3], W[1], W[13], W[5]] - 6*SB[W[3], W[1], W[13], W[20]] - 
       3*SB[W[3], W[1], W[15], W[20]] + 3*SB[W[3], W[1], W[20], W[20]] + 
       6*SB[W[3], W[3], W[1], W[15]] - 6*SB[W[3], W[3], W[1], W[20]] - 
       6*SB[W[3], W[3], W[5], W[20]] - 6*SB[W[3], W[3], W[13], W[5]] + 
       6*SB[W[3], W[3], W[13], W[20]] + 6*SB[W[3], W[3], W[15], W[20]] - 
       6*SB[W[3], W[5], W[1], W[15]] + 6*SB[W[3], W[5], W[1], W[20]] + 
       6*SB[W[3], W[5], W[5], W[20]] + 6*SB[W[3], W[5], W[13], W[5]] - 
       6*SB[W[3], W[5], W[13], W[20]] - 6*SB[W[3], W[5], W[15], W[20]] + 
       3*SB[W[3], W[5], W[20], W[20]] + 6*SB[W[3], W[13], W[5], W[5]] - 
       3*SB[W[3], W[13], W[5], W[20]] - 3*SB[W[3], W[13], W[13], W[5]] + 
       3*SB[W[3], W[13], W[13], W[20]] - 3*SB[W[3], W[13], W[20], W[20]] - 
       3*SB[W[3], W[15], W[20], W[20]] + 3*SB[W[5], W[1], W[1], W[15]] - 
       3*SB[W[5], W[1], W[1], W[20]] + 6*SB[W[5], W[1], W[3], W[5]] - 
       6*SB[W[5], W[1], W[3], W[15]] + 6*SB[W[5], W[1], W[5], W[15]] - 
       6*SB[W[5], W[1], W[5], W[20]] - 6*SB[W[5], W[1], W[13], W[5]] + 
       6*SB[W[5], W[1], W[13], W[20]] + 3*SB[W[5], W[1], W[15], W[20]] - 
       3*SB[W[5], W[1], W[20], W[20]] - 6*SB[W[5], W[3], W[1], W[15]] + 
       6*SB[W[5], W[3], W[1], W[20]] + 6*SB[W[5], W[3], W[5], W[20]] + 
       6*SB[W[5], W[3], W[13], W[5]] - 6*SB[W[5], W[3], W[13], W[20]] - 
       6*SB[W[5], W[3], W[15], W[20]] + 6*SB[W[5], W[5], W[1], W[15]] - 
       6*SB[W[5], W[5], W[1], W[20]] + 6*SB[W[5], W[5], W[15], W[20]] + 
       3*SB[W[5], W[15], W[20], W[20]], f[4, 6, 2] -> 
      (Pi^2*SB[W[16], W[16]])/2 + 6*SB[W[1], W[1], W[2], W[11]] - 
       6*SB[W[1], W[1], W[2], W[16]] + 6*SB[W[1], W[1], W[11], W[16]] + 
       6*SB[W[1], W[2], W[1], W[11]] - 6*SB[W[1], W[2], W[1], W[16]] + 
       3*SB[W[1], W[2], W[2], W[11]] - 3*SB[W[1], W[2], W[2], W[16]] + 
       6*SB[W[1], W[2], W[4], W[1]] - 6*SB[W[1], W[2], W[4], W[11]] + 
       3*SB[W[1], W[2], W[11], W[16]] - 6*SB[W[1], W[2], W[14], W[1]] + 
       6*SB[W[1], W[2], W[14], W[16]] - 3*SB[W[1], W[2], W[16], W[16]] + 
       6*SB[W[1], W[4], W[1], W[16]] - 6*SB[W[1], W[4], W[2], W[11]] + 
       6*SB[W[1], W[4], W[2], W[16]] - 6*SB[W[1], W[4], W[11], W[16]] + 
       6*SB[W[1], W[4], W[14], W[1]] - 6*SB[W[1], W[4], W[14], W[16]] + 
       3*SB[W[1], W[11], W[16], W[16]] + 6*SB[W[2], W[1], W[1], W[11]] - 
       6*SB[W[2], W[1], W[1], W[16]] + 3*SB[W[2], W[1], W[2], W[11]] - 
       3*SB[W[2], W[1], W[2], W[16]] + 6*SB[W[2], W[1], W[4], W[1]] - 
       6*SB[W[2], W[1], W[4], W[11]] + 3*SB[W[2], W[1], W[11], W[16]] - 
       6*SB[W[2], W[1], W[14], W[1]] + 6*SB[W[2], W[1], W[14], W[16]] - 
       3*SB[W[2], W[1], W[16], W[16]] + 3*SB[W[2], W[2], W[1], W[11]] - 
       3*SB[W[2], W[2], W[1], W[16]] + 3*SB[W[2], W[2], W[4], W[1]] - 
       3*SB[W[2], W[2], W[4], W[11]] - 3*SB[W[2], W[2], W[14], W[1]] + 
       3*SB[W[2], W[2], W[14], W[16]] + 6*SB[W[2], W[4], W[1], W[1]] - 
       6*SB[W[2], W[4], W[1], W[11]] + 3*SB[W[2], W[4], W[1], W[16]] - 
       3*SB[W[2], W[4], W[2], W[11]] + 3*SB[W[2], W[4], W[2], W[16]] - 
       6*SB[W[2], W[4], W[4], W[1]] + 6*SB[W[2], W[4], W[4], W[11]] - 
       3*SB[W[2], W[4], W[11], W[16]] + 3*SB[W[2], W[4], W[14], W[1]] - 
       3*SB[W[2], W[4], W[14], W[16]] - 6*SB[W[2], W[14], W[1], W[1]] + 
       3*SB[W[2], W[14], W[1], W[16]] + 3*SB[W[2], W[14], W[14], W[1]] - 
       3*SB[W[2], W[14], W[14], W[16]] + 3*SB[W[2], W[14], W[16], W[16]] + 
       6*SB[W[4], W[1], W[1], W[16]] - 6*SB[W[4], W[1], W[2], W[11]] + 
       6*SB[W[4], W[1], W[2], W[16]] - 6*SB[W[4], W[1], W[11], W[16]] + 
       6*SB[W[4], W[1], W[14], W[1]] - 6*SB[W[4], W[1], W[14], W[16]] + 
       3*SB[W[4], W[1], W[16], W[16]] - 6*SB[W[4], W[2], W[1], W[11]] + 
       6*SB[W[4], W[2], W[1], W[16]] - 3*SB[W[4], W[2], W[2], W[11]] + 
       3*SB[W[4], W[2], W[2], W[16]] - 6*SB[W[4], W[2], W[4], W[1]] + 
       6*SB[W[4], W[2], W[4], W[11]] - 3*SB[W[4], W[2], W[11], W[16]] + 
       6*SB[W[4], W[2], W[14], W[1]] - 6*SB[W[4], W[2], W[14], W[16]] + 
       3*SB[W[4], W[2], W[16], W[16]] - 6*SB[W[4], W[4], W[1], W[16]] + 
       6*SB[W[4], W[4], W[2], W[11]] - 6*SB[W[4], W[4], W[2], W[16]] + 
       6*SB[W[4], W[4], W[11], W[16]] - 6*SB[W[4], W[4], W[14], W[1]] + 
       6*SB[W[4], W[4], W[14], W[16]] - 3*SB[W[4], W[11], W[16], W[16]] + 
       6*SB[W[4], W[14], W[1], W[1]] - 3*SB[W[4], W[14], W[1], W[16]] - 
       3*SB[W[4], W[14], W[14], W[1]] + 3*SB[W[4], W[14], W[14], W[16]] - 
       3*SB[W[4], W[14], W[16], W[16]], f[4, 6, 3] -> 
      (Pi^2*SB[W[17], W[17]])/2 + 6*SB[W[2], W[2], W[3], W[12]] - 
       6*SB[W[2], W[2], W[3], W[17]] + 6*SB[W[2], W[2], W[12], W[17]] + 
       6*SB[W[2], W[3], W[2], W[12]] - 6*SB[W[2], W[3], W[2], W[17]] + 
       3*SB[W[2], W[3], W[3], W[12]] - 3*SB[W[2], W[3], W[3], W[17]] + 
       6*SB[W[2], W[3], W[5], W[2]] - 6*SB[W[2], W[3], W[5], W[12]] + 
       3*SB[W[2], W[3], W[12], W[17]] - 6*SB[W[2], W[3], W[15], W[2]] + 
       6*SB[W[2], W[3], W[15], W[17]] - 3*SB[W[2], W[3], W[17], W[17]] + 
       6*SB[W[2], W[5], W[2], W[17]] - 6*SB[W[2], W[5], W[3], W[12]] + 
       6*SB[W[2], W[5], W[3], W[17]] - 6*SB[W[2], W[5], W[12], W[17]] + 
       6*SB[W[2], W[5], W[15], W[2]] - 6*SB[W[2], W[5], W[15], W[17]] + 
       3*SB[W[2], W[12], W[17], W[17]] + 6*SB[W[3], W[2], W[2], W[12]] - 
       6*SB[W[3], W[2], W[2], W[17]] + 3*SB[W[3], W[2], W[3], W[12]] - 
       3*SB[W[3], W[2], W[3], W[17]] + 6*SB[W[3], W[2], W[5], W[2]] - 
       6*SB[W[3], W[2], W[5], W[12]] + 3*SB[W[3], W[2], W[12], W[17]] - 
       6*SB[W[3], W[2], W[15], W[2]] + 6*SB[W[3], W[2], W[15], W[17]] - 
       3*SB[W[3], W[2], W[17], W[17]] + 3*SB[W[3], W[3], W[2], W[12]] - 
       3*SB[W[3], W[3], W[2], W[17]] + 3*SB[W[3], W[3], W[5], W[2]] - 
       3*SB[W[3], W[3], W[5], W[12]] - 3*SB[W[3], W[3], W[15], W[2]] + 
       3*SB[W[3], W[3], W[15], W[17]] + 6*SB[W[3], W[5], W[2], W[2]] - 
       6*SB[W[3], W[5], W[2], W[12]] + 3*SB[W[3], W[5], W[2], W[17]] - 
       3*SB[W[3], W[5], W[3], W[12]] + 3*SB[W[3], W[5], W[3], W[17]] - 
       6*SB[W[3], W[5], W[5], W[2]] + 6*SB[W[3], W[5], W[5], W[12]] - 
       3*SB[W[3], W[5], W[12], W[17]] + 3*SB[W[3], W[5], W[15], W[2]] - 
       3*SB[W[3], W[5], W[15], W[17]] - 6*SB[W[3], W[15], W[2], W[2]] + 
       3*SB[W[3], W[15], W[2], W[17]] + 3*SB[W[3], W[15], W[15], W[2]] - 
       3*SB[W[3], W[15], W[15], W[17]] + 3*SB[W[3], W[15], W[17], W[17]] + 
       6*SB[W[5], W[2], W[2], W[17]] - 6*SB[W[5], W[2], W[3], W[12]] + 
       6*SB[W[5], W[2], W[3], W[17]] - 6*SB[W[5], W[2], W[12], W[17]] + 
       6*SB[W[5], W[2], W[15], W[2]] - 6*SB[W[5], W[2], W[15], W[17]] + 
       3*SB[W[5], W[2], W[17], W[17]] - 6*SB[W[5], W[3], W[2], W[12]] + 
       6*SB[W[5], W[3], W[2], W[17]] - 3*SB[W[5], W[3], W[3], W[12]] + 
       3*SB[W[5], W[3], W[3], W[17]] - 6*SB[W[5], W[3], W[5], W[2]] + 
       6*SB[W[5], W[3], W[5], W[12]] - 3*SB[W[5], W[3], W[12], W[17]] + 
       6*SB[W[5], W[3], W[15], W[2]] - 6*SB[W[5], W[3], W[15], W[17]] + 
       3*SB[W[5], W[3], W[17], W[17]] - 6*SB[W[5], W[5], W[2], W[17]] + 
       6*SB[W[5], W[5], W[3], W[12]] - 6*SB[W[5], W[5], W[3], W[17]] + 
       6*SB[W[5], W[5], W[12], W[17]] - 6*SB[W[5], W[5], W[15], W[2]] + 
       6*SB[W[5], W[5], W[15], W[17]] - 3*SB[W[5], W[12], W[17], W[17]] + 
       6*SB[W[5], W[15], W[2], W[2]] - 3*SB[W[5], W[15], W[2], W[17]] - 
       3*SB[W[5], W[15], W[15], W[2]] + 3*SB[W[5], W[15], W[15], W[17]] - 
       3*SB[W[5], W[15], W[17], W[17]], f[4, 6, 4] -> 
      (Pi^2*SB[W[18], W[18]])/2 - 6*SB[W[1], W[1], W[3], W[18]] + 
       6*SB[W[1], W[1], W[4], W[13]] - 6*SB[W[1], W[1], W[4], W[18]] - 
       6*SB[W[1], W[1], W[11], W[3]] + 6*SB[W[1], W[1], W[11], W[18]] + 
       6*SB[W[1], W[1], W[13], W[18]] + 6*SB[W[1], W[3], W[3], W[18]] - 
       6*SB[W[1], W[3], W[4], W[13]] + 6*SB[W[1], W[3], W[4], W[18]] + 
       6*SB[W[1], W[3], W[11], W[3]] - 6*SB[W[1], W[3], W[11], W[18]] - 
       6*SB[W[1], W[3], W[13], W[18]] + 3*SB[W[1], W[3], W[18], W[18]] - 
       6*SB[W[1], W[4], W[1], W[3]] + 6*SB[W[1], W[4], W[1], W[13]] - 
       6*SB[W[1], W[4], W[3], W[13]] + 6*SB[W[1], W[4], W[3], W[18]] - 
       3*SB[W[1], W[4], W[4], W[13]] + 3*SB[W[1], W[4], W[4], W[18]] + 
       6*SB[W[1], W[4], W[11], W[3]] - 6*SB[W[1], W[4], W[11], W[18]] - 
       3*SB[W[1], W[4], W[13], W[18]] + 3*SB[W[1], W[4], W[18], W[18]] + 
       6*SB[W[1], W[11], W[3], W[3]] - 3*SB[W[1], W[11], W[3], W[18]] - 
       3*SB[W[1], W[11], W[11], W[3]] + 3*SB[W[1], W[11], W[11], W[18]] - 
       3*SB[W[1], W[11], W[18], W[18]] - 3*SB[W[1], W[13], W[18], W[18]] + 
       6*SB[W[3], W[1], W[3], W[18]] - 6*SB[W[3], W[1], W[4], W[13]] + 
       6*SB[W[3], W[1], W[4], W[18]] + 6*SB[W[3], W[1], W[11], W[3]] - 
       6*SB[W[3], W[1], W[11], W[18]] - 6*SB[W[3], W[1], W[13], W[18]] + 
       6*SB[W[3], W[3], W[4], W[13]] - 6*SB[W[3], W[3], W[4], W[18]] + 
       6*SB[W[3], W[3], W[13], W[18]] + 6*SB[W[3], W[4], W[1], W[3]] - 
       6*SB[W[3], W[4], W[1], W[13]] + 6*SB[W[3], W[4], W[3], W[13]] - 
       6*SB[W[3], W[4], W[3], W[18]] + 3*SB[W[3], W[4], W[4], W[13]] - 
       3*SB[W[3], W[4], W[4], W[18]] - 6*SB[W[3], W[4], W[11], W[3]] + 
       6*SB[W[3], W[4], W[11], W[18]] + 3*SB[W[3], W[4], W[13], W[18]] - 
       3*SB[W[3], W[4], W[18], W[18]] + 3*SB[W[3], W[13], W[18], W[18]] - 
       6*SB[W[4], W[1], W[1], W[3]] + 6*SB[W[4], W[1], W[1], W[13]] + 
       6*SB[W[4], W[1], W[3], W[3]] - 6*SB[W[4], W[1], W[3], W[13]] + 
       3*SB[W[4], W[1], W[3], W[18]] - 3*SB[W[4], W[1], W[4], W[13]] + 
       3*SB[W[4], W[1], W[4], W[18]] + 3*SB[W[4], W[1], W[11], W[3]] - 
       3*SB[W[4], W[1], W[11], W[18]] - 3*SB[W[4], W[1], W[13], W[18]] + 
       6*SB[W[4], W[3], W[1], W[3]] - 6*SB[W[4], W[3], W[1], W[13]] + 
       6*SB[W[4], W[3], W[3], W[13]] - 6*SB[W[4], W[3], W[3], W[18]] + 
       3*SB[W[4], W[3], W[4], W[13]] - 3*SB[W[4], W[3], W[4], W[18]] - 
       6*SB[W[4], W[3], W[11], W[3]] + 6*SB[W[4], W[3], W[11], W[18]] + 
       3*SB[W[4], W[3], W[13], W[18]] - 3*SB[W[4], W[3], W[18], W[18]] + 
       3*SB[W[4], W[4], W[1], W[3]] - 3*SB[W[4], W[4], W[1], W[13]] + 
       3*SB[W[4], W[4], W[3], W[13]] - 3*SB[W[4], W[4], W[3], W[18]] - 
       3*SB[W[4], W[4], W[11], W[3]] + 3*SB[W[4], W[4], W[11], W[18]] - 
       6*SB[W[4], W[11], W[3], W[3]] + 3*SB[W[4], W[11], W[3], W[18]] + 
       3*SB[W[4], W[11], W[11], W[3]] - 3*SB[W[4], W[11], W[11], W[18]] + 
       3*SB[W[4], W[11], W[18], W[18]], f[4, 6, 5] -> 
      (Pi^2*SB[W[19], W[19]])/2 - 6*SB[W[2], W[2], W[4], W[19]] + 
       6*SB[W[2], W[2], W[5], W[14]] - 6*SB[W[2], W[2], W[5], W[19]] - 
       6*SB[W[2], W[2], W[12], W[4]] + 6*SB[W[2], W[2], W[12], W[19]] + 
       6*SB[W[2], W[2], W[14], W[19]] + 6*SB[W[2], W[4], W[4], W[19]] - 
       6*SB[W[2], W[4], W[5], W[14]] + 6*SB[W[2], W[4], W[5], W[19]] + 
       6*SB[W[2], W[4], W[12], W[4]] - 6*SB[W[2], W[4], W[12], W[19]] - 
       6*SB[W[2], W[4], W[14], W[19]] + 3*SB[W[2], W[4], W[19], W[19]] - 
       6*SB[W[2], W[5], W[2], W[4]] + 6*SB[W[2], W[5], W[2], W[14]] - 
       6*SB[W[2], W[5], W[4], W[14]] + 6*SB[W[2], W[5], W[4], W[19]] - 
       3*SB[W[2], W[5], W[5], W[14]] + 3*SB[W[2], W[5], W[5], W[19]] + 
       6*SB[W[2], W[5], W[12], W[4]] - 6*SB[W[2], W[5], W[12], W[19]] - 
       3*SB[W[2], W[5], W[14], W[19]] + 3*SB[W[2], W[5], W[19], W[19]] + 
       6*SB[W[2], W[12], W[4], W[4]] - 3*SB[W[2], W[12], W[4], W[19]] - 
       3*SB[W[2], W[12], W[12], W[4]] + 3*SB[W[2], W[12], W[12], W[19]] - 
       3*SB[W[2], W[12], W[19], W[19]] - 3*SB[W[2], W[14], W[19], W[19]] + 
       6*SB[W[4], W[2], W[4], W[19]] - 6*SB[W[4], W[2], W[5], W[14]] + 
       6*SB[W[4], W[2], W[5], W[19]] + 6*SB[W[4], W[2], W[12], W[4]] - 
       6*SB[W[4], W[2], W[12], W[19]] - 6*SB[W[4], W[2], W[14], W[19]] + 
       6*SB[W[4], W[4], W[5], W[14]] - 6*SB[W[4], W[4], W[5], W[19]] + 
       6*SB[W[4], W[4], W[14], W[19]] + 6*SB[W[4], W[5], W[2], W[4]] - 
       6*SB[W[4], W[5], W[2], W[14]] + 6*SB[W[4], W[5], W[4], W[14]] - 
       6*SB[W[4], W[5], W[4], W[19]] + 3*SB[W[4], W[5], W[5], W[14]] - 
       3*SB[W[4], W[5], W[5], W[19]] - 6*SB[W[4], W[5], W[12], W[4]] + 
       6*SB[W[4], W[5], W[12], W[19]] + 3*SB[W[4], W[5], W[14], W[19]] - 
       3*SB[W[4], W[5], W[19], W[19]] + 3*SB[W[4], W[14], W[19], W[19]] - 
       6*SB[W[5], W[2], W[2], W[4]] + 6*SB[W[5], W[2], W[2], W[14]] + 
       6*SB[W[5], W[2], W[4], W[4]] - 6*SB[W[5], W[2], W[4], W[14]] + 
       3*SB[W[5], W[2], W[4], W[19]] - 3*SB[W[5], W[2], W[5], W[14]] + 
       3*SB[W[5], W[2], W[5], W[19]] + 3*SB[W[5], W[2], W[12], W[4]] - 
       3*SB[W[5], W[2], W[12], W[19]] - 3*SB[W[5], W[2], W[14], W[19]] + 
       6*SB[W[5], W[4], W[2], W[4]] - 6*SB[W[5], W[4], W[2], W[14]] + 
       6*SB[W[5], W[4], W[4], W[14]] - 6*SB[W[5], W[4], W[4], W[19]] + 
       3*SB[W[5], W[4], W[5], W[14]] - 3*SB[W[5], W[4], W[5], W[19]] - 
       6*SB[W[5], W[4], W[12], W[4]] + 6*SB[W[5], W[4], W[12], W[19]] + 
       3*SB[W[5], W[4], W[14], W[19]] - 3*SB[W[5], W[4], W[19], W[19]] + 
       3*SB[W[5], W[5], W[2], W[4]] - 3*SB[W[5], W[5], W[2], W[14]] + 
       3*SB[W[5], W[5], W[4], W[14]] - 3*SB[W[5], W[5], W[4], W[19]] - 
       3*SB[W[5], W[5], W[12], W[4]] + 3*SB[W[5], W[5], W[12], W[19]] - 
       6*SB[W[5], W[12], W[4], W[4]] + 3*SB[W[5], W[12], W[4], W[19]] + 
       3*SB[W[5], W[12], W[12], W[4]] - 3*SB[W[5], W[12], W[12], W[19]] + 
       3*SB[W[5], W[12], W[19], W[19]], f[4, 7, 1] -> 
      -(Pi^2*SB[W[3], W[11]])/2 + (Pi^2*SB[W[3], W[18]])/2 + 
       (Pi^2*SB[W[18], W[11]])/2 - 3*SB[W[1], W[1], W[3], W[11]] + 
       3*SB[W[1], W[1], W[3], W[18]] + 3*SB[W[1], W[1], W[4], W[18]] - 
       3*SB[W[1], W[1], W[11], W[18]] + 3*SB[W[1], W[1], W[13], W[4]] - 
       3*SB[W[1], W[1], W[13], W[18]] - 3*SB[W[1], W[3], W[3], W[11]] + 
       3*SB[W[1], W[3], W[3], W[18]] - 3*SB[W[1], W[3], W[11], W[11]] + 
       3*SB[W[1], W[3], W[18], W[11]] + 3*SB[W[1], W[4], W[11], W[18]] + 
       3*SB[W[1], W[4], W[18], W[11]] - 3*SB[W[1], W[11], W[11], W[18]] - 
       3*SB[W[1], W[11], W[18], W[11]] + 3*SB[W[1], W[13], W[1], W[4]] - 
       3*SB[W[1], W[13], W[1], W[11]] + 3*SB[W[1], W[13], W[3], W[11]] - 
       3*SB[W[1], W[13], W[3], W[18]] + 3*SB[W[1], W[13], W[4], W[11]] - 
       3*SB[W[1], W[13], W[18], W[11]] + 3*SB[W[3], W[1], W[1], W[4]] - 
       3*SB[W[3], W[1], W[1], W[11]] + 3*SB[W[3], W[1], W[4], W[11]] - 
       3*SB[W[3], W[1], W[11], W[11]] + 3*SB[W[3], W[3], W[1], W[4]] - 
       3*SB[W[3], W[3], W[1], W[11]] + 3*SB[W[3], W[3], W[4], W[11]] - 
       3*SB[W[3], W[3], W[4], W[18]] - 3*SB[W[3], W[3], W[13], W[4]] + 
       3*SB[W[3], W[3], W[13], W[18]] + 3*SB[W[3], W[4], W[3], W[11]] - 
       3*SB[W[3], W[4], W[3], W[18]] + 3*SB[W[3], W[4], W[11], W[11]] - 
       3*SB[W[3], W[4], W[18], W[11]] - 3*SB[W[3], W[13], W[1], W[4]] + 
       3*SB[W[3], W[13], W[1], W[11]] - 3*SB[W[3], W[13], W[3], W[11]] + 
       3*SB[W[3], W[13], W[3], W[18]] - 3*SB[W[3], W[13], W[4], W[11]] + 
       3*SB[W[3], W[13], W[18], W[11]] + 3*SB[W[4], W[3], W[3], W[11]] - 
       3*SB[W[4], W[3], W[3], W[18]] + 3*SB[W[4], W[3], W[11], W[11]] - 
       3*SB[W[4], W[3], W[18], W[11]] + 3*SB[W[4], W[11], W[11], W[18]] + 
       3*SB[W[4], W[11], W[18], W[11]] + 3*SB[W[18]]*Zeta[3], 
     f[4, 7, 2] -> -(Pi^2*SB[W[4], W[12]])/2 + (Pi^2*SB[W[4], W[19]])/2 + 
       (Pi^2*SB[W[19], W[12]])/2 - 3*SB[W[2], W[2], W[4], W[12]] + 
       3*SB[W[2], W[2], W[4], W[19]] + 3*SB[W[2], W[2], W[5], W[19]] - 
       3*SB[W[2], W[2], W[12], W[19]] + 3*SB[W[2], W[2], W[14], W[5]] - 
       3*SB[W[2], W[2], W[14], W[19]] - 3*SB[W[2], W[4], W[4], W[12]] + 
       3*SB[W[2], W[4], W[4], W[19]] - 3*SB[W[2], W[4], W[12], W[12]] + 
       3*SB[W[2], W[4], W[19], W[12]] + 3*SB[W[2], W[5], W[12], W[19]] + 
       3*SB[W[2], W[5], W[19], W[12]] - 3*SB[W[2], W[12], W[12], W[19]] - 
       3*SB[W[2], W[12], W[19], W[12]] + 3*SB[W[2], W[14], W[2], W[5]] - 
       3*SB[W[2], W[14], W[2], W[12]] + 3*SB[W[2], W[14], W[4], W[12]] - 
       3*SB[W[2], W[14], W[4], W[19]] + 3*SB[W[2], W[14], W[5], W[12]] - 
       3*SB[W[2], W[14], W[19], W[12]] + 3*SB[W[4], W[2], W[2], W[5]] - 
       3*SB[W[4], W[2], W[2], W[12]] + 3*SB[W[4], W[2], W[5], W[12]] - 
       3*SB[W[4], W[2], W[12], W[12]] + 3*SB[W[4], W[4], W[2], W[5]] - 
       3*SB[W[4], W[4], W[2], W[12]] + 3*SB[W[4], W[4], W[5], W[12]] - 
       3*SB[W[4], W[4], W[5], W[19]] - 3*SB[W[4], W[4], W[14], W[5]] + 
       3*SB[W[4], W[4], W[14], W[19]] + 3*SB[W[4], W[5], W[4], W[12]] - 
       3*SB[W[4], W[5], W[4], W[19]] + 3*SB[W[4], W[5], W[12], W[12]] - 
       3*SB[W[4], W[5], W[19], W[12]] - 3*SB[W[4], W[14], W[2], W[5]] + 
       3*SB[W[4], W[14], W[2], W[12]] - 3*SB[W[4], W[14], W[4], W[12]] + 
       3*SB[W[4], W[14], W[4], W[19]] - 3*SB[W[4], W[14], W[5], W[12]] + 
       3*SB[W[4], W[14], W[19], W[12]] + 3*SB[W[5], W[4], W[4], W[12]] - 
       3*SB[W[5], W[4], W[4], W[19]] + 3*SB[W[5], W[4], W[12], W[12]] - 
       3*SB[W[5], W[4], W[19], W[12]] + 3*SB[W[5], W[12], W[12], W[19]] + 
       3*SB[W[5], W[12], W[19], W[12]] + 3*SB[W[19]]*Zeta[3], 
     f[4, 7, 3] -> -(Pi^2*SB[W[5], W[13]])/2 + (Pi^2*SB[W[5], W[20]])/2 + 
       (Pi^2*SB[W[20], W[13]])/2 + 3*SB[W[1], W[5], W[5], W[13]] - 
       3*SB[W[1], W[5], W[5], W[20]] + 3*SB[W[1], W[5], W[13], W[13]] - 
       3*SB[W[1], W[5], W[20], W[13]] + 3*SB[W[1], W[13], W[13], W[20]] + 
       3*SB[W[1], W[13], W[20], W[13]] + 3*SB[W[3], W[1], W[13], W[20]] + 
       3*SB[W[3], W[1], W[20], W[13]] + 3*SB[W[3], W[3], W[1], W[20]] - 
       3*SB[W[3], W[3], W[5], W[13]] + 3*SB[W[3], W[3], W[5], W[20]] - 
       3*SB[W[3], W[3], W[13], W[20]] + 3*SB[W[3], W[3], W[15], W[1]] - 
       3*SB[W[3], W[3], W[15], W[20]] - 3*SB[W[3], W[5], W[5], W[13]] + 
       3*SB[W[3], W[5], W[5], W[20]] - 3*SB[W[3], W[5], W[13], W[13]] + 
       3*SB[W[3], W[5], W[20], W[13]] - 3*SB[W[3], W[13], W[13], W[20]] - 
       3*SB[W[3], W[13], W[20], W[13]] + 3*SB[W[3], W[15], W[1], W[13]] + 
       3*SB[W[3], W[15], W[3], W[1]] - 3*SB[W[3], W[15], W[3], W[13]] + 
       3*SB[W[3], W[15], W[5], W[13]] - 3*SB[W[3], W[15], W[5], W[20]] - 
       3*SB[W[3], W[15], W[20], W[13]] + 3*SB[W[5], W[1], W[5], W[13]] - 
       3*SB[W[5], W[1], W[5], W[20]] + 3*SB[W[5], W[1], W[13], W[13]] - 
       3*SB[W[5], W[1], W[20], W[13]] + 3*SB[W[5], W[3], W[1], W[13]] + 
       3*SB[W[5], W[3], W[3], W[1]] - 3*SB[W[5], W[3], W[3], W[13]] - 
       3*SB[W[5], W[3], W[13], W[13]] + 3*SB[W[5], W[5], W[1], W[13]] - 
       3*SB[W[5], W[5], W[1], W[20]] + 3*SB[W[5], W[5], W[3], W[1]] - 
       3*SB[W[5], W[5], W[3], W[13]] - 3*SB[W[5], W[5], W[15], W[1]] + 
       3*SB[W[5], W[5], W[15], W[20]] - 3*SB[W[5], W[15], W[1], W[13]] - 
       3*SB[W[5], W[15], W[3], W[1]] + 3*SB[W[5], W[15], W[3], W[13]] - 
       3*SB[W[5], W[15], W[5], W[13]] + 3*SB[W[5], W[15], W[5], W[20]] + 
       3*SB[W[5], W[15], W[20], W[13]] + 3*SB[W[20]]*Zeta[3], 
     f[4, 7, 4] -> -(Pi^2*SB[W[1], W[14]])/2 + (Pi^2*SB[W[1], W[16]])/2 + 
       (Pi^2*SB[W[16], W[14]])/2 + 3*SB[W[1], W[1], W[2], W[14]] - 
       3*SB[W[1], W[1], W[2], W[16]] + 3*SB[W[1], W[1], W[4], W[2]] - 
       3*SB[W[1], W[1], W[4], W[14]] - 3*SB[W[1], W[1], W[11], W[2]] + 
       3*SB[W[1], W[1], W[11], W[16]] + 3*SB[W[1], W[2], W[1], W[14]] - 
       3*SB[W[1], W[2], W[1], W[16]] + 3*SB[W[1], W[2], W[14], W[14]] - 
       3*SB[W[1], W[2], W[16], W[14]] + 3*SB[W[1], W[4], W[2], W[14]] + 
       3*SB[W[1], W[4], W[4], W[2]] - 3*SB[W[1], W[4], W[4], W[14]] - 
       3*SB[W[1], W[4], W[14], W[14]] - 3*SB[W[1], W[11], W[1], W[14]] + 
       3*SB[W[1], W[11], W[1], W[16]] - 3*SB[W[1], W[11], W[2], W[14]] - 
       3*SB[W[1], W[11], W[4], W[2]] + 3*SB[W[1], W[11], W[4], W[14]] + 
       3*SB[W[1], W[11], W[16], W[14]] + 3*SB[W[2], W[1], W[1], W[14]] - 
       3*SB[W[2], W[1], W[1], W[16]] + 3*SB[W[2], W[1], W[14], W[14]] - 
       3*SB[W[2], W[1], W[16], W[14]] + 3*SB[W[2], W[14], W[14], W[16]] + 
       3*SB[W[2], W[14], W[16], W[14]] - 3*SB[W[4], W[1], W[1], W[14]] + 
       3*SB[W[4], W[1], W[1], W[16]] - 3*SB[W[4], W[1], W[14], W[14]] + 
       3*SB[W[4], W[1], W[16], W[14]] + 3*SB[W[4], W[2], W[14], W[16]] + 
       3*SB[W[4], W[2], W[16], W[14]] - 3*SB[W[4], W[4], W[1], W[14]] + 
       3*SB[W[4], W[4], W[1], W[16]] + 3*SB[W[4], W[4], W[2], W[16]] + 
       3*SB[W[4], W[4], W[11], W[2]] - 3*SB[W[4], W[4], W[11], W[16]] - 
       3*SB[W[4], W[4], W[14], W[16]] + 3*SB[W[4], W[11], W[1], W[14]] - 
       3*SB[W[4], W[11], W[1], W[16]] + 3*SB[W[4], W[11], W[2], W[14]] + 
       3*SB[W[4], W[11], W[4], W[2]] - 3*SB[W[4], W[11], W[4], W[14]] - 
       3*SB[W[4], W[11], W[16], W[14]] - 3*SB[W[4], W[14], W[14], W[16]] - 
       3*SB[W[4], W[14], W[16], W[14]] + 3*SB[W[16]]*Zeta[3], 
     f[4, 7, 5] -> -(Pi^2*SB[W[2], W[15]])/2 + (Pi^2*SB[W[2], W[17]])/2 + 
       (Pi^2*SB[W[17], W[15]])/2 + 3*SB[W[2], W[2], W[3], W[15]] - 
       3*SB[W[2], W[2], W[3], W[17]] + 3*SB[W[2], W[2], W[5], W[3]] - 
       3*SB[W[2], W[2], W[5], W[15]] - 3*SB[W[2], W[2], W[12], W[3]] + 
       3*SB[W[2], W[2], W[12], W[17]] + 3*SB[W[2], W[3], W[2], W[15]] - 
       3*SB[W[2], W[3], W[2], W[17]] + 3*SB[W[2], W[3], W[15], W[15]] - 
       3*SB[W[2], W[3], W[17], W[15]] + 3*SB[W[2], W[5], W[3], W[15]] + 
       3*SB[W[2], W[5], W[5], W[3]] - 3*SB[W[2], W[5], W[5], W[15]] - 
       3*SB[W[2], W[5], W[15], W[15]] - 3*SB[W[2], W[12], W[2], W[15]] + 
       3*SB[W[2], W[12], W[2], W[17]] - 3*SB[W[2], W[12], W[3], W[15]] - 
       3*SB[W[2], W[12], W[5], W[3]] + 3*SB[W[2], W[12], W[5], W[15]] + 
       3*SB[W[2], W[12], W[17], W[15]] + 3*SB[W[3], W[2], W[2], W[15]] - 
       3*SB[W[3], W[2], W[2], W[17]] + 3*SB[W[3], W[2], W[15], W[15]] - 
       3*SB[W[3], W[2], W[17], W[15]] + 3*SB[W[3], W[15], W[15], W[17]] + 
       3*SB[W[3], W[15], W[17], W[15]] - 3*SB[W[5], W[2], W[2], W[15]] + 
       3*SB[W[5], W[2], W[2], W[17]] - 3*SB[W[5], W[2], W[15], W[15]] + 
       3*SB[W[5], W[2], W[17], W[15]] + 3*SB[W[5], W[3], W[15], W[17]] + 
       3*SB[W[5], W[3], W[17], W[15]] - 3*SB[W[5], W[5], W[2], W[15]] + 
       3*SB[W[5], W[5], W[2], W[17]] + 3*SB[W[5], W[5], W[3], W[17]] + 
       3*SB[W[5], W[5], W[12], W[3]] - 3*SB[W[5], W[5], W[12], W[17]] - 
       3*SB[W[5], W[5], W[15], W[17]] + 3*SB[W[5], W[12], W[2], W[15]] - 
       3*SB[W[5], W[12], W[2], W[17]] + 3*SB[W[5], W[12], W[3], W[15]] + 
       3*SB[W[5], W[12], W[5], W[3]] - 3*SB[W[5], W[12], W[5], W[15]] - 
       3*SB[W[5], W[12], W[17], W[15]] - 3*SB[W[5], W[15], W[15], W[17]] - 
       3*SB[W[5], W[15], W[17], W[15]] + 3*SB[W[17]]*Zeta[3], 
     f[4, 8, 1] -> -(Pi^2*SB[W[5], W[14]])/2 + (Pi^2*SB[W[5], W[19]])/2 + 
       (Pi^2*SB[W[19], W[14]])/2 - 6*SB[W[2], W[2], W[4], W[12]] + 
       6*SB[W[2], W[2], W[4], W[19]] - 6*SB[W[2], W[2], W[5], W[14]] + 
       6*SB[W[2], W[2], W[5], W[19]] + 6*SB[W[2], W[2], W[12], W[14]] - 
       6*SB[W[2], W[2], W[12], W[19]] + 6*SB[W[2], W[2], W[14], W[12]] - 
       6*SB[W[2], W[2], W[14], W[19]] + 3*SB[W[2], W[4], W[2], W[5]] - 
       3*SB[W[2], W[4], W[2], W[12]] + 3*SB[W[2], W[4], W[5], W[12]] - 
       3*SB[W[2], W[4], W[5], W[19]] - 3*SB[W[2], W[4], W[12], W[14]] - 
       3*SB[W[2], W[4], W[14], W[5]] - 3*SB[W[2], W[4], W[14], W[12]] + 
       6*SB[W[2], W[4], W[14], W[19]] + 3*SB[W[2], W[4], W[19], W[14]] + 
       3*SB[W[2], W[5], W[4], W[12]] - 3*SB[W[2], W[5], W[4], W[19]] - 
       3*SB[W[2], W[5], W[12], W[14]] + 3*SB[W[2], W[5], W[12], W[19]] - 
       3*SB[W[2], W[5], W[14], W[12]] + 3*SB[W[2], W[5], W[14], W[19]] + 
       3*SB[W[2], W[5], W[19], W[14]] + 3*SB[W[2], W[12], W[5], W[14]] - 
       3*SB[W[2], W[12], W[5], W[19]] - 3*SB[W[2], W[12], W[19], W[14]] - 
       3*SB[W[2], W[14], W[2], W[5]] + 3*SB[W[2], W[14], W[2], W[12]] - 
       3*SB[W[2], W[14], W[5], W[12]] + 3*SB[W[2], W[14], W[5], W[14]] + 
       3*SB[W[2], W[14], W[5], W[19]] + 6*SB[W[2], W[14], W[14], W[5]] - 
       6*SB[W[2], W[14], W[14], W[19]] - 3*SB[W[2], W[14], W[19], W[14]] + 
       3*SB[W[4], W[2], W[5], W[14]] - 3*SB[W[4], W[2], W[12], W[14]] + 
       3*SB[W[4], W[2], W[14], W[5]] - 3*SB[W[4], W[2], W[14], W[12]] + 
       3*SB[W[4], W[5], W[12], W[14]] + 3*SB[W[4], W[5], W[14], W[12]] - 
       3*SB[W[4], W[5], W[14], W[19]] - 3*SB[W[4], W[5], W[19], W[14]] + 
       3*SB[W[4], W[14], W[2], W[5]] - 3*SB[W[4], W[14], W[2], W[12]] + 
       3*SB[W[4], W[14], W[5], W[12]] - 3*SB[W[4], W[14], W[5], W[14]] - 
       3*SB[W[4], W[14], W[5], W[19]] - 6*SB[W[4], W[14], W[14], W[5]] + 
       6*SB[W[4], W[14], W[14], W[19]] + 3*SB[W[4], W[14], W[19], W[14]] + 
       3*SB[W[5], W[2], W[4], W[12]] - 3*SB[W[5], W[2], W[4], W[19]] + 
       3*SB[W[5], W[2], W[5], W[14]] - 3*SB[W[5], W[2], W[5], W[19]] - 
       3*SB[W[5], W[2], W[12], W[14]] + 3*SB[W[5], W[2], W[12], W[19]] - 
       3*SB[W[5], W[2], W[14], W[12]] + 3*SB[W[5], W[2], W[14], W[19]] + 
       3*SB[W[5], W[4], W[12], W[14]] + 3*SB[W[5], W[4], W[14], W[12]] - 
       3*SB[W[5], W[4], W[14], W[19]] - 3*SB[W[5], W[4], W[19], W[14]] - 
       3*SB[W[5], W[12], W[5], W[14]] + 3*SB[W[5], W[12], W[5], W[19]] + 
       3*SB[W[5], W[12], W[19], W[14]] + 6*SB[W[19]]*Zeta[3], 
     f[4, 8, 2] -> -(Pi^2*SB[W[1], W[15]])/2 + (Pi^2*SB[W[1], W[20]])/2 + 
       (Pi^2*SB[W[20], W[15]])/2 + 3*SB[W[1], W[3], W[1], W[15]] - 
       3*SB[W[1], W[3], W[1], W[20]] + 3*SB[W[1], W[3], W[5], W[13]] - 
       3*SB[W[1], W[3], W[5], W[20]] - 3*SB[W[1], W[3], W[13], W[15]] + 
       3*SB[W[1], W[3], W[13], W[20]] - 3*SB[W[1], W[3], W[15], W[13]] + 
       3*SB[W[1], W[3], W[15], W[20]] + 3*SB[W[1], W[5], W[13], W[15]] + 
       3*SB[W[1], W[5], W[15], W[13]] - 3*SB[W[1], W[5], W[15], W[20]] - 
       3*SB[W[1], W[5], W[20], W[15]] - 3*SB[W[1], W[13], W[1], W[15]] + 
       3*SB[W[1], W[13], W[1], W[20]] + 3*SB[W[1], W[13], W[20], W[15]] + 
       3*SB[W[3], W[1], W[5], W[13]] - 3*SB[W[3], W[1], W[5], W[20]] - 
       3*SB[W[3], W[1], W[13], W[15]] + 3*SB[W[3], W[1], W[13], W[20]] - 
       3*SB[W[3], W[1], W[15], W[13]] + 3*SB[W[3], W[1], W[15], W[20]] + 
       3*SB[W[3], W[1], W[20], W[15]] - 6*SB[W[3], W[3], W[1], W[15]] + 
       6*SB[W[3], W[3], W[1], W[20]] - 6*SB[W[3], W[3], W[5], W[13]] + 
       6*SB[W[3], W[3], W[5], W[20]] + 6*SB[W[3], W[3], W[13], W[15]] - 
       6*SB[W[3], W[3], W[13], W[20]] + 6*SB[W[3], W[3], W[15], W[13]] - 
       6*SB[W[3], W[3], W[15], W[20]] + 3*SB[W[3], W[5], W[1], W[13]] - 
       3*SB[W[3], W[5], W[1], W[20]] + 3*SB[W[3], W[5], W[3], W[1]] - 
       3*SB[W[3], W[5], W[3], W[13]] - 3*SB[W[3], W[5], W[13], W[15]] - 
       3*SB[W[3], W[5], W[15], W[1]] - 3*SB[W[3], W[5], W[15], W[13]] + 
       6*SB[W[3], W[5], W[15], W[20]] + 3*SB[W[3], W[5], W[20], W[15]] + 
       3*SB[W[3], W[13], W[1], W[15]] - 3*SB[W[3], W[13], W[1], W[20]] - 
       3*SB[W[3], W[13], W[20], W[15]] - 3*SB[W[3], W[15], W[1], W[13]] + 
       3*SB[W[3], W[15], W[1], W[15]] + 3*SB[W[3], W[15], W[1], W[20]] - 
       3*SB[W[3], W[15], W[3], W[1]] + 3*SB[W[3], W[15], W[3], W[13]] + 
       6*SB[W[3], W[15], W[15], W[1]] - 6*SB[W[3], W[15], W[15], W[20]] - 
       3*SB[W[3], W[15], W[20], W[15]] + 3*SB[W[5], W[1], W[13], W[15]] + 
       3*SB[W[5], W[1], W[15], W[13]] - 3*SB[W[5], W[1], W[15], W[20]] - 
       3*SB[W[5], W[1], W[20], W[15]] + 3*SB[W[5], W[3], W[1], W[15]] - 
       3*SB[W[5], W[3], W[13], W[15]] + 3*SB[W[5], W[3], W[15], W[1]] - 
       3*SB[W[5], W[3], W[15], W[13]] + 3*SB[W[5], W[15], W[1], W[13]] - 
       3*SB[W[5], W[15], W[1], W[15]] - 3*SB[W[5], W[15], W[1], W[20]] + 
       3*SB[W[5], W[15], W[3], W[1]] - 3*SB[W[5], W[15], W[3], W[13]] - 
       6*SB[W[5], W[15], W[15], W[1]] + 6*SB[W[5], W[15], W[15], W[20]] + 
       3*SB[W[5], W[15], W[20], W[15]] + 6*SB[W[20]]*Zeta[3], 
     f[4, 8, 3] -> -(Pi^2*SB[W[2], W[11]])/2 + (Pi^2*SB[W[2], W[16]])/2 + 
       (Pi^2*SB[W[16], W[11]])/2 + 3*SB[W[1], W[2], W[11], W[14]] - 
       3*SB[W[1], W[2], W[11], W[16]] + 3*SB[W[1], W[2], W[14], W[11]] - 
       3*SB[W[1], W[2], W[16], W[11]] + 3*SB[W[1], W[4], W[2], W[11]] + 
       3*SB[W[1], W[4], W[11], W[2]] - 3*SB[W[1], W[4], W[11], W[14]] - 
       3*SB[W[1], W[4], W[14], W[11]] - 3*SB[W[1], W[11], W[2], W[11]] + 
       3*SB[W[1], W[11], W[2], W[14]] - 3*SB[W[1], W[11], W[2], W[16]] + 
       3*SB[W[1], W[11], W[4], W[2]] - 3*SB[W[1], W[11], W[4], W[14]] - 
       6*SB[W[1], W[11], W[11], W[2]] + 6*SB[W[1], W[11], W[11], W[16]] + 
       3*SB[W[1], W[11], W[16], W[11]] + 3*SB[W[2], W[1], W[11], W[14]] - 
       3*SB[W[2], W[1], W[11], W[16]] + 3*SB[W[2], W[1], W[14], W[11]] - 
       3*SB[W[2], W[1], W[16], W[11]] + 3*SB[W[2], W[4], W[1], W[14]] - 
       3*SB[W[2], W[4], W[1], W[16]] + 3*SB[W[2], W[4], W[2], W[11]] - 
       3*SB[W[2], W[4], W[2], W[16]] - 3*SB[W[2], W[4], W[11], W[14]] + 
       3*SB[W[2], W[4], W[11], W[16]] - 3*SB[W[2], W[4], W[14], W[11]] + 
       3*SB[W[2], W[4], W[14], W[16]] - 3*SB[W[2], W[14], W[2], W[11]] + 
       3*SB[W[2], W[14], W[2], W[16]] + 3*SB[W[2], W[14], W[16], W[11]] + 
       3*SB[W[4], W[1], W[2], W[14]] - 3*SB[W[4], W[1], W[2], W[16]] + 
       3*SB[W[4], W[1], W[4], W[2]] - 3*SB[W[4], W[1], W[4], W[14]] - 
       3*SB[W[4], W[1], W[11], W[2]] - 3*SB[W[4], W[1], W[11], W[14]] + 
       6*SB[W[4], W[1], W[11], W[16]] - 3*SB[W[4], W[1], W[14], W[11]] + 
       3*SB[W[4], W[1], W[16], W[11]] + 3*SB[W[4], W[2], W[1], W[14]] - 
       3*SB[W[4], W[2], W[1], W[16]] - 3*SB[W[4], W[2], W[11], W[14]] + 
       3*SB[W[4], W[2], W[11], W[16]] - 3*SB[W[4], W[2], W[14], W[11]] + 
       3*SB[W[4], W[2], W[14], W[16]] + 3*SB[W[4], W[2], W[16], W[11]] - 
       6*SB[W[4], W[4], W[1], W[14]] + 6*SB[W[4], W[4], W[1], W[16]] - 
       6*SB[W[4], W[4], W[2], W[11]] + 6*SB[W[4], W[4], W[2], W[16]] + 
       6*SB[W[4], W[4], W[11], W[14]] - 6*SB[W[4], W[4], W[11], W[16]] + 
       6*SB[W[4], W[4], W[14], W[11]] - 6*SB[W[4], W[4], W[14], W[16]] + 
       3*SB[W[4], W[11], W[2], W[11]] - 3*SB[W[4], W[11], W[2], W[14]] + 
       3*SB[W[4], W[11], W[2], W[16]] - 3*SB[W[4], W[11], W[4], W[2]] + 
       3*SB[W[4], W[11], W[4], W[14]] + 6*SB[W[4], W[11], W[11], W[2]] - 
       6*SB[W[4], W[11], W[11], W[16]] - 3*SB[W[4], W[11], W[16], W[11]] + 
       3*SB[W[4], W[14], W[2], W[11]] - 3*SB[W[4], W[14], W[2], W[16]] - 
       3*SB[W[4], W[14], W[16], W[11]] + 6*SB[W[16]]*Zeta[3], 
     f[4, 8, 4] -> -(Pi^2*SB[W[3], W[12]])/2 + (Pi^2*SB[W[3], W[17]])/2 + 
       (Pi^2*SB[W[17], W[12]])/2 + 3*SB[W[2], W[3], W[12], W[15]] - 
       3*SB[W[2], W[3], W[12], W[17]] + 3*SB[W[2], W[3], W[15], W[12]] - 
       3*SB[W[2], W[3], W[17], W[12]] + 3*SB[W[2], W[5], W[3], W[12]] + 
       3*SB[W[2], W[5], W[12], W[3]] - 3*SB[W[2], W[5], W[12], W[15]] - 
       3*SB[W[2], W[5], W[15], W[12]] - 3*SB[W[2], W[12], W[3], W[12]] + 
       3*SB[W[2], W[12], W[3], W[15]] - 3*SB[W[2], W[12], W[3], W[17]] + 
       3*SB[W[2], W[12], W[5], W[3]] - 3*SB[W[2], W[12], W[5], W[15]] - 
       6*SB[W[2], W[12], W[12], W[3]] + 6*SB[W[2], W[12], W[12], W[17]] + 
       3*SB[W[2], W[12], W[17], W[12]] + 3*SB[W[3], W[2], W[12], W[15]] - 
       3*SB[W[3], W[2], W[12], W[17]] + 3*SB[W[3], W[2], W[15], W[12]] - 
       3*SB[W[3], W[2], W[17], W[12]] + 3*SB[W[3], W[5], W[2], W[15]] - 
       3*SB[W[3], W[5], W[2], W[17]] + 3*SB[W[3], W[5], W[3], W[12]] - 
       3*SB[W[3], W[5], W[3], W[17]] - 3*SB[W[3], W[5], W[12], W[15]] + 
       3*SB[W[3], W[5], W[12], W[17]] - 3*SB[W[3], W[5], W[15], W[12]] + 
       3*SB[W[3], W[5], W[15], W[17]] - 3*SB[W[3], W[15], W[3], W[12]] + 
       3*SB[W[3], W[15], W[3], W[17]] + 3*SB[W[3], W[15], W[17], W[12]] + 
       3*SB[W[5], W[2], W[3], W[15]] - 3*SB[W[5], W[2], W[3], W[17]] + 
       3*SB[W[5], W[2], W[5], W[3]] - 3*SB[W[5], W[2], W[5], W[15]] - 
       3*SB[W[5], W[2], W[12], W[3]] - 3*SB[W[5], W[2], W[12], W[15]] + 
       6*SB[W[5], W[2], W[12], W[17]] - 3*SB[W[5], W[2], W[15], W[12]] + 
       3*SB[W[5], W[2], W[17], W[12]] + 3*SB[W[5], W[3], W[2], W[15]] - 
       3*SB[W[5], W[3], W[2], W[17]] - 3*SB[W[5], W[3], W[12], W[15]] + 
       3*SB[W[5], W[3], W[12], W[17]] - 3*SB[W[5], W[3], W[15], W[12]] + 
       3*SB[W[5], W[3], W[15], W[17]] + 3*SB[W[5], W[3], W[17], W[12]] - 
       6*SB[W[5], W[5], W[2], W[15]] + 6*SB[W[5], W[5], W[2], W[17]] - 
       6*SB[W[5], W[5], W[3], W[12]] + 6*SB[W[5], W[5], W[3], W[17]] + 
       6*SB[W[5], W[5], W[12], W[15]] - 6*SB[W[5], W[5], W[12], W[17]] + 
       6*SB[W[5], W[5], W[15], W[12]] - 6*SB[W[5], W[5], W[15], W[17]] + 
       3*SB[W[5], W[12], W[3], W[12]] - 3*SB[W[5], W[12], W[3], W[15]] + 
       3*SB[W[5], W[12], W[3], W[17]] - 3*SB[W[5], W[12], W[5], W[3]] + 
       3*SB[W[5], W[12], W[5], W[15]] + 6*SB[W[5], W[12], W[12], W[3]] - 
       6*SB[W[5], W[12], W[12], W[17]] - 3*SB[W[5], W[12], W[17], W[12]] + 
       3*SB[W[5], W[15], W[3], W[12]] - 3*SB[W[5], W[15], W[3], W[17]] - 
       3*SB[W[5], W[15], W[17], W[12]] + 6*SB[W[17]]*Zeta[3], 
     f[4, 8, 5] -> -(Pi^2*SB[W[4], W[13]])/2 + (Pi^2*SB[W[4], W[18]])/2 + 
       (Pi^2*SB[W[18], W[13]])/2 - 6*SB[W[1], W[1], W[3], W[11]] + 
       6*SB[W[1], W[1], W[3], W[18]] - 6*SB[W[1], W[1], W[4], W[13]] + 
       6*SB[W[1], W[1], W[4], W[18]] + 6*SB[W[1], W[1], W[11], W[13]] - 
       6*SB[W[1], W[1], W[11], W[18]] + 6*SB[W[1], W[1], W[13], W[11]] - 
       6*SB[W[1], W[1], W[13], W[18]] + 3*SB[W[1], W[3], W[1], W[4]] - 
       3*SB[W[1], W[3], W[1], W[11]] + 3*SB[W[1], W[3], W[4], W[11]] - 
       3*SB[W[1], W[3], W[4], W[18]] - 3*SB[W[1], W[3], W[11], W[13]] - 
       3*SB[W[1], W[3], W[13], W[4]] - 3*SB[W[1], W[3], W[13], W[11]] + 
       6*SB[W[1], W[3], W[13], W[18]] + 3*SB[W[1], W[3], W[18], W[13]] + 
       3*SB[W[1], W[4], W[3], W[11]] - 3*SB[W[1], W[4], W[3], W[18]] - 
       3*SB[W[1], W[4], W[11], W[13]] + 3*SB[W[1], W[4], W[11], W[18]] - 
       3*SB[W[1], W[4], W[13], W[11]] + 3*SB[W[1], W[4], W[13], W[18]] + 
       3*SB[W[1], W[4], W[18], W[13]] + 3*SB[W[1], W[11], W[4], W[13]] - 
       3*SB[W[1], W[11], W[4], W[18]] - 3*SB[W[1], W[11], W[18], W[13]] - 
       3*SB[W[1], W[13], W[1], W[4]] + 3*SB[W[1], W[13], W[1], W[11]] - 
       3*SB[W[1], W[13], W[4], W[11]] + 3*SB[W[1], W[13], W[4], W[13]] + 
       3*SB[W[1], W[13], W[4], W[18]] + 6*SB[W[1], W[13], W[13], W[4]] - 
       6*SB[W[1], W[13], W[13], W[18]] - 3*SB[W[1], W[13], W[18], W[13]] + 
       3*SB[W[3], W[1], W[4], W[13]] - 3*SB[W[3], W[1], W[11], W[13]] + 
       3*SB[W[3], W[1], W[13], W[4]] - 3*SB[W[3], W[1], W[13], W[11]] + 
       3*SB[W[3], W[4], W[11], W[13]] + 3*SB[W[3], W[4], W[13], W[11]] - 
       3*SB[W[3], W[4], W[13], W[18]] - 3*SB[W[3], W[4], W[18], W[13]] + 
       3*SB[W[3], W[13], W[1], W[4]] - 3*SB[W[3], W[13], W[1], W[11]] + 
       3*SB[W[3], W[13], W[4], W[11]] - 3*SB[W[3], W[13], W[4], W[13]] - 
       3*SB[W[3], W[13], W[4], W[18]] - 6*SB[W[3], W[13], W[13], W[4]] + 
       6*SB[W[3], W[13], W[13], W[18]] + 3*SB[W[3], W[13], W[18], W[13]] + 
       3*SB[W[4], W[1], W[3], W[11]] - 3*SB[W[4], W[1], W[3], W[18]] + 
       3*SB[W[4], W[1], W[4], W[13]] - 3*SB[W[4], W[1], W[4], W[18]] - 
       3*SB[W[4], W[1], W[11], W[13]] + 3*SB[W[4], W[1], W[11], W[18]] - 
       3*SB[W[4], W[1], W[13], W[11]] + 3*SB[W[4], W[1], W[13], W[18]] + 
       3*SB[W[4], W[3], W[11], W[13]] + 3*SB[W[4], W[3], W[13], W[11]] - 
       3*SB[W[4], W[3], W[13], W[18]] - 3*SB[W[4], W[3], W[18], W[13]] - 
       3*SB[W[4], W[11], W[4], W[13]] + 3*SB[W[4], W[11], W[4], W[18]] + 
       3*SB[W[4], W[11], W[18], W[13]] + 6*SB[W[18]]*Zeta[3], 
     f[4, 9, 1] -> (-2*Pi^2*SB[W[1], W[6]])/3 + (2*Pi^2*SB[W[1], W[18]])/3 + 
       (2*Pi^2*SB[W[18], W[6]])/3 - 8*SB[W[1], W[1], W[3], W[11]] + 
       8*SB[W[1], W[1], W[3], W[18]] + 8*SB[W[1], W[1], W[4], W[18]] - 
       8*SB[W[1], W[1], W[11], W[18]] + 8*SB[W[1], W[1], W[13], W[4]] - 
       8*SB[W[1], W[1], W[13], W[18]] + 8*SB[W[1], W[3], W[1], W[4]] - 
       4*SB[W[1], W[3], W[1], W[6]] - 8*SB[W[1], W[3], W[1], W[11]] + 
       4*SB[W[1], W[3], W[1], W[18]] + 4*SB[W[1], W[3], W[4], W[11]] - 
       4*SB[W[1], W[3], W[4], W[18]] - 4*SB[W[1], W[3], W[11], W[4]] - 
       4*SB[W[1], W[3], W[13], W[4]] + 4*SB[W[1], W[3], W[13], W[18]] + 
       4*SB[W[1], W[3], W[18], W[6]] - 4*SB[W[1], W[4], W[1], W[6]] + 
       4*SB[W[1], W[4], W[1], W[18]] + 4*SB[W[1], W[4], W[3], W[11]] - 
       4*SB[W[1], W[4], W[3], W[18]] + 4*SB[W[1], W[4], W[11], W[18]] + 
       4*SB[W[1], W[4], W[18], W[6]] + 4*SB[W[1], W[11], W[1], W[6]] - 
       4*SB[W[1], W[11], W[1], W[18]] - 4*SB[W[1], W[11], W[3], W[4]] + 
       4*SB[W[1], W[11], W[3], W[6]] - 4*SB[W[1], W[11], W[4], W[6]] - 
       4*SB[W[1], W[11], W[18], W[6]] + 4*SB[W[1], W[13], W[1], W[6]] - 
       4*SB[W[1], W[13], W[1], W[18]] + 4*SB[W[1], W[13], W[3], W[4]] - 
       4*SB[W[1], W[13], W[3], W[6]] + 4*SB[W[1], W[13], W[4], W[6]] - 
       4*SB[W[1], W[13], W[18], W[6]] + 8*SB[W[3], W[1], W[1], W[4]] - 
       8*SB[W[3], W[1], W[1], W[11]] + 4*SB[W[3], W[1], W[3], W[4]] - 
       4*SB[W[3], W[1], W[3], W[6]] + 4*SB[W[3], W[1], W[4], W[6]] + 
       4*SB[W[3], W[1], W[4], W[11]] - 4*SB[W[3], W[1], W[4], W[18]] - 
       4*SB[W[3], W[1], W[11], W[4]] - 4*SB[W[3], W[1], W[13], W[4]] + 
       4*SB[W[3], W[1], W[13], W[18]] - 4*SB[W[3], W[4], W[1], W[4]] + 
       4*SB[W[3], W[4], W[1], W[6]] + 4*SB[W[3], W[4], W[1], W[11]] - 
       4*SB[W[3], W[4], W[1], W[18]] + 4*SB[W[3], W[4], W[11], W[4]] - 
       4*SB[W[3], W[4], W[18], W[6]] - 4*SB[W[3], W[13], W[1], W[6]] + 
       4*SB[W[3], W[13], W[1], W[18]] - 4*SB[W[3], W[13], W[3], W[4]] + 
       4*SB[W[3], W[13], W[3], W[6]] - 4*SB[W[3], W[13], W[4], W[6]] + 
       4*SB[W[3], W[13], W[18], W[6]] - 4*SB[W[4], W[1], W[3], W[4]] + 
       4*SB[W[4], W[1], W[3], W[6]] + 4*SB[W[4], W[1], W[3], W[11]] - 
       4*SB[W[4], W[1], W[3], W[18]] - 4*SB[W[4], W[1], W[4], W[6]] + 
       4*SB[W[4], W[1], W[11], W[18]] - 4*SB[W[4], W[3], W[1], W[4]] + 
       4*SB[W[4], W[3], W[1], W[6]] + 4*SB[W[4], W[3], W[1], W[11]] - 
       4*SB[W[4], W[3], W[1], W[18]] + 4*SB[W[4], W[3], W[11], W[4]] - 
       4*SB[W[4], W[3], W[18], W[6]] - 4*SB[W[4], W[11], W[1], W[6]] + 
       4*SB[W[4], W[11], W[1], W[18]] + 4*SB[W[4], W[11], W[3], W[4]] - 
       4*SB[W[4], W[11], W[3], W[6]] + 4*SB[W[4], W[11], W[4], W[6]] + 
       4*SB[W[4], W[11], W[18], W[6]] + 28*SB[W[6]]*Zeta[3], 
     f[4, 9, 2] -> (-2*Pi^2*SB[W[2], W[7]])/3 + (2*Pi^2*SB[W[2], W[19]])/3 + 
       (2*Pi^2*SB[W[19], W[7]])/3 - 8*SB[W[2], W[2], W[4], W[12]] + 
       8*SB[W[2], W[2], W[4], W[19]] + 8*SB[W[2], W[2], W[5], W[19]] - 
       8*SB[W[2], W[2], W[12], W[19]] + 8*SB[W[2], W[2], W[14], W[5]] - 
       8*SB[W[2], W[2], W[14], W[19]] + 8*SB[W[2], W[4], W[2], W[5]] - 
       4*SB[W[2], W[4], W[2], W[7]] - 8*SB[W[2], W[4], W[2], W[12]] + 
       4*SB[W[2], W[4], W[2], W[19]] + 4*SB[W[2], W[4], W[5], W[12]] - 
       4*SB[W[2], W[4], W[5], W[19]] - 4*SB[W[2], W[4], W[12], W[5]] - 
       4*SB[W[2], W[4], W[14], W[5]] + 4*SB[W[2], W[4], W[14], W[19]] + 
       4*SB[W[2], W[4], W[19], W[7]] - 4*SB[W[2], W[5], W[2], W[7]] + 
       4*SB[W[2], W[5], W[2], W[19]] + 4*SB[W[2], W[5], W[4], W[12]] - 
       4*SB[W[2], W[5], W[4], W[19]] + 4*SB[W[2], W[5], W[12], W[19]] + 
       4*SB[W[2], W[5], W[19], W[7]] + 4*SB[W[2], W[12], W[2], W[7]] - 
       4*SB[W[2], W[12], W[2], W[19]] - 4*SB[W[2], W[12], W[4], W[5]] + 
       4*SB[W[2], W[12], W[4], W[7]] - 4*SB[W[2], W[12], W[5], W[7]] - 
       4*SB[W[2], W[12], W[19], W[7]] + 4*SB[W[2], W[14], W[2], W[7]] - 
       4*SB[W[2], W[14], W[2], W[19]] + 4*SB[W[2], W[14], W[4], W[5]] - 
       4*SB[W[2], W[14], W[4], W[7]] + 4*SB[W[2], W[14], W[5], W[7]] - 
       4*SB[W[2], W[14], W[19], W[7]] + 8*SB[W[4], W[2], W[2], W[5]] - 
       8*SB[W[4], W[2], W[2], W[12]] + 4*SB[W[4], W[2], W[4], W[5]] - 
       4*SB[W[4], W[2], W[4], W[7]] + 4*SB[W[4], W[2], W[5], W[7]] + 
       4*SB[W[4], W[2], W[5], W[12]] - 4*SB[W[4], W[2], W[5], W[19]] - 
       4*SB[W[4], W[2], W[12], W[5]] - 4*SB[W[4], W[2], W[14], W[5]] + 
       4*SB[W[4], W[2], W[14], W[19]] - 4*SB[W[4], W[5], W[2], W[5]] + 
       4*SB[W[4], W[5], W[2], W[7]] + 4*SB[W[4], W[5], W[2], W[12]] - 
       4*SB[W[4], W[5], W[2], W[19]] + 4*SB[W[4], W[5], W[12], W[5]] - 
       4*SB[W[4], W[5], W[19], W[7]] - 4*SB[W[4], W[14], W[2], W[7]] + 
       4*SB[W[4], W[14], W[2], W[19]] - 4*SB[W[4], W[14], W[4], W[5]] + 
       4*SB[W[4], W[14], W[4], W[7]] - 4*SB[W[4], W[14], W[5], W[7]] + 
       4*SB[W[4], W[14], W[19], W[7]] - 4*SB[W[5], W[2], W[4], W[5]] + 
       4*SB[W[5], W[2], W[4], W[7]] + 4*SB[W[5], W[2], W[4], W[12]] - 
       4*SB[W[5], W[2], W[4], W[19]] - 4*SB[W[5], W[2], W[5], W[7]] + 
       4*SB[W[5], W[2], W[12], W[19]] - 4*SB[W[5], W[4], W[2], W[5]] + 
       4*SB[W[5], W[4], W[2], W[7]] + 4*SB[W[5], W[4], W[2], W[12]] - 
       4*SB[W[5], W[4], W[2], W[19]] + 4*SB[W[5], W[4], W[12], W[5]] - 
       4*SB[W[5], W[4], W[19], W[7]] - 4*SB[W[5], W[12], W[2], W[7]] + 
       4*SB[W[5], W[12], W[2], W[19]] + 4*SB[W[5], W[12], W[4], W[5]] - 
       4*SB[W[5], W[12], W[4], W[7]] + 4*SB[W[5], W[12], W[5], W[7]] + 
       4*SB[W[5], W[12], W[19], W[7]] + 28*SB[W[7]]*Zeta[3], 
     f[4, 9, 3] -> (-2*Pi^2*SB[W[3], W[8]])/3 + (2*Pi^2*SB[W[3], W[20]])/3 + 
       (2*Pi^2*SB[W[20], W[8]])/3 - 4*SB[W[1], W[3], W[1], W[8]] - 
       4*SB[W[1], W[3], W[5], W[1]] + 4*SB[W[1], W[3], W[5], W[8]] + 
       4*SB[W[1], W[3], W[5], W[13]] - 4*SB[W[1], W[3], W[5], W[20]] + 
       4*SB[W[1], W[3], W[13], W[20]] - 4*SB[W[1], W[5], W[3], W[1]] + 
       4*SB[W[1], W[5], W[3], W[8]] + 4*SB[W[1], W[5], W[3], W[13]] - 
       4*SB[W[1], W[5], W[3], W[20]] + 4*SB[W[1], W[5], W[13], W[1]] - 
       4*SB[W[1], W[5], W[20], W[8]] + 4*SB[W[1], W[13], W[1], W[8]] - 
       4*SB[W[1], W[13], W[3], W[8]] + 4*SB[W[1], W[13], W[3], W[20]] + 
       4*SB[W[1], W[13], W[5], W[1]] - 4*SB[W[1], W[13], W[5], W[8]] + 
       4*SB[W[1], W[13], W[20], W[8]] - 4*SB[W[3], W[1], W[3], W[8]] + 
       4*SB[W[3], W[1], W[3], W[20]] + 4*SB[W[3], W[1], W[5], W[13]] - 
       4*SB[W[3], W[1], W[5], W[20]] + 4*SB[W[3], W[1], W[13], W[20]] + 
       4*SB[W[3], W[1], W[20], W[8]] + 8*SB[W[3], W[3], W[1], W[20]] - 
       8*SB[W[3], W[3], W[5], W[13]] + 8*SB[W[3], W[3], W[5], W[20]] - 
       8*SB[W[3], W[3], W[13], W[20]] + 8*SB[W[3], W[3], W[15], W[1]] - 
       8*SB[W[3], W[3], W[15], W[20]] + 4*SB[W[3], W[5], W[1], W[13]] - 
       4*SB[W[3], W[5], W[1], W[20]] + 8*SB[W[3], W[5], W[3], W[1]] - 
       4*SB[W[3], W[5], W[3], W[8]] - 8*SB[W[3], W[5], W[3], W[13]] + 
       4*SB[W[3], W[5], W[3], W[20]] - 4*SB[W[3], W[5], W[13], W[1]] - 
       4*SB[W[3], W[5], W[15], W[1]] + 4*SB[W[3], W[5], W[15], W[20]] + 
       4*SB[W[3], W[5], W[20], W[8]] - 4*SB[W[3], W[13], W[1], W[8]] + 
       4*SB[W[3], W[13], W[3], W[8]] - 4*SB[W[3], W[13], W[3], W[20]] - 
       4*SB[W[3], W[13], W[5], W[1]] + 4*SB[W[3], W[13], W[5], W[8]] - 
       4*SB[W[3], W[13], W[20], W[8]] + 4*SB[W[3], W[15], W[1], W[8]] + 
       4*SB[W[3], W[15], W[3], W[8]] - 4*SB[W[3], W[15], W[3], W[20]] + 
       4*SB[W[3], W[15], W[5], W[1]] - 4*SB[W[3], W[15], W[5], W[8]] - 
       4*SB[W[3], W[15], W[20], W[8]] - 4*SB[W[5], W[1], W[3], W[1]] + 
       4*SB[W[5], W[1], W[3], W[8]] + 4*SB[W[5], W[1], W[3], W[13]] - 
       4*SB[W[5], W[1], W[3], W[20]] + 4*SB[W[5], W[1], W[13], W[1]] - 
       4*SB[W[5], W[1], W[20], W[8]] + 4*SB[W[5], W[3], W[1], W[8]] + 
       4*SB[W[5], W[3], W[1], W[13]] - 4*SB[W[5], W[3], W[1], W[20]] + 
       8*SB[W[5], W[3], W[3], W[1]] - 8*SB[W[5], W[3], W[3], W[13]] + 
       4*SB[W[5], W[3], W[5], W[1]] - 4*SB[W[5], W[3], W[5], W[8]] - 
       4*SB[W[5], W[3], W[13], W[1]] - 4*SB[W[5], W[3], W[15], W[1]] + 
       4*SB[W[5], W[3], W[15], W[20]] - 4*SB[W[5], W[15], W[1], W[8]] - 
       4*SB[W[5], W[15], W[3], W[8]] + 4*SB[W[5], W[15], W[3], W[20]] - 
       4*SB[W[5], W[15], W[5], W[1]] + 4*SB[W[5], W[15], W[5], W[8]] + 
       4*SB[W[5], W[15], W[20], W[8]] + 28*SB[W[8]]*Zeta[3], 
     f[4, 9, 4] -> (-2*Pi^2*SB[W[4], W[9]])/3 + (2*Pi^2*SB[W[4], W[16]])/3 + 
       (2*Pi^2*SB[W[16], W[9]])/3 - 4*SB[W[1], W[2], W[4], W[2]] + 
       4*SB[W[1], W[2], W[4], W[9]] + 4*SB[W[1], W[2], W[4], W[14]] - 
       4*SB[W[1], W[2], W[4], W[16]] + 4*SB[W[1], W[2], W[14], W[2]] - 
       4*SB[W[1], W[2], W[16], W[9]] + 4*SB[W[1], W[4], W[1], W[2]] - 
       4*SB[W[1], W[4], W[1], W[9]] + 4*SB[W[1], W[4], W[2], W[9]] + 
       4*SB[W[1], W[4], W[2], W[14]] - 4*SB[W[1], W[4], W[2], W[16]] + 
       8*SB[W[1], W[4], W[4], W[2]] - 8*SB[W[1], W[4], W[4], W[14]] - 
       4*SB[W[1], W[4], W[11], W[2]] + 4*SB[W[1], W[4], W[11], W[16]] - 
       4*SB[W[1], W[4], W[14], W[2]] - 4*SB[W[1], W[11], W[1], W[2]] + 
       4*SB[W[1], W[11], W[1], W[9]] - 4*SB[W[1], W[11], W[2], W[9]] - 
       4*SB[W[1], W[11], W[4], W[9]] + 4*SB[W[1], W[11], W[4], W[16]] + 
       4*SB[W[1], W[11], W[16], W[9]] - 4*SB[W[2], W[1], W[4], W[2]] + 
       4*SB[W[2], W[1], W[4], W[9]] + 4*SB[W[2], W[1], W[4], W[14]] - 
       4*SB[W[2], W[1], W[4], W[16]] + 4*SB[W[2], W[1], W[14], W[2]] - 
       4*SB[W[2], W[1], W[16], W[9]] - 4*SB[W[2], W[4], W[1], W[2]] + 
       4*SB[W[2], W[4], W[1], W[9]] + 4*SB[W[2], W[4], W[1], W[14]] - 
       4*SB[W[2], W[4], W[1], W[16]] - 4*SB[W[2], W[4], W[2], W[9]] + 
       4*SB[W[2], W[4], W[14], W[16]] + 4*SB[W[2], W[14], W[1], W[2]] - 
       4*SB[W[2], W[14], W[1], W[9]] + 4*SB[W[2], W[14], W[2], W[9]] - 
       4*SB[W[2], W[14], W[4], W[9]] + 4*SB[W[2], W[14], W[4], W[16]] + 
       4*SB[W[2], W[14], W[16], W[9]] + 4*SB[W[4], W[1], W[2], W[14]] - 
       4*SB[W[4], W[1], W[2], W[16]] + 8*SB[W[4], W[1], W[4], W[2]] - 
       4*SB[W[4], W[1], W[4], W[9]] - 8*SB[W[4], W[1], W[4], W[14]] + 
       4*SB[W[4], W[1], W[4], W[16]] - 4*SB[W[4], W[1], W[11], W[2]] + 
       4*SB[W[4], W[1], W[11], W[16]] - 4*SB[W[4], W[1], W[14], W[2]] + 
       4*SB[W[4], W[1], W[16], W[9]] + 4*SB[W[4], W[2], W[1], W[14]] - 
       4*SB[W[4], W[2], W[1], W[16]] - 4*SB[W[4], W[2], W[4], W[9]] + 
       4*SB[W[4], W[2], W[4], W[16]] + 4*SB[W[4], W[2], W[14], W[16]] + 
       4*SB[W[4], W[2], W[16], W[9]] - 8*SB[W[4], W[4], W[1], W[14]] + 
       8*SB[W[4], W[4], W[1], W[16]] + 8*SB[W[4], W[4], W[2], W[16]] + 
       8*SB[W[4], W[4], W[11], W[2]] - 8*SB[W[4], W[4], W[11], W[16]] - 
       8*SB[W[4], W[4], W[14], W[16]] + 4*SB[W[4], W[11], W[1], W[2]] - 
       4*SB[W[4], W[11], W[1], W[9]] + 4*SB[W[4], W[11], W[2], W[9]] + 
       4*SB[W[4], W[11], W[4], W[9]] - 4*SB[W[4], W[11], W[4], W[16]] - 
       4*SB[W[4], W[11], W[16], W[9]] - 4*SB[W[4], W[14], W[1], W[2]] + 
       4*SB[W[4], W[14], W[1], W[9]] - 4*SB[W[4], W[14], W[2], W[9]] + 
       4*SB[W[4], W[14], W[4], W[9]] - 4*SB[W[4], W[14], W[4], W[16]] - 
       4*SB[W[4], W[14], W[16], W[9]] + 28*SB[W[9]]*Zeta[3], 
     f[4, 9, 5] -> (-2*Pi^2*SB[W[5], W[10]])/3 + (2*Pi^2*SB[W[5], W[17]])/3 + 
       (2*Pi^2*SB[W[17], W[10]])/3 - 4*SB[W[2], W[3], W[5], W[3]] + 
       4*SB[W[2], W[3], W[5], W[10]] + 4*SB[W[2], W[3], W[5], W[15]] - 
       4*SB[W[2], W[3], W[5], W[17]] + 4*SB[W[2], W[3], W[15], W[3]] - 
       4*SB[W[2], W[3], W[17], W[10]] + 4*SB[W[2], W[5], W[2], W[3]] - 
       4*SB[W[2], W[5], W[2], W[10]] + 4*SB[W[2], W[5], W[3], W[10]] + 
       4*SB[W[2], W[5], W[3], W[15]] - 4*SB[W[2], W[5], W[3], W[17]] + 
       8*SB[W[2], W[5], W[5], W[3]] - 8*SB[W[2], W[5], W[5], W[15]] - 
       4*SB[W[2], W[5], W[12], W[3]] + 4*SB[W[2], W[5], W[12], W[17]] - 
       4*SB[W[2], W[5], W[15], W[3]] - 4*SB[W[2], W[12], W[2], W[3]] + 
       4*SB[W[2], W[12], W[2], W[10]] - 4*SB[W[2], W[12], W[3], W[10]] - 
       4*SB[W[2], W[12], W[5], W[10]] + 4*SB[W[2], W[12], W[5], W[17]] + 
       4*SB[W[2], W[12], W[17], W[10]] - 4*SB[W[3], W[2], W[5], W[3]] + 
       4*SB[W[3], W[2], W[5], W[10]] + 4*SB[W[3], W[2], W[5], W[15]] - 
       4*SB[W[3], W[2], W[5], W[17]] + 4*SB[W[3], W[2], W[15], W[3]] - 
       4*SB[W[3], W[2], W[17], W[10]] - 4*SB[W[3], W[5], W[2], W[3]] + 
       4*SB[W[3], W[5], W[2], W[10]] + 4*SB[W[3], W[5], W[2], W[15]] - 
       4*SB[W[3], W[5], W[2], W[17]] - 4*SB[W[3], W[5], W[3], W[10]] + 
       4*SB[W[3], W[5], W[15], W[17]] + 4*SB[W[3], W[15], W[2], W[3]] - 
       4*SB[W[3], W[15], W[2], W[10]] + 4*SB[W[3], W[15], W[3], W[10]] - 
       4*SB[W[3], W[15], W[5], W[10]] + 4*SB[W[3], W[15], W[5], W[17]] + 
       4*SB[W[3], W[15], W[17], W[10]] + 4*SB[W[5], W[2], W[3], W[15]] - 
       4*SB[W[5], W[2], W[3], W[17]] + 8*SB[W[5], W[2], W[5], W[3]] - 
       4*SB[W[5], W[2], W[5], W[10]] - 8*SB[W[5], W[2], W[5], W[15]] + 
       4*SB[W[5], W[2], W[5], W[17]] - 4*SB[W[5], W[2], W[12], W[3]] + 
       4*SB[W[5], W[2], W[12], W[17]] - 4*SB[W[5], W[2], W[15], W[3]] + 
       4*SB[W[5], W[2], W[17], W[10]] + 4*SB[W[5], W[3], W[2], W[15]] - 
       4*SB[W[5], W[3], W[2], W[17]] - 4*SB[W[5], W[3], W[5], W[10]] + 
       4*SB[W[5], W[3], W[5], W[17]] + 4*SB[W[5], W[3], W[15], W[17]] + 
       4*SB[W[5], W[3], W[17], W[10]] - 8*SB[W[5], W[5], W[2], W[15]] + 
       8*SB[W[5], W[5], W[2], W[17]] + 8*SB[W[5], W[5], W[3], W[17]] + 
       8*SB[W[5], W[5], W[12], W[3]] - 8*SB[W[5], W[5], W[12], W[17]] - 
       8*SB[W[5], W[5], W[15], W[17]] + 4*SB[W[5], W[12], W[2], W[3]] - 
       4*SB[W[5], W[12], W[2], W[10]] + 4*SB[W[5], W[12], W[3], W[10]] + 
       4*SB[W[5], W[12], W[5], W[10]] - 4*SB[W[5], W[12], W[5], W[17]] - 
       4*SB[W[5], W[12], W[17], W[10]] - 4*SB[W[5], W[15], W[2], W[3]] + 
       4*SB[W[5], W[15], W[2], W[10]] - 4*SB[W[5], W[15], W[3], W[10]] + 
       4*SB[W[5], W[15], W[5], W[10]] - 4*SB[W[5], W[15], W[5], W[17]] - 
       4*SB[W[5], W[15], W[17], W[10]] + 28*SB[W[10]]*Zeta[3], 
     f[4, 10, 1] -> d37s[3]*SB[W[17]] + d37s[3]*SB[W[19]] + 
       4*d37s[3]*SB[W[31]] - (3*Pi^2*SB[W[1], W[26]])/4 - 
       Pi^2*SB[W[1], W[27]] - (3*Pi^2*SB[W[1], W[28]])/4 + 
       (Pi^2*SB[W[2], W[26]])/2 - (3*Pi^2*SB[W[2], W[27]])/4 - 
       Pi^2*SB[W[2], W[28]] - (3*Pi^2*SB[W[2], W[29]])/4 + 
       (Pi^2*SB[W[2], W[30]])/4 + (Pi^2*SB[W[3], W[27]])/4 - 
       (Pi^2*SB[W[3], W[28]])/2 - (3*Pi^2*SB[W[3], W[29]])/4 - 
       (3*Pi^2*SB[W[3], W[30]])/4 - (Pi^2*SB[W[4], W[26]])/2 + 
       (Pi^2*SB[W[4], W[27]])/4 - (3*Pi^2*SB[W[4], W[29]])/4 - 
       (3*Pi^2*SB[W[4], W[30]])/4 - Pi^2*SB[W[5], W[26]] - 
       (3*Pi^2*SB[W[5], W[27]])/4 + (Pi^2*SB[W[5], W[28]])/2 + 
       (Pi^2*SB[W[5], W[29]])/4 - (3*Pi^2*SB[W[5], W[30]])/4 + 
       (Pi^2*SB[W[16], W[26]])/4 - (Pi^2*SB[W[16], W[28]])/4 - 
       (Pi^2*SB[W[16], W[30]])/2 - (3*Pi^2*SB[W[17], W[26]])/4 - 
       (Pi^2*SB[W[17], W[28]])/4 + (Pi^2*SB[W[18], W[26]])/4 - 
       (Pi^2*SB[W[18], W[27]])/2 + (Pi^2*SB[W[18], W[28]])/4 - 
       (Pi^2*SB[W[19], W[26]])/4 - (3*Pi^2*SB[W[19], W[28]])/4 - 
       (Pi^2*SB[W[20], W[26]])/4 + (Pi^2*SB[W[20], W[28]])/4 - 
       (Pi^2*SB[W[20], W[29]])/2 - (Pi^2*SB[W[26], W[17]])/4 - 
       (Pi^2*SB[W[26], W[19]])/4 - Pi^2*SB[W[26], W[31]] - 
       (Pi^2*SB[W[27], W[17]])/4 - (Pi^2*SB[W[27], W[19]])/4 - 
       Pi^2*SB[W[27], W[31]] - (Pi^2*SB[W[28], W[17]])/4 - 
       (Pi^2*SB[W[28], W[19]])/4 - Pi^2*SB[W[28], W[31]] - 
       (Pi^2*SB[W[29], W[17]])/4 - (Pi^2*SB[W[29], W[19]])/4 - 
       Pi^2*SB[W[29], W[31]] - (Pi^2*SB[W[30], W[17]])/4 - 
       (Pi^2*SB[W[30], W[19]])/4 - Pi^2*SB[W[30], W[31]] + 
       3*SB[W[1], W[1], W[2], W[30]] - 3*SB[W[1], W[1], W[3], W[27]] - 
       3*SB[W[1], W[1], W[4], W[27]] + 3*SB[W[1], W[1], W[5], W[29]] + 
       3*SB[W[1], W[1], W[11], W[27]] - 3*SB[W[1], W[1], W[11], W[30]] + 
       3*SB[W[1], W[1], W[13], W[27]] - 3*SB[W[1], W[1], W[13], W[29]] + 
       3*SB[W[1], W[2], W[1], W[30]] + 3*SB[W[1], W[2], W[2], W[30]] + 
       (9*SB[W[1], W[2], W[3], W[26]])/2 - (9*SB[W[1], W[2], W[3], W[27]])/
        2 - (3*SB[W[1], W[2], W[3], W[28]])/2 + 
       (9*SB[W[1], W[2], W[3], W[30]])/2 + (3*SB[W[1], W[2], W[4], W[26]])/
        2 - (9*SB[W[1], W[2], W[4], W[27]])/2 - 
       (9*SB[W[1], W[2], W[4], W[28]])/2 + (9*SB[W[1], W[2], W[4], W[30]])/
        2 + (3*SB[W[1], W[2], W[5], W[26]])/2 - 
       (9*SB[W[1], W[2], W[5], W[28]])/2 + (9*SB[W[1], W[2], W[5], W[29]])/
        2 + (9*SB[W[1], W[2], W[5], W[30]])/2 + 
       (9*SB[W[1], W[2], W[11], W[27]])/2 - (9*SB[W[1], W[2], W[11], W[30]])/
        2 - 6*SB[W[1], W[2], W[12], W[26]] + 6*SB[W[1], W[2], W[12], W[28]] + 
       (9*SB[W[1], W[2], W[13], W[27]])/2 - (9*SB[W[1], W[2], W[13], W[29]])/
        2 + 3*SB[W[1], W[2], W[14], W[28]] - 3*SB[W[1], W[2], W[14], W[30]] - 
       (3*SB[W[1], W[2], W[16], W[26]])/2 + (3*SB[W[1], W[2], W[16], W[28]])/
        2 + 3*SB[W[1], W[2], W[16], W[30]] + (3*SB[W[1], W[2], W[30], W[17]])/
        2 + (3*SB[W[1], W[2], W[30], W[19]])/2 + 
       6*SB[W[1], W[2], W[30], W[31]] - (3*SB[W[1], W[3], W[1], W[26]])/2 - 
       6*SB[W[1], W[3], W[1], W[27]] - (3*SB[W[1], W[3], W[1], W[28]])/2 - 
       3*SB[W[1], W[3], W[1], W[29]] + (9*SB[W[1], W[3], W[2], W[26]])/2 - 
       (9*SB[W[1], W[3], W[2], W[27]])/2 - (3*SB[W[1], W[3], W[2], W[28]])/
        2 + (9*SB[W[1], W[3], W[2], W[30]])/2 - 
       3*SB[W[1], W[3], W[3], W[27]] - (3*SB[W[1], W[3], W[5], W[26]])/2 - 
       (9*SB[W[1], W[3], W[5], W[27]])/2 + (3*SB[W[1], W[3], W[5], W[28]])/
        2 + (3*SB[W[1], W[3], W[5], W[29]])/2 + 
       (9*SB[W[1], W[3], W[11], W[27]])/2 - (9*SB[W[1], W[3], W[11], W[30]])/
        2 + (3*SB[W[1], W[3], W[13], W[27]])/2 - 
       (3*SB[W[1], W[3], W[13], W[29]])/2 - 3*SB[W[1], W[3], W[15], W[26]] + 
       3*SB[W[1], W[3], W[15], W[29]] + (3*SB[W[1], W[3], W[18], W[26]])/2 - 
       3*SB[W[1], W[3], W[18], W[27]] + (3*SB[W[1], W[3], W[18], W[28]])/2 - 
       (3*SB[W[1], W[3], W[27], W[17]])/2 - (3*SB[W[1], W[3], W[27], W[19]])/
        2 - 6*SB[W[1], W[3], W[27], W[31]] - (3*SB[W[1], W[4], W[1], W[26]])/
        2 - 6*SB[W[1], W[4], W[1], W[27]] - (3*SB[W[1], W[4], W[1], W[28]])/
        2 - 3*SB[W[1], W[4], W[1], W[30]] + (3*SB[W[1], W[4], W[2], W[26]])/
        2 - (9*SB[W[1], W[4], W[2], W[27]])/2 - 
       (3*SB[W[1], W[4], W[2], W[28]])/2 + (3*SB[W[1], W[4], W[2], W[30]])/
        2 - 3*SB[W[1], W[4], W[4], W[27]] - (3*SB[W[1], W[4], W[5], W[26]])/
        2 - (9*SB[W[1], W[4], W[5], W[27]])/2 + 
       (9*SB[W[1], W[4], W[5], W[28]])/2 + (9*SB[W[1], W[4], W[5], W[29]])/
        2 + (3*SB[W[1], W[4], W[11], W[27]])/2 - 
       (3*SB[W[1], W[4], W[11], W[30]])/2 + (9*SB[W[1], W[4], W[13], W[27]])/
        2 - (9*SB[W[1], W[4], W[13], W[29]])/2 - 
       3*SB[W[1], W[4], W[14], W[28]] + 3*SB[W[1], W[4], W[14], W[30]] + 
       (3*SB[W[1], W[4], W[18], W[26]])/2 - 3*SB[W[1], W[4], W[18], W[27]] + 
       (3*SB[W[1], W[4], W[18], W[28]])/2 - (3*SB[W[1], W[4], W[27], W[17]])/
        2 - (3*SB[W[1], W[4], W[27], W[19]])/2 - 
       6*SB[W[1], W[4], W[27], W[31]] + 3*SB[W[1], W[5], W[1], W[29]] - 
       (9*SB[W[1], W[5], W[2], W[26]])/2 + (3*SB[W[1], W[5], W[2], W[28]])/
        2 + (9*SB[W[1], W[5], W[2], W[29]])/2 + 
       (9*SB[W[1], W[5], W[2], W[30]])/2 - (9*SB[W[1], W[5], W[3], W[26]])/
        2 - (9*SB[W[1], W[5], W[3], W[27]])/2 + 
       (3*SB[W[1], W[5], W[3], W[28]])/2 + (9*SB[W[1], W[5], W[3], W[29]])/
        2 - (3*SB[W[1], W[5], W[4], W[26]])/2 - 
       (9*SB[W[1], W[5], W[4], W[27]])/2 + (9*SB[W[1], W[5], W[4], W[28]])/
        2 + (9*SB[W[1], W[5], W[4], W[29]])/2 + 
       3*SB[W[1], W[5], W[5], W[29]] + (9*SB[W[1], W[5], W[11], W[27]])/2 - 
       (9*SB[W[1], W[5], W[11], W[30]])/2 + 6*SB[W[1], W[5], W[12], W[26]] - 
       6*SB[W[1], W[5], W[12], W[28]] + (9*SB[W[1], W[5], W[13], W[27]])/2 - 
       (9*SB[W[1], W[5], W[13], W[29]])/2 + 3*SB[W[1], W[5], W[15], W[26]] - 
       3*SB[W[1], W[5], W[15], W[29]] + (3*SB[W[1], W[5], W[20], W[26]])/2 - 
       (3*SB[W[1], W[5], W[20], W[28]])/2 + 3*SB[W[1], W[5], W[20], W[29]] + 
       (3*SB[W[1], W[5], W[29], W[17]])/2 + (3*SB[W[1], W[5], W[29], W[19]])/
        2 + 6*SB[W[1], W[5], W[29], W[31]] + (3*SB[W[1], W[11], W[1], W[26]])/
        2 + 6*SB[W[1], W[11], W[1], W[27]] + (3*SB[W[1], W[11], W[1], W[28]])/
        2 - (3*SB[W[1], W[11], W[2], W[26]])/2 + 
       (9*SB[W[1], W[11], W[2], W[27]])/2 + (3*SB[W[1], W[11], W[2], W[28]])/
        2 - (3*SB[W[1], W[11], W[2], W[30]])/2 + 
       (3*SB[W[1], W[11], W[3], W[26]])/2 + (3*SB[W[1], W[11], W[3], W[27]])/
        2 + (3*SB[W[1], W[11], W[3], W[28]])/2 - 
       (9*SB[W[1], W[11], W[3], W[30]])/2 - (3*SB[W[1], W[11], W[4], W[26]])/
        2 - (3*SB[W[1], W[11], W[4], W[27]])/2 - 
       (3*SB[W[1], W[11], W[4], W[28]])/2 - (9*SB[W[1], W[11], W[4], W[30]])/
        2 + (9*SB[W[1], W[11], W[5], W[27]])/2 - 
       (9*SB[W[1], W[11], W[5], W[30]])/2 - 3*SB[W[1], W[11], W[11], W[27]] + 
       3*SB[W[1], W[11], W[11], W[30]] + (3*SB[W[1], W[11], W[16], W[26]])/
        2 - (3*SB[W[1], W[11], W[16], W[28]])/2 - 
       3*SB[W[1], W[11], W[16], W[30]] - (3*SB[W[1], W[11], W[18], W[26]])/
        2 + 3*SB[W[1], W[11], W[18], W[27]] - 
       (3*SB[W[1], W[11], W[18], W[28]])/2 + 
       (3*SB[W[1], W[11], W[27], W[17]])/2 + 
       (3*SB[W[1], W[11], W[27], W[19]])/2 + 
       6*SB[W[1], W[11], W[27], W[31]] - (3*SB[W[1], W[11], W[30], W[17]])/
        2 - (3*SB[W[1], W[11], W[30], W[19]])/2 - 
       6*SB[W[1], W[11], W[30], W[31]] + (3*SB[W[1], W[13], W[1], W[26]])/2 + 
       6*SB[W[1], W[13], W[1], W[27]] + (3*SB[W[1], W[13], W[1], W[28]])/2 + 
       (9*SB[W[1], W[13], W[2], W[27]])/2 - (9*SB[W[1], W[13], W[2], W[29]])/
        2 - (3*SB[W[1], W[13], W[3], W[26]])/2 - 
       (3*SB[W[1], W[13], W[3], W[27]])/2 - (3*SB[W[1], W[13], W[3], W[28]])/
        2 - (9*SB[W[1], W[13], W[3], W[29]])/2 + 
       (3*SB[W[1], W[13], W[4], W[26]])/2 + (3*SB[W[1], W[13], W[4], W[27]])/
        2 + (3*SB[W[1], W[13], W[4], W[28]])/2 - 
       (9*SB[W[1], W[13], W[4], W[29]])/2 + (3*SB[W[1], W[13], W[5], W[26]])/
        2 + (9*SB[W[1], W[13], W[5], W[27]])/2 - 
       (3*SB[W[1], W[13], W[5], W[28]])/2 - (3*SB[W[1], W[13], W[5], W[29]])/
        2 - 3*SB[W[1], W[13], W[13], W[27]] + 
       3*SB[W[1], W[13], W[13], W[29]] - (3*SB[W[1], W[13], W[18], W[26]])/
        2 + 3*SB[W[1], W[13], W[18], W[27]] - 
       (3*SB[W[1], W[13], W[18], W[28]])/2 - 
       (3*SB[W[1], W[13], W[20], W[26]])/2 + 
       (3*SB[W[1], W[13], W[20], W[28]])/2 - 
       3*SB[W[1], W[13], W[20], W[29]] + (3*SB[W[1], W[13], W[27], W[17]])/
        2 + (3*SB[W[1], W[13], W[27], W[19]])/2 + 
       6*SB[W[1], W[13], W[27], W[31]] - (3*SB[W[1], W[13], W[29], W[17]])/
        2 - (3*SB[W[1], W[13], W[29], W[19]])/2 - 
       6*SB[W[1], W[13], W[29], W[31]] + 3*SB[W[2], W[1], W[1], W[30]] + 
       3*SB[W[2], W[1], W[2], W[30]] + (9*SB[W[2], W[1], W[3], W[26]])/2 - 
       (9*SB[W[2], W[1], W[3], W[27]])/2 - (3*SB[W[2], W[1], W[3], W[28]])/
        2 + (9*SB[W[2], W[1], W[3], W[30]])/2 + 
       (3*SB[W[2], W[1], W[4], W[26]])/2 - (9*SB[W[2], W[1], W[4], W[27]])/
        2 - (9*SB[W[2], W[1], W[4], W[28]])/2 + 
       (9*SB[W[2], W[1], W[4], W[30]])/2 + (3*SB[W[2], W[1], W[5], W[26]])/
        2 - (9*SB[W[2], W[1], W[5], W[28]])/2 + 
       (9*SB[W[2], W[1], W[5], W[29]])/2 + (9*SB[W[2], W[1], W[5], W[30]])/
        2 + (9*SB[W[2], W[1], W[11], W[27]])/2 - 
       (9*SB[W[2], W[1], W[11], W[30]])/2 - 6*SB[W[2], W[1], W[12], W[26]] + 
       6*SB[W[2], W[1], W[12], W[28]] + (9*SB[W[2], W[1], W[13], W[27]])/2 - 
       (9*SB[W[2], W[1], W[13], W[29]])/2 + 3*SB[W[2], W[1], W[14], W[28]] - 
       3*SB[W[2], W[1], W[14], W[30]] - (3*SB[W[2], W[1], W[16], W[26]])/2 + 
       (3*SB[W[2], W[1], W[16], W[28]])/2 + 3*SB[W[2], W[1], W[16], W[30]] + 
       (3*SB[W[2], W[1], W[30], W[17]])/2 + (3*SB[W[2], W[1], W[30], W[19]])/
        2 + 6*SB[W[2], W[1], W[30], W[31]] + 3*SB[W[2], W[2], W[1], W[30]] + 
       3*SB[W[2], W[2], W[3], W[26]] - 3*SB[W[2], W[2], W[4], W[28]] - 
       3*SB[W[2], W[2], W[5], W[28]] - 3*SB[W[2], W[2], W[12], W[26]] + 
       3*SB[W[2], W[2], W[12], W[28]] + 3*SB[W[2], W[2], W[14], W[28]] - 
       3*SB[W[2], W[2], W[14], W[30]] + (9*SB[W[2], W[3], W[1], W[26]])/2 - 
       (3*SB[W[2], W[3], W[1], W[28]])/2 - (9*SB[W[2], W[3], W[1], W[29]])/
        2 + (9*SB[W[2], W[3], W[1], W[30]])/2 + 
       3*SB[W[2], W[3], W[2], W[26]] + 3*SB[W[2], W[3], W[3], W[26]] + 
       3*SB[W[2], W[3], W[4], W[26]] + (9*SB[W[2], W[3], W[4], W[27]])/2 - 
       3*SB[W[2], W[3], W[4], W[28]] + 3*SB[W[2], W[3], W[5], W[26]] - 
       3*SB[W[2], W[3], W[5], W[28]] - (9*SB[W[2], W[3], W[5], W[29]])/2 - 
       (3*SB[W[2], W[3], W[12], W[26]])/2 + (3*SB[W[2], W[3], W[12], W[28]])/
        2 - (9*SB[W[2], W[3], W[13], W[27]])/2 + 
       (9*SB[W[2], W[3], W[13], W[29]])/2 + (9*SB[W[2], W[3], W[14], W[28]])/
        2 - (9*SB[W[2], W[3], W[14], W[30]])/2 - 
       (9*SB[W[2], W[3], W[15], W[26]])/2 + (9*SB[W[2], W[3], W[15], W[29]])/
        2 + (9*SB[W[2], W[3], W[17], W[26]])/2 + 
       (3*SB[W[2], W[3], W[17], W[28]])/2 + (3*SB[W[2], W[3], W[26], W[17]])/
        2 + (3*SB[W[2], W[3], W[26], W[19]])/2 + 
       6*SB[W[2], W[3], W[26], W[31]] + (3*SB[W[2], W[4], W[1], W[26]])/2 - 
       (9*SB[W[2], W[4], W[1], W[28]])/2 - (3*SB[W[2], W[4], W[2], W[26]])/
        2 - 3*SB[W[2], W[4], W[2], W[28]] - (9*SB[W[2], W[4], W[2], W[30]])/
        2 + 3*SB[W[2], W[4], W[3], W[26]] + (9*SB[W[2], W[4], W[3], W[27]])/
        2 - 3*SB[W[2], W[4], W[3], W[28]] - 3*SB[W[2], W[4], W[4], W[28]] + 
       (3*SB[W[2], W[4], W[5], W[28]])/2 - (9*SB[W[2], W[4], W[11], W[27]])/
        2 + (9*SB[W[2], W[4], W[11], W[30]])/2 - 
       (3*SB[W[2], W[4], W[12], W[26]])/2 + (3*SB[W[2], W[4], W[12], W[28]])/
        2 - (3*SB[W[2], W[4], W[19], W[26]])/2 - 
       (9*SB[W[2], W[4], W[19], W[28]])/2 - (3*SB[W[2], W[4], W[28], W[17]])/
        2 - (3*SB[W[2], W[4], W[28], W[19]])/2 - 
       6*SB[W[2], W[4], W[28], W[31]] + (3*SB[W[2], W[5], W[1], W[26]])/2 - 
       (9*SB[W[2], W[5], W[1], W[28]])/2 + (9*SB[W[2], W[5], W[1], W[29]])/
        2 + (9*SB[W[2], W[5], W[1], W[30]])/2 - 
       6*SB[W[2], W[5], W[2], W[26]] - 3*SB[W[2], W[5], W[2], W[28]] - 
       (3*SB[W[2], W[5], W[3], W[26]])/2 - 3*SB[W[2], W[5], W[3], W[28]] + 
       (3*SB[W[2], W[5], W[4], W[28]])/2 - 3*SB[W[2], W[5], W[5], W[28]] + 
       3*SB[W[2], W[5], W[12], W[26]] - 3*SB[W[2], W[5], W[12], W[28]] + 
       (9*SB[W[2], W[5], W[14], W[28]])/2 - (9*SB[W[2], W[5], W[14], W[30]])/
        2 + (9*SB[W[2], W[5], W[15], W[26]])/2 - 
       (9*SB[W[2], W[5], W[15], W[29]])/2 - (3*SB[W[2], W[5], W[19], W[26]])/
        2 - (9*SB[W[2], W[5], W[19], W[28]])/2 - 
       (3*SB[W[2], W[5], W[28], W[17]])/2 - (3*SB[W[2], W[5], W[28], W[19]])/
        2 - 6*SB[W[2], W[5], W[28], W[31]] - 6*SB[W[2], W[12], W[1], W[26]] + 
       6*SB[W[2], W[12], W[1], W[28]] + 3*SB[W[2], W[12], W[2], W[26]] + 
       3*SB[W[2], W[12], W[2], W[28]] + 3*SB[W[2], W[12], W[3], W[26]] + 
       3*SB[W[2], W[12], W[3], W[28]] - 3*SB[W[2], W[12], W[4], W[26]] - 
       3*SB[W[2], W[12], W[4], W[28]] - 3*SB[W[2], W[12], W[5], W[26]] - 
       3*SB[W[2], W[12], W[5], W[28]] - 6*SB[W[2], W[12], W[12], W[26]] + 
       6*SB[W[2], W[12], W[12], W[28]] - (9*SB[W[2], W[12], W[17], W[26]])/
        2 - (3*SB[W[2], W[12], W[17], W[28]])/2 + 
       (3*SB[W[2], W[12], W[19], W[26]])/2 + 
       (9*SB[W[2], W[12], W[19], W[28]])/2 - 
       (3*SB[W[2], W[12], W[26], W[17]])/2 - 
       (3*SB[W[2], W[12], W[26], W[19]])/2 - 
       6*SB[W[2], W[12], W[26], W[31]] + (3*SB[W[2], W[12], W[28], W[17]])/
        2 + (3*SB[W[2], W[12], W[28], W[19]])/2 + 
       6*SB[W[2], W[12], W[28], W[31]] - (3*SB[W[2], W[14], W[1], W[26]])/2 + 
       (9*SB[W[2], W[14], W[1], W[28]])/2 + (3*SB[W[2], W[14], W[2], W[26]])/
        2 + 3*SB[W[2], W[14], W[2], W[28]] + (3*SB[W[2], W[14], W[2], W[30]])/
        2 + (9*SB[W[2], W[14], W[3], W[28]])/2 - 
       (9*SB[W[2], W[14], W[3], W[30]])/2 - (3*SB[W[2], W[14], W[4], W[26]])/
        2 - (9*SB[W[2], W[14], W[4], W[30]])/2 - 
       (3*SB[W[2], W[14], W[5], W[26]])/2 - (9*SB[W[2], W[14], W[5], W[30]])/
        2 + (3*SB[W[2], W[14], W[16], W[26]])/2 - 
       (3*SB[W[2], W[14], W[16], W[28]])/2 - 
       3*SB[W[2], W[14], W[16], W[30]] + (3*SB[W[2], W[14], W[19], W[26]])/
        2 + (9*SB[W[2], W[14], W[19], W[28]])/2 + 
       (3*SB[W[2], W[14], W[28], W[17]])/2 + 
       (3*SB[W[2], W[14], W[28], W[19]])/2 + 
       6*SB[W[2], W[14], W[28], W[31]] - (3*SB[W[2], W[14], W[30], W[17]])/
        2 - (3*SB[W[2], W[14], W[30], W[19]])/2 - 
       6*SB[W[2], W[14], W[30], W[31]] - 3*SB[W[3], W[1], W[1], W[29]] + 
       (9*SB[W[3], W[1], W[2], W[26]])/2 - (3*SB[W[3], W[1], W[2], W[28]])/
        2 - (9*SB[W[3], W[1], W[2], W[29]])/2 + 
       (9*SB[W[3], W[1], W[2], W[30]])/2 - (3*SB[W[3], W[1], W[3], W[26]])/
        2 - (9*SB[W[3], W[1], W[3], W[27]])/2 - 
       (3*SB[W[3], W[1], W[3], W[28]])/2 - (9*SB[W[3], W[1], W[3], W[29]])/
        2 + (3*SB[W[3], W[1], W[4], W[26]])/2 + 
       (3*SB[W[3], W[1], W[4], W[27]])/2 + (3*SB[W[3], W[1], W[4], W[28]])/
        2 - (9*SB[W[3], W[1], W[4], W[29]])/2 + 
       (9*SB[W[3], W[1], W[11], W[27]])/2 - (9*SB[W[3], W[1], W[11], W[30]])/
        2 - (3*SB[W[3], W[1], W[13], W[27]])/2 + 
       (3*SB[W[3], W[1], W[13], W[29]])/2 - 3*SB[W[3], W[1], W[15], W[26]] + 
       3*SB[W[3], W[1], W[15], W[29]] - (3*SB[W[3], W[1], W[20], W[26]])/2 + 
       (3*SB[W[3], W[1], W[20], W[28]])/2 - 3*SB[W[3], W[1], W[20], W[29]] - 
       (3*SB[W[3], W[1], W[29], W[17]])/2 - (3*SB[W[3], W[1], W[29], W[19]])/
        2 - 6*SB[W[3], W[1], W[29], W[31]] + (9*SB[W[3], W[2], W[1], W[26]])/
        2 - (3*SB[W[3], W[2], W[1], W[28]])/2 - 
       (9*SB[W[3], W[2], W[1], W[29]])/2 + (9*SB[W[3], W[2], W[1], W[30]])/
        2 + 3*SB[W[3], W[2], W[2], W[26]] + 3*SB[W[3], W[2], W[3], W[26]] + 
       3*SB[W[3], W[2], W[4], W[26]] + (9*SB[W[3], W[2], W[4], W[27]])/2 - 
       3*SB[W[3], W[2], W[4], W[28]] + 3*SB[W[3], W[2], W[5], W[26]] - 
       3*SB[W[3], W[2], W[5], W[28]] - (9*SB[W[3], W[2], W[5], W[29]])/2 - 
       (3*SB[W[3], W[2], W[12], W[26]])/2 + (3*SB[W[3], W[2], W[12], W[28]])/
        2 - (9*SB[W[3], W[2], W[13], W[27]])/2 + 
       (9*SB[W[3], W[2], W[13], W[29]])/2 + (9*SB[W[3], W[2], W[14], W[28]])/
        2 - (9*SB[W[3], W[2], W[14], W[30]])/2 - 
       (9*SB[W[3], W[2], W[15], W[26]])/2 + (9*SB[W[3], W[2], W[15], W[29]])/
        2 + (9*SB[W[3], W[2], W[17], W[26]])/2 + 
       (3*SB[W[3], W[2], W[17], W[28]])/2 + (3*SB[W[3], W[2], W[26], W[17]])/
        2 + (3*SB[W[3], W[2], W[26], W[19]])/2 + 
       6*SB[W[3], W[2], W[26], W[31]] - 3*SB[W[3], W[3], W[1], W[29]] + 
       3*SB[W[3], W[3], W[2], W[26]] + 3*SB[W[3], W[3], W[4], W[27]] - 
       3*SB[W[3], W[3], W[5], W[29]] - 3*SB[W[3], W[3], W[13], W[27]] + 
       3*SB[W[3], W[3], W[13], W[29]] - 3*SB[W[3], W[3], W[15], W[26]] + 
       3*SB[W[3], W[3], W[15], W[29]] + (3*SB[W[3], W[4], W[1], W[26]])/2 + 
       6*SB[W[3], W[4], W[1], W[27]] + (3*SB[W[3], W[4], W[1], W[28]])/2 - 
       (9*SB[W[3], W[4], W[1], W[29]])/2 - (9*SB[W[3], W[4], W[1], W[30]])/
        2 + 3*SB[W[3], W[4], W[2], W[26]] + (9*SB[W[3], W[4], W[2], W[27]])/
        2 + (3*SB[W[3], W[4], W[2], W[28]])/2 - 
       (9*SB[W[3], W[4], W[2], W[30]])/2 + 3*SB[W[3], W[4], W[3], W[27]] + 
       3*SB[W[3], W[4], W[4], W[27]] + (3*SB[W[3], W[4], W[5], W[26]])/2 + 
       (9*SB[W[3], W[4], W[5], W[27]])/2 + 3*SB[W[3], W[4], W[5], W[28]] - 
       (9*SB[W[3], W[4], W[5], W[29]])/2 - (9*SB[W[3], W[4], W[11], W[27]])/
        2 + (9*SB[W[3], W[4], W[11], W[30]])/2 - 
       (9*SB[W[3], W[4], W[13], W[27]])/2 + (9*SB[W[3], W[4], W[13], W[29]])/
        2 - (9*SB[W[3], W[4], W[14], W[28]])/2 + 
       (9*SB[W[3], W[4], W[14], W[30]])/2 - (9*SB[W[3], W[4], W[15], W[26]])/
        2 + (9*SB[W[3], W[4], W[15], W[29]])/2 - 
       (3*SB[W[3], W[4], W[18], W[26]])/2 + 3*SB[W[3], W[4], W[18], W[27]] - 
       (3*SB[W[3], W[4], W[18], W[28]])/2 + (3*SB[W[3], W[4], W[27], W[17]])/
        2 + (3*SB[W[3], W[4], W[27], W[19]])/2 + 
       6*SB[W[3], W[4], W[27], W[31]] + (3*SB[W[3], W[5], W[2], W[26]])/2 - 
       (3*SB[W[3], W[5], W[2], W[28]])/2 - (9*SB[W[3], W[5], W[2], W[29]])/
        2 - 3*SB[W[3], W[5], W[3], W[26]] - (3*SB[W[3], W[5], W[3], W[28]])/
        2 - (9*SB[W[3], W[5], W[3], W[29]])/2 + 
       (3*SB[W[3], W[5], W[4], W[26]])/2 + (9*SB[W[3], W[5], W[4], W[27]])/
        2 + 3*SB[W[3], W[5], W[4], W[28]] - (9*SB[W[3], W[5], W[4], W[29]])/
        2 - 3*SB[W[3], W[5], W[5], W[29]] + (3*SB[W[3], W[5], W[12], W[26]])/
        2 - (3*SB[W[3], W[5], W[12], W[28]])/2 - 
       (9*SB[W[3], W[5], W[13], W[27]])/2 + (9*SB[W[3], W[5], W[13], W[29]])/
        2 - (3*SB[W[3], W[5], W[20], W[26]])/2 + 
       (3*SB[W[3], W[5], W[20], W[28]])/2 - 3*SB[W[3], W[5], W[20], W[29]] - 
       (3*SB[W[3], W[5], W[29], W[17]])/2 - (3*SB[W[3], W[5], W[29], W[19]])/
        2 - 6*SB[W[3], W[5], W[29], W[31]] - (3*SB[W[3], W[13], W[1], W[26]])/
        2 - 6*SB[W[3], W[13], W[1], W[27]] - (3*SB[W[3], W[13], W[1], W[28]])/
        2 - (9*SB[W[3], W[13], W[2], W[27]])/2 + 
       (9*SB[W[3], W[13], W[2], W[29]])/2 + (3*SB[W[3], W[13], W[3], W[26]])/
        2 + (3*SB[W[3], W[13], W[3], W[27]])/2 + 
       (3*SB[W[3], W[13], W[3], W[28]])/2 + (9*SB[W[3], W[13], W[3], W[29]])/
        2 - (3*SB[W[3], W[13], W[4], W[26]])/2 - 
       (3*SB[W[3], W[13], W[4], W[27]])/2 - (3*SB[W[3], W[13], W[4], W[28]])/
        2 + (9*SB[W[3], W[13], W[4], W[29]])/2 - 
       (3*SB[W[3], W[13], W[5], W[26]])/2 - (9*SB[W[3], W[13], W[5], W[27]])/
        2 + (3*SB[W[3], W[13], W[5], W[28]])/2 + 
       (3*SB[W[3], W[13], W[5], W[29]])/2 + 3*SB[W[3], W[13], W[13], W[27]] - 
       3*SB[W[3], W[13], W[13], W[29]] + (3*SB[W[3], W[13], W[18], W[26]])/
        2 - 3*SB[W[3], W[13], W[18], W[27]] + 
       (3*SB[W[3], W[13], W[18], W[28]])/2 + 
       (3*SB[W[3], W[13], W[20], W[26]])/2 - 
       (3*SB[W[3], W[13], W[20], W[28]])/2 + 
       3*SB[W[3], W[13], W[20], W[29]] - (3*SB[W[3], W[13], W[27], W[17]])/
        2 - (3*SB[W[3], W[13], W[27], W[19]])/2 - 
       6*SB[W[3], W[13], W[27], W[31]] + (3*SB[W[3], W[13], W[29], W[17]])/
        2 + (3*SB[W[3], W[13], W[29], W[19]])/2 + 
       6*SB[W[3], W[13], W[29], W[31]] - (9*SB[W[3], W[15], W[1], W[26]])/2 + 
       (3*SB[W[3], W[15], W[1], W[28]])/2 + (3*SB[W[3], W[15], W[2], W[28]])/
        2 + (9*SB[W[3], W[15], W[2], W[29]])/2 + 
       (3*SB[W[3], W[15], W[3], W[28]])/2 + (9*SB[W[3], W[15], W[3], W[29]])/
        2 - (9*SB[W[3], W[15], W[4], W[26]])/2 + 
       (9*SB[W[3], W[15], W[4], W[29]])/2 - 3*SB[W[3], W[15], W[5], W[26]] - 
       (3*SB[W[3], W[15], W[5], W[28]])/2 - (3*SB[W[3], W[15], W[5], W[29]])/
        2 - (9*SB[W[3], W[15], W[17], W[26]])/2 - 
       (3*SB[W[3], W[15], W[17], W[28]])/2 + 
       (3*SB[W[3], W[15], W[20], W[26]])/2 - 
       (3*SB[W[3], W[15], W[20], W[28]])/2 + 
       3*SB[W[3], W[15], W[20], W[29]] - (3*SB[W[3], W[15], W[26], W[17]])/
        2 - (3*SB[W[3], W[15], W[26], W[19]])/2 - 
       6*SB[W[3], W[15], W[26], W[31]] + (3*SB[W[3], W[15], W[29], W[17]])/
        2 + (3*SB[W[3], W[15], W[29], W[19]])/2 + 
       6*SB[W[3], W[15], W[29], W[31]] - 3*SB[W[4], W[1], W[1], W[30]] + 
       (3*SB[W[4], W[1], W[3], W[26]])/2 + (3*SB[W[4], W[1], W[3], W[27]])/
        2 + (3*SB[W[4], W[1], W[3], W[28]])/2 - 
       (9*SB[W[4], W[1], W[3], W[30]])/2 - (3*SB[W[4], W[1], W[4], W[26]])/
        2 - (9*SB[W[4], W[1], W[4], W[27]])/2 - 
       (3*SB[W[4], W[1], W[4], W[28]])/2 - (9*SB[W[4], W[1], W[4], W[30]])/
        2 - (3*SB[W[4], W[1], W[5], W[26]])/2 + 
       (9*SB[W[4], W[1], W[5], W[28]])/2 + (9*SB[W[4], W[1], W[5], W[29]])/
        2 - (9*SB[W[4], W[1], W[5], W[30]])/2 - 
       (3*SB[W[4], W[1], W[11], W[27]])/2 + (3*SB[W[4], W[1], W[11], W[30]])/
        2 + (9*SB[W[4], W[1], W[13], W[27]])/2 - 
       (9*SB[W[4], W[1], W[13], W[29]])/2 - 3*SB[W[4], W[1], W[14], W[28]] + 
       3*SB[W[4], W[1], W[14], W[30]] + (3*SB[W[4], W[1], W[16], W[26]])/2 - 
       (3*SB[W[4], W[1], W[16], W[28]])/2 - 3*SB[W[4], W[1], W[16], W[30]] - 
       (3*SB[W[4], W[1], W[30], W[17]])/2 - (3*SB[W[4], W[1], W[30], W[19]])/
        2 - 6*SB[W[4], W[1], W[30], W[31]] - 3*SB[W[4], W[2], W[2], W[30]] + 
       3*SB[W[4], W[2], W[3], W[26]] + (9*SB[W[4], W[2], W[3], W[27]])/2 + 
       (3*SB[W[4], W[2], W[3], W[28]])/2 - (9*SB[W[4], W[2], W[3], W[30]])/
        2 - (3*SB[W[4], W[2], W[4], W[26]])/2 - 
       3*SB[W[4], W[2], W[4], W[28]] - (9*SB[W[4], W[2], W[4], W[30]])/2 - 
       (3*SB[W[4], W[2], W[5], W[26]])/2 + (3*SB[W[4], W[2], W[5], W[28]])/
        2 - (9*SB[W[4], W[2], W[5], W[30]])/2 - 
       (9*SB[W[4], W[2], W[11], W[27]])/2 + (9*SB[W[4], W[2], W[11], W[30]])/
        2 - (3*SB[W[4], W[2], W[12], W[26]])/2 + 
       (3*SB[W[4], W[2], W[12], W[28]])/2 + (3*SB[W[4], W[2], W[16], W[26]])/
        2 - (3*SB[W[4], W[2], W[16], W[28]])/2 - 
       3*SB[W[4], W[2], W[16], W[30]] - (3*SB[W[4], W[2], W[30], W[17]])/2 - 
       (3*SB[W[4], W[2], W[30], W[19]])/2 - 6*SB[W[4], W[2], W[30], W[31]] + 
       (3*SB[W[4], W[3], W[1], W[26]])/2 + 6*SB[W[4], W[3], W[1], W[27]] + 
       (3*SB[W[4], W[3], W[1], W[28]])/2 - (9*SB[W[4], W[3], W[1], W[29]])/
        2 - (9*SB[W[4], W[3], W[1], W[30]])/2 + 
       3*SB[W[4], W[3], W[2], W[26]] + (9*SB[W[4], W[3], W[2], W[27]])/2 + 
       (3*SB[W[4], W[3], W[2], W[28]])/2 - (9*SB[W[4], W[3], W[2], W[30]])/
        2 + 3*SB[W[4], W[3], W[3], W[27]] + 3*SB[W[4], W[3], W[4], W[27]] + 
       (3*SB[W[4], W[3], W[5], W[26]])/2 + (9*SB[W[4], W[3], W[5], W[27]])/
        2 + 3*SB[W[4], W[3], W[5], W[28]] - (9*SB[W[4], W[3], W[5], W[29]])/
        2 - (9*SB[W[4], W[3], W[11], W[27]])/2 + 
       (9*SB[W[4], W[3], W[11], W[30]])/2 - (9*SB[W[4], W[3], W[13], W[27]])/
        2 + (9*SB[W[4], W[3], W[13], W[29]])/2 - 
       (9*SB[W[4], W[3], W[14], W[28]])/2 + (9*SB[W[4], W[3], W[14], W[30]])/
        2 - (9*SB[W[4], W[3], W[15], W[26]])/2 + 
       (9*SB[W[4], W[3], W[15], W[29]])/2 - (3*SB[W[4], W[3], W[18], W[26]])/
        2 + 3*SB[W[4], W[3], W[18], W[27]] - (3*SB[W[4], W[3], W[18], W[28]])/
        2 + (3*SB[W[4], W[3], W[27], W[17]])/2 + 
       (3*SB[W[4], W[3], W[27], W[19]])/2 + 6*SB[W[4], W[3], W[27], W[31]] - 
       3*SB[W[4], W[4], W[1], W[30]] - 3*SB[W[4], W[4], W[2], W[30]] + 
       3*SB[W[4], W[4], W[3], W[27]] + 3*SB[W[4], W[4], W[5], W[28]] - 
       3*SB[W[4], W[4], W[11], W[27]] + 3*SB[W[4], W[4], W[11], W[30]] - 
       3*SB[W[4], W[4], W[14], W[28]] + 3*SB[W[4], W[4], W[14], W[30]] - 
       (3*SB[W[4], W[5], W[1], W[26]])/2 + (9*SB[W[4], W[5], W[1], W[28]])/
        2 + (9*SB[W[4], W[5], W[1], W[29]])/2 - 
       (9*SB[W[4], W[5], W[1], W[30]])/2 - 3*SB[W[4], W[5], W[2], W[26]] + 
       3*SB[W[4], W[5], W[2], W[28]] - (9*SB[W[4], W[5], W[2], W[30]])/2 - 
       3*SB[W[4], W[5], W[3], W[26]] + (9*SB[W[4], W[5], W[3], W[27]])/2 + 
       3*SB[W[4], W[5], W[3], W[28]] + 3*SB[W[4], W[5], W[4], W[28]] + 
       3*SB[W[4], W[5], W[5], W[28]] - (9*SB[W[4], W[5], W[11], W[27]])/2 + 
       (9*SB[W[4], W[5], W[11], W[30]])/2 + (3*SB[W[4], W[5], W[12], W[26]])/
        2 - (3*SB[W[4], W[5], W[12], W[28]])/2 - 
       (9*SB[W[4], W[5], W[14], W[28]])/2 + (9*SB[W[4], W[5], W[14], W[30]])/
        2 + (9*SB[W[4], W[5], W[15], W[26]])/2 - 
       (9*SB[W[4], W[5], W[15], W[29]])/2 + (3*SB[W[4], W[5], W[19], W[26]])/
        2 + (9*SB[W[4], W[5], W[19], W[28]])/2 + 
       (3*SB[W[4], W[5], W[28], W[17]])/2 + (3*SB[W[4], W[5], W[28], W[19]])/
        2 + 6*SB[W[4], W[5], W[28], W[31]] - (3*SB[W[4], W[11], W[1], W[26]])/
        2 - 6*SB[W[4], W[11], W[1], W[27]] - (3*SB[W[4], W[11], W[1], W[28]])/
        2 + (3*SB[W[4], W[11], W[2], W[26]])/2 - 
       (9*SB[W[4], W[11], W[2], W[27]])/2 - (3*SB[W[4], W[11], W[2], W[28]])/
        2 + (3*SB[W[4], W[11], W[2], W[30]])/2 - 
       (3*SB[W[4], W[11], W[3], W[26]])/2 - (3*SB[W[4], W[11], W[3], W[27]])/
        2 - (3*SB[W[4], W[11], W[3], W[28]])/2 + 
       (9*SB[W[4], W[11], W[3], W[30]])/2 + (3*SB[W[4], W[11], W[4], W[26]])/
        2 + (3*SB[W[4], W[11], W[4], W[27]])/2 + 
       (3*SB[W[4], W[11], W[4], W[28]])/2 + (9*SB[W[4], W[11], W[4], W[30]])/
        2 - (9*SB[W[4], W[11], W[5], W[27]])/2 + 
       (9*SB[W[4], W[11], W[5], W[30]])/2 + 3*SB[W[4], W[11], W[11], W[27]] - 
       3*SB[W[4], W[11], W[11], W[30]] - (3*SB[W[4], W[11], W[16], W[26]])/
        2 + (3*SB[W[4], W[11], W[16], W[28]])/2 + 
       3*SB[W[4], W[11], W[16], W[30]] + (3*SB[W[4], W[11], W[18], W[26]])/
        2 - 3*SB[W[4], W[11], W[18], W[27]] + 
       (3*SB[W[4], W[11], W[18], W[28]])/2 - 
       (3*SB[W[4], W[11], W[27], W[17]])/2 - 
       (3*SB[W[4], W[11], W[27], W[19]])/2 - 
       6*SB[W[4], W[11], W[27], W[31]] + (3*SB[W[4], W[11], W[30], W[17]])/
        2 + (3*SB[W[4], W[11], W[30], W[19]])/2 + 
       6*SB[W[4], W[11], W[30], W[31]] + (3*SB[W[4], W[14], W[1], W[26]])/2 - 
       (9*SB[W[4], W[14], W[1], W[28]])/2 - (3*SB[W[4], W[14], W[2], W[26]])/
        2 - 3*SB[W[4], W[14], W[2], W[28]] - (3*SB[W[4], W[14], W[2], W[30]])/
        2 - (9*SB[W[4], W[14], W[3], W[28]])/2 + 
       (9*SB[W[4], W[14], W[3], W[30]])/2 + (3*SB[W[4], W[14], W[4], W[26]])/
        2 + (9*SB[W[4], W[14], W[4], W[30]])/2 + 
       (3*SB[W[4], W[14], W[5], W[26]])/2 + (9*SB[W[4], W[14], W[5], W[30]])/
        2 - (3*SB[W[4], W[14], W[16], W[26]])/2 + 
       (3*SB[W[4], W[14], W[16], W[28]])/2 + 
       3*SB[W[4], W[14], W[16], W[30]] - (3*SB[W[4], W[14], W[19], W[26]])/
        2 - (9*SB[W[4], W[14], W[19], W[28]])/2 - 
       (3*SB[W[4], W[14], W[28], W[17]])/2 - 
       (3*SB[W[4], W[14], W[28], W[19]])/2 - 
       6*SB[W[4], W[14], W[28], W[31]] + (3*SB[W[4], W[14], W[30], W[17]])/
        2 + (3*SB[W[4], W[14], W[30], W[19]])/2 + 
       6*SB[W[4], W[14], W[30], W[31]] + 3*SB[W[5], W[1], W[1], W[29]] - 
       (9*SB[W[5], W[1], W[2], W[26]])/2 + (3*SB[W[5], W[1], W[2], W[28]])/
        2 + (9*SB[W[5], W[1], W[2], W[29]])/2 + 
       (9*SB[W[5], W[1], W[2], W[30]])/2 - (9*SB[W[5], W[1], W[3], W[26]])/
        2 - (9*SB[W[5], W[1], W[3], W[27]])/2 + 
       (3*SB[W[5], W[1], W[3], W[28]])/2 + (9*SB[W[5], W[1], W[3], W[29]])/
        2 - (3*SB[W[5], W[1], W[4], W[26]])/2 - 
       (9*SB[W[5], W[1], W[4], W[27]])/2 + (9*SB[W[5], W[1], W[4], W[28]])/
        2 + (9*SB[W[5], W[1], W[4], W[29]])/2 + 
       3*SB[W[5], W[1], W[5], W[29]] + (9*SB[W[5], W[1], W[11], W[27]])/2 - 
       (9*SB[W[5], W[1], W[11], W[30]])/2 + 6*SB[W[5], W[1], W[12], W[26]] - 
       6*SB[W[5], W[1], W[12], W[28]] + (9*SB[W[5], W[1], W[13], W[27]])/2 - 
       (9*SB[W[5], W[1], W[13], W[29]])/2 + 3*SB[W[5], W[1], W[15], W[26]] - 
       3*SB[W[5], W[1], W[15], W[29]] + (3*SB[W[5], W[1], W[20], W[26]])/2 - 
       (3*SB[W[5], W[1], W[20], W[28]])/2 + 3*SB[W[5], W[1], W[20], W[29]] + 
       (3*SB[W[5], W[1], W[29], W[17]])/2 + (3*SB[W[5], W[1], W[29], W[19]])/
        2 + 6*SB[W[5], W[1], W[29], W[31]] - (9*SB[W[5], W[2], W[1], W[26]])/
        2 + (3*SB[W[5], W[2], W[1], W[28]])/2 + 
       (9*SB[W[5], W[2], W[1], W[29]])/2 + (9*SB[W[5], W[2], W[1], W[30]])/
        2 - 3*SB[W[5], W[2], W[2], W[26]] + (3*SB[W[5], W[2], W[3], W[26]])/
        2 - 3*SB[W[5], W[2], W[4], W[26]] - (3*SB[W[5], W[2], W[4], W[28]])/
        2 - 3*SB[W[5], W[2], W[5], W[26]] - 6*SB[W[5], W[2], W[5], W[28]] - 
       3*SB[W[5], W[2], W[12], W[26]] + 3*SB[W[5], W[2], W[12], W[28]] + 
       (9*SB[W[5], W[2], W[14], W[28]])/2 - (9*SB[W[5], W[2], W[14], W[30]])/
        2 + (9*SB[W[5], W[2], W[15], W[26]])/2 - 
       (9*SB[W[5], W[2], W[15], W[29]])/2 - (9*SB[W[5], W[2], W[17], W[26]])/
        2 - (3*SB[W[5], W[2], W[17], W[28]])/2 - 
       (3*SB[W[5], W[2], W[26], W[17]])/2 - (3*SB[W[5], W[2], W[26], W[19]])/
        2 - 6*SB[W[5], W[2], W[26], W[31]] - (9*SB[W[5], W[3], W[1], W[26]])/
        2 + (3*SB[W[5], W[3], W[1], W[28]])/2 + 
       (3*SB[W[5], W[3], W[2], W[26]])/2 - 3*SB[W[5], W[3], W[3], W[26]] - 
       3*SB[W[5], W[3], W[4], W[26]] + (9*SB[W[5], W[3], W[4], W[27]])/2 + 
       3*SB[W[5], W[3], W[4], W[28]] - 3*SB[W[5], W[3], W[5], W[26]] - 
       (3*SB[W[5], W[3], W[5], W[28]])/2 - (9*SB[W[5], W[3], W[5], W[29]])/
        2 + (3*SB[W[5], W[3], W[12], W[26]])/2 - 
       (3*SB[W[5], W[3], W[12], W[28]])/2 - (9*SB[W[5], W[3], W[13], W[27]])/
        2 + (9*SB[W[5], W[3], W[13], W[29]])/2 - 
       (9*SB[W[5], W[3], W[17], W[26]])/2 - (3*SB[W[5], W[3], W[17], W[28]])/
        2 - (3*SB[W[5], W[3], W[26], W[17]])/2 - 
       (3*SB[W[5], W[3], W[26], W[19]])/2 - 6*SB[W[5], W[3], W[26], W[31]] - 
       (3*SB[W[5], W[4], W[1], W[26]])/2 + (9*SB[W[5], W[4], W[1], W[28]])/
        2 + (9*SB[W[5], W[4], W[1], W[29]])/2 - 
       (9*SB[W[5], W[4], W[1], W[30]])/2 - 3*SB[W[5], W[4], W[2], W[26]] + 
       3*SB[W[5], W[4], W[2], W[28]] - (9*SB[W[5], W[4], W[2], W[30]])/2 - 
       3*SB[W[5], W[4], W[3], W[26]] + (9*SB[W[5], W[4], W[3], W[27]])/2 + 
       3*SB[W[5], W[4], W[3], W[28]] + 3*SB[W[5], W[4], W[4], W[28]] + 
       3*SB[W[5], W[4], W[5], W[28]] - (9*SB[W[5], W[4], W[11], W[27]])/2 + 
       (9*SB[W[5], W[4], W[11], W[30]])/2 + (3*SB[W[5], W[4], W[12], W[26]])/
        2 - (3*SB[W[5], W[4], W[12], W[28]])/2 - 
       (9*SB[W[5], W[4], W[14], W[28]])/2 + (9*SB[W[5], W[4], W[14], W[30]])/
        2 + (9*SB[W[5], W[4], W[15], W[26]])/2 - 
       (9*SB[W[5], W[4], W[15], W[29]])/2 + (3*SB[W[5], W[4], W[19], W[26]])/
        2 + (9*SB[W[5], W[4], W[19], W[28]])/2 + 
       (3*SB[W[5], W[4], W[28], W[17]])/2 + (3*SB[W[5], W[4], W[28], W[19]])/
        2 + 6*SB[W[5], W[4], W[28], W[31]] + 3*SB[W[5], W[5], W[1], W[29]] - 
       3*SB[W[5], W[5], W[2], W[26]] - 3*SB[W[5], W[5], W[3], W[26]] + 
       3*SB[W[5], W[5], W[4], W[28]] + 3*SB[W[5], W[5], W[12], W[26]] - 
       3*SB[W[5], W[5], W[12], W[28]] + 3*SB[W[5], W[5], W[15], W[26]] - 
       3*SB[W[5], W[5], W[15], W[29]] + 6*SB[W[5], W[12], W[1], W[26]] - 
       6*SB[W[5], W[12], W[1], W[28]] - 3*SB[W[5], W[12], W[2], W[26]] - 
       3*SB[W[5], W[12], W[2], W[28]] - 3*SB[W[5], W[12], W[3], W[26]] - 
       3*SB[W[5], W[12], W[3], W[28]] + 3*SB[W[5], W[12], W[4], W[26]] + 
       3*SB[W[5], W[12], W[4], W[28]] + 3*SB[W[5], W[12], W[5], W[26]] + 
       3*SB[W[5], W[12], W[5], W[28]] + 6*SB[W[5], W[12], W[12], W[26]] - 
       6*SB[W[5], W[12], W[12], W[28]] + (9*SB[W[5], W[12], W[17], W[26]])/
        2 + (3*SB[W[5], W[12], W[17], W[28]])/2 - 
       (3*SB[W[5], W[12], W[19], W[26]])/2 - 
       (9*SB[W[5], W[12], W[19], W[28]])/2 + 
       (3*SB[W[5], W[12], W[26], W[17]])/2 + 
       (3*SB[W[5], W[12], W[26], W[19]])/2 + 
       6*SB[W[5], W[12], W[26], W[31]] - (3*SB[W[5], W[12], W[28], W[17]])/
        2 - (3*SB[W[5], W[12], W[28], W[19]])/2 - 
       6*SB[W[5], W[12], W[28], W[31]] + (9*SB[W[5], W[15], W[1], W[26]])/2 - 
       (3*SB[W[5], W[15], W[1], W[28]])/2 - (3*SB[W[5], W[15], W[2], W[28]])/
        2 - (9*SB[W[5], W[15], W[2], W[29]])/2 - 
       (3*SB[W[5], W[15], W[3], W[28]])/2 - (9*SB[W[5], W[15], W[3], W[29]])/
        2 + (9*SB[W[5], W[15], W[4], W[26]])/2 - 
       (9*SB[W[5], W[15], W[4], W[29]])/2 + 3*SB[W[5], W[15], W[5], W[26]] + 
       (3*SB[W[5], W[15], W[5], W[28]])/2 + (3*SB[W[5], W[15], W[5], W[29]])/
        2 + (9*SB[W[5], W[15], W[17], W[26]])/2 + 
       (3*SB[W[5], W[15], W[17], W[28]])/2 - 
       (3*SB[W[5], W[15], W[20], W[26]])/2 + 
       (3*SB[W[5], W[15], W[20], W[28]])/2 - 
       3*SB[W[5], W[15], W[20], W[29]] + (3*SB[W[5], W[15], W[26], W[17]])/
        2 + (3*SB[W[5], W[15], W[26], W[19]])/2 + 
       6*SB[W[5], W[15], W[26], W[31]] - (3*SB[W[5], W[15], W[29], W[17]])/
        2 - (3*SB[W[5], W[15], W[29], W[19]])/2 - 
       6*SB[W[5], W[15], W[29], W[31]] + (9*SB[W[26]]*Zeta[3])/2 + 
       3*SB[W[27]]*Zeta[3] + (9*SB[W[28]]*Zeta[3])/2, 
     f[4, 10, 2] -> d37s[3]*SB[W[18]] + d37s[3]*SB[W[20]] + 
       4*d37s[3]*SB[W[31]] - (3*Pi^2*SB[W[1], W[26]])/4 - 
       Pi^2*SB[W[1], W[27]] - (3*Pi^2*SB[W[1], W[28]])/4 + 
       (Pi^2*SB[W[1], W[29]])/2 + (Pi^2*SB[W[1], W[30]])/4 - 
       (3*Pi^2*SB[W[2], W[27]])/4 - Pi^2*SB[W[2], W[28]] - 
       (3*Pi^2*SB[W[2], W[29]])/4 + (Pi^2*SB[W[3], W[26]])/4 + 
       (Pi^2*SB[W[3], W[27]])/2 - (3*Pi^2*SB[W[3], W[28]])/4 - 
       Pi^2*SB[W[3], W[29]] - (3*Pi^2*SB[W[3], W[30]])/4 - 
       (3*Pi^2*SB[W[4], W[26]])/4 + (Pi^2*SB[W[4], W[28]])/4 - 
       (Pi^2*SB[W[4], W[29]])/2 - (3*Pi^2*SB[W[4], W[30]])/4 - 
       (3*Pi^2*SB[W[5], W[26]])/4 - (Pi^2*SB[W[5], W[27]])/2 + 
       (Pi^2*SB[W[5], W[28]])/4 - (3*Pi^2*SB[W[5], W[30]])/4 - 
       (Pi^2*SB[W[16], W[27]])/4 + (Pi^2*SB[W[16], W[29]])/4 - 
       (Pi^2*SB[W[16], W[30]])/2 - (Pi^2*SB[W[17], W[26]])/2 + 
       (Pi^2*SB[W[17], W[27]])/4 - (Pi^2*SB[W[17], W[29]])/4 - 
       (3*Pi^2*SB[W[18], W[27]])/4 - (Pi^2*SB[W[18], W[29]])/4 + 
       (Pi^2*SB[W[19], W[27]])/4 - (Pi^2*SB[W[19], W[28]])/2 + 
       (Pi^2*SB[W[19], W[29]])/4 - (Pi^2*SB[W[20], W[27]])/4 - 
       (3*Pi^2*SB[W[20], W[29]])/4 - (Pi^2*SB[W[26], W[18]])/4 - 
       (Pi^2*SB[W[26], W[20]])/4 - Pi^2*SB[W[26], W[31]] - 
       (Pi^2*SB[W[27], W[18]])/4 - (Pi^2*SB[W[27], W[20]])/4 - 
       Pi^2*SB[W[27], W[31]] - (Pi^2*SB[W[28], W[18]])/4 - 
       (Pi^2*SB[W[28], W[20]])/4 - Pi^2*SB[W[28], W[31]] - 
       (Pi^2*SB[W[29], W[18]])/4 - (Pi^2*SB[W[29], W[20]])/4 - 
       Pi^2*SB[W[29], W[31]] - (Pi^2*SB[W[30], W[18]])/4 - 
       (Pi^2*SB[W[30], W[20]])/4 - Pi^2*SB[W[30], W[31]] + 
       3*SB[W[1], W[1], W[2], W[30]] - 3*SB[W[1], W[1], W[3], W[27]] - 
       3*SB[W[1], W[1], W[4], W[27]] + 3*SB[W[1], W[1], W[5], W[29]] + 
       3*SB[W[1], W[1], W[11], W[27]] - 3*SB[W[1], W[1], W[11], W[30]] + 
       3*SB[W[1], W[1], W[13], W[27]] - 3*SB[W[1], W[1], W[13], W[29]] + 
       3*SB[W[1], W[2], W[1], W[30]] + 3*SB[W[1], W[2], W[2], W[30]] + 
       (9*SB[W[1], W[2], W[3], W[26]])/2 - (9*SB[W[1], W[2], W[3], W[27]])/
        2 + (3*SB[W[1], W[2], W[3], W[29]])/2 + 
       (9*SB[W[1], W[2], W[3], W[30]])/2 - (9*SB[W[1], W[2], W[4], W[27]])/
        2 - (9*SB[W[1], W[2], W[4], W[28]])/2 + 
       (3*SB[W[1], W[2], W[4], W[29]])/2 + (9*SB[W[1], W[2], W[4], W[30]])/
        2 - (3*SB[W[1], W[2], W[5], W[27]])/2 - 
       (9*SB[W[1], W[2], W[5], W[28]])/2 + (9*SB[W[1], W[2], W[5], W[29]])/
        2 + (9*SB[W[1], W[2], W[5], W[30]])/2 + 
       3*SB[W[1], W[2], W[11], W[27]] - 3*SB[W[1], W[2], W[11], W[30]] - 
       (9*SB[W[1], W[2], W[12], W[26]])/2 + (9*SB[W[1], W[2], W[12], W[28]])/
        2 + 6*SB[W[1], W[2], W[13], W[27]] - 6*SB[W[1], W[2], W[13], W[29]] + 
       (9*SB[W[1], W[2], W[14], W[28]])/2 - (9*SB[W[1], W[2], W[14], W[30]])/
        2 + (3*SB[W[1], W[2], W[16], W[27]])/2 - 
       (3*SB[W[1], W[2], W[16], W[29]])/2 + 3*SB[W[1], W[2], W[16], W[30]] + 
       (3*SB[W[1], W[2], W[30], W[18]])/2 + (3*SB[W[1], W[2], W[30], W[20]])/
        2 + 6*SB[W[1], W[2], W[30], W[31]] - 3*SB[W[1], W[3], W[1], W[27]] - 
       6*SB[W[1], W[3], W[1], W[29]] + (9*SB[W[1], W[3], W[2], W[26]])/2 - 
       (9*SB[W[1], W[3], W[2], W[27]])/2 + (3*SB[W[1], W[3], W[2], W[29]])/
        2 + (9*SB[W[1], W[3], W[2], W[30]])/2 - 
       3*SB[W[1], W[3], W[3], W[27]] + (3*SB[W[1], W[3], W[4], W[27]])/2 - 
       3*SB[W[1], W[3], W[5], W[27]] - (3*SB[W[1], W[3], W[5], W[29]])/2 + 
       (9*SB[W[1], W[3], W[11], W[27]])/2 - (9*SB[W[1], W[3], W[11], W[30]])/
        2 - 3*SB[W[1], W[3], W[13], W[27]] + 3*SB[W[1], W[3], W[13], W[29]] - 
       (9*SB[W[1], W[3], W[15], W[26]])/2 + (9*SB[W[1], W[3], W[15], W[29]])/
        2 - (9*SB[W[1], W[3], W[18], W[27]])/2 - 
       (3*SB[W[1], W[3], W[18], W[29]])/2 - (3*SB[W[1], W[3], W[27], W[18]])/
        2 - (3*SB[W[1], W[3], W[27], W[20]])/2 - 
       6*SB[W[1], W[3], W[27], W[31]] - 3*SB[W[1], W[4], W[1], W[27]] - 
       (3*SB[W[1], W[4], W[1], W[29]])/2 - (9*SB[W[1], W[4], W[1], W[30]])/
        2 - (9*SB[W[1], W[4], W[2], W[27]])/2 + 
       (3*SB[W[1], W[4], W[2], W[29]])/2 + (3*SB[W[1], W[4], W[3], W[27]])/
        2 - 3*SB[W[1], W[4], W[4], W[27]] - 3*SB[W[1], W[4], W[5], W[27]] + 
       (9*SB[W[1], W[4], W[5], W[28]])/2 + 3*SB[W[1], W[4], W[5], W[29]] + 
       (3*SB[W[1], W[4], W[13], W[27]])/2 - (3*SB[W[1], W[4], W[13], W[29]])/
        2 - (9*SB[W[1], W[4], W[14], W[28]])/2 + 
       (9*SB[W[1], W[4], W[14], W[30]])/2 - (9*SB[W[1], W[4], W[18], W[27]])/
        2 - (3*SB[W[1], W[4], W[18], W[29]])/2 - 
       (3*SB[W[1], W[4], W[27], W[18]])/2 - (3*SB[W[1], W[4], W[27], W[20]])/
        2 - 6*SB[W[1], W[4], W[27], W[31]] + 3*SB[W[1], W[5], W[1], W[29]] - 
       (9*SB[W[1], W[5], W[2], W[26]])/2 - (3*SB[W[1], W[5], W[2], W[27]])/
        2 + (9*SB[W[1], W[5], W[2], W[29]])/2 + 
       (9*SB[W[1], W[5], W[2], W[30]])/2 - (9*SB[W[1], W[5], W[3], W[26]])/
        2 - 3*SB[W[1], W[5], W[3], W[27]] + 3*SB[W[1], W[5], W[3], W[29]] - 
       3*SB[W[1], W[5], W[4], W[27]] + (9*SB[W[1], W[5], W[4], W[28]])/2 + 
       3*SB[W[1], W[5], W[4], W[29]] + 3*SB[W[1], W[5], W[5], W[29]] + 
       (9*SB[W[1], W[5], W[11], W[27]])/2 - (9*SB[W[1], W[5], W[11], W[30]])/
        2 + (9*SB[W[1], W[5], W[12], W[26]])/2 - 
       (9*SB[W[1], W[5], W[12], W[28]])/2 + (3*SB[W[1], W[5], W[13], W[27]])/
        2 - (3*SB[W[1], W[5], W[13], W[29]])/2 + 
       (9*SB[W[1], W[5], W[15], W[26]])/2 - (9*SB[W[1], W[5], W[15], W[29]])/
        2 + (3*SB[W[1], W[5], W[20], W[27]])/2 + 
       (9*SB[W[1], W[5], W[20], W[29]])/2 + (3*SB[W[1], W[5], W[29], W[18]])/
        2 + (3*SB[W[1], W[5], W[29], W[20]])/2 + 
       6*SB[W[1], W[5], W[29], W[31]] + 3*SB[W[1], W[11], W[1], W[27]] + 
       (3*SB[W[1], W[11], W[1], W[29]])/2 + (3*SB[W[1], W[11], W[1], W[30]])/
        2 + (9*SB[W[1], W[11], W[2], W[27]])/2 - 
       (3*SB[W[1], W[11], W[2], W[29]])/2 - (3*SB[W[1], W[11], W[3], W[29]])/
        2 - (9*SB[W[1], W[11], W[3], W[30]])/2 - 
       (3*SB[W[1], W[11], W[4], W[29]])/2 - (9*SB[W[1], W[11], W[4], W[30]])/
        2 + (9*SB[W[1], W[11], W[5], W[27]])/2 - 
       (9*SB[W[1], W[11], W[5], W[30]])/2 - (3*SB[W[1], W[11], W[16], W[27]])/
        2 + (3*SB[W[1], W[11], W[16], W[29]])/2 - 
       3*SB[W[1], W[11], W[16], W[30]] + (9*SB[W[1], W[11], W[18], W[27]])/
        2 + (3*SB[W[1], W[11], W[18], W[29]])/2 + 
       (3*SB[W[1], W[11], W[27], W[18]])/2 + 
       (3*SB[W[1], W[11], W[27], W[20]])/2 + 
       6*SB[W[1], W[11], W[27], W[31]] - (3*SB[W[1], W[11], W[30], W[18]])/
        2 - (3*SB[W[1], W[11], W[30], W[20]])/2 - 
       6*SB[W[1], W[11], W[30], W[31]] + 3*SB[W[1], W[13], W[1], W[27]] + 
       3*SB[W[1], W[13], W[1], W[29]] + 6*SB[W[1], W[13], W[2], W[27]] - 
       6*SB[W[1], W[13], W[2], W[29]] - 3*SB[W[1], W[13], W[3], W[27]] - 
       3*SB[W[1], W[13], W[3], W[29]] - 3*SB[W[1], W[13], W[4], W[27]] - 
       3*SB[W[1], W[13], W[4], W[29]] + 3*SB[W[1], W[13], W[5], W[27]] + 
       3*SB[W[1], W[13], W[5], W[29]] + 6*SB[W[1], W[13], W[13], W[27]] - 
       6*SB[W[1], W[13], W[13], W[29]] + (9*SB[W[1], W[13], W[18], W[27]])/
        2 + (3*SB[W[1], W[13], W[18], W[29]])/2 - 
       (3*SB[W[1], W[13], W[20], W[27]])/2 - 
       (9*SB[W[1], W[13], W[20], W[29]])/2 + 
       (3*SB[W[1], W[13], W[27], W[18]])/2 + 
       (3*SB[W[1], W[13], W[27], W[20]])/2 + 
       6*SB[W[1], W[13], W[27], W[31]] - (3*SB[W[1], W[13], W[29], W[18]])/
        2 - (3*SB[W[1], W[13], W[29], W[20]])/2 - 
       6*SB[W[1], W[13], W[29], W[31]] + 3*SB[W[2], W[1], W[1], W[30]] + 
       3*SB[W[2], W[1], W[2], W[30]] + (9*SB[W[2], W[1], W[3], W[26]])/2 - 
       (9*SB[W[2], W[1], W[3], W[27]])/2 + (3*SB[W[2], W[1], W[3], W[29]])/
        2 + (9*SB[W[2], W[1], W[3], W[30]])/2 - 
       (9*SB[W[2], W[1], W[4], W[27]])/2 - (9*SB[W[2], W[1], W[4], W[28]])/
        2 + (3*SB[W[2], W[1], W[4], W[29]])/2 + 
       (9*SB[W[2], W[1], W[4], W[30]])/2 - (3*SB[W[2], W[1], W[5], W[27]])/
        2 - (9*SB[W[2], W[1], W[5], W[28]])/2 + 
       (9*SB[W[2], W[1], W[5], W[29]])/2 + (9*SB[W[2], W[1], W[5], W[30]])/
        2 + 3*SB[W[2], W[1], W[11], W[27]] - 3*SB[W[2], W[1], W[11], W[30]] - 
       (9*SB[W[2], W[1], W[12], W[26]])/2 + (9*SB[W[2], W[1], W[12], W[28]])/
        2 + 6*SB[W[2], W[1], W[13], W[27]] - 6*SB[W[2], W[1], W[13], W[29]] + 
       (9*SB[W[2], W[1], W[14], W[28]])/2 - (9*SB[W[2], W[1], W[14], W[30]])/
        2 + (3*SB[W[2], W[1], W[16], W[27]])/2 - 
       (3*SB[W[2], W[1], W[16], W[29]])/2 + 3*SB[W[2], W[1], W[16], W[30]] + 
       (3*SB[W[2], W[1], W[30], W[18]])/2 + (3*SB[W[2], W[1], W[30], W[20]])/
        2 + 6*SB[W[2], W[1], W[30], W[31]] + 3*SB[W[2], W[2], W[1], W[30]] + 
       3*SB[W[2], W[2], W[3], W[26]] - 3*SB[W[2], W[2], W[4], W[28]] - 
       3*SB[W[2], W[2], W[5], W[28]] - 3*SB[W[2], W[2], W[12], W[26]] + 
       3*SB[W[2], W[2], W[12], W[28]] + 3*SB[W[2], W[2], W[14], W[28]] - 
       3*SB[W[2], W[2], W[14], W[30]] + (9*SB[W[2], W[3], W[1], W[26]])/2 + 
       (3*SB[W[2], W[3], W[1], W[27]])/2 - (9*SB[W[2], W[3], W[1], W[29]])/
        2 + (9*SB[W[2], W[3], W[1], W[30]])/2 + 
       3*SB[W[2], W[3], W[2], W[26]] + 3*SB[W[2], W[3], W[3], W[26]] + 
       (9*SB[W[2], W[3], W[4], W[26]])/2 + (9*SB[W[2], W[3], W[4], W[27]])/
        2 - (9*SB[W[2], W[3], W[4], W[28]])/2 - 
       (3*SB[W[2], W[3], W[4], W[29]])/2 + (9*SB[W[2], W[3], W[5], W[26]])/
        2 + (3*SB[W[2], W[3], W[5], W[27]])/2 - 
       (9*SB[W[2], W[3], W[5], W[28]])/2 - (9*SB[W[2], W[3], W[5], W[29]])/
        2 - (9*SB[W[2], W[3], W[12], W[26]])/2 + 
       (9*SB[W[2], W[3], W[12], W[28]])/2 - 6*SB[W[2], W[3], W[13], W[27]] + 
       6*SB[W[2], W[3], W[13], W[29]] + (9*SB[W[2], W[3], W[14], W[28]])/2 - 
       (9*SB[W[2], W[3], W[14], W[30]])/2 - 3*SB[W[2], W[3], W[15], W[26]] + 
       3*SB[W[2], W[3], W[15], W[29]] + 3*SB[W[2], W[3], W[17], W[26]] - 
       (3*SB[W[2], W[3], W[17], W[27]])/2 + (3*SB[W[2], W[3], W[17], W[29]])/
        2 + (3*SB[W[2], W[3], W[26], W[18]])/2 + 
       (3*SB[W[2], W[3], W[26], W[20]])/2 + 6*SB[W[2], W[3], W[26], W[31]] - 
       (3*SB[W[2], W[4], W[1], W[27]])/2 - (9*SB[W[2], W[4], W[1], W[28]])/
        2 + (3*SB[W[2], W[4], W[1], W[29]])/2 + 
       (3*SB[W[2], W[4], W[1], W[30]])/2 - (3*SB[W[2], W[4], W[2], W[27]])/
        2 - 6*SB[W[2], W[4], W[2], W[28]] - (3*SB[W[2], W[4], W[2], W[29]])/
        2 - 3*SB[W[2], W[4], W[2], W[30]] + (9*SB[W[2], W[4], W[3], W[26]])/
        2 + (9*SB[W[2], W[4], W[3], W[27]])/2 - 
       (9*SB[W[2], W[4], W[3], W[28]])/2 - (3*SB[W[2], W[4], W[3], W[29]])/
        2 - 3*SB[W[2], W[4], W[4], W[28]] - 3*SB[W[2], W[4], W[11], W[27]] + 
       3*SB[W[2], W[4], W[11], W[30]] - (9*SB[W[2], W[4], W[12], W[26]])/2 + 
       (9*SB[W[2], W[4], W[12], W[28]])/2 + (3*SB[W[2], W[4], W[14], W[28]])/
        2 - (3*SB[W[2], W[4], W[14], W[30]])/2 + 
       (3*SB[W[2], W[4], W[19], W[27]])/2 - 3*SB[W[2], W[4], W[19], W[28]] + 
       (3*SB[W[2], W[4], W[19], W[29]])/2 - (3*SB[W[2], W[4], W[28], W[18]])/
        2 - (3*SB[W[2], W[4], W[28], W[20]])/2 - 
       6*SB[W[2], W[4], W[28], W[31]] - (3*SB[W[2], W[5], W[1], W[27]])/2 - 
       (9*SB[W[2], W[5], W[1], W[28]])/2 + (9*SB[W[2], W[5], W[1], W[29]])/
        2 + (9*SB[W[2], W[5], W[1], W[30]])/2 - 
       3*SB[W[2], W[5], W[2], W[26]] - (3*SB[W[2], W[5], W[2], W[27]])/2 - 
       6*SB[W[2], W[5], W[2], W[28]] - (3*SB[W[2], W[5], W[2], W[29]])/2 + 
       (3*SB[W[2], W[5], W[3], W[26]])/2 + (3*SB[W[2], W[5], W[3], W[27]])/
        2 - (9*SB[W[2], W[5], W[3], W[28]])/2 - 
       (3*SB[W[2], W[5], W[3], W[29]])/2 - 3*SB[W[2], W[5], W[5], W[28]] - 
       (3*SB[W[2], W[5], W[12], W[26]])/2 + (3*SB[W[2], W[5], W[12], W[28]])/
        2 + (9*SB[W[2], W[5], W[14], W[28]])/2 - 
       (9*SB[W[2], W[5], W[14], W[30]])/2 + 3*SB[W[2], W[5], W[15], W[26]] - 
       3*SB[W[2], W[5], W[15], W[29]] + (3*SB[W[2], W[5], W[19], W[27]])/2 - 
       3*SB[W[2], W[5], W[19], W[28]] + (3*SB[W[2], W[5], W[19], W[29]])/2 - 
       (3*SB[W[2], W[5], W[28], W[18]])/2 - (3*SB[W[2], W[5], W[28], W[20]])/
        2 - 6*SB[W[2], W[5], W[28], W[31]] - (9*SB[W[2], W[12], W[1], W[26]])/
        2 + (9*SB[W[2], W[12], W[1], W[28]])/2 + 
       (3*SB[W[2], W[12], W[2], W[27]])/2 + 6*SB[W[2], W[12], W[2], W[28]] + 
       (3*SB[W[2], W[12], W[2], W[29]])/2 - (3*SB[W[2], W[12], W[3], W[26]])/
        2 - (3*SB[W[2], W[12], W[3], W[27]])/2 + 
       (9*SB[W[2], W[12], W[3], W[28]])/2 + (3*SB[W[2], W[12], W[3], W[29]])/
        2 - (9*SB[W[2], W[12], W[4], W[26]])/2 + 
       (3*SB[W[2], W[12], W[4], W[27]])/2 + (3*SB[W[2], W[12], W[4], W[28]])/
        2 + (3*SB[W[2], W[12], W[4], W[29]])/2 - 
       (9*SB[W[2], W[12], W[5], W[26]])/2 - (3*SB[W[2], W[12], W[5], W[27]])/
        2 - (3*SB[W[2], W[12], W[5], W[28]])/2 - 
       (3*SB[W[2], W[12], W[5], W[29]])/2 + 3*SB[W[2], W[12], W[12], W[26]] - 
       3*SB[W[2], W[12], W[12], W[28]] - 3*SB[W[2], W[12], W[17], W[26]] + 
       (3*SB[W[2], W[12], W[17], W[27]])/2 - 
       (3*SB[W[2], W[12], W[17], W[29]])/2 - 
       (3*SB[W[2], W[12], W[19], W[27]])/2 + 
       3*SB[W[2], W[12], W[19], W[28]] - (3*SB[W[2], W[12], W[19], W[29]])/
        2 - (3*SB[W[2], W[12], W[26], W[18]])/2 - 
       (3*SB[W[2], W[12], W[26], W[20]])/2 - 
       6*SB[W[2], W[12], W[26], W[31]] + (3*SB[W[2], W[12], W[28], W[18]])/
        2 + (3*SB[W[2], W[12], W[28], W[20]])/2 + 
       6*SB[W[2], W[12], W[28], W[31]] + (3*SB[W[2], W[14], W[1], W[27]])/2 + 
       (9*SB[W[2], W[14], W[1], W[28]])/2 - (3*SB[W[2], W[14], W[1], W[29]])/
        2 - (3*SB[W[2], W[14], W[1], W[30]])/2 + 
       (3*SB[W[2], W[14], W[2], W[27]])/2 + 6*SB[W[2], W[14], W[2], W[28]] + 
       (3*SB[W[2], W[14], W[2], W[29]])/2 + (9*SB[W[2], W[14], W[3], W[28]])/
        2 - (9*SB[W[2], W[14], W[3], W[30]])/2 - 
       (3*SB[W[2], W[14], W[4], W[27]])/2 - (3*SB[W[2], W[14], W[4], W[28]])/
        2 - (3*SB[W[2], W[14], W[4], W[29]])/2 - 
       (9*SB[W[2], W[14], W[4], W[30]])/2 + (3*SB[W[2], W[14], W[5], W[27]])/
        2 + (3*SB[W[2], W[14], W[5], W[28]])/2 + 
       (3*SB[W[2], W[14], W[5], W[29]])/2 - (9*SB[W[2], W[14], W[5], W[30]])/
        2 - 3*SB[W[2], W[14], W[14], W[28]] + 
       3*SB[W[2], W[14], W[14], W[30]] - (3*SB[W[2], W[14], W[16], W[27]])/
        2 + (3*SB[W[2], W[14], W[16], W[29]])/2 - 
       3*SB[W[2], W[14], W[16], W[30]] - (3*SB[W[2], W[14], W[19], W[27]])/
        2 + 3*SB[W[2], W[14], W[19], W[28]] - 
       (3*SB[W[2], W[14], W[19], W[29]])/2 + 
       (3*SB[W[2], W[14], W[28], W[18]])/2 + 
       (3*SB[W[2], W[14], W[28], W[20]])/2 + 
       6*SB[W[2], W[14], W[28], W[31]] - (3*SB[W[2], W[14], W[30], W[18]])/
        2 - (3*SB[W[2], W[14], W[30], W[20]])/2 - 
       6*SB[W[2], W[14], W[30], W[31]] - 3*SB[W[3], W[1], W[1], W[29]] + 
       (9*SB[W[3], W[1], W[2], W[26]])/2 + (3*SB[W[3], W[1], W[2], W[27]])/
        2 - (9*SB[W[3], W[1], W[2], W[29]])/2 + 
       (9*SB[W[3], W[1], W[2], W[30]])/2 - 6*SB[W[3], W[1], W[3], W[27]] - 
       3*SB[W[3], W[1], W[3], W[29]] - (3*SB[W[3], W[1], W[4], W[27]])/2 - 
       3*SB[W[3], W[1], W[4], W[29]] + (3*SB[W[3], W[1], W[5], W[29]])/2 + 
       (9*SB[W[3], W[1], W[11], W[27]])/2 - (9*SB[W[3], W[1], W[11], W[30]])/
        2 + 3*SB[W[3], W[1], W[13], W[27]] - 3*SB[W[3], W[1], W[13], W[29]] - 
       (9*SB[W[3], W[1], W[15], W[26]])/2 + (9*SB[W[3], W[1], W[15], W[29]])/
        2 - (3*SB[W[3], W[1], W[20], W[27]])/2 - 
       (9*SB[W[3], W[1], W[20], W[29]])/2 - (3*SB[W[3], W[1], W[29], W[18]])/
        2 - (3*SB[W[3], W[1], W[29], W[20]])/2 - 
       6*SB[W[3], W[1], W[29], W[31]] + (9*SB[W[3], W[2], W[1], W[26]])/2 + 
       (3*SB[W[3], W[2], W[1], W[27]])/2 - (9*SB[W[3], W[2], W[1], W[29]])/
        2 + (9*SB[W[3], W[2], W[1], W[30]])/2 + 
       3*SB[W[3], W[2], W[2], W[26]] + 3*SB[W[3], W[2], W[3], W[26]] + 
       (9*SB[W[3], W[2], W[4], W[26]])/2 + (9*SB[W[3], W[2], W[4], W[27]])/
        2 - (9*SB[W[3], W[2], W[4], W[28]])/2 - 
       (3*SB[W[3], W[2], W[4], W[29]])/2 + (9*SB[W[3], W[2], W[5], W[26]])/
        2 + (3*SB[W[3], W[2], W[5], W[27]])/2 - 
       (9*SB[W[3], W[2], W[5], W[28]])/2 - (9*SB[W[3], W[2], W[5], W[29]])/
        2 - (9*SB[W[3], W[2], W[12], W[26]])/2 + 
       (9*SB[W[3], W[2], W[12], W[28]])/2 - 6*SB[W[3], W[2], W[13], W[27]] + 
       6*SB[W[3], W[2], W[13], W[29]] + (9*SB[W[3], W[2], W[14], W[28]])/2 - 
       (9*SB[W[3], W[2], W[14], W[30]])/2 - 3*SB[W[3], W[2], W[15], W[26]] + 
       3*SB[W[3], W[2], W[15], W[29]] + 3*SB[W[3], W[2], W[17], W[26]] - 
       (3*SB[W[3], W[2], W[17], W[27]])/2 + (3*SB[W[3], W[2], W[17], W[29]])/
        2 + (3*SB[W[3], W[2], W[26], W[18]])/2 + 
       (3*SB[W[3], W[2], W[26], W[20]])/2 + 6*SB[W[3], W[2], W[26], W[31]] - 
       3*SB[W[3], W[3], W[1], W[29]] + 3*SB[W[3], W[3], W[2], W[26]] + 
       3*SB[W[3], W[3], W[4], W[27]] - 3*SB[W[3], W[3], W[5], W[29]] - 
       3*SB[W[3], W[3], W[13], W[27]] + 3*SB[W[3], W[3], W[13], W[29]] - 
       3*SB[W[3], W[3], W[15], W[26]] + 3*SB[W[3], W[3], W[15], W[29]] + 
       3*SB[W[3], W[4], W[1], W[27]] - 3*SB[W[3], W[4], W[1], W[29]] - 
       (9*SB[W[3], W[4], W[1], W[30]])/2 + (9*SB[W[3], W[4], W[2], W[26]])/
        2 + (9*SB[W[3], W[4], W[2], W[27]])/2 - 
       (3*SB[W[3], W[4], W[2], W[29]])/2 - (9*SB[W[3], W[4], W[2], W[30]])/
        2 + 3*SB[W[3], W[4], W[3], W[27]] + 3*SB[W[3], W[4], W[4], W[27]] + 
       3*SB[W[3], W[4], W[5], W[27]] + (9*SB[W[3], W[4], W[5], W[28]])/2 - 
       3*SB[W[3], W[4], W[5], W[29]] - (9*SB[W[3], W[4], W[11], W[27]])/2 + 
       (9*SB[W[3], W[4], W[11], W[30]])/2 - (3*SB[W[3], W[4], W[13], W[27]])/
        2 + (3*SB[W[3], W[4], W[13], W[29]])/2 - 
       (9*SB[W[3], W[4], W[14], W[28]])/2 + (9*SB[W[3], W[4], W[14], W[30]])/
        2 - (9*SB[W[3], W[4], W[15], W[26]])/2 + 
       (9*SB[W[3], W[4], W[15], W[29]])/2 + (9*SB[W[3], W[4], W[18], W[27]])/
        2 + (3*SB[W[3], W[4], W[18], W[29]])/2 + 
       (3*SB[W[3], W[4], W[27], W[18]])/2 + (3*SB[W[3], W[4], W[27], W[20]])/
        2 + 6*SB[W[3], W[4], W[27], W[31]] + (3*SB[W[3], W[5], W[1], W[29]])/
        2 + (3*SB[W[3], W[5], W[2], W[27]])/2 - 
       (9*SB[W[3], W[5], W[2], W[29]])/2 - (9*SB[W[3], W[5], W[3], W[26]])/
        2 - (3*SB[W[3], W[5], W[3], W[27]])/2 - 
       3*SB[W[3], W[5], W[3], W[29]] + 3*SB[W[3], W[5], W[4], W[27]] + 
       (9*SB[W[3], W[5], W[4], W[28]])/2 - 3*SB[W[3], W[5], W[4], W[29]] - 
       3*SB[W[3], W[5], W[5], W[29]] + (9*SB[W[3], W[5], W[12], W[26]])/2 - 
       (9*SB[W[3], W[5], W[12], W[28]])/2 - (3*SB[W[3], W[5], W[13], W[27]])/
        2 + (3*SB[W[3], W[5], W[13], W[29]])/2 - 
       (3*SB[W[3], W[5], W[20], W[27]])/2 - (9*SB[W[3], W[5], W[20], W[29]])/
        2 - (3*SB[W[3], W[5], W[29], W[18]])/2 - 
       (3*SB[W[3], W[5], W[29], W[20]])/2 - 6*SB[W[3], W[5], W[29], W[31]] - 
       3*SB[W[3], W[13], W[1], W[27]] - 3*SB[W[3], W[13], W[1], W[29]] - 
       6*SB[W[3], W[13], W[2], W[27]] + 6*SB[W[3], W[13], W[2], W[29]] + 
       3*SB[W[3], W[13], W[3], W[27]] + 3*SB[W[3], W[13], W[3], W[29]] + 
       3*SB[W[3], W[13], W[4], W[27]] + 3*SB[W[3], W[13], W[4], W[29]] - 
       3*SB[W[3], W[13], W[5], W[27]] - 3*SB[W[3], W[13], W[5], W[29]] - 
       6*SB[W[3], W[13], W[13], W[27]] + 6*SB[W[3], W[13], W[13], W[29]] - 
       (9*SB[W[3], W[13], W[18], W[27]])/2 - 
       (3*SB[W[3], W[13], W[18], W[29]])/2 + 
       (3*SB[W[3], W[13], W[20], W[27]])/2 + 
       (9*SB[W[3], W[13], W[20], W[29]])/2 - 
       (3*SB[W[3], W[13], W[27], W[18]])/2 - 
       (3*SB[W[3], W[13], W[27], W[20]])/2 - 
       6*SB[W[3], W[13], W[27], W[31]] + (3*SB[W[3], W[13], W[29], W[18]])/
        2 + (3*SB[W[3], W[13], W[29], W[20]])/2 + 
       6*SB[W[3], W[13], W[29], W[31]] - (9*SB[W[3], W[15], W[1], W[26]])/2 - 
       (3*SB[W[3], W[15], W[1], W[27]])/2 - (3*SB[W[3], W[15], W[2], W[27]])/
        2 + (9*SB[W[3], W[15], W[2], W[29]])/2 + 
       (3*SB[W[3], W[15], W[3], W[26]])/2 + (3*SB[W[3], W[15], W[3], W[27]])/
        2 + 3*SB[W[3], W[15], W[3], W[29]] - (9*SB[W[3], W[15], W[4], W[26]])/
        2 + (9*SB[W[3], W[15], W[4], W[29]])/2 - 
       (9*SB[W[3], W[15], W[5], W[26]])/2 - (3*SB[W[3], W[15], W[5], W[27]])/
        2 - 3*SB[W[3], W[15], W[17], W[26]] + 
       (3*SB[W[3], W[15], W[17], W[27]])/2 - 
       (3*SB[W[3], W[15], W[17], W[29]])/2 + 
       (3*SB[W[3], W[15], W[20], W[27]])/2 + 
       (9*SB[W[3], W[15], W[20], W[29]])/2 - 
       (3*SB[W[3], W[15], W[26], W[18]])/2 - 
       (3*SB[W[3], W[15], W[26], W[20]])/2 - 
       6*SB[W[3], W[15], W[26], W[31]] + (3*SB[W[3], W[15], W[29], W[18]])/
        2 + (3*SB[W[3], W[15], W[29], W[20]])/2 + 
       6*SB[W[3], W[15], W[29], W[31]] - 3*SB[W[4], W[1], W[1], W[30]] + 
       (3*SB[W[4], W[1], W[3], W[27]])/2 - (3*SB[W[4], W[1], W[3], W[29]])/
        2 - (9*SB[W[4], W[1], W[3], W[30]])/2 - 
       3*SB[W[4], W[1], W[4], W[27]] - (3*SB[W[4], W[1], W[4], W[29]])/2 - 
       (9*SB[W[4], W[1], W[4], W[30]])/2 + (3*SB[W[4], W[1], W[5], W[27]])/
        2 + (9*SB[W[4], W[1], W[5], W[28]])/2 + 
       3*SB[W[4], W[1], W[5], W[29]] - (9*SB[W[4], W[1], W[5], W[30]])/2 + 
       (3*SB[W[4], W[1], W[13], W[27]])/2 - (3*SB[W[4], W[1], W[13], W[29]])/
        2 - (9*SB[W[4], W[1], W[14], W[28]])/2 + 
       (9*SB[W[4], W[1], W[14], W[30]])/2 - (3*SB[W[4], W[1], W[16], W[27]])/
        2 + (3*SB[W[4], W[1], W[16], W[29]])/2 - 
       3*SB[W[4], W[1], W[16], W[30]] - (3*SB[W[4], W[1], W[30], W[18]])/2 - 
       (3*SB[W[4], W[1], W[30], W[20]])/2 - 6*SB[W[4], W[1], W[30], W[31]] - 
       3*SB[W[4], W[2], W[2], W[30]] + (9*SB[W[4], W[2], W[3], W[26]])/2 + 
       (9*SB[W[4], W[2], W[3], W[27]])/2 - (3*SB[W[4], W[2], W[3], W[29]])/
        2 - (9*SB[W[4], W[2], W[3], W[30]])/2 - 
       (3*SB[W[4], W[2], W[4], W[27]])/2 - (9*SB[W[4], W[2], W[4], W[28]])/
        2 - (3*SB[W[4], W[2], W[4], W[29]])/2 - 
       (9*SB[W[4], W[2], W[4], W[30]])/2 + (3*SB[W[4], W[2], W[5], W[27]])/
        2 + (3*SB[W[4], W[2], W[5], W[28]])/2 + 
       (3*SB[W[4], W[2], W[5], W[29]])/2 - (9*SB[W[4], W[2], W[5], W[30]])/
        2 - 3*SB[W[4], W[2], W[11], W[27]] + 3*SB[W[4], W[2], W[11], W[30]] - 
       (9*SB[W[4], W[2], W[12], W[26]])/2 + (9*SB[W[4], W[2], W[12], W[28]])/
        2 - (3*SB[W[4], W[2], W[14], W[28]])/2 + 
       (3*SB[W[4], W[2], W[14], W[30]])/2 - (3*SB[W[4], W[2], W[16], W[27]])/
        2 + (3*SB[W[4], W[2], W[16], W[29]])/2 - 
       3*SB[W[4], W[2], W[16], W[30]] - (3*SB[W[4], W[2], W[30], W[18]])/2 - 
       (3*SB[W[4], W[2], W[30], W[20]])/2 - 6*SB[W[4], W[2], W[30], W[31]] + 
       3*SB[W[4], W[3], W[1], W[27]] - 3*SB[W[4], W[3], W[1], W[29]] - 
       (9*SB[W[4], W[3], W[1], W[30]])/2 + (9*SB[W[4], W[3], W[2], W[26]])/
        2 + (9*SB[W[4], W[3], W[2], W[27]])/2 - 
       (3*SB[W[4], W[3], W[2], W[29]])/2 - (9*SB[W[4], W[3], W[2], W[30]])/
        2 + 3*SB[W[4], W[3], W[3], W[27]] + 3*SB[W[4], W[3], W[4], W[27]] + 
       3*SB[W[4], W[3], W[5], W[27]] + (9*SB[W[4], W[3], W[5], W[28]])/2 - 
       3*SB[W[4], W[3], W[5], W[29]] - (9*SB[W[4], W[3], W[11], W[27]])/2 + 
       (9*SB[W[4], W[3], W[11], W[30]])/2 - (3*SB[W[4], W[3], W[13], W[27]])/
        2 + (3*SB[W[4], W[3], W[13], W[29]])/2 - 
       (9*SB[W[4], W[3], W[14], W[28]])/2 + (9*SB[W[4], W[3], W[14], W[30]])/
        2 - (9*SB[W[4], W[3], W[15], W[26]])/2 + 
       (9*SB[W[4], W[3], W[15], W[29]])/2 + (9*SB[W[4], W[3], W[18], W[27]])/
        2 + (3*SB[W[4], W[3], W[18], W[29]])/2 + 
       (3*SB[W[4], W[3], W[27], W[18]])/2 + (3*SB[W[4], W[3], W[27], W[20]])/
        2 + 6*SB[W[4], W[3], W[27], W[31]] - 3*SB[W[4], W[4], W[1], W[30]] - 
       3*SB[W[4], W[4], W[2], W[30]] + 3*SB[W[4], W[4], W[3], W[27]] + 
       3*SB[W[4], W[4], W[5], W[28]] - 3*SB[W[4], W[4], W[11], W[27]] + 
       3*SB[W[4], W[4], W[11], W[30]] - 3*SB[W[4], W[4], W[14], W[28]] + 
       3*SB[W[4], W[4], W[14], W[30]] + (3*SB[W[4], W[5], W[1], W[27]])/2 + 
       (9*SB[W[4], W[5], W[1], W[28]])/2 + 3*SB[W[4], W[5], W[1], W[29]] - 
       (9*SB[W[4], W[5], W[1], W[30]])/2 - (9*SB[W[4], W[5], W[2], W[26]])/
        2 + (3*SB[W[4], W[5], W[2], W[27]])/2 + 
       6*SB[W[4], W[5], W[2], W[28]] + (3*SB[W[4], W[5], W[2], W[29]])/2 - 
       (9*SB[W[4], W[5], W[2], W[30]])/2 - (9*SB[W[4], W[5], W[3], W[26]])/
        2 + 3*SB[W[4], W[5], W[3], W[27]] + (9*SB[W[4], W[5], W[3], W[28]])/
        2 + (3*SB[W[4], W[5], W[3], W[29]])/2 + 
       3*SB[W[4], W[5], W[4], W[28]] + 3*SB[W[4], W[5], W[5], W[28]] - 
       (9*SB[W[4], W[5], W[11], W[27]])/2 + (9*SB[W[4], W[5], W[11], W[30]])/
        2 + (9*SB[W[4], W[5], W[12], W[26]])/2 - 
       (9*SB[W[4], W[5], W[12], W[28]])/2 - (9*SB[W[4], W[5], W[14], W[28]])/
        2 + (9*SB[W[4], W[5], W[14], W[30]])/2 + 
       (9*SB[W[4], W[5], W[15], W[26]])/2 - (9*SB[W[4], W[5], W[15], W[29]])/
        2 - (3*SB[W[4], W[5], W[19], W[27]])/2 + 
       3*SB[W[4], W[5], W[19], W[28]] - (3*SB[W[4], W[5], W[19], W[29]])/2 + 
       (3*SB[W[4], W[5], W[28], W[18]])/2 + (3*SB[W[4], W[5], W[28], W[20]])/
        2 + 6*SB[W[4], W[5], W[28], W[31]] - 3*SB[W[4], W[11], W[1], W[27]] - 
       (3*SB[W[4], W[11], W[1], W[29]])/2 - (3*SB[W[4], W[11], W[1], W[30]])/
        2 - (9*SB[W[4], W[11], W[2], W[27]])/2 + 
       (3*SB[W[4], W[11], W[2], W[29]])/2 + (3*SB[W[4], W[11], W[3], W[29]])/
        2 + (9*SB[W[4], W[11], W[3], W[30]])/2 + 
       (3*SB[W[4], W[11], W[4], W[29]])/2 + (9*SB[W[4], W[11], W[4], W[30]])/
        2 - (9*SB[W[4], W[11], W[5], W[27]])/2 + 
       (9*SB[W[4], W[11], W[5], W[30]])/2 + (3*SB[W[4], W[11], W[16], W[27]])/
        2 - (3*SB[W[4], W[11], W[16], W[29]])/2 + 
       3*SB[W[4], W[11], W[16], W[30]] - (9*SB[W[4], W[11], W[18], W[27]])/
        2 - (3*SB[W[4], W[11], W[18], W[29]])/2 - 
       (3*SB[W[4], W[11], W[27], W[18]])/2 - 
       (3*SB[W[4], W[11], W[27], W[20]])/2 - 
       6*SB[W[4], W[11], W[27], W[31]] + (3*SB[W[4], W[11], W[30], W[18]])/
        2 + (3*SB[W[4], W[11], W[30], W[20]])/2 + 
       6*SB[W[4], W[11], W[30], W[31]] - (3*SB[W[4], W[14], W[1], W[27]])/2 - 
       (9*SB[W[4], W[14], W[1], W[28]])/2 + (3*SB[W[4], W[14], W[1], W[29]])/
        2 + (3*SB[W[4], W[14], W[1], W[30]])/2 - 
       (3*SB[W[4], W[14], W[2], W[27]])/2 - 6*SB[W[4], W[14], W[2], W[28]] - 
       (3*SB[W[4], W[14], W[2], W[29]])/2 - (9*SB[W[4], W[14], W[3], W[28]])/
        2 + (9*SB[W[4], W[14], W[3], W[30]])/2 + 
       (3*SB[W[4], W[14], W[4], W[27]])/2 + (3*SB[W[4], W[14], W[4], W[28]])/
        2 + (3*SB[W[4], W[14], W[4], W[29]])/2 + 
       (9*SB[W[4], W[14], W[4], W[30]])/2 - (3*SB[W[4], W[14], W[5], W[27]])/
        2 - (3*SB[W[4], W[14], W[5], W[28]])/2 - 
       (3*SB[W[4], W[14], W[5], W[29]])/2 + (9*SB[W[4], W[14], W[5], W[30]])/
        2 + 3*SB[W[4], W[14], W[14], W[28]] - 
       3*SB[W[4], W[14], W[14], W[30]] + (3*SB[W[4], W[14], W[16], W[27]])/
        2 - (3*SB[W[4], W[14], W[16], W[29]])/2 + 
       3*SB[W[4], W[14], W[16], W[30]] + (3*SB[W[4], W[14], W[19], W[27]])/
        2 - 3*SB[W[4], W[14], W[19], W[28]] + 
       (3*SB[W[4], W[14], W[19], W[29]])/2 - 
       (3*SB[W[4], W[14], W[28], W[18]])/2 - 
       (3*SB[W[4], W[14], W[28], W[20]])/2 - 
       6*SB[W[4], W[14], W[28], W[31]] + (3*SB[W[4], W[14], W[30], W[18]])/
        2 + (3*SB[W[4], W[14], W[30], W[20]])/2 + 
       6*SB[W[4], W[14], W[30], W[31]] + 3*SB[W[5], W[1], W[1], W[29]] - 
       (9*SB[W[5], W[1], W[2], W[26]])/2 - (3*SB[W[5], W[1], W[2], W[27]])/
        2 + (9*SB[W[5], W[1], W[2], W[29]])/2 + 
       (9*SB[W[5], W[1], W[2], W[30]])/2 - (9*SB[W[5], W[1], W[3], W[26]])/
        2 - 3*SB[W[5], W[1], W[3], W[27]] + 3*SB[W[5], W[1], W[3], W[29]] - 
       3*SB[W[5], W[1], W[4], W[27]] + (9*SB[W[5], W[1], W[4], W[28]])/2 + 
       3*SB[W[5], W[1], W[4], W[29]] + 3*SB[W[5], W[1], W[5], W[29]] + 
       (9*SB[W[5], W[1], W[11], W[27]])/2 - (9*SB[W[5], W[1], W[11], W[30]])/
        2 + (9*SB[W[5], W[1], W[12], W[26]])/2 - 
       (9*SB[W[5], W[1], W[12], W[28]])/2 + (3*SB[W[5], W[1], W[13], W[27]])/
        2 - (3*SB[W[5], W[1], W[13], W[29]])/2 + 
       (9*SB[W[5], W[1], W[15], W[26]])/2 - (9*SB[W[5], W[1], W[15], W[29]])/
        2 + (3*SB[W[5], W[1], W[20], W[27]])/2 + 
       (9*SB[W[5], W[1], W[20], W[29]])/2 + (3*SB[W[5], W[1], W[29], W[18]])/
        2 + (3*SB[W[5], W[1], W[29], W[20]])/2 + 
       6*SB[W[5], W[1], W[29], W[31]] - (9*SB[W[5], W[2], W[1], W[26]])/2 - 
       (3*SB[W[5], W[2], W[1], W[27]])/2 + (9*SB[W[5], W[2], W[1], W[29]])/
        2 + (9*SB[W[5], W[2], W[1], W[30]])/2 - 
       3*SB[W[5], W[2], W[2], W[26]] - (9*SB[W[5], W[2], W[4], W[26]])/2 + 
       (3*SB[W[5], W[2], W[4], W[27]])/2 + (3*SB[W[5], W[2], W[4], W[28]])/
        2 + (3*SB[W[5], W[2], W[4], W[29]])/2 - 
       (9*SB[W[5], W[2], W[5], W[26]])/2 - (3*SB[W[5], W[2], W[5], W[27]])/
        2 - (9*SB[W[5], W[2], W[5], W[28]])/2 - 
       (3*SB[W[5], W[2], W[5], W[29]])/2 + (3*SB[W[5], W[2], W[12], W[26]])/
        2 - (3*SB[W[5], W[2], W[12], W[28]])/2 + 
       (9*SB[W[5], W[2], W[14], W[28]])/2 - (9*SB[W[5], W[2], W[14], W[30]])/
        2 + 3*SB[W[5], W[2], W[15], W[26]] - 3*SB[W[5], W[2], W[15], W[29]] - 
       3*SB[W[5], W[2], W[17], W[26]] + (3*SB[W[5], W[2], W[17], W[27]])/2 - 
       (3*SB[W[5], W[2], W[17], W[29]])/2 - (3*SB[W[5], W[2], W[26], W[18]])/
        2 - (3*SB[W[5], W[2], W[26], W[20]])/2 - 
       6*SB[W[5], W[2], W[26], W[31]] - (9*SB[W[5], W[3], W[1], W[26]])/2 - 
       (3*SB[W[5], W[3], W[1], W[27]])/2 + (3*SB[W[5], W[3], W[1], W[29]])/
        2 - 3*SB[W[5], W[3], W[3], W[26]] - (9*SB[W[5], W[3], W[4], W[26]])/
        2 + 3*SB[W[5], W[3], W[4], W[27]] + (9*SB[W[5], W[3], W[4], W[28]])/
        2 + (3*SB[W[5], W[3], W[4], W[29]])/2 - 
       (9*SB[W[5], W[3], W[5], W[26]])/2 - (3*SB[W[5], W[3], W[5], W[27]])/
        2 - 3*SB[W[5], W[3], W[5], W[29]] + (9*SB[W[5], W[3], W[12], W[26]])/
        2 - (9*SB[W[5], W[3], W[12], W[28]])/2 - 
       (3*SB[W[5], W[3], W[13], W[27]])/2 + (3*SB[W[5], W[3], W[13], W[29]])/
        2 - 3*SB[W[5], W[3], W[17], W[26]] + (3*SB[W[5], W[3], W[17], W[27]])/
        2 - (3*SB[W[5], W[3], W[17], W[29]])/2 - 
       (3*SB[W[5], W[3], W[26], W[18]])/2 - (3*SB[W[5], W[3], W[26], W[20]])/
        2 - 6*SB[W[5], W[3], W[26], W[31]] + (3*SB[W[5], W[4], W[1], W[27]])/
        2 + (9*SB[W[5], W[4], W[1], W[28]])/2 + 
       3*SB[W[5], W[4], W[1], W[29]] - (9*SB[W[5], W[4], W[1], W[30]])/2 - 
       (9*SB[W[5], W[4], W[2], W[26]])/2 + (3*SB[W[5], W[4], W[2], W[27]])/
        2 + 6*SB[W[5], W[4], W[2], W[28]] + (3*SB[W[5], W[4], W[2], W[29]])/
        2 - (9*SB[W[5], W[4], W[2], W[30]])/2 - 
       (9*SB[W[5], W[4], W[3], W[26]])/2 + 3*SB[W[5], W[4], W[3], W[27]] + 
       (9*SB[W[5], W[4], W[3], W[28]])/2 + (3*SB[W[5], W[4], W[3], W[29]])/
        2 + 3*SB[W[5], W[4], W[4], W[28]] + 3*SB[W[5], W[4], W[5], W[28]] - 
       (9*SB[W[5], W[4], W[11], W[27]])/2 + (9*SB[W[5], W[4], W[11], W[30]])/
        2 + (9*SB[W[5], W[4], W[12], W[26]])/2 - 
       (9*SB[W[5], W[4], W[12], W[28]])/2 - (9*SB[W[5], W[4], W[14], W[28]])/
        2 + (9*SB[W[5], W[4], W[14], W[30]])/2 + 
       (9*SB[W[5], W[4], W[15], W[26]])/2 - (9*SB[W[5], W[4], W[15], W[29]])/
        2 - (3*SB[W[5], W[4], W[19], W[27]])/2 + 
       3*SB[W[5], W[4], W[19], W[28]] - (3*SB[W[5], W[4], W[19], W[29]])/2 + 
       (3*SB[W[5], W[4], W[28], W[18]])/2 + (3*SB[W[5], W[4], W[28], W[20]])/
        2 + 6*SB[W[5], W[4], W[28], W[31]] + 3*SB[W[5], W[5], W[1], W[29]] - 
       3*SB[W[5], W[5], W[2], W[26]] - 3*SB[W[5], W[5], W[3], W[26]] + 
       3*SB[W[5], W[5], W[4], W[28]] + 3*SB[W[5], W[5], W[12], W[26]] - 
       3*SB[W[5], W[5], W[12], W[28]] + 3*SB[W[5], W[5], W[15], W[26]] - 
       3*SB[W[5], W[5], W[15], W[29]] + (9*SB[W[5], W[12], W[1], W[26]])/2 - 
       (9*SB[W[5], W[12], W[1], W[28]])/2 - (3*SB[W[5], W[12], W[2], W[27]])/
        2 - 6*SB[W[5], W[12], W[2], W[28]] - (3*SB[W[5], W[12], W[2], W[29]])/
        2 + (3*SB[W[5], W[12], W[3], W[26]])/2 + 
       (3*SB[W[5], W[12], W[3], W[27]])/2 - (9*SB[W[5], W[12], W[3], W[28]])/
        2 - (3*SB[W[5], W[12], W[3], W[29]])/2 + 
       (9*SB[W[5], W[12], W[4], W[26]])/2 - (3*SB[W[5], W[12], W[4], W[27]])/
        2 - (3*SB[W[5], W[12], W[4], W[28]])/2 - 
       (3*SB[W[5], W[12], W[4], W[29]])/2 + (9*SB[W[5], W[12], W[5], W[26]])/
        2 + (3*SB[W[5], W[12], W[5], W[27]])/2 + 
       (3*SB[W[5], W[12], W[5], W[28]])/2 + (3*SB[W[5], W[12], W[5], W[29]])/
        2 - 3*SB[W[5], W[12], W[12], W[26]] + 
       3*SB[W[5], W[12], W[12], W[28]] + 3*SB[W[5], W[12], W[17], W[26]] - 
       (3*SB[W[5], W[12], W[17], W[27]])/2 + 
       (3*SB[W[5], W[12], W[17], W[29]])/2 + 
       (3*SB[W[5], W[12], W[19], W[27]])/2 - 
       3*SB[W[5], W[12], W[19], W[28]] + (3*SB[W[5], W[12], W[19], W[29]])/
        2 + (3*SB[W[5], W[12], W[26], W[18]])/2 + 
       (3*SB[W[5], W[12], W[26], W[20]])/2 + 
       6*SB[W[5], W[12], W[26], W[31]] - (3*SB[W[5], W[12], W[28], W[18]])/
        2 - (3*SB[W[5], W[12], W[28], W[20]])/2 - 
       6*SB[W[5], W[12], W[28], W[31]] + (9*SB[W[5], W[15], W[1], W[26]])/2 + 
       (3*SB[W[5], W[15], W[1], W[27]])/2 + (3*SB[W[5], W[15], W[2], W[27]])/
        2 - (9*SB[W[5], W[15], W[2], W[29]])/2 - 
       (3*SB[W[5], W[15], W[3], W[26]])/2 - (3*SB[W[5], W[15], W[3], W[27]])/
        2 - 3*SB[W[5], W[15], W[3], W[29]] + (9*SB[W[5], W[15], W[4], W[26]])/
        2 - (9*SB[W[5], W[15], W[4], W[29]])/2 + 
       (9*SB[W[5], W[15], W[5], W[26]])/2 + (3*SB[W[5], W[15], W[5], W[27]])/
        2 + 3*SB[W[5], W[15], W[17], W[26]] - 
       (3*SB[W[5], W[15], W[17], W[27]])/2 + 
       (3*SB[W[5], W[15], W[17], W[29]])/2 - 
       (3*SB[W[5], W[15], W[20], W[27]])/2 - 
       (9*SB[W[5], W[15], W[20], W[29]])/2 + 
       (3*SB[W[5], W[15], W[26], W[18]])/2 + 
       (3*SB[W[5], W[15], W[26], W[20]])/2 + 
       6*SB[W[5], W[15], W[26], W[31]] - (3*SB[W[5], W[15], W[29], W[18]])/
        2 - (3*SB[W[5], W[15], W[29], W[20]])/2 - 
       6*SB[W[5], W[15], W[29], W[31]] + (9*SB[W[27]]*Zeta[3])/2 + 
       3*SB[W[28]]*Zeta[3] + (9*SB[W[29]]*Zeta[3])/2, 
     f[4, 10, 3] -> d37s[3]*SB[W[16]] + d37s[3]*SB[W[19]] + 
       4*d37s[3]*SB[W[31]] - (3*Pi^2*SB[W[1], W[26]])/4 - 
       (3*Pi^2*SB[W[1], W[27]])/4 - (Pi^2*SB[W[1], W[28]])/2 + 
       (Pi^2*SB[W[1], W[29]])/4 + (Pi^2*SB[W[2], W[26]])/4 - 
       (3*Pi^2*SB[W[2], W[27]])/4 - Pi^2*SB[W[2], W[28]] - 
       (3*Pi^2*SB[W[2], W[29]])/4 + (Pi^2*SB[W[2], W[30]])/2 - 
       (3*Pi^2*SB[W[3], W[28]])/4 - Pi^2*SB[W[3], W[29]] - 
       (3*Pi^2*SB[W[3], W[30]])/4 - (3*Pi^2*SB[W[4], W[26]])/4 + 
       (Pi^2*SB[W[4], W[27]])/4 + (Pi^2*SB[W[4], W[28]])/2 - 
       (3*Pi^2*SB[W[4], W[29]])/4 - Pi^2*SB[W[4], W[30]] - 
       (3*Pi^2*SB[W[5], W[26]])/4 - (3*Pi^2*SB[W[5], W[27]])/4 + 
       (Pi^2*SB[W[5], W[29]])/4 - (Pi^2*SB[W[5], W[30]])/2 - 
       (Pi^2*SB[W[16], W[28]])/4 - (3*Pi^2*SB[W[16], W[30]])/4 - 
       (Pi^2*SB[W[17], W[26]])/2 - (Pi^2*SB[W[17], W[28]])/4 + 
       (Pi^2*SB[W[17], W[30]])/4 - (Pi^2*SB[W[18], W[27]])/2 + 
       (Pi^2*SB[W[18], W[28]])/4 - (Pi^2*SB[W[18], W[30]])/4 - 
       (3*Pi^2*SB[W[19], W[28]])/4 - (Pi^2*SB[W[19], W[30]])/4 + 
       (Pi^2*SB[W[20], W[28]])/4 - (Pi^2*SB[W[20], W[29]])/2 + 
       (Pi^2*SB[W[20], W[30]])/4 - (Pi^2*SB[W[26], W[16]])/4 - 
       (Pi^2*SB[W[26], W[19]])/4 - Pi^2*SB[W[26], W[31]] - 
       (Pi^2*SB[W[27], W[16]])/4 - (Pi^2*SB[W[27], W[19]])/4 - 
       Pi^2*SB[W[27], W[31]] - (Pi^2*SB[W[28], W[16]])/4 - 
       (Pi^2*SB[W[28], W[19]])/4 - Pi^2*SB[W[28], W[31]] - 
       (Pi^2*SB[W[29], W[16]])/4 - (Pi^2*SB[W[29], W[19]])/4 - 
       Pi^2*SB[W[29], W[31]] - (Pi^2*SB[W[30], W[16]])/4 - 
       (Pi^2*SB[W[30], W[19]])/4 - Pi^2*SB[W[30], W[31]] + 
       3*SB[W[1], W[1], W[2], W[30]] - 3*SB[W[1], W[1], W[3], W[27]] - 
       3*SB[W[1], W[1], W[4], W[27]] + 3*SB[W[1], W[1], W[5], W[29]] + 
       3*SB[W[1], W[1], W[11], W[27]] - 3*SB[W[1], W[1], W[11], W[30]] + 
       3*SB[W[1], W[1], W[13], W[27]] - 3*SB[W[1], W[1], W[13], W[29]] + 
       3*SB[W[1], W[2], W[1], W[30]] + 3*SB[W[1], W[2], W[2], W[30]] + 
       (9*SB[W[1], W[2], W[3], W[26]])/2 - (9*SB[W[1], W[2], W[3], W[27]])/
        2 - (3*SB[W[1], W[2], W[3], W[28]])/2 + 
       (9*SB[W[1], W[2], W[3], W[30]])/2 - (9*SB[W[1], W[2], W[4], W[27]])/
        2 - 3*SB[W[1], W[2], W[4], W[28]] + 3*SB[W[1], W[2], W[4], W[30]] - 
       3*SB[W[1], W[2], W[5], W[28]] + (9*SB[W[1], W[2], W[5], W[29]])/2 + 
       3*SB[W[1], W[2], W[5], W[30]] + (9*SB[W[1], W[2], W[11], W[27]])/2 - 
       (9*SB[W[1], W[2], W[11], W[30]])/2 - (9*SB[W[1], W[2], W[12], W[26]])/
        2 + (9*SB[W[1], W[2], W[12], W[28]])/2 + 
       (9*SB[W[1], W[2], W[13], W[27]])/2 - (9*SB[W[1], W[2], W[13], W[29]])/
        2 + (3*SB[W[1], W[2], W[14], W[28]])/2 - 
       (3*SB[W[1], W[2], W[14], W[30]])/2 + (3*SB[W[1], W[2], W[16], W[28]])/
        2 + (9*SB[W[1], W[2], W[16], W[30]])/2 + 
       (3*SB[W[1], W[2], W[30], W[16]])/2 + (3*SB[W[1], W[2], W[30], W[19]])/
        2 + 6*SB[W[1], W[2], W[30], W[31]] - (9*SB[W[1], W[3], W[1], W[27]])/
        2 - (3*SB[W[1], W[3], W[1], W[28]])/2 - 
       (9*SB[W[1], W[3], W[1], W[29]])/2 - (3*SB[W[1], W[3], W[1], W[30]])/
        2 + (9*SB[W[1], W[3], W[2], W[26]])/2 - 
       (9*SB[W[1], W[3], W[2], W[27]])/2 - (3*SB[W[1], W[3], W[2], W[28]])/
        2 + (9*SB[W[1], W[3], W[2], W[30]])/2 - 
       3*SB[W[1], W[3], W[3], W[27]] - (9*SB[W[1], W[3], W[5], W[27]])/2 + 
       (3*SB[W[1], W[3], W[5], W[28]])/2 + (3*SB[W[1], W[3], W[5], W[29]])/
        2 + (3*SB[W[1], W[3], W[5], W[30]])/2 + 
       3*SB[W[1], W[3], W[11], W[27]] - 3*SB[W[1], W[3], W[11], W[30]] + 
       (3*SB[W[1], W[3], W[13], W[27]])/2 - (3*SB[W[1], W[3], W[13], W[29]])/
        2 - (9*SB[W[1], W[3], W[15], W[26]])/2 + 
       (9*SB[W[1], W[3], W[15], W[29]])/2 - 3*SB[W[1], W[3], W[18], W[27]] + 
       (3*SB[W[1], W[3], W[18], W[28]])/2 - (3*SB[W[1], W[3], W[18], W[30]])/
        2 - (3*SB[W[1], W[3], W[27], W[16]])/2 - 
       (3*SB[W[1], W[3], W[27], W[19]])/2 - 6*SB[W[1], W[3], W[27], W[31]] - 
       (9*SB[W[1], W[4], W[1], W[27]])/2 - (3*SB[W[1], W[4], W[1], W[28]])/
        2 - 3*SB[W[1], W[4], W[1], W[30]] - (9*SB[W[1], W[4], W[2], W[27]])/
        2 - (3*SB[W[1], W[4], W[2], W[28]])/2 + 
       (3*SB[W[1], W[4], W[2], W[30]])/2 - 3*SB[W[1], W[4], W[4], W[27]] - 
       (9*SB[W[1], W[4], W[5], W[27]])/2 + 3*SB[W[1], W[4], W[5], W[28]] + 
       (9*SB[W[1], W[4], W[5], W[29]])/2 + (3*SB[W[1], W[4], W[5], W[30]])/
        2 + (9*SB[W[1], W[4], W[13], W[27]])/2 - 
       (9*SB[W[1], W[4], W[13], W[29]])/2 - (3*SB[W[1], W[4], W[14], W[28]])/
        2 + (3*SB[W[1], W[4], W[14], W[30]])/2 - 
       3*SB[W[1], W[4], W[18], W[27]] + (3*SB[W[1], W[4], W[18], W[28]])/2 - 
       (3*SB[W[1], W[4], W[18], W[30]])/2 - (3*SB[W[1], W[4], W[27], W[16]])/
        2 - (3*SB[W[1], W[4], W[27], W[19]])/2 - 
       6*SB[W[1], W[4], W[27], W[31]] + 3*SB[W[1], W[5], W[1], W[29]] - 
       (9*SB[W[1], W[5], W[2], W[26]])/2 + (3*SB[W[1], W[5], W[2], W[28]])/
        2 + (9*SB[W[1], W[5], W[2], W[29]])/2 + 
       3*SB[W[1], W[5], W[2], W[30]] - (9*SB[W[1], W[5], W[3], W[26]])/2 - 
       (9*SB[W[1], W[5], W[3], W[27]])/2 + (3*SB[W[1], W[5], W[3], W[28]])/
        2 + 6*SB[W[1], W[5], W[3], W[29]] + (3*SB[W[1], W[5], W[3], W[30]])/
        2 - (9*SB[W[1], W[5], W[4], W[27]])/2 + 
       3*SB[W[1], W[5], W[4], W[28]] + (9*SB[W[1], W[5], W[4], W[29]])/2 + 
       (3*SB[W[1], W[5], W[4], W[30]])/2 + 3*SB[W[1], W[5], W[5], W[29]] + 
       (9*SB[W[1], W[5], W[11], W[27]])/2 - (9*SB[W[1], W[5], W[11], W[30]])/
        2 + (9*SB[W[1], W[5], W[12], W[26]])/2 - 
       (9*SB[W[1], W[5], W[12], W[28]])/2 + (9*SB[W[1], W[5], W[13], W[27]])/
        2 - (9*SB[W[1], W[5], W[13], W[29]])/2 + 
       (9*SB[W[1], W[5], W[15], W[26]])/2 - (9*SB[W[1], W[5], W[15], W[29]])/
        2 - (3*SB[W[1], W[5], W[20], W[28]])/2 + 
       3*SB[W[1], W[5], W[20], W[29]] - (3*SB[W[1], W[5], W[20], W[30]])/2 + 
       (3*SB[W[1], W[5], W[29], W[16]])/2 + (3*SB[W[1], W[5], W[29], W[19]])/
        2 + 6*SB[W[1], W[5], W[29], W[31]] + (9*SB[W[1], W[11], W[1], W[27]])/
        2 + (3*SB[W[1], W[11], W[1], W[28]])/2 + 
       (9*SB[W[1], W[11], W[2], W[27]])/2 + (3*SB[W[1], W[11], W[2], W[28]])/
        2 + (3*SB[W[1], W[11], W[3], W[28]])/2 - 
       (9*SB[W[1], W[11], W[3], W[30]])/2 - (3*SB[W[1], W[11], W[4], W[27]])/
        2 - (3*SB[W[1], W[11], W[4], W[28]])/2 - 
       3*SB[W[1], W[11], W[4], W[30]] + (9*SB[W[1], W[11], W[5], W[27]])/2 - 
       (9*SB[W[1], W[11], W[5], W[30]])/2 - (3*SB[W[1], W[11], W[16], W[28]])/
        2 - (9*SB[W[1], W[11], W[16], W[30]])/2 + 
       3*SB[W[1], W[11], W[18], W[27]] - (3*SB[W[1], W[11], W[18], W[28]])/
        2 + (3*SB[W[1], W[11], W[18], W[30]])/2 + 
       (3*SB[W[1], W[11], W[27], W[16]])/2 + 
       (3*SB[W[1], W[11], W[27], W[19]])/2 + 
       6*SB[W[1], W[11], W[27], W[31]] - (3*SB[W[1], W[11], W[30], W[16]])/
        2 - (3*SB[W[1], W[11], W[30], W[19]])/2 - 
       6*SB[W[1], W[11], W[30], W[31]] + (9*SB[W[1], W[13], W[1], W[27]])/2 + 
       (3*SB[W[1], W[13], W[1], W[28]])/2 + (3*SB[W[1], W[13], W[1], W[29]])/
        2 + (3*SB[W[1], W[13], W[1], W[30]])/2 + 
       (9*SB[W[1], W[13], W[2], W[27]])/2 - (9*SB[W[1], W[13], W[2], W[29]])/
        2 - (3*SB[W[1], W[13], W[3], W[28]])/2 - 
       6*SB[W[1], W[13], W[3], W[29]] - (3*SB[W[1], W[13], W[3], W[30]])/2 + 
       (3*SB[W[1], W[13], W[4], W[27]])/2 + (3*SB[W[1], W[13], W[4], W[28]])/
        2 - (9*SB[W[1], W[13], W[4], W[29]])/2 - 
       (3*SB[W[1], W[13], W[4], W[30]])/2 + (9*SB[W[1], W[13], W[5], W[27]])/
        2 - (3*SB[W[1], W[13], W[5], W[28]])/2 - 
       (3*SB[W[1], W[13], W[5], W[29]])/2 - (3*SB[W[1], W[13], W[5], W[30]])/
        2 - 3*SB[W[1], W[13], W[13], W[27]] + 
       3*SB[W[1], W[13], W[13], W[29]] + 3*SB[W[1], W[13], W[18], W[27]] - 
       (3*SB[W[1], W[13], W[18], W[28]])/2 + 
       (3*SB[W[1], W[13], W[18], W[30]])/2 + 
       (3*SB[W[1], W[13], W[20], W[28]])/2 - 
       3*SB[W[1], W[13], W[20], W[29]] + (3*SB[W[1], W[13], W[20], W[30]])/
        2 + (3*SB[W[1], W[13], W[27], W[16]])/2 + 
       (3*SB[W[1], W[13], W[27], W[19]])/2 + 
       6*SB[W[1], W[13], W[27], W[31]] - (3*SB[W[1], W[13], W[29], W[16]])/
        2 - (3*SB[W[1], W[13], W[29], W[19]])/2 - 
       6*SB[W[1], W[13], W[29], W[31]] + 3*SB[W[2], W[1], W[1], W[30]] + 
       3*SB[W[2], W[1], W[2], W[30]] + (9*SB[W[2], W[1], W[3], W[26]])/2 - 
       (9*SB[W[2], W[1], W[3], W[27]])/2 - (3*SB[W[2], W[1], W[3], W[28]])/
        2 + (9*SB[W[2], W[1], W[3], W[30]])/2 - 
       (9*SB[W[2], W[1], W[4], W[27]])/2 - 3*SB[W[2], W[1], W[4], W[28]] + 
       3*SB[W[2], W[1], W[4], W[30]] - 3*SB[W[2], W[1], W[5], W[28]] + 
       (9*SB[W[2], W[1], W[5], W[29]])/2 + 3*SB[W[2], W[1], W[5], W[30]] + 
       (9*SB[W[2], W[1], W[11], W[27]])/2 - (9*SB[W[2], W[1], W[11], W[30]])/
        2 - (9*SB[W[2], W[1], W[12], W[26]])/2 + 
       (9*SB[W[2], W[1], W[12], W[28]])/2 + (9*SB[W[2], W[1], W[13], W[27]])/
        2 - (9*SB[W[2], W[1], W[13], W[29]])/2 + 
       (3*SB[W[2], W[1], W[14], W[28]])/2 - (3*SB[W[2], W[1], W[14], W[30]])/
        2 + (3*SB[W[2], W[1], W[16], W[28]])/2 + 
       (9*SB[W[2], W[1], W[16], W[30]])/2 + (3*SB[W[2], W[1], W[30], W[16]])/
        2 + (3*SB[W[2], W[1], W[30], W[19]])/2 + 
       6*SB[W[2], W[1], W[30], W[31]] + 3*SB[W[2], W[2], W[1], W[30]] + 
       3*SB[W[2], W[2], W[3], W[26]] - 3*SB[W[2], W[2], W[4], W[28]] - 
       3*SB[W[2], W[2], W[5], W[28]] - 3*SB[W[2], W[2], W[12], W[26]] + 
       3*SB[W[2], W[2], W[12], W[28]] + 3*SB[W[2], W[2], W[14], W[28]] - 
       3*SB[W[2], W[2], W[14], W[30]] + (9*SB[W[2], W[3], W[1], W[26]])/2 - 
       (3*SB[W[2], W[3], W[1], W[28]])/2 - (9*SB[W[2], W[3], W[1], W[29]])/
        2 + (9*SB[W[2], W[3], W[1], W[30]])/2 + 
       3*SB[W[2], W[3], W[2], W[26]] + 3*SB[W[2], W[3], W[3], W[26]] + 
       (9*SB[W[2], W[3], W[4], W[26]])/2 + (9*SB[W[2], W[3], W[4], W[27]])/
        2 - (9*SB[W[2], W[3], W[4], W[28]])/2 + 
       (3*SB[W[2], W[3], W[4], W[30]])/2 + (9*SB[W[2], W[3], W[5], W[26]])/
        2 - (9*SB[W[2], W[3], W[5], W[28]])/2 - 
       (9*SB[W[2], W[3], W[5], W[29]])/2 + (3*SB[W[2], W[3], W[5], W[30]])/
        2 - 3*SB[W[2], W[3], W[12], W[26]] + 3*SB[W[2], W[3], W[12], W[28]] - 
       (9*SB[W[2], W[3], W[13], W[27]])/2 + (9*SB[W[2], W[3], W[13], W[29]])/
        2 + 6*SB[W[2], W[3], W[14], W[28]] - 6*SB[W[2], W[3], W[14], W[30]] - 
       (9*SB[W[2], W[3], W[15], W[26]])/2 + (9*SB[W[2], W[3], W[15], W[29]])/
        2 + 3*SB[W[2], W[3], W[17], W[26]] + (3*SB[W[2], W[3], W[17], W[28]])/
        2 - (3*SB[W[2], W[3], W[17], W[30]])/2 + 
       (3*SB[W[2], W[3], W[26], W[16]])/2 + (3*SB[W[2], W[3], W[26], W[19]])/
        2 + 6*SB[W[2], W[3], W[26], W[31]] - 3*SB[W[2], W[4], W[1], W[28]] - 
       (3*SB[W[2], W[4], W[1], W[30]])/2 - 3*SB[W[2], W[4], W[2], W[28]] - 
       6*SB[W[2], W[4], W[2], W[30]] + (9*SB[W[2], W[4], W[3], W[26]])/2 + 
       (9*SB[W[2], W[4], W[3], W[27]])/2 - (9*SB[W[2], W[4], W[3], W[28]])/
        2 + (3*SB[W[2], W[4], W[3], W[30]])/2 - 
       3*SB[W[2], W[4], W[4], W[28]] + (3*SB[W[2], W[4], W[5], W[28]])/2 - 
       (9*SB[W[2], W[4], W[11], W[27]])/2 + (9*SB[W[2], W[4], W[11], W[30]])/
        2 - (9*SB[W[2], W[4], W[12], W[26]])/2 + 
       (9*SB[W[2], W[4], W[12], W[28]])/2 - 3*SB[W[2], W[4], W[14], W[28]] + 
       3*SB[W[2], W[4], W[14], W[30]] - (9*SB[W[2], W[4], W[19], W[28]])/2 - 
       (3*SB[W[2], W[4], W[19], W[30]])/2 - (3*SB[W[2], W[4], W[28], W[16]])/
        2 - (3*SB[W[2], W[4], W[28], W[19]])/2 - 
       6*SB[W[2], W[4], W[28], W[31]] - 3*SB[W[2], W[5], W[1], W[28]] + 
       (9*SB[W[2], W[5], W[1], W[29]])/2 + 3*SB[W[2], W[5], W[1], W[30]] - 
       (9*SB[W[2], W[5], W[2], W[26]])/2 - 3*SB[W[2], W[5], W[2], W[28]] - 
       (3*SB[W[2], W[5], W[2], W[30]])/2 - (9*SB[W[2], W[5], W[3], W[28]])/
        2 + (3*SB[W[2], W[5], W[3], W[30]])/2 + 
       (3*SB[W[2], W[5], W[4], W[28]])/2 - 3*SB[W[2], W[5], W[5], W[28]] + 
       (3*SB[W[2], W[5], W[14], W[28]])/2 - (3*SB[W[2], W[5], W[14], W[30]])/
        2 + (9*SB[W[2], W[5], W[15], W[26]])/2 - 
       (9*SB[W[2], W[5], W[15], W[29]])/2 - (9*SB[W[2], W[5], W[19], W[28]])/
        2 - (3*SB[W[2], W[5], W[19], W[30]])/2 - 
       (3*SB[W[2], W[5], W[28], W[16]])/2 - (3*SB[W[2], W[5], W[28], W[19]])/
        2 - 6*SB[W[2], W[5], W[28], W[31]] - (9*SB[W[2], W[12], W[1], W[26]])/
        2 + (9*SB[W[2], W[12], W[1], W[28]])/2 + 
       (3*SB[W[2], W[12], W[2], W[26]])/2 + 3*SB[W[2], W[12], W[2], W[28]] + 
       (3*SB[W[2], W[12], W[2], W[30]])/2 + (9*SB[W[2], W[12], W[3], W[28]])/
        2 - (3*SB[W[2], W[12], W[3], W[30]])/2 - 
       (9*SB[W[2], W[12], W[4], W[26]])/2 - (3*SB[W[2], W[12], W[4], W[30]])/
        2 - (9*SB[W[2], W[12], W[5], W[26]])/2 - 
       (3*SB[W[2], W[12], W[5], W[30]])/2 - 3*SB[W[2], W[12], W[17], W[26]] - 
       (3*SB[W[2], W[12], W[17], W[28]])/2 + 
       (3*SB[W[2], W[12], W[17], W[30]])/2 + 
       (9*SB[W[2], W[12], W[19], W[28]])/2 + 
       (3*SB[W[2], W[12], W[19], W[30]])/2 - 
       (3*SB[W[2], W[12], W[26], W[16]])/2 - 
       (3*SB[W[2], W[12], W[26], W[19]])/2 - 
       6*SB[W[2], W[12], W[26], W[31]] + (3*SB[W[2], W[12], W[28], W[16]])/
        2 + (3*SB[W[2], W[12], W[28], W[19]])/2 + 
       6*SB[W[2], W[12], W[28], W[31]] + 3*SB[W[2], W[14], W[1], W[28]] + 
       3*SB[W[2], W[14], W[1], W[30]] + 3*SB[W[2], W[14], W[2], W[28]] + 
       3*SB[W[2], W[14], W[2], W[30]] + 6*SB[W[2], W[14], W[3], W[28]] - 
       6*SB[W[2], W[14], W[3], W[30]] - 3*SB[W[2], W[14], W[4], W[28]] - 
       3*SB[W[2], W[14], W[4], W[30]] - 3*SB[W[2], W[14], W[5], W[28]] - 
       3*SB[W[2], W[14], W[5], W[30]] + 6*SB[W[2], W[14], W[14], W[28]] - 
       6*SB[W[2], W[14], W[14], W[30]] - (3*SB[W[2], W[14], W[16], W[28]])/
        2 - (9*SB[W[2], W[14], W[16], W[30]])/2 + 
       (9*SB[W[2], W[14], W[19], W[28]])/2 + 
       (3*SB[W[2], W[14], W[19], W[30]])/2 + 
       (3*SB[W[2], W[14], W[28], W[16]])/2 + 
       (3*SB[W[2], W[14], W[28], W[19]])/2 + 
       6*SB[W[2], W[14], W[28], W[31]] - (3*SB[W[2], W[14], W[30], W[16]])/
        2 - (3*SB[W[2], W[14], W[30], W[19]])/2 - 
       6*SB[W[2], W[14], W[30], W[31]] - 3*SB[W[3], W[1], W[1], W[29]] + 
       (9*SB[W[3], W[1], W[2], W[26]])/2 - (3*SB[W[3], W[1], W[2], W[28]])/
        2 - (9*SB[W[3], W[1], W[2], W[29]])/2 + 
       (9*SB[W[3], W[1], W[2], W[30]])/2 - 3*SB[W[3], W[1], W[3], W[27]] - 
       (3*SB[W[3], W[1], W[3], W[28]])/2 - 6*SB[W[3], W[1], W[3], W[29]] - 
       (3*SB[W[3], W[1], W[3], W[30]])/2 + (3*SB[W[3], W[1], W[4], W[27]])/
        2 + (3*SB[W[3], W[1], W[4], W[28]])/2 - 
       (9*SB[W[3], W[1], W[4], W[29]])/2 - (3*SB[W[3], W[1], W[4], W[30]])/
        2 + 3*SB[W[3], W[1], W[11], W[27]] - 3*SB[W[3], W[1], W[11], W[30]] - 
       (3*SB[W[3], W[1], W[13], W[27]])/2 + (3*SB[W[3], W[1], W[13], W[29]])/
        2 - (9*SB[W[3], W[1], W[15], W[26]])/2 + 
       (9*SB[W[3], W[1], W[15], W[29]])/2 + (3*SB[W[3], W[1], W[20], W[28]])/
        2 - 3*SB[W[3], W[1], W[20], W[29]] + (3*SB[W[3], W[1], W[20], W[30]])/
        2 - (3*SB[W[3], W[1], W[29], W[16]])/2 - 
       (3*SB[W[3], W[1], W[29], W[19]])/2 - 6*SB[W[3], W[1], W[29], W[31]] + 
       (9*SB[W[3], W[2], W[1], W[26]])/2 - (3*SB[W[3], W[2], W[1], W[28]])/
        2 - (9*SB[W[3], W[2], W[1], W[29]])/2 + 
       (9*SB[W[3], W[2], W[1], W[30]])/2 + 3*SB[W[3], W[2], W[2], W[26]] + 
       3*SB[W[3], W[2], W[3], W[26]] + (9*SB[W[3], W[2], W[4], W[26]])/2 + 
       (9*SB[W[3], W[2], W[4], W[27]])/2 - (9*SB[W[3], W[2], W[4], W[28]])/
        2 + (3*SB[W[3], W[2], W[4], W[30]])/2 + 
       (9*SB[W[3], W[2], W[5], W[26]])/2 - (9*SB[W[3], W[2], W[5], W[28]])/
        2 - (9*SB[W[3], W[2], W[5], W[29]])/2 + 
       (3*SB[W[3], W[2], W[5], W[30]])/2 - 3*SB[W[3], W[2], W[12], W[26]] + 
       3*SB[W[3], W[2], W[12], W[28]] - (9*SB[W[3], W[2], W[13], W[27]])/2 + 
       (9*SB[W[3], W[2], W[13], W[29]])/2 + 6*SB[W[3], W[2], W[14], W[28]] - 
       6*SB[W[3], W[2], W[14], W[30]] - (9*SB[W[3], W[2], W[15], W[26]])/2 + 
       (9*SB[W[3], W[2], W[15], W[29]])/2 + 3*SB[W[3], W[2], W[17], W[26]] + 
       (3*SB[W[3], W[2], W[17], W[28]])/2 - (3*SB[W[3], W[2], W[17], W[30]])/
        2 + (3*SB[W[3], W[2], W[26], W[16]])/2 + 
       (3*SB[W[3], W[2], W[26], W[19]])/2 + 6*SB[W[3], W[2], W[26], W[31]] - 
       3*SB[W[3], W[3], W[1], W[29]] + 3*SB[W[3], W[3], W[2], W[26]] + 
       3*SB[W[3], W[3], W[4], W[27]] - 3*SB[W[3], W[3], W[5], W[29]] - 
       3*SB[W[3], W[3], W[13], W[27]] + 3*SB[W[3], W[3], W[13], W[29]] - 
       3*SB[W[3], W[3], W[15], W[26]] + 3*SB[W[3], W[3], W[15], W[29]] + 
       (9*SB[W[3], W[4], W[1], W[27]])/2 + (3*SB[W[3], W[4], W[1], W[28]])/
        2 - (9*SB[W[3], W[4], W[1], W[29]])/2 - 
       (9*SB[W[3], W[4], W[1], W[30]])/2 + (9*SB[W[3], W[4], W[2], W[26]])/
        2 + (9*SB[W[3], W[4], W[2], W[27]])/2 + 
       (3*SB[W[3], W[4], W[2], W[28]])/2 - (9*SB[W[3], W[4], W[2], W[30]])/
        2 + 3*SB[W[3], W[4], W[3], W[27]] + 3*SB[W[3], W[4], W[4], W[27]] + 
       (9*SB[W[3], W[4], W[5], W[27]])/2 + (9*SB[W[3], W[4], W[5], W[28]])/
        2 - (9*SB[W[3], W[4], W[5], W[29]])/2 - 
       (3*SB[W[3], W[4], W[5], W[30]])/2 - 3*SB[W[3], W[4], W[11], W[27]] + 
       3*SB[W[3], W[4], W[11], W[30]] - (9*SB[W[3], W[4], W[13], W[27]])/2 + 
       (9*SB[W[3], W[4], W[13], W[29]])/2 - 6*SB[W[3], W[4], W[14], W[28]] + 
       6*SB[W[3], W[4], W[14], W[30]] - (9*SB[W[3], W[4], W[15], W[26]])/2 + 
       (9*SB[W[3], W[4], W[15], W[29]])/2 + 3*SB[W[3], W[4], W[18], W[27]] - 
       (3*SB[W[3], W[4], W[18], W[28]])/2 + (3*SB[W[3], W[4], W[18], W[30]])/
        2 + (3*SB[W[3], W[4], W[27], W[16]])/2 + 
       (3*SB[W[3], W[4], W[27], W[19]])/2 + 6*SB[W[3], W[4], W[27], W[31]] + 
       (3*SB[W[3], W[5], W[2], W[26]])/2 - (3*SB[W[3], W[5], W[2], W[28]])/
        2 - (9*SB[W[3], W[5], W[2], W[29]])/2 + 
       (3*SB[W[3], W[5], W[2], W[30]])/2 - 3*SB[W[3], W[5], W[3], W[26]] - 
       (3*SB[W[3], W[5], W[3], W[28]])/2 - 6*SB[W[3], W[5], W[3], W[29]] - 
       (3*SB[W[3], W[5], W[3], W[30]])/2 + (9*SB[W[3], W[5], W[4], W[27]])/
        2 + (9*SB[W[3], W[5], W[4], W[28]])/2 - 
       (9*SB[W[3], W[5], W[4], W[29]])/2 - (3*SB[W[3], W[5], W[4], W[30]])/
        2 - 3*SB[W[3], W[5], W[5], W[29]] + 3*SB[W[3], W[5], W[12], W[26]] - 
       3*SB[W[3], W[5], W[12], W[28]] - (9*SB[W[3], W[5], W[13], W[27]])/2 + 
       (9*SB[W[3], W[5], W[13], W[29]])/2 - (3*SB[W[3], W[5], W[15], W[26]])/
        2 + (3*SB[W[3], W[5], W[15], W[29]])/2 + 
       (3*SB[W[3], W[5], W[20], W[28]])/2 - 3*SB[W[3], W[5], W[20], W[29]] + 
       (3*SB[W[3], W[5], W[20], W[30]])/2 - (3*SB[W[3], W[5], W[29], W[16]])/
        2 - (3*SB[W[3], W[5], W[29], W[19]])/2 - 
       6*SB[W[3], W[5], W[29], W[31]] - (9*SB[W[3], W[13], W[1], W[27]])/2 - 
       (3*SB[W[3], W[13], W[1], W[28]])/2 - (3*SB[W[3], W[13], W[1], W[29]])/
        2 - (3*SB[W[3], W[13], W[1], W[30]])/2 - 
       (9*SB[W[3], W[13], W[2], W[27]])/2 + (9*SB[W[3], W[13], W[2], W[29]])/
        2 + (3*SB[W[3], W[13], W[3], W[28]])/2 + 
       6*SB[W[3], W[13], W[3], W[29]] + (3*SB[W[3], W[13], W[3], W[30]])/2 - 
       (3*SB[W[3], W[13], W[4], W[27]])/2 - (3*SB[W[3], W[13], W[4], W[28]])/
        2 + (9*SB[W[3], W[13], W[4], W[29]])/2 + 
       (3*SB[W[3], W[13], W[4], W[30]])/2 - (9*SB[W[3], W[13], W[5], W[27]])/
        2 + (3*SB[W[3], W[13], W[5], W[28]])/2 + 
       (3*SB[W[3], W[13], W[5], W[29]])/2 + (3*SB[W[3], W[13], W[5], W[30]])/
        2 + 3*SB[W[3], W[13], W[13], W[27]] - 
       3*SB[W[3], W[13], W[13], W[29]] - 3*SB[W[3], W[13], W[18], W[27]] + 
       (3*SB[W[3], W[13], W[18], W[28]])/2 - 
       (3*SB[W[3], W[13], W[18], W[30]])/2 - 
       (3*SB[W[3], W[13], W[20], W[28]])/2 + 
       3*SB[W[3], W[13], W[20], W[29]] - (3*SB[W[3], W[13], W[20], W[30]])/
        2 - (3*SB[W[3], W[13], W[27], W[16]])/2 - 
       (3*SB[W[3], W[13], W[27], W[19]])/2 - 
       6*SB[W[3], W[13], W[27], W[31]] + (3*SB[W[3], W[13], W[29], W[16]])/
        2 + (3*SB[W[3], W[13], W[29], W[19]])/2 + 
       6*SB[W[3], W[13], W[29], W[31]] - (9*SB[W[3], W[15], W[1], W[26]])/2 + 
       (3*SB[W[3], W[15], W[1], W[28]])/2 + (3*SB[W[3], W[15], W[1], W[29]])/
        2 + (3*SB[W[3], W[15], W[1], W[30]])/2 - 
       (3*SB[W[3], W[15], W[2], W[26]])/2 + (3*SB[W[3], W[15], W[2], W[28]])/
        2 + (9*SB[W[3], W[15], W[2], W[29]])/2 - 
       (3*SB[W[3], W[15], W[2], W[30]])/2 + (3*SB[W[3], W[15], W[3], W[28]])/
        2 + 6*SB[W[3], W[15], W[3], W[29]] + (3*SB[W[3], W[15], W[3], W[30]])/
        2 - (9*SB[W[3], W[15], W[4], W[26]])/2 + 
       (9*SB[W[3], W[15], W[4], W[29]])/2 - (9*SB[W[3], W[15], W[5], W[26]])/
        2 - (3*SB[W[3], W[15], W[5], W[28]])/2 - 
       (3*SB[W[3], W[15], W[5], W[29]])/2 - (3*SB[W[3], W[15], W[5], W[30]])/
        2 + 3*SB[W[3], W[15], W[15], W[26]] - 
       3*SB[W[3], W[15], W[15], W[29]] - 3*SB[W[3], W[15], W[17], W[26]] - 
       (3*SB[W[3], W[15], W[17], W[28]])/2 + 
       (3*SB[W[3], W[15], W[17], W[30]])/2 - 
       (3*SB[W[3], W[15], W[20], W[28]])/2 + 
       3*SB[W[3], W[15], W[20], W[29]] - (3*SB[W[3], W[15], W[20], W[30]])/
        2 - (3*SB[W[3], W[15], W[26], W[16]])/2 - 
       (3*SB[W[3], W[15], W[26], W[19]])/2 - 
       6*SB[W[3], W[15], W[26], W[31]] + (3*SB[W[3], W[15], W[29], W[16]])/
        2 + (3*SB[W[3], W[15], W[29], W[19]])/2 + 
       6*SB[W[3], W[15], W[29], W[31]] - 3*SB[W[4], W[1], W[1], W[30]] + 
       (3*SB[W[4], W[1], W[2], W[30]])/2 + (3*SB[W[4], W[1], W[3], W[28]])/
        2 - (9*SB[W[4], W[1], W[3], W[30]])/2 - 
       (9*SB[W[4], W[1], W[4], W[27]])/2 - (3*SB[W[4], W[1], W[4], W[28]])/
        2 - 3*SB[W[4], W[1], W[4], W[30]] + 3*SB[W[4], W[1], W[5], W[28]] + 
       (9*SB[W[4], W[1], W[5], W[29]])/2 - 3*SB[W[4], W[1], W[5], W[30]] + 
       (9*SB[W[4], W[1], W[13], W[27]])/2 - (9*SB[W[4], W[1], W[13], W[29]])/
        2 - (3*SB[W[4], W[1], W[14], W[28]])/2 + 
       (3*SB[W[4], W[1], W[14], W[30]])/2 - (3*SB[W[4], W[1], W[16], W[28]])/
        2 - (9*SB[W[4], W[1], W[16], W[30]])/2 - 
       (3*SB[W[4], W[1], W[30], W[16]])/2 - (3*SB[W[4], W[1], W[30], W[19]])/
        2 - 6*SB[W[4], W[1], W[30], W[31]] + (3*SB[W[4], W[2], W[1], W[30]])/
        2 - 3*SB[W[4], W[2], W[2], W[30]] + (9*SB[W[4], W[2], W[3], W[26]])/
        2 + (9*SB[W[4], W[2], W[3], W[27]])/2 + 
       (3*SB[W[4], W[2], W[3], W[28]])/2 - (9*SB[W[4], W[2], W[3], W[30]])/
        2 - 6*SB[W[4], W[2], W[4], W[28]] - 3*SB[W[4], W[2], W[4], W[30]] - 
       (3*SB[W[4], W[2], W[5], W[28]])/2 - 3*SB[W[4], W[2], W[5], W[30]] - 
       (9*SB[W[4], W[2], W[11], W[27]])/2 + (9*SB[W[4], W[2], W[11], W[30]])/
        2 - (9*SB[W[4], W[2], W[12], W[26]])/2 + 
       (9*SB[W[4], W[2], W[12], W[28]])/2 + 3*SB[W[4], W[2], W[14], W[28]] - 
       3*SB[W[4], W[2], W[14], W[30]] - (3*SB[W[4], W[2], W[16], W[28]])/2 - 
       (9*SB[W[4], W[2], W[16], W[30]])/2 - (3*SB[W[4], W[2], W[30], W[16]])/
        2 - (3*SB[W[4], W[2], W[30], W[19]])/2 - 
       6*SB[W[4], W[2], W[30], W[31]] + (9*SB[W[4], W[3], W[1], W[27]])/2 + 
       (3*SB[W[4], W[3], W[1], W[28]])/2 - (9*SB[W[4], W[3], W[1], W[29]])/
        2 - (9*SB[W[4], W[3], W[1], W[30]])/2 + 
       (9*SB[W[4], W[3], W[2], W[26]])/2 + (9*SB[W[4], W[3], W[2], W[27]])/
        2 + (3*SB[W[4], W[3], W[2], W[28]])/2 - 
       (9*SB[W[4], W[3], W[2], W[30]])/2 + 3*SB[W[4], W[3], W[3], W[27]] + 
       3*SB[W[4], W[3], W[4], W[27]] + (9*SB[W[4], W[3], W[5], W[27]])/2 + 
       (9*SB[W[4], W[3], W[5], W[28]])/2 - (9*SB[W[4], W[3], W[5], W[29]])/
        2 - (3*SB[W[4], W[3], W[5], W[30]])/2 - 
       3*SB[W[4], W[3], W[11], W[27]] + 3*SB[W[4], W[3], W[11], W[30]] - 
       (9*SB[W[4], W[3], W[13], W[27]])/2 + (9*SB[W[4], W[3], W[13], W[29]])/
        2 - 6*SB[W[4], W[3], W[14], W[28]] + 6*SB[W[4], W[3], W[14], W[30]] - 
       (9*SB[W[4], W[3], W[15], W[26]])/2 + (9*SB[W[4], W[3], W[15], W[29]])/
        2 + 3*SB[W[4], W[3], W[18], W[27]] - (3*SB[W[4], W[3], W[18], W[28]])/
        2 + (3*SB[W[4], W[3], W[18], W[30]])/2 + 
       (3*SB[W[4], W[3], W[27], W[16]])/2 + (3*SB[W[4], W[3], W[27], W[19]])/
        2 + 6*SB[W[4], W[3], W[27], W[31]] - 3*SB[W[4], W[4], W[1], W[30]] - 
       3*SB[W[4], W[4], W[2], W[30]] + 3*SB[W[4], W[4], W[3], W[27]] + 
       3*SB[W[4], W[4], W[5], W[28]] - 3*SB[W[4], W[4], W[11], W[27]] + 
       3*SB[W[4], W[4], W[11], W[30]] - 3*SB[W[4], W[4], W[14], W[28]] + 
       3*SB[W[4], W[4], W[14], W[30]] + 3*SB[W[4], W[5], W[1], W[28]] + 
       (9*SB[W[4], W[5], W[1], W[29]])/2 - 3*SB[W[4], W[5], W[1], W[30]] - 
       (9*SB[W[4], W[5], W[2], W[26]])/2 + 3*SB[W[4], W[5], W[2], W[28]] - 
       3*SB[W[4], W[5], W[2], W[30]] - (9*SB[W[4], W[5], W[3], W[26]])/2 + 
       (9*SB[W[4], W[5], W[3], W[27]])/2 + (9*SB[W[4], W[5], W[3], W[28]])/
        2 - (3*SB[W[4], W[5], W[3], W[30]])/2 + 
       3*SB[W[4], W[5], W[4], W[28]] + 3*SB[W[4], W[5], W[5], W[28]] - 
       (9*SB[W[4], W[5], W[11], W[27]])/2 + (9*SB[W[4], W[5], W[11], W[30]])/
        2 + (9*SB[W[4], W[5], W[12], W[26]])/2 - 
       (9*SB[W[4], W[5], W[12], W[28]])/2 - (3*SB[W[4], W[5], W[14], W[28]])/
        2 + (3*SB[W[4], W[5], W[14], W[30]])/2 + 
       (9*SB[W[4], W[5], W[15], W[26]])/2 - (9*SB[W[4], W[5], W[15], W[29]])/
        2 + (9*SB[W[4], W[5], W[19], W[28]])/2 + 
       (3*SB[W[4], W[5], W[19], W[30]])/2 + (3*SB[W[4], W[5], W[28], W[16]])/
        2 + (3*SB[W[4], W[5], W[28], W[19]])/2 + 
       6*SB[W[4], W[5], W[28], W[31]] - (9*SB[W[4], W[11], W[1], W[27]])/2 - 
       (3*SB[W[4], W[11], W[1], W[28]])/2 - (9*SB[W[4], W[11], W[2], W[27]])/
        2 - (3*SB[W[4], W[11], W[2], W[28]])/2 - 
       (3*SB[W[4], W[11], W[3], W[28]])/2 + (9*SB[W[4], W[11], W[3], W[30]])/
        2 + (3*SB[W[4], W[11], W[4], W[27]])/2 + 
       (3*SB[W[4], W[11], W[4], W[28]])/2 + 3*SB[W[4], W[11], W[4], W[30]] - 
       (9*SB[W[4], W[11], W[5], W[27]])/2 + (9*SB[W[4], W[11], W[5], W[30]])/
        2 + (3*SB[W[4], W[11], W[16], W[28]])/2 + 
       (9*SB[W[4], W[11], W[16], W[30]])/2 - 
       3*SB[W[4], W[11], W[18], W[27]] + (3*SB[W[4], W[11], W[18], W[28]])/
        2 - (3*SB[W[4], W[11], W[18], W[30]])/2 - 
       (3*SB[W[4], W[11], W[27], W[16]])/2 - 
       (3*SB[W[4], W[11], W[27], W[19]])/2 - 
       6*SB[W[4], W[11], W[27], W[31]] + (3*SB[W[4], W[11], W[30], W[16]])/
        2 + (3*SB[W[4], W[11], W[30], W[19]])/2 + 
       6*SB[W[4], W[11], W[30], W[31]] - 3*SB[W[4], W[14], W[1], W[28]] - 
       3*SB[W[4], W[14], W[1], W[30]] - 3*SB[W[4], W[14], W[2], W[28]] - 
       3*SB[W[4], W[14], W[2], W[30]] - 6*SB[W[4], W[14], W[3], W[28]] + 
       6*SB[W[4], W[14], W[3], W[30]] + 3*SB[W[4], W[14], W[4], W[28]] + 
       3*SB[W[4], W[14], W[4], W[30]] + 3*SB[W[4], W[14], W[5], W[28]] + 
       3*SB[W[4], W[14], W[5], W[30]] - 6*SB[W[4], W[14], W[14], W[28]] + 
       6*SB[W[4], W[14], W[14], W[30]] + (3*SB[W[4], W[14], W[16], W[28]])/
        2 + (9*SB[W[4], W[14], W[16], W[30]])/2 - 
       (9*SB[W[4], W[14], W[19], W[28]])/2 - 
       (3*SB[W[4], W[14], W[19], W[30]])/2 - 
       (3*SB[W[4], W[14], W[28], W[16]])/2 - 
       (3*SB[W[4], W[14], W[28], W[19]])/2 - 
       6*SB[W[4], W[14], W[28], W[31]] + (3*SB[W[4], W[14], W[30], W[16]])/
        2 + (3*SB[W[4], W[14], W[30], W[19]])/2 + 
       6*SB[W[4], W[14], W[30], W[31]] + 3*SB[W[5], W[1], W[1], W[29]] - 
       (9*SB[W[5], W[1], W[2], W[26]])/2 + (3*SB[W[5], W[1], W[2], W[28]])/
        2 + (9*SB[W[5], W[1], W[2], W[29]])/2 + 
       3*SB[W[5], W[1], W[2], W[30]] - (9*SB[W[5], W[1], W[3], W[26]])/2 - 
       (9*SB[W[5], W[1], W[3], W[27]])/2 + (3*SB[W[5], W[1], W[3], W[28]])/
        2 + 6*SB[W[5], W[1], W[3], W[29]] + (3*SB[W[5], W[1], W[3], W[30]])/
        2 - (9*SB[W[5], W[1], W[4], W[27]])/2 + 
       3*SB[W[5], W[1], W[4], W[28]] + (9*SB[W[5], W[1], W[4], W[29]])/2 + 
       (3*SB[W[5], W[1], W[4], W[30]])/2 + 3*SB[W[5], W[1], W[5], W[29]] + 
       (9*SB[W[5], W[1], W[11], W[27]])/2 - (9*SB[W[5], W[1], W[11], W[30]])/
        2 + (9*SB[W[5], W[1], W[12], W[26]])/2 - 
       (9*SB[W[5], W[1], W[12], W[28]])/2 + (9*SB[W[5], W[1], W[13], W[27]])/
        2 - (9*SB[W[5], W[1], W[13], W[29]])/2 + 
       (9*SB[W[5], W[1], W[15], W[26]])/2 - (9*SB[W[5], W[1], W[15], W[29]])/
        2 - (3*SB[W[5], W[1], W[20], W[28]])/2 + 
       3*SB[W[5], W[1], W[20], W[29]] - (3*SB[W[5], W[1], W[20], W[30]])/2 + 
       (3*SB[W[5], W[1], W[29], W[16]])/2 + (3*SB[W[5], W[1], W[29], W[19]])/
        2 + 6*SB[W[5], W[1], W[29], W[31]] - (9*SB[W[5], W[2], W[1], W[26]])/
        2 + (3*SB[W[5], W[2], W[1], W[28]])/2 + 
       (9*SB[W[5], W[2], W[1], W[29]])/2 + 3*SB[W[5], W[2], W[1], W[30]] - 
       3*SB[W[5], W[2], W[2], W[26]] - (9*SB[W[5], W[2], W[4], W[26]])/2 + 
       (3*SB[W[5], W[2], W[4], W[28]])/2 - (3*SB[W[5], W[2], W[4], W[30]])/
        2 - (9*SB[W[5], W[2], W[5], W[26]])/2 - 
       3*SB[W[5], W[2], W[5], W[28]] - (3*SB[W[5], W[2], W[5], W[30]])/2 + 
       (3*SB[W[5], W[2], W[14], W[28]])/2 - (3*SB[W[5], W[2], W[14], W[30]])/
        2 + (9*SB[W[5], W[2], W[15], W[26]])/2 - 
       (9*SB[W[5], W[2], W[15], W[29]])/2 - 3*SB[W[5], W[2], W[17], W[26]] - 
       (3*SB[W[5], W[2], W[17], W[28]])/2 + (3*SB[W[5], W[2], W[17], W[30]])/
        2 - (3*SB[W[5], W[2], W[26], W[16]])/2 - 
       (3*SB[W[5], W[2], W[26], W[19]])/2 - 6*SB[W[5], W[2], W[26], W[31]] - 
       (9*SB[W[5], W[3], W[1], W[26]])/2 + (3*SB[W[5], W[3], W[1], W[28]])/
        2 + (3*SB[W[5], W[3], W[1], W[29]])/2 + 
       (3*SB[W[5], W[3], W[1], W[30]])/2 - 3*SB[W[5], W[3], W[3], W[26]] - 
       (9*SB[W[5], W[3], W[4], W[26]])/2 + (9*SB[W[5], W[3], W[4], W[27]])/
        2 + (9*SB[W[5], W[3], W[4], W[28]])/2 - 
       (3*SB[W[5], W[3], W[4], W[30]])/2 - (9*SB[W[5], W[3], W[5], W[26]])/
        2 - (3*SB[W[5], W[3], W[5], W[28]])/2 - 
       (9*SB[W[5], W[3], W[5], W[29]])/2 - (3*SB[W[5], W[3], W[5], W[30]])/
        2 + 3*SB[W[5], W[3], W[12], W[26]] - 3*SB[W[5], W[3], W[12], W[28]] - 
       (9*SB[W[5], W[3], W[13], W[27]])/2 + (9*SB[W[5], W[3], W[13], W[29]])/
        2 + (3*SB[W[5], W[3], W[15], W[26]])/2 - 
       (3*SB[W[5], W[3], W[15], W[29]])/2 - 3*SB[W[5], W[3], W[17], W[26]] - 
       (3*SB[W[5], W[3], W[17], W[28]])/2 + (3*SB[W[5], W[3], W[17], W[30]])/
        2 - (3*SB[W[5], W[3], W[26], W[16]])/2 - 
       (3*SB[W[5], W[3], W[26], W[19]])/2 - 6*SB[W[5], W[3], W[26], W[31]] + 
       3*SB[W[5], W[4], W[1], W[28]] + (9*SB[W[5], W[4], W[1], W[29]])/2 - 
       3*SB[W[5], W[4], W[1], W[30]] - (9*SB[W[5], W[4], W[2], W[26]])/2 + 
       3*SB[W[5], W[4], W[2], W[28]] - 3*SB[W[5], W[4], W[2], W[30]] - 
       (9*SB[W[5], W[4], W[3], W[26]])/2 + (9*SB[W[5], W[4], W[3], W[27]])/
        2 + (9*SB[W[5], W[4], W[3], W[28]])/2 - 
       (3*SB[W[5], W[4], W[3], W[30]])/2 + 3*SB[W[5], W[4], W[4], W[28]] + 
       3*SB[W[5], W[4], W[5], W[28]] - (9*SB[W[5], W[4], W[11], W[27]])/2 + 
       (9*SB[W[5], W[4], W[11], W[30]])/2 + (9*SB[W[5], W[4], W[12], W[26]])/
        2 - (9*SB[W[5], W[4], W[12], W[28]])/2 - 
       (3*SB[W[5], W[4], W[14], W[28]])/2 + (3*SB[W[5], W[4], W[14], W[30]])/
        2 + (9*SB[W[5], W[4], W[15], W[26]])/2 - 
       (9*SB[W[5], W[4], W[15], W[29]])/2 + (9*SB[W[5], W[4], W[19], W[28]])/
        2 + (3*SB[W[5], W[4], W[19], W[30]])/2 + 
       (3*SB[W[5], W[4], W[28], W[16]])/2 + (3*SB[W[5], W[4], W[28], W[19]])/
        2 + 6*SB[W[5], W[4], W[28], W[31]] + 3*SB[W[5], W[5], W[1], W[29]] - 
       3*SB[W[5], W[5], W[2], W[26]] - 3*SB[W[5], W[5], W[3], W[26]] + 
       3*SB[W[5], W[5], W[4], W[28]] + 3*SB[W[5], W[5], W[12], W[26]] - 
       3*SB[W[5], W[5], W[12], W[28]] + 3*SB[W[5], W[5], W[15], W[26]] - 
       3*SB[W[5], W[5], W[15], W[29]] + (9*SB[W[5], W[12], W[1], W[26]])/2 - 
       (9*SB[W[5], W[12], W[1], W[28]])/2 - (3*SB[W[5], W[12], W[2], W[26]])/
        2 - 3*SB[W[5], W[12], W[2], W[28]] - (3*SB[W[5], W[12], W[2], W[30]])/
        2 - (9*SB[W[5], W[12], W[3], W[28]])/2 + 
       (3*SB[W[5], W[12], W[3], W[30]])/2 + (9*SB[W[5], W[12], W[4], W[26]])/
        2 + (3*SB[W[5], W[12], W[4], W[30]])/2 + 
       (9*SB[W[5], W[12], W[5], W[26]])/2 + (3*SB[W[5], W[12], W[5], W[30]])/
        2 + 3*SB[W[5], W[12], W[17], W[26]] + 
       (3*SB[W[5], W[12], W[17], W[28]])/2 - 
       (3*SB[W[5], W[12], W[17], W[30]])/2 - 
       (9*SB[W[5], W[12], W[19], W[28]])/2 - 
       (3*SB[W[5], W[12], W[19], W[30]])/2 + 
       (3*SB[W[5], W[12], W[26], W[16]])/2 + 
       (3*SB[W[5], W[12], W[26], W[19]])/2 + 
       6*SB[W[5], W[12], W[26], W[31]] - (3*SB[W[5], W[12], W[28], W[16]])/
        2 - (3*SB[W[5], W[12], W[28], W[19]])/2 - 
       6*SB[W[5], W[12], W[28], W[31]] + (9*SB[W[5], W[15], W[1], W[26]])/2 - 
       (3*SB[W[5], W[15], W[1], W[28]])/2 - (3*SB[W[5], W[15], W[1], W[29]])/
        2 - (3*SB[W[5], W[15], W[1], W[30]])/2 + 
       (3*SB[W[5], W[15], W[2], W[26]])/2 - (3*SB[W[5], W[15], W[2], W[28]])/
        2 - (9*SB[W[5], W[15], W[2], W[29]])/2 + 
       (3*SB[W[5], W[15], W[2], W[30]])/2 - (3*SB[W[5], W[15], W[3], W[28]])/
        2 - 6*SB[W[5], W[15], W[3], W[29]] - (3*SB[W[5], W[15], W[3], W[30]])/
        2 + (9*SB[W[5], W[15], W[4], W[26]])/2 - 
       (9*SB[W[5], W[15], W[4], W[29]])/2 + (9*SB[W[5], W[15], W[5], W[26]])/
        2 + (3*SB[W[5], W[15], W[5], W[28]])/2 + 
       (3*SB[W[5], W[15], W[5], W[29]])/2 + (3*SB[W[5], W[15], W[5], W[30]])/
        2 - 3*SB[W[5], W[15], W[15], W[26]] + 
       3*SB[W[5], W[15], W[15], W[29]] + 3*SB[W[5], W[15], W[17], W[26]] + 
       (3*SB[W[5], W[15], W[17], W[28]])/2 - 
       (3*SB[W[5], W[15], W[17], W[30]])/2 + 
       (3*SB[W[5], W[15], W[20], W[28]])/2 - 
       3*SB[W[5], W[15], W[20], W[29]] + (3*SB[W[5], W[15], W[20], W[30]])/
        2 + (3*SB[W[5], W[15], W[26], W[16]])/2 + 
       (3*SB[W[5], W[15], W[26], W[19]])/2 + 
       6*SB[W[5], W[15], W[26], W[31]] - (3*SB[W[5], W[15], W[29], W[16]])/
        2 - (3*SB[W[5], W[15], W[29], W[19]])/2 - 
       6*SB[W[5], W[15], W[29], W[31]] + (9*SB[W[28]]*Zeta[3])/2 + 
       3*SB[W[29]]*Zeta[3] + (9*SB[W[30]]*Zeta[3])/2, 
     f[4, 10, 4] -> d37s[3]*SB[W[17]] + d37s[3]*SB[W[20]] + 
       4*d37s[3]*SB[W[31]] - (Pi^2*SB[W[1], W[26]])/2 - 
       (3*Pi^2*SB[W[1], W[27]])/4 - (3*Pi^2*SB[W[1], W[28]])/4 + 
       (Pi^2*SB[W[1], W[30]])/4 - (3*Pi^2*SB[W[2], W[27]])/4 - 
       (3*Pi^2*SB[W[2], W[28]])/4 - (Pi^2*SB[W[2], W[29]])/2 + 
       (Pi^2*SB[W[2], W[30]])/4 + (Pi^2*SB[W[3], W[26]])/2 + 
       (Pi^2*SB[W[3], W[27]])/4 - (3*Pi^2*SB[W[3], W[28]])/4 - 
       Pi^2*SB[W[3], W[29]] - (3*Pi^2*SB[W[3], W[30]])/4 - 
       (3*Pi^2*SB[W[4], W[26]])/4 - (3*Pi^2*SB[W[4], W[29]])/4 - 
       Pi^2*SB[W[4], W[30]] - Pi^2*SB[W[5], W[26]] - (3*Pi^2*SB[W[5], W[27]])/
        4 + (Pi^2*SB[W[5], W[28]])/4 + (Pi^2*SB[W[5], W[29]])/2 - 
       (3*Pi^2*SB[W[5], W[30]])/4 + (Pi^2*SB[W[16], W[26]])/4 + 
       (Pi^2*SB[W[16], W[29]])/4 - (Pi^2*SB[W[16], W[30]])/2 - 
       (3*Pi^2*SB[W[17], W[26]])/4 - (Pi^2*SB[W[17], W[29]])/4 + 
       (Pi^2*SB[W[18], W[26]])/4 - (Pi^2*SB[W[18], W[27]])/2 - 
       (Pi^2*SB[W[18], W[29]])/4 - (Pi^2*SB[W[19], W[26]])/4 - 
       (Pi^2*SB[W[19], W[28]])/2 + (Pi^2*SB[W[19], W[29]])/4 - 
       (Pi^2*SB[W[20], W[26]])/4 - (3*Pi^2*SB[W[20], W[29]])/4 - 
       (Pi^2*SB[W[26], W[17]])/4 - (Pi^2*SB[W[26], W[20]])/4 - 
       Pi^2*SB[W[26], W[31]] - (Pi^2*SB[W[27], W[17]])/4 - 
       (Pi^2*SB[W[27], W[20]])/4 - Pi^2*SB[W[27], W[31]] - 
       (Pi^2*SB[W[28], W[17]])/4 - (Pi^2*SB[W[28], W[20]])/4 - 
       Pi^2*SB[W[28], W[31]] - (Pi^2*SB[W[29], W[17]])/4 - 
       (Pi^2*SB[W[29], W[20]])/4 - Pi^2*SB[W[29], W[31]] - 
       (Pi^2*SB[W[30], W[17]])/4 - (Pi^2*SB[W[30], W[20]])/4 - 
       Pi^2*SB[W[30], W[31]] + 3*SB[W[1], W[1], W[2], W[30]] - 
       3*SB[W[1], W[1], W[3], W[27]] - 3*SB[W[1], W[1], W[4], W[27]] + 
       3*SB[W[1], W[1], W[5], W[29]] + 3*SB[W[1], W[1], W[11], W[27]] - 
       3*SB[W[1], W[1], W[11], W[30]] + 3*SB[W[1], W[1], W[13], W[27]] - 
       3*SB[W[1], W[1], W[13], W[29]] + 3*SB[W[1], W[2], W[1], W[30]] + 
       3*SB[W[1], W[2], W[2], W[30]] + 3*SB[W[1], W[2], W[3], W[26]] - 
       (9*SB[W[1], W[2], W[3], W[27]])/2 + (3*SB[W[1], W[2], W[3], W[29]])/
        2 + (9*SB[W[1], W[2], W[3], W[30]])/2 + 
       (3*SB[W[1], W[2], W[4], W[26]])/2 - (9*SB[W[1], W[2], W[4], W[27]])/
        2 - (9*SB[W[1], W[2], W[4], W[28]])/2 + 
       (3*SB[W[1], W[2], W[4], W[29]])/2 + 6*SB[W[1], W[2], W[4], W[30]] + 
       (3*SB[W[1], W[2], W[5], W[26]])/2 - (9*SB[W[1], W[2], W[5], W[28]])/
        2 + 3*SB[W[1], W[2], W[5], W[29]] + (9*SB[W[1], W[2], W[5], W[30]])/
        2 + (9*SB[W[1], W[2], W[11], W[27]])/2 - 
       (9*SB[W[1], W[2], W[11], W[30]])/2 - (9*SB[W[1], W[2], W[12], W[26]])/
        2 + (9*SB[W[1], W[2], W[12], W[28]])/2 + 
       (9*SB[W[1], W[2], W[13], W[27]])/2 - (9*SB[W[1], W[2], W[13], W[29]])/
        2 + (9*SB[W[1], W[2], W[14], W[28]])/2 - 
       (9*SB[W[1], W[2], W[14], W[30]])/2 - (3*SB[W[1], W[2], W[16], W[26]])/
        2 - (3*SB[W[1], W[2], W[16], W[29]])/2 + 
       3*SB[W[1], W[2], W[16], W[30]] + (3*SB[W[1], W[2], W[30], W[17]])/2 + 
       (3*SB[W[1], W[2], W[30], W[20]])/2 + 6*SB[W[1], W[2], W[30], W[31]] - 
       (3*SB[W[1], W[3], W[1], W[26]])/2 - (9*SB[W[1], W[3], W[1], W[27]])/
        2 - 3*SB[W[1], W[3], W[1], W[29]] + 3*SB[W[1], W[3], W[2], W[26]] - 
       (9*SB[W[1], W[3], W[2], W[27]])/2 + (3*SB[W[1], W[3], W[2], W[29]])/
        2 + (9*SB[W[1], W[3], W[2], W[30]])/2 - 
       3*SB[W[1], W[3], W[3], W[27]] - (3*SB[W[1], W[3], W[5], W[26]])/2 - 
       (9*SB[W[1], W[3], W[5], W[27]])/2 + (3*SB[W[1], W[3], W[5], W[29]])/
        2 + (9*SB[W[1], W[3], W[11], W[27]])/2 - 
       (9*SB[W[1], W[3], W[11], W[30]])/2 - (3*SB[W[1], W[3], W[15], W[26]])/
        2 + (3*SB[W[1], W[3], W[15], W[29]])/2 + 
       (3*SB[W[1], W[3], W[18], W[26]])/2 - 3*SB[W[1], W[3], W[18], W[27]] - 
       (3*SB[W[1], W[3], W[18], W[29]])/2 - (3*SB[W[1], W[3], W[27], W[17]])/
        2 - (3*SB[W[1], W[3], W[27], W[20]])/2 - 
       6*SB[W[1], W[3], W[27], W[31]] - (3*SB[W[1], W[4], W[1], W[26]])/2 - 
       (9*SB[W[1], W[4], W[1], W[27]])/2 - (3*SB[W[1], W[4], W[1], W[29]])/
        2 - (9*SB[W[1], W[4], W[1], W[30]])/2 + 
       (3*SB[W[1], W[4], W[2], W[26]])/2 - (9*SB[W[1], W[4], W[2], W[27]])/
        2 + (3*SB[W[1], W[4], W[2], W[29]])/2 + 
       (3*SB[W[1], W[4], W[2], W[30]])/2 - 3*SB[W[1], W[4], W[4], W[27]] - 
       (3*SB[W[1], W[4], W[5], W[26]])/2 - (9*SB[W[1], W[4], W[5], W[27]])/
        2 + (9*SB[W[1], W[4], W[5], W[28]])/2 + 
       (9*SB[W[1], W[4], W[5], W[29]])/2 + (3*SB[W[1], W[4], W[11], W[27]])/
        2 - (3*SB[W[1], W[4], W[11], W[30]])/2 + 
       3*SB[W[1], W[4], W[13], W[27]] - 3*SB[W[1], W[4], W[13], W[29]] - 
       (9*SB[W[1], W[4], W[14], W[28]])/2 + (9*SB[W[1], W[4], W[14], W[30]])/
        2 + (3*SB[W[1], W[4], W[18], W[26]])/2 - 
       3*SB[W[1], W[4], W[18], W[27]] - (3*SB[W[1], W[4], W[18], W[29]])/2 - 
       (3*SB[W[1], W[4], W[27], W[17]])/2 - (3*SB[W[1], W[4], W[27], W[20]])/
        2 - 6*SB[W[1], W[4], W[27], W[31]] + 3*SB[W[1], W[5], W[1], W[29]] - 
       3*SB[W[1], W[5], W[2], W[26]] + 3*SB[W[1], W[5], W[2], W[29]] + 
       (9*SB[W[1], W[5], W[2], W[30]])/2 - 3*SB[W[1], W[5], W[3], W[26]] - 
       (9*SB[W[1], W[5], W[3], W[27]])/2 + 3*SB[W[1], W[5], W[3], W[29]] - 
       (3*SB[W[1], W[5], W[4], W[26]])/2 - (9*SB[W[1], W[5], W[4], W[27]])/
        2 + (9*SB[W[1], W[5], W[4], W[28]])/2 + 
       (9*SB[W[1], W[5], W[4], W[29]])/2 + 3*SB[W[1], W[5], W[5], W[29]] + 
       (9*SB[W[1], W[5], W[11], W[27]])/2 - (9*SB[W[1], W[5], W[11], W[30]])/
        2 + (9*SB[W[1], W[5], W[12], W[26]])/2 - 
       (9*SB[W[1], W[5], W[12], W[28]])/2 + (9*SB[W[1], W[5], W[13], W[27]])/
        2 - (9*SB[W[1], W[5], W[13], W[29]])/2 + 
       (3*SB[W[1], W[5], W[15], W[26]])/2 - (3*SB[W[1], W[5], W[15], W[29]])/
        2 + (3*SB[W[1], W[5], W[20], W[26]])/2 + 
       (9*SB[W[1], W[5], W[20], W[29]])/2 + (3*SB[W[1], W[5], W[29], W[17]])/
        2 + (3*SB[W[1], W[5], W[29], W[20]])/2 + 
       6*SB[W[1], W[5], W[29], W[31]] + (3*SB[W[1], W[11], W[1], W[26]])/2 + 
       (9*SB[W[1], W[11], W[1], W[27]])/2 + (3*SB[W[1], W[11], W[1], W[29]])/
        2 + (3*SB[W[1], W[11], W[1], W[30]])/2 - 
       (3*SB[W[1], W[11], W[2], W[26]])/2 + (9*SB[W[1], W[11], W[2], W[27]])/
        2 - (3*SB[W[1], W[11], W[2], W[29]])/2 - 
       (3*SB[W[1], W[11], W[2], W[30]])/2 + (3*SB[W[1], W[11], W[3], W[26]])/
        2 + (3*SB[W[1], W[11], W[3], W[27]])/2 - 
       (3*SB[W[1], W[11], W[3], W[29]])/2 - (9*SB[W[1], W[11], W[3], W[30]])/
        2 - (3*SB[W[1], W[11], W[4], W[26]])/2 - 
       (3*SB[W[1], W[11], W[4], W[29]])/2 - 6*SB[W[1], W[11], W[4], W[30]] + 
       (9*SB[W[1], W[11], W[5], W[27]])/2 - (9*SB[W[1], W[11], W[5], W[30]])/
        2 - 3*SB[W[1], W[11], W[11], W[27]] + 
       3*SB[W[1], W[11], W[11], W[30]] + (3*SB[W[1], W[11], W[16], W[26]])/
        2 + (3*SB[W[1], W[11], W[16], W[29]])/2 - 
       3*SB[W[1], W[11], W[16], W[30]] - (3*SB[W[1], W[11], W[18], W[26]])/
        2 + 3*SB[W[1], W[11], W[18], W[27]] + 
       (3*SB[W[1], W[11], W[18], W[29]])/2 + 
       (3*SB[W[1], W[11], W[27], W[17]])/2 + 
       (3*SB[W[1], W[11], W[27], W[20]])/2 + 
       6*SB[W[1], W[11], W[27], W[31]] - (3*SB[W[1], W[11], W[30], W[17]])/
        2 - (3*SB[W[1], W[11], W[30], W[20]])/2 - 
       6*SB[W[1], W[11], W[30], W[31]] + (3*SB[W[1], W[13], W[1], W[26]])/2 + 
       (9*SB[W[1], W[13], W[1], W[27]])/2 + (9*SB[W[1], W[13], W[2], W[27]])/
        2 - (9*SB[W[1], W[13], W[2], W[29]])/2 - 
       (3*SB[W[1], W[13], W[3], W[26]])/2 - (3*SB[W[1], W[13], W[3], W[27]])/
        2 - 3*SB[W[1], W[13], W[3], W[29]] + (3*SB[W[1], W[13], W[4], W[26]])/
        2 - (9*SB[W[1], W[13], W[4], W[29]])/2 + 
       (3*SB[W[1], W[13], W[5], W[26]])/2 + (9*SB[W[1], W[13], W[5], W[27]])/
        2 - (3*SB[W[1], W[13], W[18], W[26]])/2 + 
       3*SB[W[1], W[13], W[18], W[27]] + (3*SB[W[1], W[13], W[18], W[29]])/
        2 - (3*SB[W[1], W[13], W[20], W[26]])/2 - 
       (9*SB[W[1], W[13], W[20], W[29]])/2 + 
       (3*SB[W[1], W[13], W[27], W[17]])/2 + 
       (3*SB[W[1], W[13], W[27], W[20]])/2 + 
       6*SB[W[1], W[13], W[27], W[31]] - (3*SB[W[1], W[13], W[29], W[17]])/
        2 - (3*SB[W[1], W[13], W[29], W[20]])/2 - 
       6*SB[W[1], W[13], W[29], W[31]] + 3*SB[W[2], W[1], W[1], W[30]] + 
       3*SB[W[2], W[1], W[2], W[30]] + 3*SB[W[2], W[1], W[3], W[26]] - 
       (9*SB[W[2], W[1], W[3], W[27]])/2 + (3*SB[W[2], W[1], W[3], W[29]])/
        2 + (9*SB[W[2], W[1], W[3], W[30]])/2 + 
       (3*SB[W[2], W[1], W[4], W[26]])/2 - (9*SB[W[2], W[1], W[4], W[27]])/
        2 - (9*SB[W[2], W[1], W[4], W[28]])/2 + 
       (3*SB[W[2], W[1], W[4], W[29]])/2 + 6*SB[W[2], W[1], W[4], W[30]] + 
       (3*SB[W[2], W[1], W[5], W[26]])/2 - (9*SB[W[2], W[1], W[5], W[28]])/
        2 + 3*SB[W[2], W[1], W[5], W[29]] + (9*SB[W[2], W[1], W[5], W[30]])/
        2 + (9*SB[W[2], W[1], W[11], W[27]])/2 - 
       (9*SB[W[2], W[1], W[11], W[30]])/2 - (9*SB[W[2], W[1], W[12], W[26]])/
        2 + (9*SB[W[2], W[1], W[12], W[28]])/2 + 
       (9*SB[W[2], W[1], W[13], W[27]])/2 - (9*SB[W[2], W[1], W[13], W[29]])/
        2 + (9*SB[W[2], W[1], W[14], W[28]])/2 - 
       (9*SB[W[2], W[1], W[14], W[30]])/2 - (3*SB[W[2], W[1], W[16], W[26]])/
        2 - (3*SB[W[2], W[1], W[16], W[29]])/2 + 
       3*SB[W[2], W[1], W[16], W[30]] + (3*SB[W[2], W[1], W[30], W[17]])/2 + 
       (3*SB[W[2], W[1], W[30], W[20]])/2 + 6*SB[W[2], W[1], W[30], W[31]] + 
       3*SB[W[2], W[2], W[1], W[30]] + 3*SB[W[2], W[2], W[3], W[26]] - 
       3*SB[W[2], W[2], W[4], W[28]] - 3*SB[W[2], W[2], W[5], W[28]] - 
       3*SB[W[2], W[2], W[12], W[26]] + 3*SB[W[2], W[2], W[12], W[28]] + 
       3*SB[W[2], W[2], W[14], W[28]] - 3*SB[W[2], W[2], W[14], W[30]] + 
       3*SB[W[2], W[3], W[1], W[26]] - 3*SB[W[2], W[3], W[1], W[29]] + 
       (9*SB[W[2], W[3], W[1], W[30]])/2 + 3*SB[W[2], W[3], W[2], W[26]] + 
       3*SB[W[2], W[3], W[3], W[26]] + (9*SB[W[2], W[3], W[4], W[26]])/2 + 
       (9*SB[W[2], W[3], W[4], W[27]])/2 - (9*SB[W[2], W[3], W[4], W[28]])/
        2 - (3*SB[W[2], W[3], W[4], W[29]])/2 + 
       3*SB[W[2], W[3], W[5], W[26]] - (9*SB[W[2], W[3], W[5], W[28]])/2 - 
       3*SB[W[2], W[3], W[5], W[29]] - (9*SB[W[2], W[3], W[12], W[26]])/2 + 
       (9*SB[W[2], W[3], W[12], W[28]])/2 - (9*SB[W[2], W[3], W[13], W[27]])/
        2 + (9*SB[W[2], W[3], W[13], W[29]])/2 + 
       (9*SB[W[2], W[3], W[14], W[28]])/2 - (9*SB[W[2], W[3], W[14], W[30]])/
        2 - (3*SB[W[2], W[3], W[15], W[26]])/2 + 
       (3*SB[W[2], W[3], W[15], W[29]])/2 + (9*SB[W[2], W[3], W[17], W[26]])/
        2 + (3*SB[W[2], W[3], W[17], W[29]])/2 + 
       (3*SB[W[2], W[3], W[26], W[17]])/2 + (3*SB[W[2], W[3], W[26], W[20]])/
        2 + 6*SB[W[2], W[3], W[26], W[31]] + (3*SB[W[2], W[4], W[1], W[26]])/
        2 - (9*SB[W[2], W[4], W[1], W[28]])/2 + 
       (3*SB[W[2], W[4], W[1], W[29]])/2 + (3*SB[W[2], W[4], W[1], W[30]])/
        2 - (3*SB[W[2], W[4], W[2], W[26]])/2 - 
       (9*SB[W[2], W[4], W[2], W[28]])/2 - (3*SB[W[2], W[4], W[2], W[29]])/
        2 - (9*SB[W[2], W[4], W[2], W[30]])/2 + 
       (9*SB[W[2], W[4], W[3], W[26]])/2 + (9*SB[W[2], W[4], W[3], W[27]])/
        2 - (9*SB[W[2], W[4], W[3], W[28]])/2 - 
       (3*SB[W[2], W[4], W[3], W[29]])/2 - 3*SB[W[2], W[4], W[4], W[28]] - 
       (9*SB[W[2], W[4], W[11], W[27]])/2 + (9*SB[W[2], W[4], W[11], W[30]])/
        2 - 3*SB[W[2], W[4], W[12], W[26]] + 3*SB[W[2], W[4], W[12], W[28]] + 
       (3*SB[W[2], W[4], W[14], W[28]])/2 - (3*SB[W[2], W[4], W[14], W[30]])/
        2 - (3*SB[W[2], W[4], W[19], W[26]])/2 - 
       3*SB[W[2], W[4], W[19], W[28]] + (3*SB[W[2], W[4], W[19], W[29]])/2 - 
       (3*SB[W[2], W[4], W[28], W[17]])/2 - (3*SB[W[2], W[4], W[28], W[20]])/
        2 - 6*SB[W[2], W[4], W[28], W[31]] + (3*SB[W[2], W[5], W[1], W[26]])/
        2 - (9*SB[W[2], W[5], W[1], W[28]])/2 + 
       3*SB[W[2], W[5], W[1], W[29]] + (9*SB[W[2], W[5], W[1], W[30]])/2 - 
       3*SB[W[2], W[5], W[2], W[26]] - (9*SB[W[2], W[5], W[2], W[28]])/2 - 
       (3*SB[W[2], W[5], W[2], W[29]])/2 + (3*SB[W[2], W[5], W[3], W[26]])/
        2 - (9*SB[W[2], W[5], W[3], W[28]])/2 - 
       (3*SB[W[2], W[5], W[3], W[29]])/2 - 3*SB[W[2], W[5], W[5], W[28]] + 
       (9*SB[W[2], W[5], W[14], W[28]])/2 - (9*SB[W[2], W[5], W[14], W[30]])/
        2 + (3*SB[W[2], W[5], W[15], W[26]])/2 - 
       (3*SB[W[2], W[5], W[15], W[29]])/2 - (3*SB[W[2], W[5], W[19], W[26]])/
        2 - 3*SB[W[2], W[5], W[19], W[28]] + (3*SB[W[2], W[5], W[19], W[29]])/
        2 - (3*SB[W[2], W[5], W[28], W[17]])/2 - 
       (3*SB[W[2], W[5], W[28], W[20]])/2 - 6*SB[W[2], W[5], W[28], W[31]] - 
       (9*SB[W[2], W[12], W[1], W[26]])/2 + (9*SB[W[2], W[12], W[1], W[28]])/
        2 + (9*SB[W[2], W[12], W[2], W[28]])/2 + 
       (3*SB[W[2], W[12], W[2], W[29]])/2 + (9*SB[W[2], W[12], W[3], W[28]])/
        2 + (3*SB[W[2], W[12], W[3], W[29]])/2 - 
       (9*SB[W[2], W[12], W[4], W[26]])/2 + (3*SB[W[2], W[12], W[4], W[29]])/
        2 - 3*SB[W[2], W[12], W[5], W[26]] - (3*SB[W[2], W[12], W[5], W[28]])/
        2 - (3*SB[W[2], W[12], W[5], W[29]])/2 - 
       (9*SB[W[2], W[12], W[17], W[26]])/2 - 
       (3*SB[W[2], W[12], W[17], W[29]])/2 + 
       (3*SB[W[2], W[12], W[19], W[26]])/2 + 
       3*SB[W[2], W[12], W[19], W[28]] - (3*SB[W[2], W[12], W[19], W[29]])/
        2 - (3*SB[W[2], W[12], W[26], W[17]])/2 - 
       (3*SB[W[2], W[12], W[26], W[20]])/2 - 
       6*SB[W[2], W[12], W[26], W[31]] + (3*SB[W[2], W[12], W[28], W[17]])/
        2 + (3*SB[W[2], W[12], W[28], W[20]])/2 + 
       6*SB[W[2], W[12], W[28], W[31]] - (3*SB[W[2], W[14], W[1], W[26]])/2 + 
       (9*SB[W[2], W[14], W[1], W[28]])/2 - (3*SB[W[2], W[14], W[1], W[29]])/
        2 - (3*SB[W[2], W[14], W[1], W[30]])/2 + 
       (3*SB[W[2], W[14], W[2], W[26]])/2 + (9*SB[W[2], W[14], W[2], W[28]])/
        2 + (3*SB[W[2], W[14], W[2], W[29]])/2 + 
       (3*SB[W[2], W[14], W[2], W[30]])/2 + (9*SB[W[2], W[14], W[3], W[28]])/
        2 - (9*SB[W[2], W[14], W[3], W[30]])/2 - 
       (3*SB[W[2], W[14], W[4], W[26]])/2 - (3*SB[W[2], W[14], W[4], W[29]])/
        2 - 6*SB[W[2], W[14], W[4], W[30]] - (3*SB[W[2], W[14], W[5], W[26]])/
        2 + (3*SB[W[2], W[14], W[5], W[28]])/2 + 
       (3*SB[W[2], W[14], W[5], W[29]])/2 - (9*SB[W[2], W[14], W[5], W[30]])/
        2 - 3*SB[W[2], W[14], W[14], W[28]] + 
       3*SB[W[2], W[14], W[14], W[30]] + (3*SB[W[2], W[14], W[16], W[26]])/
        2 + (3*SB[W[2], W[14], W[16], W[29]])/2 - 
       3*SB[W[2], W[14], W[16], W[30]] + (3*SB[W[2], W[14], W[19], W[26]])/
        2 + 3*SB[W[2], W[14], W[19], W[28]] - 
       (3*SB[W[2], W[14], W[19], W[29]])/2 + 
       (3*SB[W[2], W[14], W[28], W[17]])/2 + 
       (3*SB[W[2], W[14], W[28], W[20]])/2 + 
       6*SB[W[2], W[14], W[28], W[31]] - (3*SB[W[2], W[14], W[30], W[17]])/
        2 - (3*SB[W[2], W[14], W[30], W[20]])/2 - 
       6*SB[W[2], W[14], W[30], W[31]] - 3*SB[W[3], W[1], W[1], W[29]] + 
       3*SB[W[3], W[1], W[2], W[26]] - 3*SB[W[3], W[1], W[2], W[29]] + 
       (9*SB[W[3], W[1], W[2], W[30]])/2 - (3*SB[W[3], W[1], W[3], W[26]])/
        2 - (9*SB[W[3], W[1], W[3], W[27]])/2 - 
       3*SB[W[3], W[1], W[3], W[29]] + (3*SB[W[3], W[1], W[4], W[26]])/2 - 
       (9*SB[W[3], W[1], W[4], W[29]])/2 + (3*SB[W[3], W[1], W[5], W[29]])/
        2 + (9*SB[W[3], W[1], W[11], W[27]])/2 - 
       (9*SB[W[3], W[1], W[11], W[30]])/2 - (3*SB[W[3], W[1], W[15], W[26]])/
        2 + (3*SB[W[3], W[1], W[15], W[29]])/2 - 
       (3*SB[W[3], W[1], W[20], W[26]])/2 - (9*SB[W[3], W[1], W[20], W[29]])/
        2 - (3*SB[W[3], W[1], W[29], W[17]])/2 - 
       (3*SB[W[3], W[1], W[29], W[20]])/2 - 6*SB[W[3], W[1], W[29], W[31]] + 
       3*SB[W[3], W[2], W[1], W[26]] - 3*SB[W[3], W[2], W[1], W[29]] + 
       (9*SB[W[3], W[2], W[1], W[30]])/2 + 3*SB[W[3], W[2], W[2], W[26]] + 
       3*SB[W[3], W[2], W[3], W[26]] + (9*SB[W[3], W[2], W[4], W[26]])/2 + 
       (9*SB[W[3], W[2], W[4], W[27]])/2 - (9*SB[W[3], W[2], W[4], W[28]])/
        2 - (3*SB[W[3], W[2], W[4], W[29]])/2 + 
       3*SB[W[3], W[2], W[5], W[26]] - (9*SB[W[3], W[2], W[5], W[28]])/2 - 
       3*SB[W[3], W[2], W[5], W[29]] - (9*SB[W[3], W[2], W[12], W[26]])/2 + 
       (9*SB[W[3], W[2], W[12], W[28]])/2 - (9*SB[W[3], W[2], W[13], W[27]])/
        2 + (9*SB[W[3], W[2], W[13], W[29]])/2 + 
       (9*SB[W[3], W[2], W[14], W[28]])/2 - (9*SB[W[3], W[2], W[14], W[30]])/
        2 - (3*SB[W[3], W[2], W[15], W[26]])/2 + 
       (3*SB[W[3], W[2], W[15], W[29]])/2 + (9*SB[W[3], W[2], W[17], W[26]])/
        2 + (3*SB[W[3], W[2], W[17], W[29]])/2 + 
       (3*SB[W[3], W[2], W[26], W[17]])/2 + (3*SB[W[3], W[2], W[26], W[20]])/
        2 + 6*SB[W[3], W[2], W[26], W[31]] - 3*SB[W[3], W[3], W[1], W[29]] + 
       3*SB[W[3], W[3], W[2], W[26]] + 3*SB[W[3], W[3], W[4], W[27]] - 
       3*SB[W[3], W[3], W[5], W[29]] - 3*SB[W[3], W[3], W[13], W[27]] + 
       3*SB[W[3], W[3], W[13], W[29]] - 3*SB[W[3], W[3], W[15], W[26]] + 
       3*SB[W[3], W[3], W[15], W[29]] + (3*SB[W[3], W[4], W[1], W[26]])/2 + 
       (9*SB[W[3], W[4], W[1], W[27]])/2 - (9*SB[W[3], W[4], W[1], W[29]])/
        2 - (9*SB[W[3], W[4], W[1], W[30]])/2 + 
       (9*SB[W[3], W[4], W[2], W[26]])/2 + (9*SB[W[3], W[4], W[2], W[27]])/
        2 - (3*SB[W[3], W[4], W[2], W[29]])/2 - 
       (9*SB[W[3], W[4], W[2], W[30]])/2 + 3*SB[W[3], W[4], W[3], W[27]] + 
       3*SB[W[3], W[4], W[4], W[27]] + (3*SB[W[3], W[4], W[5], W[26]])/2 + 
       (9*SB[W[3], W[4], W[5], W[27]])/2 + (9*SB[W[3], W[4], W[5], W[28]])/
        2 - (9*SB[W[3], W[4], W[5], W[29]])/2 - 
       (9*SB[W[3], W[4], W[11], W[27]])/2 + (9*SB[W[3], W[4], W[11], W[30]])/
        2 - 3*SB[W[3], W[4], W[13], W[27]] + 3*SB[W[3], W[4], W[13], W[29]] - 
       (9*SB[W[3], W[4], W[14], W[28]])/2 + (9*SB[W[3], W[4], W[14], W[30]])/
        2 - 6*SB[W[3], W[4], W[15], W[26]] + 6*SB[W[3], W[4], W[15], W[29]] - 
       (3*SB[W[3], W[4], W[18], W[26]])/2 + 3*SB[W[3], W[4], W[18], W[27]] + 
       (3*SB[W[3], W[4], W[18], W[29]])/2 + (3*SB[W[3], W[4], W[27], W[17]])/
        2 + (3*SB[W[3], W[4], W[27], W[20]])/2 + 
       6*SB[W[3], W[4], W[27], W[31]] + (3*SB[W[3], W[5], W[1], W[29]])/2 - 
       (3*SB[W[3], W[5], W[2], W[26]])/2 - 3*SB[W[3], W[5], W[2], W[29]] - 
       6*SB[W[3], W[5], W[3], W[26]] - 3*SB[W[3], W[5], W[3], W[29]] + 
       (3*SB[W[3], W[5], W[4], W[26]])/2 + (9*SB[W[3], W[5], W[4], W[27]])/
        2 + (9*SB[W[3], W[5], W[4], W[28]])/2 - 
       (9*SB[W[3], W[5], W[4], W[29]])/2 - 3*SB[W[3], W[5], W[5], W[29]] + 
       (9*SB[W[3], W[5], W[12], W[26]])/2 - (9*SB[W[3], W[5], W[12], W[28]])/
        2 - (9*SB[W[3], W[5], W[13], W[27]])/2 + 
       (9*SB[W[3], W[5], W[13], W[29]])/2 + 3*SB[W[3], W[5], W[15], W[26]] - 
       3*SB[W[3], W[5], W[15], W[29]] - (3*SB[W[3], W[5], W[20], W[26]])/2 - 
       (9*SB[W[3], W[5], W[20], W[29]])/2 - (3*SB[W[3], W[5], W[29], W[17]])/
        2 - (3*SB[W[3], W[5], W[29], W[20]])/2 - 
       6*SB[W[3], W[5], W[29], W[31]] - (3*SB[W[3], W[13], W[1], W[26]])/2 - 
       (9*SB[W[3], W[13], W[1], W[27]])/2 - (9*SB[W[3], W[13], W[2], W[27]])/
        2 + (9*SB[W[3], W[13], W[2], W[29]])/2 + 
       (3*SB[W[3], W[13], W[3], W[26]])/2 + (3*SB[W[3], W[13], W[3], W[27]])/
        2 + 3*SB[W[3], W[13], W[3], W[29]] - (3*SB[W[3], W[13], W[4], W[26]])/
        2 + (9*SB[W[3], W[13], W[4], W[29]])/2 - 
       (3*SB[W[3], W[13], W[5], W[26]])/2 - (9*SB[W[3], W[13], W[5], W[27]])/
        2 + (3*SB[W[3], W[13], W[18], W[26]])/2 - 
       3*SB[W[3], W[13], W[18], W[27]] - (3*SB[W[3], W[13], W[18], W[29]])/
        2 + (3*SB[W[3], W[13], W[20], W[26]])/2 + 
       (9*SB[W[3], W[13], W[20], W[29]])/2 - 
       (3*SB[W[3], W[13], W[27], W[17]])/2 - 
       (3*SB[W[3], W[13], W[27], W[20]])/2 - 
       6*SB[W[3], W[13], W[27], W[31]] + (3*SB[W[3], W[13], W[29], W[17]])/
        2 + (3*SB[W[3], W[13], W[29], W[20]])/2 + 
       6*SB[W[3], W[13], W[29], W[31]] - 3*SB[W[3], W[15], W[1], W[26]] - 
       3*SB[W[3], W[15], W[1], W[29]] + 3*SB[W[3], W[15], W[2], W[26]] + 
       3*SB[W[3], W[15], W[2], W[29]] + 3*SB[W[3], W[15], W[3], W[26]] + 
       3*SB[W[3], W[15], W[3], W[29]] - 6*SB[W[3], W[15], W[4], W[26]] + 
       6*SB[W[3], W[15], W[4], W[29]] - 3*SB[W[3], W[15], W[5], W[26]] - 
       3*SB[W[3], W[15], W[5], W[29]] - 6*SB[W[3], W[15], W[15], W[26]] + 
       6*SB[W[3], W[15], W[15], W[29]] - (9*SB[W[3], W[15], W[17], W[26]])/
        2 - (3*SB[W[3], W[15], W[17], W[29]])/2 + 
       (3*SB[W[3], W[15], W[20], W[26]])/2 + 
       (9*SB[W[3], W[15], W[20], W[29]])/2 - 
       (3*SB[W[3], W[15], W[26], W[17]])/2 - 
       (3*SB[W[3], W[15], W[26], W[20]])/2 - 
       6*SB[W[3], W[15], W[26], W[31]] + (3*SB[W[3], W[15], W[29], W[17]])/
        2 + (3*SB[W[3], W[15], W[29], W[20]])/2 + 
       6*SB[W[3], W[15], W[29], W[31]] - 3*SB[W[4], W[1], W[1], W[30]] + 
       (3*SB[W[4], W[1], W[3], W[26]])/2 + (3*SB[W[4], W[1], W[3], W[27]])/
        2 - (3*SB[W[4], W[1], W[3], W[29]])/2 - 
       (9*SB[W[4], W[1], W[3], W[30]])/2 - (3*SB[W[4], W[1], W[4], W[26]])/
        2 - 3*SB[W[4], W[1], W[4], W[27]] - (3*SB[W[4], W[1], W[4], W[29]])/
        2 - 6*SB[W[4], W[1], W[4], W[30]] - (3*SB[W[4], W[1], W[5], W[26]])/
        2 + (9*SB[W[4], W[1], W[5], W[28]])/2 + 
       (9*SB[W[4], W[1], W[5], W[29]])/2 - (9*SB[W[4], W[1], W[5], W[30]])/
        2 - (3*SB[W[4], W[1], W[11], W[27]])/2 + 
       (3*SB[W[4], W[1], W[11], W[30]])/2 + 3*SB[W[4], W[1], W[13], W[27]] - 
       3*SB[W[4], W[1], W[13], W[29]] - (9*SB[W[4], W[1], W[14], W[28]])/2 + 
       (9*SB[W[4], W[1], W[14], W[30]])/2 + (3*SB[W[4], W[1], W[16], W[26]])/
        2 + (3*SB[W[4], W[1], W[16], W[29]])/2 - 
       3*SB[W[4], W[1], W[16], W[30]] - (3*SB[W[4], W[1], W[30], W[17]])/2 - 
       (3*SB[W[4], W[1], W[30], W[20]])/2 - 6*SB[W[4], W[1], W[30], W[31]] - 
       3*SB[W[4], W[2], W[2], W[30]] + (9*SB[W[4], W[2], W[3], W[26]])/2 + 
       (9*SB[W[4], W[2], W[3], W[27]])/2 - (3*SB[W[4], W[2], W[3], W[29]])/
        2 - (9*SB[W[4], W[2], W[3], W[30]])/2 - 
       (3*SB[W[4], W[2], W[4], W[26]])/2 - 3*SB[W[4], W[2], W[4], W[28]] - 
       (3*SB[W[4], W[2], W[4], W[29]])/2 - 6*SB[W[4], W[2], W[4], W[30]] - 
       (3*SB[W[4], W[2], W[5], W[26]])/2 + (3*SB[W[4], W[2], W[5], W[28]])/
        2 + (3*SB[W[4], W[2], W[5], W[29]])/2 - 
       (9*SB[W[4], W[2], W[5], W[30]])/2 - (9*SB[W[4], W[2], W[11], W[27]])/
        2 + (9*SB[W[4], W[2], W[11], W[30]])/2 - 
       3*SB[W[4], W[2], W[12], W[26]] + 3*SB[W[4], W[2], W[12], W[28]] - 
       (3*SB[W[4], W[2], W[14], W[28]])/2 + (3*SB[W[4], W[2], W[14], W[30]])/
        2 + (3*SB[W[4], W[2], W[16], W[26]])/2 + 
       (3*SB[W[4], W[2], W[16], W[29]])/2 - 3*SB[W[4], W[2], W[16], W[30]] - 
       (3*SB[W[4], W[2], W[30], W[17]])/2 - (3*SB[W[4], W[2], W[30], W[20]])/
        2 - 6*SB[W[4], W[2], W[30], W[31]] + (3*SB[W[4], W[3], W[1], W[26]])/
        2 + (9*SB[W[4], W[3], W[1], W[27]])/2 - 
       (9*SB[W[4], W[3], W[1], W[29]])/2 - (9*SB[W[4], W[3], W[1], W[30]])/
        2 + (9*SB[W[4], W[3], W[2], W[26]])/2 + 
       (9*SB[W[4], W[3], W[2], W[27]])/2 - (3*SB[W[4], W[3], W[2], W[29]])/
        2 - (9*SB[W[4], W[3], W[2], W[30]])/2 + 
       3*SB[W[4], W[3], W[3], W[27]] + 3*SB[W[4], W[3], W[4], W[27]] + 
       (3*SB[W[4], W[3], W[5], W[26]])/2 + (9*SB[W[4], W[3], W[5], W[27]])/
        2 + (9*SB[W[4], W[3], W[5], W[28]])/2 - 
       (9*SB[W[4], W[3], W[5], W[29]])/2 - (9*SB[W[4], W[3], W[11], W[27]])/
        2 + (9*SB[W[4], W[3], W[11], W[30]])/2 - 
       3*SB[W[4], W[3], W[13], W[27]] + 3*SB[W[4], W[3], W[13], W[29]] - 
       (9*SB[W[4], W[3], W[14], W[28]])/2 + (9*SB[W[4], W[3], W[14], W[30]])/
        2 - 6*SB[W[4], W[3], W[15], W[26]] + 6*SB[W[4], W[3], W[15], W[29]] - 
       (3*SB[W[4], W[3], W[18], W[26]])/2 + 3*SB[W[4], W[3], W[18], W[27]] + 
       (3*SB[W[4], W[3], W[18], W[29]])/2 + (3*SB[W[4], W[3], W[27], W[17]])/
        2 + (3*SB[W[4], W[3], W[27], W[20]])/2 + 
       6*SB[W[4], W[3], W[27], W[31]] - 3*SB[W[4], W[4], W[1], W[30]] - 
       3*SB[W[4], W[4], W[2], W[30]] + 3*SB[W[4], W[4], W[3], W[27]] + 
       3*SB[W[4], W[4], W[5], W[28]] - 3*SB[W[4], W[4], W[11], W[27]] + 
       3*SB[W[4], W[4], W[11], W[30]] - 3*SB[W[4], W[4], W[14], W[28]] + 
       3*SB[W[4], W[4], W[14], W[30]] - (3*SB[W[4], W[5], W[1], W[26]])/2 + 
       (9*SB[W[4], W[5], W[1], W[28]])/2 + (9*SB[W[4], W[5], W[1], W[29]])/
        2 - (9*SB[W[4], W[5], W[1], W[30]])/2 - 
       (9*SB[W[4], W[5], W[2], W[26]])/2 + (9*SB[W[4], W[5], W[2], W[28]])/
        2 + (3*SB[W[4], W[5], W[2], W[29]])/2 - 
       (9*SB[W[4], W[5], W[2], W[30]])/2 - (9*SB[W[4], W[5], W[3], W[26]])/
        2 + (9*SB[W[4], W[5], W[3], W[27]])/2 + 
       (9*SB[W[4], W[5], W[3], W[28]])/2 + (3*SB[W[4], W[5], W[3], W[29]])/
        2 + 3*SB[W[4], W[5], W[4], W[28]] + 3*SB[W[4], W[5], W[5], W[28]] - 
       (9*SB[W[4], W[5], W[11], W[27]])/2 + (9*SB[W[4], W[5], W[11], W[30]])/
        2 + 3*SB[W[4], W[5], W[12], W[26]] - 3*SB[W[4], W[5], W[12], W[28]] - 
       (9*SB[W[4], W[5], W[14], W[28]])/2 + (9*SB[W[4], W[5], W[14], W[30]])/
        2 + 6*SB[W[4], W[5], W[15], W[26]] - 6*SB[W[4], W[5], W[15], W[29]] + 
       (3*SB[W[4], W[5], W[19], W[26]])/2 + 3*SB[W[4], W[5], W[19], W[28]] - 
       (3*SB[W[4], W[5], W[19], W[29]])/2 + (3*SB[W[4], W[5], W[28], W[17]])/
        2 + (3*SB[W[4], W[5], W[28], W[20]])/2 + 
       6*SB[W[4], W[5], W[28], W[31]] - (3*SB[W[4], W[11], W[1], W[26]])/2 - 
       (9*SB[W[4], W[11], W[1], W[27]])/2 - (3*SB[W[4], W[11], W[1], W[29]])/
        2 - (3*SB[W[4], W[11], W[1], W[30]])/2 + 
       (3*SB[W[4], W[11], W[2], W[26]])/2 - (9*SB[W[4], W[11], W[2], W[27]])/
        2 + (3*SB[W[4], W[11], W[2], W[29]])/2 + 
       (3*SB[W[4], W[11], W[2], W[30]])/2 - (3*SB[W[4], W[11], W[3], W[26]])/
        2 - (3*SB[W[4], W[11], W[3], W[27]])/2 + 
       (3*SB[W[4], W[11], W[3], W[29]])/2 + (9*SB[W[4], W[11], W[3], W[30]])/
        2 + (3*SB[W[4], W[11], W[4], W[26]])/2 + 
       (3*SB[W[4], W[11], W[4], W[29]])/2 + 6*SB[W[4], W[11], W[4], W[30]] - 
       (9*SB[W[4], W[11], W[5], W[27]])/2 + (9*SB[W[4], W[11], W[5], W[30]])/
        2 + 3*SB[W[4], W[11], W[11], W[27]] - 
       3*SB[W[4], W[11], W[11], W[30]] - (3*SB[W[4], W[11], W[16], W[26]])/
        2 - (3*SB[W[4], W[11], W[16], W[29]])/2 + 
       3*SB[W[4], W[11], W[16], W[30]] + (3*SB[W[4], W[11], W[18], W[26]])/
        2 - 3*SB[W[4], W[11], W[18], W[27]] - 
       (3*SB[W[4], W[11], W[18], W[29]])/2 - 
       (3*SB[W[4], W[11], W[27], W[17]])/2 - 
       (3*SB[W[4], W[11], W[27], W[20]])/2 - 
       6*SB[W[4], W[11], W[27], W[31]] + (3*SB[W[4], W[11], W[30], W[17]])/
        2 + (3*SB[W[4], W[11], W[30], W[20]])/2 + 
       6*SB[W[4], W[11], W[30], W[31]] + (3*SB[W[4], W[14], W[1], W[26]])/2 - 
       (9*SB[W[4], W[14], W[1], W[28]])/2 + (3*SB[W[4], W[14], W[1], W[29]])/
        2 + (3*SB[W[4], W[14], W[1], W[30]])/2 - 
       (3*SB[W[4], W[14], W[2], W[26]])/2 - (9*SB[W[4], W[14], W[2], W[28]])/
        2 - (3*SB[W[4], W[14], W[2], W[29]])/2 - 
       (3*SB[W[4], W[14], W[2], W[30]])/2 - (9*SB[W[4], W[14], W[3], W[28]])/
        2 + (9*SB[W[4], W[14], W[3], W[30]])/2 + 
       (3*SB[W[4], W[14], W[4], W[26]])/2 + (3*SB[W[4], W[14], W[4], W[29]])/
        2 + 6*SB[W[4], W[14], W[4], W[30]] + (3*SB[W[4], W[14], W[5], W[26]])/
        2 - (3*SB[W[4], W[14], W[5], W[28]])/2 - 
       (3*SB[W[4], W[14], W[5], W[29]])/2 + (9*SB[W[4], W[14], W[5], W[30]])/
        2 + 3*SB[W[4], W[14], W[14], W[28]] - 
       3*SB[W[4], W[14], W[14], W[30]] - (3*SB[W[4], W[14], W[16], W[26]])/
        2 - (3*SB[W[4], W[14], W[16], W[29]])/2 + 
       3*SB[W[4], W[14], W[16], W[30]] - (3*SB[W[4], W[14], W[19], W[26]])/
        2 - 3*SB[W[4], W[14], W[19], W[28]] + 
       (3*SB[W[4], W[14], W[19], W[29]])/2 - 
       (3*SB[W[4], W[14], W[28], W[17]])/2 - 
       (3*SB[W[4], W[14], W[28], W[20]])/2 - 
       6*SB[W[4], W[14], W[28], W[31]] + (3*SB[W[4], W[14], W[30], W[17]])/
        2 + (3*SB[W[4], W[14], W[30], W[20]])/2 + 
       6*SB[W[4], W[14], W[30], W[31]] + 3*SB[W[5], W[1], W[1], W[29]] - 
       3*SB[W[5], W[1], W[2], W[26]] + 3*SB[W[5], W[1], W[2], W[29]] + 
       (9*SB[W[5], W[1], W[2], W[30]])/2 - 3*SB[W[5], W[1], W[3], W[26]] - 
       (9*SB[W[5], W[1], W[3], W[27]])/2 + 3*SB[W[5], W[1], W[3], W[29]] - 
       (3*SB[W[5], W[1], W[4], W[26]])/2 - (9*SB[W[5], W[1], W[4], W[27]])/
        2 + (9*SB[W[5], W[1], W[4], W[28]])/2 + 
       (9*SB[W[5], W[1], W[4], W[29]])/2 + 3*SB[W[5], W[1], W[5], W[29]] + 
       (9*SB[W[5], W[1], W[11], W[27]])/2 - (9*SB[W[5], W[1], W[11], W[30]])/
        2 + (9*SB[W[5], W[1], W[12], W[26]])/2 - 
       (9*SB[W[5], W[1], W[12], W[28]])/2 + (9*SB[W[5], W[1], W[13], W[27]])/
        2 - (9*SB[W[5], W[1], W[13], W[29]])/2 + 
       (3*SB[W[5], W[1], W[15], W[26]])/2 - (3*SB[W[5], W[1], W[15], W[29]])/
        2 + (3*SB[W[5], W[1], W[20], W[26]])/2 + 
       (9*SB[W[5], W[1], W[20], W[29]])/2 + (3*SB[W[5], W[1], W[29], W[17]])/
        2 + (3*SB[W[5], W[1], W[29], W[20]])/2 + 
       6*SB[W[5], W[1], W[29], W[31]] - 3*SB[W[5], W[2], W[1], W[26]] + 
       3*SB[W[5], W[2], W[1], W[29]] + (9*SB[W[5], W[2], W[1], W[30]])/2 - 
       3*SB[W[5], W[2], W[2], W[26]] + (3*SB[W[5], W[2], W[3], W[26]])/2 - 
       (9*SB[W[5], W[2], W[4], W[26]])/2 + (3*SB[W[5], W[2], W[4], W[29]])/
        2 - 3*SB[W[5], W[2], W[5], W[26]] - (9*SB[W[5], W[2], W[5], W[28]])/
        2 - (3*SB[W[5], W[2], W[5], W[29]])/2 + 
       (9*SB[W[5], W[2], W[14], W[28]])/2 - (9*SB[W[5], W[2], W[14], W[30]])/
        2 + (3*SB[W[5], W[2], W[15], W[26]])/2 - 
       (3*SB[W[5], W[2], W[15], W[29]])/2 - (9*SB[W[5], W[2], W[17], W[26]])/
        2 - (3*SB[W[5], W[2], W[17], W[29]])/2 - 
       (3*SB[W[5], W[2], W[26], W[17]])/2 - (3*SB[W[5], W[2], W[26], W[20]])/
        2 - 6*SB[W[5], W[2], W[26], W[31]] - 3*SB[W[5], W[3], W[1], W[26]] - 
       (3*SB[W[5], W[3], W[1], W[29]])/2 + (3*SB[W[5], W[3], W[2], W[26]])/
        2 - 3*SB[W[5], W[3], W[3], W[26]] - (9*SB[W[5], W[3], W[4], W[26]])/
        2 + (9*SB[W[5], W[3], W[4], W[27]])/2 + 
       (9*SB[W[5], W[3], W[4], W[28]])/2 + (3*SB[W[5], W[3], W[4], W[29]])/
        2 - 3*SB[W[5], W[3], W[5], W[26]] - 6*SB[W[5], W[3], W[5], W[29]] + 
       (9*SB[W[5], W[3], W[12], W[26]])/2 - (9*SB[W[5], W[3], W[12], W[28]])/
        2 - (9*SB[W[5], W[3], W[13], W[27]])/2 + 
       (9*SB[W[5], W[3], W[13], W[29]])/2 - 3*SB[W[5], W[3], W[15], W[26]] + 
       3*SB[W[5], W[3], W[15], W[29]] - (9*SB[W[5], W[3], W[17], W[26]])/2 - 
       (3*SB[W[5], W[3], W[17], W[29]])/2 - (3*SB[W[5], W[3], W[26], W[17]])/
        2 - (3*SB[W[5], W[3], W[26], W[20]])/2 - 
       6*SB[W[5], W[3], W[26], W[31]] - (3*SB[W[5], W[4], W[1], W[26]])/2 + 
       (9*SB[W[5], W[4], W[1], W[28]])/2 + (9*SB[W[5], W[4], W[1], W[29]])/
        2 - (9*SB[W[5], W[4], W[1], W[30]])/2 - 
       (9*SB[W[5], W[4], W[2], W[26]])/2 + (9*SB[W[5], W[4], W[2], W[28]])/
        2 + (3*SB[W[5], W[4], W[2], W[29]])/2 - 
       (9*SB[W[5], W[4], W[2], W[30]])/2 - (9*SB[W[5], W[4], W[3], W[26]])/
        2 + (9*SB[W[5], W[4], W[3], W[27]])/2 + 
       (9*SB[W[5], W[4], W[3], W[28]])/2 + (3*SB[W[5], W[4], W[3], W[29]])/
        2 + 3*SB[W[5], W[4], W[4], W[28]] + 3*SB[W[5], W[4], W[5], W[28]] - 
       (9*SB[W[5], W[4], W[11], W[27]])/2 + (9*SB[W[5], W[4], W[11], W[30]])/
        2 + 3*SB[W[5], W[4], W[12], W[26]] - 3*SB[W[5], W[4], W[12], W[28]] - 
       (9*SB[W[5], W[4], W[14], W[28]])/2 + (9*SB[W[5], W[4], W[14], W[30]])/
        2 + 6*SB[W[5], W[4], W[15], W[26]] - 6*SB[W[5], W[4], W[15], W[29]] + 
       (3*SB[W[5], W[4], W[19], W[26]])/2 + 3*SB[W[5], W[4], W[19], W[28]] - 
       (3*SB[W[5], W[4], W[19], W[29]])/2 + (3*SB[W[5], W[4], W[28], W[17]])/
        2 + (3*SB[W[5], W[4], W[28], W[20]])/2 + 
       6*SB[W[5], W[4], W[28], W[31]] + 3*SB[W[5], W[5], W[1], W[29]] - 
       3*SB[W[5], W[5], W[2], W[26]] - 3*SB[W[5], W[5], W[3], W[26]] + 
       3*SB[W[5], W[5], W[4], W[28]] + 3*SB[W[5], W[5], W[12], W[26]] - 
       3*SB[W[5], W[5], W[12], W[28]] + 3*SB[W[5], W[5], W[15], W[26]] - 
       3*SB[W[5], W[5], W[15], W[29]] + (9*SB[W[5], W[12], W[1], W[26]])/2 - 
       (9*SB[W[5], W[12], W[1], W[28]])/2 - (9*SB[W[5], W[12], W[2], W[28]])/
        2 - (3*SB[W[5], W[12], W[2], W[29]])/2 - 
       (9*SB[W[5], W[12], W[3], W[28]])/2 - (3*SB[W[5], W[12], W[3], W[29]])/
        2 + (9*SB[W[5], W[12], W[4], W[26]])/2 - 
       (3*SB[W[5], W[12], W[4], W[29]])/2 + 3*SB[W[5], W[12], W[5], W[26]] + 
       (3*SB[W[5], W[12], W[5], W[28]])/2 + (3*SB[W[5], W[12], W[5], W[29]])/
        2 + (9*SB[W[5], W[12], W[17], W[26]])/2 + 
       (3*SB[W[5], W[12], W[17], W[29]])/2 - 
       (3*SB[W[5], W[12], W[19], W[26]])/2 - 
       3*SB[W[5], W[12], W[19], W[28]] + (3*SB[W[5], W[12], W[19], W[29]])/
        2 + (3*SB[W[5], W[12], W[26], W[17]])/2 + 
       (3*SB[W[5], W[12], W[26], W[20]])/2 + 
       6*SB[W[5], W[12], W[26], W[31]] - (3*SB[W[5], W[12], W[28], W[17]])/
        2 - (3*SB[W[5], W[12], W[28], W[20]])/2 - 
       6*SB[W[5], W[12], W[28], W[31]] + 3*SB[W[5], W[15], W[1], W[26]] + 
       3*SB[W[5], W[15], W[1], W[29]] - 3*SB[W[5], W[15], W[2], W[26]] - 
       3*SB[W[5], W[15], W[2], W[29]] - 3*SB[W[5], W[15], W[3], W[26]] - 
       3*SB[W[5], W[15], W[3], W[29]] + 6*SB[W[5], W[15], W[4], W[26]] - 
       6*SB[W[5], W[15], W[4], W[29]] + 3*SB[W[5], W[15], W[5], W[26]] + 
       3*SB[W[5], W[15], W[5], W[29]] + 6*SB[W[5], W[15], W[15], W[26]] - 
       6*SB[W[5], W[15], W[15], W[29]] + (9*SB[W[5], W[15], W[17], W[26]])/
        2 + (3*SB[W[5], W[15], W[17], W[29]])/2 - 
       (3*SB[W[5], W[15], W[20], W[26]])/2 - 
       (9*SB[W[5], W[15], W[20], W[29]])/2 + 
       (3*SB[W[5], W[15], W[26], W[17]])/2 + 
       (3*SB[W[5], W[15], W[26], W[20]])/2 + 
       6*SB[W[5], W[15], W[26], W[31]] - (3*SB[W[5], W[15], W[29], W[17]])/
        2 - (3*SB[W[5], W[15], W[29], W[20]])/2 - 
       6*SB[W[5], W[15], W[29], W[31]] + (9*SB[W[26]]*Zeta[3])/2 + 
       (9*SB[W[29]]*Zeta[3])/2 + 3*SB[W[30]]*Zeta[3], 
     f[4, 10, 5] -> d37s[3]*SB[W[16]] + d37s[3]*SB[W[18]] + 
       4*d37s[3]*SB[W[31]] - (3*Pi^2*SB[W[1], W[26]])/4 - 
       Pi^2*SB[W[1], W[27]] - (3*Pi^2*SB[W[1], W[28]])/4 + 
       (Pi^2*SB[W[1], W[29]])/4 + (Pi^2*SB[W[1], W[30]])/2 + 
       (Pi^2*SB[W[2], W[26]])/4 - (Pi^2*SB[W[2], W[27]])/2 - 
       (3*Pi^2*SB[W[2], W[28]])/4 - (3*Pi^2*SB[W[2], W[29]])/4 + 
       (Pi^2*SB[W[3], W[26]])/4 - (3*Pi^2*SB[W[3], W[28]])/4 - 
       (3*Pi^2*SB[W[3], W[29]])/4 - (Pi^2*SB[W[3], W[30]])/2 - 
       (3*Pi^2*SB[W[4], W[26]])/4 + (Pi^2*SB[W[4], W[27]])/2 + 
       (Pi^2*SB[W[4], W[28]])/4 - (3*Pi^2*SB[W[4], W[29]])/4 - 
       Pi^2*SB[W[4], W[30]] - Pi^2*SB[W[5], W[26]] - (3*Pi^2*SB[W[5], W[27]])/
        4 - (3*Pi^2*SB[W[5], W[30]])/4 - (Pi^2*SB[W[16], W[27]])/4 - 
       (3*Pi^2*SB[W[16], W[30]])/4 - (Pi^2*SB[W[17], W[26]])/2 + 
       (Pi^2*SB[W[17], W[27]])/4 + (Pi^2*SB[W[17], W[30]])/4 - 
       (3*Pi^2*SB[W[18], W[27]])/4 - (Pi^2*SB[W[18], W[30]])/4 + 
       (Pi^2*SB[W[19], W[27]])/4 - (Pi^2*SB[W[19], W[28]])/2 - 
       (Pi^2*SB[W[19], W[30]])/4 - (Pi^2*SB[W[20], W[27]])/4 - 
       (Pi^2*SB[W[20], W[29]])/2 + (Pi^2*SB[W[20], W[30]])/4 - 
       (Pi^2*SB[W[26], W[16]])/4 - (Pi^2*SB[W[26], W[18]])/4 - 
       Pi^2*SB[W[26], W[31]] - (Pi^2*SB[W[27], W[16]])/4 - 
       (Pi^2*SB[W[27], W[18]])/4 - Pi^2*SB[W[27], W[31]] - 
       (Pi^2*SB[W[28], W[16]])/4 - (Pi^2*SB[W[28], W[18]])/4 - 
       Pi^2*SB[W[28], W[31]] - (Pi^2*SB[W[29], W[16]])/4 - 
       (Pi^2*SB[W[29], W[18]])/4 - Pi^2*SB[W[29], W[31]] - 
       (Pi^2*SB[W[30], W[16]])/4 - (Pi^2*SB[W[30], W[18]])/4 - 
       Pi^2*SB[W[30], W[31]] + 3*SB[W[1], W[1], W[2], W[30]] - 
       3*SB[W[1], W[1], W[3], W[27]] - 3*SB[W[1], W[1], W[4], W[27]] + 
       3*SB[W[1], W[1], W[5], W[29]] + 3*SB[W[1], W[1], W[11], W[27]] - 
       3*SB[W[1], W[1], W[11], W[30]] + 3*SB[W[1], W[1], W[13], W[27]] - 
       3*SB[W[1], W[1], W[13], W[29]] + 3*SB[W[1], W[2], W[1], W[30]] + 
       3*SB[W[1], W[2], W[2], W[30]] + (9*SB[W[1], W[2], W[3], W[26]])/2 - 
       3*SB[W[1], W[2], W[3], W[27]] + 3*SB[W[1], W[2], W[3], W[30]] - 
       3*SB[W[1], W[2], W[4], W[27]] - (9*SB[W[1], W[2], W[4], W[28]])/2 + 
       3*SB[W[1], W[2], W[4], W[30]] - (3*SB[W[1], W[2], W[5], W[27]])/2 - 
       (9*SB[W[1], W[2], W[5], W[28]])/2 + (9*SB[W[1], W[2], W[5], W[29]])/
        2 + (9*SB[W[1], W[2], W[5], W[30]])/2 + 
       (3*SB[W[1], W[2], W[11], W[27]])/2 - (3*SB[W[1], W[2], W[11], W[30]])/
        2 - (9*SB[W[1], W[2], W[12], W[26]])/2 + 
       (9*SB[W[1], W[2], W[12], W[28]])/2 + (9*SB[W[1], W[2], W[13], W[27]])/
        2 - (9*SB[W[1], W[2], W[13], W[29]])/2 + 
       (9*SB[W[1], W[2], W[14], W[28]])/2 - (9*SB[W[1], W[2], W[14], W[30]])/
        2 + (3*SB[W[1], W[2], W[16], W[27]])/2 + 
       (9*SB[W[1], W[2], W[16], W[30]])/2 + (3*SB[W[1], W[2], W[30], W[16]])/
        2 + (3*SB[W[1], W[2], W[30], W[18]])/2 + 
       6*SB[W[1], W[2], W[30], W[31]] - 3*SB[W[1], W[3], W[1], W[27]] - 
       (9*SB[W[1], W[3], W[1], W[29]])/2 - (3*SB[W[1], W[3], W[1], W[30]])/
        2 + (9*SB[W[1], W[3], W[2], W[26]])/2 - 
       3*SB[W[1], W[3], W[2], W[27]] + 3*SB[W[1], W[3], W[2], W[30]] - 
       3*SB[W[1], W[3], W[3], W[27]] + (3*SB[W[1], W[3], W[4], W[27]])/2 - 
       (9*SB[W[1], W[3], W[5], W[27]])/2 + (3*SB[W[1], W[3], W[5], W[30]])/
        2 + (3*SB[W[1], W[3], W[11], W[27]])/2 - 
       (3*SB[W[1], W[3], W[11], W[30]])/2 - (9*SB[W[1], W[3], W[15], W[26]])/
        2 + (9*SB[W[1], W[3], W[15], W[29]])/2 - 
       (9*SB[W[1], W[3], W[18], W[27]])/2 - (3*SB[W[1], W[3], W[18], W[30]])/
        2 - (3*SB[W[1], W[3], W[27], W[16]])/2 - 
       (3*SB[W[1], W[3], W[27], W[18]])/2 - 6*SB[W[1], W[3], W[27], W[31]] - 
       3*SB[W[1], W[4], W[1], W[27]] - 6*SB[W[1], W[4], W[1], W[30]] - 
       3*SB[W[1], W[4], W[2], W[27]] - (3*SB[W[1], W[4], W[2], W[30]])/2 + 
       (3*SB[W[1], W[4], W[3], W[27]])/2 - 3*SB[W[1], W[4], W[4], W[27]] - 
       (9*SB[W[1], W[4], W[5], W[27]])/2 + (9*SB[W[1], W[4], W[5], W[28]])/
        2 + (9*SB[W[1], W[4], W[5], W[29]])/2 + 
       (3*SB[W[1], W[4], W[5], W[30]])/2 - 3*SB[W[1], W[4], W[11], W[27]] + 
       3*SB[W[1], W[4], W[11], W[30]] + (9*SB[W[1], W[4], W[13], W[27]])/2 - 
       (9*SB[W[1], W[4], W[13], W[29]])/2 - (9*SB[W[1], W[4], W[14], W[28]])/
        2 + (9*SB[W[1], W[4], W[14], W[30]])/2 - 
       (9*SB[W[1], W[4], W[18], W[27]])/2 - (3*SB[W[1], W[4], W[18], W[30]])/
        2 - (3*SB[W[1], W[4], W[27], W[16]])/2 - 
       (3*SB[W[1], W[4], W[27], W[18]])/2 - 6*SB[W[1], W[4], W[27], W[31]] + 
       3*SB[W[1], W[5], W[1], W[29]] - (9*SB[W[1], W[5], W[2], W[26]])/2 - 
       (3*SB[W[1], W[5], W[2], W[27]])/2 + (9*SB[W[1], W[5], W[2], W[29]])/
        2 + (9*SB[W[1], W[5], W[2], W[30]])/2 - 
       (9*SB[W[1], W[5], W[3], W[26]])/2 - (9*SB[W[1], W[5], W[3], W[27]])/
        2 + (9*SB[W[1], W[5], W[3], W[29]])/2 + 
       (3*SB[W[1], W[5], W[3], W[30]])/2 - (9*SB[W[1], W[5], W[4], W[27]])/
        2 + (9*SB[W[1], W[5], W[4], W[28]])/2 + 
       (9*SB[W[1], W[5], W[4], W[29]])/2 + (3*SB[W[1], W[5], W[4], W[30]])/
        2 + 3*SB[W[1], W[5], W[5], W[29]] + 6*SB[W[1], W[5], W[11], W[27]] - 
       6*SB[W[1], W[5], W[11], W[30]] + (9*SB[W[1], W[5], W[12], W[26]])/2 - 
       (9*SB[W[1], W[5], W[12], W[28]])/2 + 3*SB[W[1], W[5], W[13], W[27]] - 
       3*SB[W[1], W[5], W[13], W[29]] + (9*SB[W[1], W[5], W[15], W[26]])/2 - 
       (9*SB[W[1], W[5], W[15], W[29]])/2 + (3*SB[W[1], W[5], W[20], W[27]])/
        2 + 3*SB[W[1], W[5], W[20], W[29]] - (3*SB[W[1], W[5], W[20], W[30]])/
        2 + (3*SB[W[1], W[5], W[29], W[16]])/2 + 
       (3*SB[W[1], W[5], W[29], W[18]])/2 + 6*SB[W[1], W[5], W[29], W[31]] + 
       3*SB[W[1], W[11], W[1], W[27]] + 3*SB[W[1], W[11], W[1], W[30]] + 
       3*SB[W[1], W[11], W[2], W[27]] + 3*SB[W[1], W[11], W[2], W[30]] - 
       3*SB[W[1], W[11], W[3], W[27]] - 3*SB[W[1], W[11], W[3], W[30]] - 
       3*SB[W[1], W[11], W[4], W[27]] - 3*SB[W[1], W[11], W[4], W[30]] + 
       6*SB[W[1], W[11], W[5], W[27]] - 6*SB[W[1], W[11], W[5], W[30]] + 
       6*SB[W[1], W[11], W[11], W[27]] - 6*SB[W[1], W[11], W[11], W[30]] - 
       (3*SB[W[1], W[11], W[16], W[27]])/2 - 
       (9*SB[W[1], W[11], W[16], W[30]])/2 + 
       (9*SB[W[1], W[11], W[18], W[27]])/2 + 
       (3*SB[W[1], W[11], W[18], W[30]])/2 + 
       (3*SB[W[1], W[11], W[27], W[16]])/2 + 
       (3*SB[W[1], W[11], W[27], W[18]])/2 + 
       6*SB[W[1], W[11], W[27], W[31]] - (3*SB[W[1], W[11], W[30], W[16]])/
        2 - (3*SB[W[1], W[11], W[30], W[18]])/2 - 
       6*SB[W[1], W[11], W[30], W[31]] + 3*SB[W[1], W[13], W[1], W[27]] + 
       (3*SB[W[1], W[13], W[1], W[29]])/2 + (3*SB[W[1], W[13], W[1], W[30]])/
        2 + (9*SB[W[1], W[13], W[2], W[27]])/2 - 
       (9*SB[W[1], W[13], W[2], W[29]])/2 - (9*SB[W[1], W[13], W[3], W[29]])/
        2 - (3*SB[W[1], W[13], W[3], W[30]])/2 - 
       (9*SB[W[1], W[13], W[4], W[29]])/2 - (3*SB[W[1], W[13], W[4], W[30]])/
        2 + (9*SB[W[1], W[13], W[5], W[27]])/2 - 
       (3*SB[W[1], W[13], W[5], W[30]])/2 + (9*SB[W[1], W[13], W[18], W[27]])/
        2 + (3*SB[W[1], W[13], W[18], W[30]])/2 - 
       (3*SB[W[1], W[13], W[20], W[27]])/2 - 
       3*SB[W[1], W[13], W[20], W[29]] + (3*SB[W[1], W[13], W[20], W[30]])/
        2 + (3*SB[W[1], W[13], W[27], W[16]])/2 + 
       (3*SB[W[1], W[13], W[27], W[18]])/2 + 
       6*SB[W[1], W[13], W[27], W[31]] - (3*SB[W[1], W[13], W[29], W[16]])/
        2 - (3*SB[W[1], W[13], W[29], W[18]])/2 - 
       6*SB[W[1], W[13], W[29], W[31]] + 3*SB[W[2], W[1], W[1], W[30]] + 
       3*SB[W[2], W[1], W[2], W[30]] + (9*SB[W[2], W[1], W[3], W[26]])/2 - 
       3*SB[W[2], W[1], W[3], W[27]] + 3*SB[W[2], W[1], W[3], W[30]] - 
       3*SB[W[2], W[1], W[4], W[27]] - (9*SB[W[2], W[1], W[4], W[28]])/2 + 
       3*SB[W[2], W[1], W[4], W[30]] - (3*SB[W[2], W[1], W[5], W[27]])/2 - 
       (9*SB[W[2], W[1], W[5], W[28]])/2 + (9*SB[W[2], W[1], W[5], W[29]])/
        2 + (9*SB[W[2], W[1], W[5], W[30]])/2 + 
       (3*SB[W[2], W[1], W[11], W[27]])/2 - (3*SB[W[2], W[1], W[11], W[30]])/
        2 - (9*SB[W[2], W[1], W[12], W[26]])/2 + 
       (9*SB[W[2], W[1], W[12], W[28]])/2 + (9*SB[W[2], W[1], W[13], W[27]])/
        2 - (9*SB[W[2], W[1], W[13], W[29]])/2 + 
       (9*SB[W[2], W[1], W[14], W[28]])/2 - (9*SB[W[2], W[1], W[14], W[30]])/
        2 + (3*SB[W[2], W[1], W[16], W[27]])/2 + 
       (9*SB[W[2], W[1], W[16], W[30]])/2 + (3*SB[W[2], W[1], W[30], W[16]])/
        2 + (3*SB[W[2], W[1], W[30], W[18]])/2 + 
       6*SB[W[2], W[1], W[30], W[31]] + 3*SB[W[2], W[2], W[1], W[30]] + 
       3*SB[W[2], W[2], W[3], W[26]] - 3*SB[W[2], W[2], W[4], W[28]] - 
       3*SB[W[2], W[2], W[5], W[28]] - 3*SB[W[2], W[2], W[12], W[26]] + 
       3*SB[W[2], W[2], W[12], W[28]] + 3*SB[W[2], W[2], W[14], W[28]] - 
       3*SB[W[2], W[2], W[14], W[30]] + (9*SB[W[2], W[3], W[1], W[26]])/2 + 
       (3*SB[W[2], W[3], W[1], W[27]])/2 - (9*SB[W[2], W[3], W[1], W[29]])/
        2 + 3*SB[W[2], W[3], W[1], W[30]] + 3*SB[W[2], W[3], W[2], W[26]] + 
       3*SB[W[2], W[3], W[3], W[26]] + (9*SB[W[2], W[3], W[4], W[26]])/2 + 
       3*SB[W[2], W[3], W[4], W[27]] - (9*SB[W[2], W[3], W[4], W[28]])/2 + 
       (3*SB[W[2], W[3], W[4], W[30]])/2 + 6*SB[W[2], W[3], W[5], W[26]] + 
       (3*SB[W[2], W[3], W[5], W[27]])/2 - (9*SB[W[2], W[3], W[5], W[28]])/
        2 - (9*SB[W[2], W[3], W[5], W[29]])/2 + 
       (3*SB[W[2], W[3], W[5], W[30]])/2 - (9*SB[W[2], W[3], W[12], W[26]])/
        2 + (9*SB[W[2], W[3], W[12], W[28]])/2 - 
       (9*SB[W[2], W[3], W[13], W[27]])/2 + (9*SB[W[2], W[3], W[13], W[29]])/
        2 + (9*SB[W[2], W[3], W[14], W[28]])/2 - 
       (9*SB[W[2], W[3], W[14], W[30]])/2 - (9*SB[W[2], W[3], W[15], W[26]])/
        2 + (9*SB[W[2], W[3], W[15], W[29]])/2 + 
       3*SB[W[2], W[3], W[17], W[26]] - (3*SB[W[2], W[3], W[17], W[27]])/2 - 
       (3*SB[W[2], W[3], W[17], W[30]])/2 + (3*SB[W[2], W[3], W[26], W[16]])/
        2 + (3*SB[W[2], W[3], W[26], W[18]])/2 + 
       6*SB[W[2], W[3], W[26], W[31]] - (3*SB[W[2], W[4], W[1], W[27]])/2 - 
       (9*SB[W[2], W[4], W[1], W[28]])/2 + (3*SB[W[2], W[4], W[1], W[30]])/
        2 - (3*SB[W[2], W[4], W[2], W[27]])/2 - 
       (9*SB[W[2], W[4], W[2], W[28]])/2 - 3*SB[W[2], W[4], W[2], W[30]] + 
       (9*SB[W[2], W[4], W[3], W[26]])/2 + 3*SB[W[2], W[4], W[3], W[27]] - 
       (9*SB[W[2], W[4], W[3], W[28]])/2 + (3*SB[W[2], W[4], W[3], W[30]])/
        2 - 3*SB[W[2], W[4], W[4], W[28]] - (3*SB[W[2], W[4], W[11], W[27]])/
        2 + (3*SB[W[2], W[4], W[11], W[30]])/2 - 
       (9*SB[W[2], W[4], W[12], W[26]])/2 + (9*SB[W[2], W[4], W[12], W[28]])/
        2 + (3*SB[W[2], W[4], W[19], W[27]])/2 - 
       3*SB[W[2], W[4], W[19], W[28]] - (3*SB[W[2], W[4], W[19], W[30]])/2 - 
       (3*SB[W[2], W[4], W[28], W[16]])/2 - (3*SB[W[2], W[4], W[28], W[18]])/
        2 - 6*SB[W[2], W[4], W[28], W[31]] - (3*SB[W[2], W[5], W[1], W[27]])/
        2 - (9*SB[W[2], W[5], W[1], W[28]])/2 + 
       (9*SB[W[2], W[5], W[1], W[29]])/2 + (9*SB[W[2], W[5], W[1], W[30]])/
        2 - (9*SB[W[2], W[5], W[2], W[26]])/2 - 
       (3*SB[W[2], W[5], W[2], W[27]])/2 - (9*SB[W[2], W[5], W[2], W[28]])/
        2 - (3*SB[W[2], W[5], W[2], W[30]])/2 + 
       (3*SB[W[2], W[5], W[3], W[26]])/2 + (3*SB[W[2], W[5], W[3], W[27]])/
        2 - (9*SB[W[2], W[5], W[3], W[28]])/2 + 
       (3*SB[W[2], W[5], W[3], W[30]])/2 - 3*SB[W[2], W[5], W[5], W[28]] - 
       (3*SB[W[2], W[5], W[12], W[26]])/2 + (3*SB[W[2], W[5], W[12], W[28]])/
        2 + 3*SB[W[2], W[5], W[14], W[28]] - 3*SB[W[2], W[5], W[14], W[30]] + 
       (9*SB[W[2], W[5], W[15], W[26]])/2 - (9*SB[W[2], W[5], W[15], W[29]])/
        2 + (3*SB[W[2], W[5], W[19], W[27]])/2 - 
       3*SB[W[2], W[5], W[19], W[28]] - (3*SB[W[2], W[5], W[19], W[30]])/2 - 
       (3*SB[W[2], W[5], W[28], W[16]])/2 - (3*SB[W[2], W[5], W[28], W[18]])/
        2 - 6*SB[W[2], W[5], W[28], W[31]] - (9*SB[W[2], W[12], W[1], W[26]])/
        2 + (9*SB[W[2], W[12], W[1], W[28]])/2 + 
       (3*SB[W[2], W[12], W[2], W[26]])/2 + (3*SB[W[2], W[12], W[2], W[27]])/
        2 + (9*SB[W[2], W[12], W[2], W[28]])/2 + 
       (3*SB[W[2], W[12], W[2], W[30]])/2 - (3*SB[W[2], W[12], W[3], W[26]])/
        2 - (3*SB[W[2], W[12], W[3], W[27]])/2 + 
       (9*SB[W[2], W[12], W[3], W[28]])/2 - (3*SB[W[2], W[12], W[3], W[30]])/
        2 - (9*SB[W[2], W[12], W[4], W[26]])/2 + 
       (3*SB[W[2], W[12], W[4], W[27]])/2 + (3*SB[W[2], W[12], W[4], W[28]])/
        2 - (3*SB[W[2], W[12], W[4], W[30]])/2 - 
       6*SB[W[2], W[12], W[5], W[26]] - (3*SB[W[2], W[12], W[5], W[27]])/2 - 
       (3*SB[W[2], W[12], W[5], W[30]])/2 + 3*SB[W[2], W[12], W[12], W[26]] - 
       3*SB[W[2], W[12], W[12], W[28]] - 3*SB[W[2], W[12], W[17], W[26]] + 
       (3*SB[W[2], W[12], W[17], W[27]])/2 + 
       (3*SB[W[2], W[12], W[17], W[30]])/2 - 
       (3*SB[W[2], W[12], W[19], W[27]])/2 + 
       3*SB[W[2], W[12], W[19], W[28]] + (3*SB[W[2], W[12], W[19], W[30]])/
        2 - (3*SB[W[2], W[12], W[26], W[16]])/2 - 
       (3*SB[W[2], W[12], W[26], W[18]])/2 - 
       6*SB[W[2], W[12], W[26], W[31]] + (3*SB[W[2], W[12], W[28], W[16]])/
        2 + (3*SB[W[2], W[12], W[28], W[18]])/2 + 
       6*SB[W[2], W[12], W[28], W[31]] + (3*SB[W[2], W[14], W[1], W[27]])/2 + 
       (9*SB[W[2], W[14], W[1], W[28]])/2 + (3*SB[W[2], W[14], W[2], W[27]])/
        2 + (9*SB[W[2], W[14], W[2], W[28]])/2 + 
       (9*SB[W[2], W[14], W[3], W[28]])/2 - (9*SB[W[2], W[14], W[3], W[30]])/
        2 - (3*SB[W[2], W[14], W[4], W[27]])/2 - 
       (3*SB[W[2], W[14], W[4], W[28]])/2 - 3*SB[W[2], W[14], W[4], W[30]] + 
       (3*SB[W[2], W[14], W[5], W[27]])/2 - (9*SB[W[2], W[14], W[5], W[30]])/
        2 - (3*SB[W[2], W[14], W[16], W[27]])/2 - 
       (9*SB[W[2], W[14], W[16], W[30]])/2 - 
       (3*SB[W[2], W[14], W[19], W[27]])/2 + 
       3*SB[W[2], W[14], W[19], W[28]] + (3*SB[W[2], W[14], W[19], W[30]])/
        2 + (3*SB[W[2], W[14], W[28], W[16]])/2 + 
       (3*SB[W[2], W[14], W[28], W[18]])/2 + 
       6*SB[W[2], W[14], W[28], W[31]] - (3*SB[W[2], W[14], W[30], W[16]])/
        2 - (3*SB[W[2], W[14], W[30], W[18]])/2 - 
       6*SB[W[2], W[14], W[30], W[31]] - 3*SB[W[3], W[1], W[1], W[29]] + 
       (9*SB[W[3], W[1], W[2], W[26]])/2 + (3*SB[W[3], W[1], W[2], W[27]])/
        2 - (9*SB[W[3], W[1], W[2], W[29]])/2 + 
       3*SB[W[3], W[1], W[2], W[30]] - 3*SB[W[3], W[1], W[3], W[27]] - 
       (9*SB[W[3], W[1], W[3], W[29]])/2 - (3*SB[W[3], W[1], W[3], W[30]])/
        2 + (3*SB[W[3], W[1], W[4], W[27]])/2 - 
       (9*SB[W[3], W[1], W[4], W[29]])/2 - (3*SB[W[3], W[1], W[4], W[30]])/
        2 + (3*SB[W[3], W[1], W[11], W[27]])/2 - 
       (3*SB[W[3], W[1], W[11], W[30]])/2 - (9*SB[W[3], W[1], W[15], W[26]])/
        2 + (9*SB[W[3], W[1], W[15], W[29]])/2 - 
       (3*SB[W[3], W[1], W[20], W[27]])/2 - 3*SB[W[3], W[1], W[20], W[29]] + 
       (3*SB[W[3], W[1], W[20], W[30]])/2 - (3*SB[W[3], W[1], W[29], W[16]])/
        2 - (3*SB[W[3], W[1], W[29], W[18]])/2 - 
       6*SB[W[3], W[1], W[29], W[31]] + (9*SB[W[3], W[2], W[1], W[26]])/2 + 
       (3*SB[W[3], W[2], W[1], W[27]])/2 - (9*SB[W[3], W[2], W[1], W[29]])/
        2 + 3*SB[W[3], W[2], W[1], W[30]] + 3*SB[W[3], W[2], W[2], W[26]] + 
       3*SB[W[3], W[2], W[3], W[26]] + (9*SB[W[3], W[2], W[4], W[26]])/2 + 
       3*SB[W[3], W[2], W[4], W[27]] - (9*SB[W[3], W[2], W[4], W[28]])/2 + 
       (3*SB[W[3], W[2], W[4], W[30]])/2 + 6*SB[W[3], W[2], W[5], W[26]] + 
       (3*SB[W[3], W[2], W[5], W[27]])/2 - (9*SB[W[3], W[2], W[5], W[28]])/
        2 - (9*SB[W[3], W[2], W[5], W[29]])/2 + 
       (3*SB[W[3], W[2], W[5], W[30]])/2 - (9*SB[W[3], W[2], W[12], W[26]])/
        2 + (9*SB[W[3], W[2], W[12], W[28]])/2 - 
       (9*SB[W[3], W[2], W[13], W[27]])/2 + (9*SB[W[3], W[2], W[13], W[29]])/
        2 + (9*SB[W[3], W[2], W[14], W[28]])/2 - 
       (9*SB[W[3], W[2], W[14], W[30]])/2 - (9*SB[W[3], W[2], W[15], W[26]])/
        2 + (9*SB[W[3], W[2], W[15], W[29]])/2 + 
       3*SB[W[3], W[2], W[17], W[26]] - (3*SB[W[3], W[2], W[17], W[27]])/2 - 
       (3*SB[W[3], W[2], W[17], W[30]])/2 + (3*SB[W[3], W[2], W[26], W[16]])/
        2 + (3*SB[W[3], W[2], W[26], W[18]])/2 + 
       6*SB[W[3], W[2], W[26], W[31]] - 3*SB[W[3], W[3], W[1], W[29]] + 
       3*SB[W[3], W[3], W[2], W[26]] + 3*SB[W[3], W[3], W[4], W[27]] - 
       3*SB[W[3], W[3], W[5], W[29]] - 3*SB[W[3], W[3], W[13], W[27]] + 
       3*SB[W[3], W[3], W[13], W[29]] - 3*SB[W[3], W[3], W[15], W[26]] + 
       3*SB[W[3], W[3], W[15], W[29]] + 3*SB[W[3], W[4], W[1], W[27]] - 
       (9*SB[W[3], W[4], W[1], W[29]])/2 - 3*SB[W[3], W[4], W[1], W[30]] + 
       (9*SB[W[3], W[4], W[2], W[26]])/2 + 3*SB[W[3], W[4], W[2], W[27]] - 
       3*SB[W[3], W[4], W[2], W[30]] + 3*SB[W[3], W[4], W[3], W[27]] + 
       3*SB[W[3], W[4], W[4], W[27]] + (9*SB[W[3], W[4], W[5], W[27]])/2 + 
       (9*SB[W[3], W[4], W[5], W[28]])/2 - (9*SB[W[3], W[4], W[5], W[29]])/
        2 - (3*SB[W[3], W[4], W[5], W[30]])/2 - 
       (3*SB[W[3], W[4], W[11], W[27]])/2 + (3*SB[W[3], W[4], W[11], W[30]])/
        2 - (9*SB[W[3], W[4], W[13], W[27]])/2 + 
       (9*SB[W[3], W[4], W[13], W[29]])/2 - (9*SB[W[3], W[4], W[14], W[28]])/
        2 + (9*SB[W[3], W[4], W[14], W[30]])/2 - 
       (9*SB[W[3], W[4], W[15], W[26]])/2 + (9*SB[W[3], W[4], W[15], W[29]])/
        2 + (9*SB[W[3], W[4], W[18], W[27]])/2 + 
       (3*SB[W[3], W[4], W[18], W[30]])/2 + (3*SB[W[3], W[4], W[27], W[16]])/
        2 + (3*SB[W[3], W[4], W[27], W[18]])/2 + 
       6*SB[W[3], W[4], W[27], W[31]] + (3*SB[W[3], W[5], W[2], W[26]])/2 + 
       (3*SB[W[3], W[5], W[2], W[27]])/2 - (9*SB[W[3], W[5], W[2], W[29]])/
        2 + (3*SB[W[3], W[5], W[2], W[30]])/2 - 
       (9*SB[W[3], W[5], W[3], W[26]])/2 - (3*SB[W[3], W[5], W[3], W[27]])/
        2 - (9*SB[W[3], W[5], W[3], W[29]])/2 - 
       (3*SB[W[3], W[5], W[3], W[30]])/2 + (9*SB[W[3], W[5], W[4], W[27]])/
        2 + (9*SB[W[3], W[5], W[4], W[28]])/2 - 
       (9*SB[W[3], W[5], W[4], W[29]])/2 - (3*SB[W[3], W[5], W[4], W[30]])/
        2 - 3*SB[W[3], W[5], W[5], W[29]] + (9*SB[W[3], W[5], W[12], W[26]])/
        2 - (9*SB[W[3], W[5], W[12], W[28]])/2 - 
       3*SB[W[3], W[5], W[13], W[27]] + 3*SB[W[3], W[5], W[13], W[29]] - 
       (3*SB[W[3], W[5], W[15], W[26]])/2 + (3*SB[W[3], W[5], W[15], W[29]])/
        2 - (3*SB[W[3], W[5], W[20], W[27]])/2 - 
       3*SB[W[3], W[5], W[20], W[29]] + (3*SB[W[3], W[5], W[20], W[30]])/2 - 
       (3*SB[W[3], W[5], W[29], W[16]])/2 - (3*SB[W[3], W[5], W[29], W[18]])/
        2 - 6*SB[W[3], W[5], W[29], W[31]] - 3*SB[W[3], W[13], W[1], W[27]] - 
       (3*SB[W[3], W[13], W[1], W[29]])/2 - (3*SB[W[3], W[13], W[1], W[30]])/
        2 - (9*SB[W[3], W[13], W[2], W[27]])/2 + 
       (9*SB[W[3], W[13], W[2], W[29]])/2 + (9*SB[W[3], W[13], W[3], W[29]])/
        2 + (3*SB[W[3], W[13], W[3], W[30]])/2 + 
       (9*SB[W[3], W[13], W[4], W[29]])/2 + (3*SB[W[3], W[13], W[4], W[30]])/
        2 - (9*SB[W[3], W[13], W[5], W[27]])/2 + 
       (3*SB[W[3], W[13], W[5], W[30]])/2 - (9*SB[W[3], W[13], W[18], W[27]])/
        2 - (3*SB[W[3], W[13], W[18], W[30]])/2 + 
       (3*SB[W[3], W[13], W[20], W[27]])/2 + 
       3*SB[W[3], W[13], W[20], W[29]] - (3*SB[W[3], W[13], W[20], W[30]])/
        2 - (3*SB[W[3], W[13], W[27], W[16]])/2 - 
       (3*SB[W[3], W[13], W[27], W[18]])/2 - 
       6*SB[W[3], W[13], W[27], W[31]] + (3*SB[W[3], W[13], W[29], W[16]])/
        2 + (3*SB[W[3], W[13], W[29], W[18]])/2 + 
       6*SB[W[3], W[13], W[29], W[31]] - (9*SB[W[3], W[15], W[1], W[26]])/2 - 
       (3*SB[W[3], W[15], W[1], W[27]])/2 + (3*SB[W[3], W[15], W[1], W[29]])/
        2 + (3*SB[W[3], W[15], W[1], W[30]])/2 - 
       (3*SB[W[3], W[15], W[2], W[26]])/2 - (3*SB[W[3], W[15], W[2], W[27]])/
        2 + (9*SB[W[3], W[15], W[2], W[29]])/2 - 
       (3*SB[W[3], W[15], W[2], W[30]])/2 + (3*SB[W[3], W[15], W[3], W[26]])/
        2 + (3*SB[W[3], W[15], W[3], W[27]])/2 + 
       (9*SB[W[3], W[15], W[3], W[29]])/2 + (3*SB[W[3], W[15], W[3], W[30]])/
        2 - (9*SB[W[3], W[15], W[4], W[26]])/2 + 
       (9*SB[W[3], W[15], W[4], W[29]])/2 - 6*SB[W[3], W[15], W[5], W[26]] - 
       (3*SB[W[3], W[15], W[5], W[27]])/2 - (3*SB[W[3], W[15], W[5], W[30]])/
        2 + 3*SB[W[3], W[15], W[15], W[26]] - 
       3*SB[W[3], W[15], W[15], W[29]] - 3*SB[W[3], W[15], W[17], W[26]] + 
       (3*SB[W[3], W[15], W[17], W[27]])/2 + 
       (3*SB[W[3], W[15], W[17], W[30]])/2 + 
       (3*SB[W[3], W[15], W[20], W[27]])/2 + 
       3*SB[W[3], W[15], W[20], W[29]] - (3*SB[W[3], W[15], W[20], W[30]])/
        2 - (3*SB[W[3], W[15], W[26], W[16]])/2 - 
       (3*SB[W[3], W[15], W[26], W[18]])/2 - 
       6*SB[W[3], W[15], W[26], W[31]] + (3*SB[W[3], W[15], W[29], W[16]])/
        2 + (3*SB[W[3], W[15], W[29], W[18]])/2 + 
       6*SB[W[3], W[15], W[29], W[31]] - 3*SB[W[4], W[1], W[1], W[30]] + 
       (3*SB[W[4], W[1], W[2], W[30]])/2 - (3*SB[W[4], W[1], W[3], W[27]])/
        2 - 3*SB[W[4], W[1], W[3], W[30]] - 6*SB[W[4], W[1], W[4], W[27]] - 
       3*SB[W[4], W[1], W[4], W[30]] + (3*SB[W[4], W[1], W[5], W[27]])/2 + 
       (9*SB[W[4], W[1], W[5], W[28]])/2 + (9*SB[W[4], W[1], W[5], W[29]])/
        2 - (9*SB[W[4], W[1], W[5], W[30]])/2 + 
       3*SB[W[4], W[1], W[11], W[27]] - 3*SB[W[4], W[1], W[11], W[30]] + 
       (9*SB[W[4], W[1], W[13], W[27]])/2 - (9*SB[W[4], W[1], W[13], W[29]])/
        2 - (9*SB[W[4], W[1], W[14], W[28]])/2 + 
       (9*SB[W[4], W[1], W[14], W[30]])/2 - (3*SB[W[4], W[1], W[16], W[27]])/
        2 - (9*SB[W[4], W[1], W[16], W[30]])/2 - 
       (3*SB[W[4], W[1], W[30], W[16]])/2 - (3*SB[W[4], W[1], W[30], W[18]])/
        2 - 6*SB[W[4], W[1], W[30], W[31]] + (3*SB[W[4], W[2], W[1], W[30]])/
        2 - 3*SB[W[4], W[2], W[2], W[30]] + (9*SB[W[4], W[2], W[3], W[26]])/
        2 + 3*SB[W[4], W[2], W[3], W[27]] - 3*SB[W[4], W[2], W[3], W[30]] - 
       (3*SB[W[4], W[2], W[4], W[27]])/2 - (9*SB[W[4], W[2], W[4], W[28]])/
        2 - 3*SB[W[4], W[2], W[4], W[30]] + (3*SB[W[4], W[2], W[5], W[27]])/
        2 - (9*SB[W[4], W[2], W[5], W[30]])/2 - 
       (3*SB[W[4], W[2], W[11], W[27]])/2 + (3*SB[W[4], W[2], W[11], W[30]])/
        2 - (9*SB[W[4], W[2], W[12], W[26]])/2 + 
       (9*SB[W[4], W[2], W[12], W[28]])/2 - (3*SB[W[4], W[2], W[16], W[27]])/
        2 - (9*SB[W[4], W[2], W[16], W[30]])/2 - 
       (3*SB[W[4], W[2], W[30], W[16]])/2 - (3*SB[W[4], W[2], W[30], W[18]])/
        2 - 6*SB[W[4], W[2], W[30], W[31]] + 3*SB[W[4], W[3], W[1], W[27]] - 
       (9*SB[W[4], W[3], W[1], W[29]])/2 - 3*SB[W[4], W[3], W[1], W[30]] + 
       (9*SB[W[4], W[3], W[2], W[26]])/2 + 3*SB[W[4], W[3], W[2], W[27]] - 
       3*SB[W[4], W[3], W[2], W[30]] + 3*SB[W[4], W[3], W[3], W[27]] + 
       3*SB[W[4], W[3], W[4], W[27]] + (9*SB[W[4], W[3], W[5], W[27]])/2 + 
       (9*SB[W[4], W[3], W[5], W[28]])/2 - (9*SB[W[4], W[3], W[5], W[29]])/
        2 - (3*SB[W[4], W[3], W[5], W[30]])/2 - 
       (3*SB[W[4], W[3], W[11], W[27]])/2 + (3*SB[W[4], W[3], W[11], W[30]])/
        2 - (9*SB[W[4], W[3], W[13], W[27]])/2 + 
       (9*SB[W[4], W[3], W[13], W[29]])/2 - (9*SB[W[4], W[3], W[14], W[28]])/
        2 + (9*SB[W[4], W[3], W[14], W[30]])/2 - 
       (9*SB[W[4], W[3], W[15], W[26]])/2 + (9*SB[W[4], W[3], W[15], W[29]])/
        2 + (9*SB[W[4], W[3], W[18], W[27]])/2 + 
       (3*SB[W[4], W[3], W[18], W[30]])/2 + (3*SB[W[4], W[3], W[27], W[16]])/
        2 + (3*SB[W[4], W[3], W[27], W[18]])/2 + 
       6*SB[W[4], W[3], W[27], W[31]] - 3*SB[W[4], W[4], W[1], W[30]] - 
       3*SB[W[4], W[4], W[2], W[30]] + 3*SB[W[4], W[4], W[3], W[27]] + 
       3*SB[W[4], W[4], W[5], W[28]] - 3*SB[W[4], W[4], W[11], W[27]] + 
       3*SB[W[4], W[4], W[11], W[30]] - 3*SB[W[4], W[4], W[14], W[28]] + 
       3*SB[W[4], W[4], W[14], W[30]] + (3*SB[W[4], W[5], W[1], W[27]])/2 + 
       (9*SB[W[4], W[5], W[1], W[28]])/2 + (9*SB[W[4], W[5], W[1], W[29]])/
        2 - (9*SB[W[4], W[5], W[1], W[30]])/2 - 
       (9*SB[W[4], W[5], W[2], W[26]])/2 + (3*SB[W[4], W[5], W[2], W[27]])/
        2 + (9*SB[W[4], W[5], W[2], W[28]])/2 - 
       (9*SB[W[4], W[5], W[2], W[30]])/2 - (9*SB[W[4], W[5], W[3], W[26]])/
        2 + (9*SB[W[4], W[5], W[3], W[27]])/2 + 
       (9*SB[W[4], W[5], W[3], W[28]])/2 - (3*SB[W[4], W[5], W[3], W[30]])/
        2 + 3*SB[W[4], W[5], W[4], W[28]] + 3*SB[W[4], W[5], W[5], W[28]] - 
       6*SB[W[4], W[5], W[11], W[27]] + 6*SB[W[4], W[5], W[11], W[30]] + 
       (9*SB[W[4], W[5], W[12], W[26]])/2 - (9*SB[W[4], W[5], W[12], W[28]])/
        2 - 3*SB[W[4], W[5], W[14], W[28]] + 3*SB[W[4], W[5], W[14], W[30]] + 
       (9*SB[W[4], W[5], W[15], W[26]])/2 - (9*SB[W[4], W[5], W[15], W[29]])/
        2 - (3*SB[W[4], W[5], W[19], W[27]])/2 + 
       3*SB[W[4], W[5], W[19], W[28]] + (3*SB[W[4], W[5], W[19], W[30]])/2 + 
       (3*SB[W[4], W[5], W[28], W[16]])/2 + (3*SB[W[4], W[5], W[28], W[18]])/
        2 + 6*SB[W[4], W[5], W[28], W[31]] - 3*SB[W[4], W[11], W[1], W[27]] - 
       3*SB[W[4], W[11], W[1], W[30]] - 3*SB[W[4], W[11], W[2], W[27]] - 
       3*SB[W[4], W[11], W[2], W[30]] + 3*SB[W[4], W[11], W[3], W[27]] + 
       3*SB[W[4], W[11], W[3], W[30]] + 3*SB[W[4], W[11], W[4], W[27]] + 
       3*SB[W[4], W[11], W[4], W[30]] - 6*SB[W[4], W[11], W[5], W[27]] + 
       6*SB[W[4], W[11], W[5], W[30]] - 6*SB[W[4], W[11], W[11], W[27]] + 
       6*SB[W[4], W[11], W[11], W[30]] + (3*SB[W[4], W[11], W[16], W[27]])/
        2 + (9*SB[W[4], W[11], W[16], W[30]])/2 - 
       (9*SB[W[4], W[11], W[18], W[27]])/2 - 
       (3*SB[W[4], W[11], W[18], W[30]])/2 - 
       (3*SB[W[4], W[11], W[27], W[16]])/2 - 
       (3*SB[W[4], W[11], W[27], W[18]])/2 - 
       6*SB[W[4], W[11], W[27], W[31]] + (3*SB[W[4], W[11], W[30], W[16]])/
        2 + (3*SB[W[4], W[11], W[30], W[18]])/2 + 
       6*SB[W[4], W[11], W[30], W[31]] - (3*SB[W[4], W[14], W[1], W[27]])/2 - 
       (9*SB[W[4], W[14], W[1], W[28]])/2 - (3*SB[W[4], W[14], W[2], W[27]])/
        2 - (9*SB[W[4], W[14], W[2], W[28]])/2 - 
       (9*SB[W[4], W[14], W[3], W[28]])/2 + (9*SB[W[4], W[14], W[3], W[30]])/
        2 + (3*SB[W[4], W[14], W[4], W[27]])/2 + 
       (3*SB[W[4], W[14], W[4], W[28]])/2 + 3*SB[W[4], W[14], W[4], W[30]] - 
       (3*SB[W[4], W[14], W[5], W[27]])/2 + (9*SB[W[4], W[14], W[5], W[30]])/
        2 + (3*SB[W[4], W[14], W[16], W[27]])/2 + 
       (9*SB[W[4], W[14], W[16], W[30]])/2 + 
       (3*SB[W[4], W[14], W[19], W[27]])/2 - 
       3*SB[W[4], W[14], W[19], W[28]] - (3*SB[W[4], W[14], W[19], W[30]])/
        2 - (3*SB[W[4], W[14], W[28], W[16]])/2 - 
       (3*SB[W[4], W[14], W[28], W[18]])/2 - 
       6*SB[W[4], W[14], W[28], W[31]] + (3*SB[W[4], W[14], W[30], W[16]])/
        2 + (3*SB[W[4], W[14], W[30], W[18]])/2 + 
       6*SB[W[4], W[14], W[30], W[31]] + 3*SB[W[5], W[1], W[1], W[29]] - 
       (9*SB[W[5], W[1], W[2], W[26]])/2 - (3*SB[W[5], W[1], W[2], W[27]])/
        2 + (9*SB[W[5], W[1], W[2], W[29]])/2 + 
       (9*SB[W[5], W[1], W[2], W[30]])/2 - (9*SB[W[5], W[1], W[3], W[26]])/
        2 - (9*SB[W[5], W[1], W[3], W[27]])/2 + 
       (9*SB[W[5], W[1], W[3], W[29]])/2 + (3*SB[W[5], W[1], W[3], W[30]])/
        2 - (9*SB[W[5], W[1], W[4], W[27]])/2 + 
       (9*SB[W[5], W[1], W[4], W[28]])/2 + (9*SB[W[5], W[1], W[4], W[29]])/
        2 + (3*SB[W[5], W[1], W[4], W[30]])/2 + 
       3*SB[W[5], W[1], W[5], W[29]] + 6*SB[W[5], W[1], W[11], W[27]] - 
       6*SB[W[5], W[1], W[11], W[30]] + (9*SB[W[5], W[1], W[12], W[26]])/2 - 
       (9*SB[W[5], W[1], W[12], W[28]])/2 + 3*SB[W[5], W[1], W[13], W[27]] - 
       3*SB[W[5], W[1], W[13], W[29]] + (9*SB[W[5], W[1], W[15], W[26]])/2 - 
       (9*SB[W[5], W[1], W[15], W[29]])/2 + (3*SB[W[5], W[1], W[20], W[27]])/
        2 + 3*SB[W[5], W[1], W[20], W[29]] - (3*SB[W[5], W[1], W[20], W[30]])/
        2 + (3*SB[W[5], W[1], W[29], W[16]])/2 + 
       (3*SB[W[5], W[1], W[29], W[18]])/2 + 6*SB[W[5], W[1], W[29], W[31]] - 
       (9*SB[W[5], W[2], W[1], W[26]])/2 - (3*SB[W[5], W[2], W[1], W[27]])/
        2 + (9*SB[W[5], W[2], W[1], W[29]])/2 + 
       (9*SB[W[5], W[2], W[1], W[30]])/2 - 3*SB[W[5], W[2], W[2], W[26]] - 
       (9*SB[W[5], W[2], W[4], W[26]])/2 + (3*SB[W[5], W[2], W[4], W[27]])/
        2 + (3*SB[W[5], W[2], W[4], W[28]])/2 - 
       (3*SB[W[5], W[2], W[4], W[30]])/2 - 6*SB[W[5], W[2], W[5], W[26]] - 
       (3*SB[W[5], W[2], W[5], W[27]])/2 - 3*SB[W[5], W[2], W[5], W[28]] - 
       (3*SB[W[5], W[2], W[5], W[30]])/2 + (3*SB[W[5], W[2], W[12], W[26]])/
        2 - (3*SB[W[5], W[2], W[12], W[28]])/2 + 
       3*SB[W[5], W[2], W[14], W[28]] - 3*SB[W[5], W[2], W[14], W[30]] + 
       (9*SB[W[5], W[2], W[15], W[26]])/2 - (9*SB[W[5], W[2], W[15], W[29]])/
        2 - 3*SB[W[5], W[2], W[17], W[26]] + (3*SB[W[5], W[2], W[17], W[27]])/
        2 + (3*SB[W[5], W[2], W[17], W[30]])/2 - 
       (3*SB[W[5], W[2], W[26], W[16]])/2 - (3*SB[W[5], W[2], W[26], W[18]])/
        2 - 6*SB[W[5], W[2], W[26], W[31]] - (9*SB[W[5], W[3], W[1], W[26]])/
        2 - (3*SB[W[5], W[3], W[1], W[27]])/2 + 
       (3*SB[W[5], W[3], W[1], W[29]])/2 + (3*SB[W[5], W[3], W[1], W[30]])/
        2 - 3*SB[W[5], W[3], W[3], W[26]] - (9*SB[W[5], W[3], W[4], W[26]])/
        2 + (9*SB[W[5], W[3], W[4], W[27]])/2 + 
       (9*SB[W[5], W[3], W[4], W[28]])/2 - (3*SB[W[5], W[3], W[4], W[30]])/
        2 - 6*SB[W[5], W[3], W[5], W[26]] - (3*SB[W[5], W[3], W[5], W[27]])/
        2 - 3*SB[W[5], W[3], W[5], W[29]] - (3*SB[W[5], W[3], W[5], W[30]])/
        2 + (9*SB[W[5], W[3], W[12], W[26]])/2 - 
       (9*SB[W[5], W[3], W[12], W[28]])/2 - 3*SB[W[5], W[3], W[13], W[27]] + 
       3*SB[W[5], W[3], W[13], W[29]] + (3*SB[W[5], W[3], W[15], W[26]])/2 - 
       (3*SB[W[5], W[3], W[15], W[29]])/2 - 3*SB[W[5], W[3], W[17], W[26]] + 
       (3*SB[W[5], W[3], W[17], W[27]])/2 + (3*SB[W[5], W[3], W[17], W[30]])/
        2 - (3*SB[W[5], W[3], W[26], W[16]])/2 - 
       (3*SB[W[5], W[3], W[26], W[18]])/2 - 6*SB[W[5], W[3], W[26], W[31]] + 
       (3*SB[W[5], W[4], W[1], W[27]])/2 + (9*SB[W[5], W[4], W[1], W[28]])/
        2 + (9*SB[W[5], W[4], W[1], W[29]])/2 - 
       (9*SB[W[5], W[4], W[1], W[30]])/2 - (9*SB[W[5], W[4], W[2], W[26]])/
        2 + (3*SB[W[5], W[4], W[2], W[27]])/2 + 
       (9*SB[W[5], W[4], W[2], W[28]])/2 - (9*SB[W[5], W[4], W[2], W[30]])/
        2 - (9*SB[W[5], W[4], W[3], W[26]])/2 + 
       (9*SB[W[5], W[4], W[3], W[27]])/2 + (9*SB[W[5], W[4], W[3], W[28]])/
        2 - (3*SB[W[5], W[4], W[3], W[30]])/2 + 
       3*SB[W[5], W[4], W[4], W[28]] + 3*SB[W[5], W[4], W[5], W[28]] - 
       6*SB[W[5], W[4], W[11], W[27]] + 6*SB[W[5], W[4], W[11], W[30]] + 
       (9*SB[W[5], W[4], W[12], W[26]])/2 - (9*SB[W[5], W[4], W[12], W[28]])/
        2 - 3*SB[W[5], W[4], W[14], W[28]] + 3*SB[W[5], W[4], W[14], W[30]] + 
       (9*SB[W[5], W[4], W[15], W[26]])/2 - (9*SB[W[5], W[4], W[15], W[29]])/
        2 - (3*SB[W[5], W[4], W[19], W[27]])/2 + 
       3*SB[W[5], W[4], W[19], W[28]] + (3*SB[W[5], W[4], W[19], W[30]])/2 + 
       (3*SB[W[5], W[4], W[28], W[16]])/2 + (3*SB[W[5], W[4], W[28], W[18]])/
        2 + 6*SB[W[5], W[4], W[28], W[31]] + 3*SB[W[5], W[5], W[1], W[29]] - 
       3*SB[W[5], W[5], W[2], W[26]] - 3*SB[W[5], W[5], W[3], W[26]] + 
       3*SB[W[5], W[5], W[4], W[28]] + 3*SB[W[5], W[5], W[12], W[26]] - 
       3*SB[W[5], W[5], W[12], W[28]] + 3*SB[W[5], W[5], W[15], W[26]] - 
       3*SB[W[5], W[5], W[15], W[29]] + (9*SB[W[5], W[12], W[1], W[26]])/2 - 
       (9*SB[W[5], W[12], W[1], W[28]])/2 - (3*SB[W[5], W[12], W[2], W[26]])/
        2 - (3*SB[W[5], W[12], W[2], W[27]])/2 - 
       (9*SB[W[5], W[12], W[2], W[28]])/2 - (3*SB[W[5], W[12], W[2], W[30]])/
        2 + (3*SB[W[5], W[12], W[3], W[26]])/2 + 
       (3*SB[W[5], W[12], W[3], W[27]])/2 - (9*SB[W[5], W[12], W[3], W[28]])/
        2 + (3*SB[W[5], W[12], W[3], W[30]])/2 + 
       (9*SB[W[5], W[12], W[4], W[26]])/2 - (3*SB[W[5], W[12], W[4], W[27]])/
        2 - (3*SB[W[5], W[12], W[4], W[28]])/2 + 
       (3*SB[W[5], W[12], W[4], W[30]])/2 + 6*SB[W[5], W[12], W[5], W[26]] + 
       (3*SB[W[5], W[12], W[5], W[27]])/2 + (3*SB[W[5], W[12], W[5], W[30]])/
        2 - 3*SB[W[5], W[12], W[12], W[26]] + 
       3*SB[W[5], W[12], W[12], W[28]] + 3*SB[W[5], W[12], W[17], W[26]] - 
       (3*SB[W[5], W[12], W[17], W[27]])/2 - 
       (3*SB[W[5], W[12], W[17], W[30]])/2 + 
       (3*SB[W[5], W[12], W[19], W[27]])/2 - 
       3*SB[W[5], W[12], W[19], W[28]] - (3*SB[W[5], W[12], W[19], W[30]])/
        2 + (3*SB[W[5], W[12], W[26], W[16]])/2 + 
       (3*SB[W[5], W[12], W[26], W[18]])/2 + 
       6*SB[W[5], W[12], W[26], W[31]] - (3*SB[W[5], W[12], W[28], W[16]])/
        2 - (3*SB[W[5], W[12], W[28], W[18]])/2 - 
       6*SB[W[5], W[12], W[28], W[31]] + (9*SB[W[5], W[15], W[1], W[26]])/2 + 
       (3*SB[W[5], W[15], W[1], W[27]])/2 - (3*SB[W[5], W[15], W[1], W[29]])/
        2 - (3*SB[W[5], W[15], W[1], W[30]])/2 + 
       (3*SB[W[5], W[15], W[2], W[26]])/2 + (3*SB[W[5], W[15], W[2], W[27]])/
        2 - (9*SB[W[5], W[15], W[2], W[29]])/2 + 
       (3*SB[W[5], W[15], W[2], W[30]])/2 - (3*SB[W[5], W[15], W[3], W[26]])/
        2 - (3*SB[W[5], W[15], W[3], W[27]])/2 - 
       (9*SB[W[5], W[15], W[3], W[29]])/2 - (3*SB[W[5], W[15], W[3], W[30]])/
        2 + (9*SB[W[5], W[15], W[4], W[26]])/2 - 
       (9*SB[W[5], W[15], W[4], W[29]])/2 + 6*SB[W[5], W[15], W[5], W[26]] + 
       (3*SB[W[5], W[15], W[5], W[27]])/2 + (3*SB[W[5], W[15], W[5], W[30]])/
        2 - 3*SB[W[5], W[15], W[15], W[26]] + 
       3*SB[W[5], W[15], W[15], W[29]] + 3*SB[W[5], W[15], W[17], W[26]] - 
       (3*SB[W[5], W[15], W[17], W[27]])/2 - 
       (3*SB[W[5], W[15], W[17], W[30]])/2 - 
       (3*SB[W[5], W[15], W[20], W[27]])/2 - 
       3*SB[W[5], W[15], W[20], W[29]] + (3*SB[W[5], W[15], W[20], W[30]])/
        2 + (3*SB[W[5], W[15], W[26], W[16]])/2 + 
       (3*SB[W[5], W[15], W[26], W[18]])/2 + 
       6*SB[W[5], W[15], W[26], W[31]] - (3*SB[W[5], W[15], W[29], W[16]])/
        2 - (3*SB[W[5], W[15], W[29], W[18]])/2 - 
       6*SB[W[5], W[15], W[29], W[31]] + 3*SB[W[26]]*Zeta[3] + 
       (9*SB[W[27]]*Zeta[3])/2 + (9*SB[W[30]]*Zeta[3])/2, 
     f[4, 11, 1] -> (3*d38s[3]*SB[W[16]])/2 - d37s[3]*SB[W[30]] - 
       (Pi^2*SB[W[1], W[3]])/4 + (Pi^2*SB[W[1], W[4]])/4 + 
       (Pi^2*SB[W[1], W[5]])/4 - (Pi^2*SB[W[1], W[16]])/4 + 
       (Pi^2*SB[W[2], W[3]])/4 + (Pi^2*SB[W[2], W[4]])/4 - 
       (Pi^2*SB[W[2], W[5]])/4 - (Pi^2*SB[W[2], W[16]])/4 - 
       (Pi^2*SB[W[3], W[4]])/2 + (Pi^2*SB[W[3], W[17]])/4 + 
       (Pi^2*SB[W[3], W[18]])/4 + (Pi^2*SB[W[3], W[19]])/4 - 
       (Pi^2*SB[W[3], W[20]])/4 + (Pi^2*SB[W[4], W[5]])/2 + 
       (Pi^2*SB[W[4], W[16]])/2 - (Pi^2*SB[W[4], W[17]])/4 - 
       (Pi^2*SB[W[4], W[18]])/4 - (Pi^2*SB[W[4], W[19]])/4 - 
       (Pi^2*SB[W[4], W[20]])/4 + (Pi^2*SB[W[5], W[16]])/4 - 
       (Pi^2*SB[W[5], W[17]])/4 + (Pi^2*SB[W[5], W[19]])/4 + 
       (Pi^2*SB[W[5], W[20]])/4 + (Pi^2*SB[W[16], W[5]])/4 - 
       (Pi^2*SB[W[17], W[16]])/4 - (Pi^2*SB[W[18], W[5]])/4 + 
       (Pi^2*SB[W[18], W[16]])/4 + (Pi^2*SB[W[19], W[16]])/4 - 
       (Pi^2*SB[W[20], W[16]])/4 + (Pi^2*SB[W[26], W[30]])/4 + 
       (Pi^2*SB[W[27], W[30]])/4 + (Pi^2*SB[W[28], W[30]])/4 + 
       (Pi^2*SB[W[29], W[30]])/4 + (Pi^2*SB[W[30], W[30]])/4 + 
       (9*SB[W[1], W[1], W[1], W[3]])/2 - (9*SB[W[1], W[1], W[1], W[4]])/2 + 
       (9*SB[W[1], W[1], W[1], W[11]])/2 - (9*SB[W[1], W[1], W[1], W[13]])/
        2 - (3*SB[W[1], W[1], W[2], W[4]])/2 + 
       (3*SB[W[1], W[1], W[2], W[11]])/2 + (3*SB[W[1], W[1], W[2], W[14]])/
        2 - (3*SB[W[1], W[1], W[2], W[16]])/2 + 
       (3*SB[W[1], W[1], W[3], W[3]])/2 + 3*SB[W[1], W[1], W[3], W[4]] + 
       (3*SB[W[1], W[1], W[3], W[13]])/2 - 3*SB[W[1], W[1], W[3], W[18]] + 
       3*SB[W[1], W[1], W[4], W[3]] - (3*SB[W[1], W[1], W[4], W[4]])/2 - 
       (3*SB[W[1], W[1], W[4], W[11]])/2 - (3*SB[W[1], W[1], W[4], W[14]])/
        2 - 3*SB[W[1], W[1], W[4], W[18]] - 3*SB[W[1], W[1], W[11], W[3]] + 
       3*SB[W[1], W[1], W[11], W[4]] + (3*SB[W[1], W[1], W[11], W[16]])/2 + 
       3*SB[W[1], W[1], W[11], W[18]] - 3*SB[W[1], W[1], W[13], W[3]] - 
       3*SB[W[1], W[1], W[13], W[4]] + 3*SB[W[1], W[1], W[13], W[18]] - 
       (3*SB[W[1], W[2], W[1], W[4]])/2 + (3*SB[W[1], W[2], W[1], W[11]])/2 + 
       (3*SB[W[1], W[2], W[1], W[14]])/2 - (3*SB[W[1], W[2], W[1], W[16]])/
        2 - (3*SB[W[1], W[2], W[2], W[4]])/2 + 
       (3*SB[W[1], W[2], W[2], W[11]])/2 + (3*SB[W[1], W[2], W[2], W[14]])/
        2 - (3*SB[W[1], W[2], W[2], W[16]])/2 + 
       (3*SB[W[1], W[2], W[3], W[3]])/2 - (3*SB[W[1], W[2], W[3], W[5]])/2 - 
       (3*SB[W[1], W[2], W[3], W[11]])/2 + (3*SB[W[1], W[2], W[3], W[14]])/
        2 + 6*SB[W[1], W[2], W[4], W[4]] - (3*SB[W[1], W[2], W[4], W[5]])/2 - 
       3*SB[W[1], W[2], W[4], W[11]] - 3*SB[W[1], W[2], W[4], W[14]] - 
       (3*SB[W[1], W[2], W[5], W[3]])/2 - (3*SB[W[1], W[2], W[5], W[4]])/2 + 
       (3*SB[W[1], W[2], W[5], W[5]])/2 + 3*SB[W[1], W[2], W[5], W[11]] - 
       (3*SB[W[1], W[2], W[5], W[16]])/2 - (3*SB[W[1], W[2], W[11], W[3]])/
        2 - (3*SB[W[1], W[2], W[11], W[4]])/2 + 
       3*SB[W[1], W[2], W[11], W[5]] + (3*SB[W[1], W[2], W[11], W[16]])/2 + 
       (3*SB[W[1], W[2], W[14], W[3]])/2 - (3*SB[W[1], W[2], W[14], W[4]])/
        2 + (3*SB[W[1], W[2], W[14], W[16]])/2 - 
       (3*SB[W[1], W[2], W[16], W[5]])/2 - (3*SB[W[1], W[2], W[30], W[30]])/
        2 - (3*SB[W[1], W[3], W[1], W[4]])/2 - (3*SB[W[1], W[3], W[1], W[5]])/
        2 + (3*SB[W[1], W[3], W[1], W[13]])/2 + 
       (3*SB[W[1], W[3], W[1], W[16]])/2 + (3*SB[W[1], W[3], W[2], W[3]])/2 - 
       (3*SB[W[1], W[3], W[2], W[5]])/2 - (3*SB[W[1], W[3], W[2], W[11]])/2 + 
       (3*SB[W[1], W[3], W[2], W[14]])/2 - (3*SB[W[1], W[3], W[3], W[4]])/2 - 
       (3*SB[W[1], W[3], W[3], W[11]])/2 + 3*SB[W[1], W[3], W[3], W[18]] - 
       (3*SB[W[1], W[3], W[4], W[3]])/2 + (3*SB[W[1], W[3], W[4], W[5]])/2 - 
       (3*SB[W[1], W[3], W[4], W[14]])/2 + (3*SB[W[1], W[3], W[4], W[15]])/
        2 + 3*SB[W[1], W[3], W[4], W[18]] - (3*SB[W[1], W[3], W[5], W[5]])/
        2 - (3*SB[W[1], W[3], W[5], W[16]])/2 + 
       (3*SB[W[1], W[3], W[5], W[20]])/2 - (3*SB[W[1], W[3], W[11], W[16]])/
        2 - (3*SB[W[1], W[3], W[11], W[18]])/2 + 
       (3*SB[W[1], W[3], W[13], W[3]])/2 + (9*SB[W[1], W[3], W[13], W[4]])/
        2 + (3*SB[W[1], W[3], W[13], W[5]])/2 - 
       (9*SB[W[1], W[3], W[13], W[18]])/2 - (3*SB[W[1], W[3], W[13], W[20]])/
        2 - (3*SB[W[1], W[3], W[15], W[3]])/2 + 
       (3*SB[W[1], W[3], W[15], W[4]])/2 + (3*SB[W[1], W[3], W[15], W[5]])/
        2 - (3*SB[W[1], W[3], W[18], W[5]])/2 + 
       (3*SB[W[1], W[3], W[18], W[16]])/2 + (3*SB[W[1], W[3], W[27], W[30]])/
        2 + (3*SB[W[1], W[4], W[1], W[3]])/2 - (3*SB[W[1], W[4], W[1], W[5]])/
        2 - (3*SB[W[1], W[4], W[1], W[11]])/2 - 
       (3*SB[W[1], W[4], W[1], W[14]])/2 + 3*SB[W[1], W[4], W[1], W[16]] + 
       (3*SB[W[1], W[4], W[2], W[3]])/2 + (9*SB[W[1], W[4], W[2], W[4]])/2 - 
       (3*SB[W[1], W[4], W[2], W[5]])/2 - 3*SB[W[1], W[4], W[2], W[11]] - 
       3*SB[W[1], W[4], W[2], W[14]] + (3*SB[W[1], W[4], W[2], W[16]])/2 - 
       (3*SB[W[1], W[4], W[3], W[3]])/2 + (3*SB[W[1], W[4], W[3], W[5]])/2 - 
       (3*SB[W[1], W[4], W[3], W[14]])/2 + (3*SB[W[1], W[4], W[3], W[15]])/
        2 + 3*SB[W[1], W[4], W[3], W[18]] + (9*SB[W[1], W[4], W[4], W[14]])/
        2 + (3*SB[W[1], W[4], W[5], W[3]])/2 - (3*SB[W[1], W[4], W[5], W[4]])/
        2 - (3*SB[W[1], W[4], W[5], W[5]])/2 - 
       (3*SB[W[1], W[4], W[5], W[15]])/2 - (3*SB[W[1], W[4], W[5], W[16]])/
        2 + (3*SB[W[1], W[4], W[5], W[20]])/2 + 
       (3*SB[W[1], W[4], W[11], W[3]])/2 - (3*SB[W[1], W[4], W[11], W[4]])/
        2 - 3*SB[W[1], W[4], W[11], W[16]] - (3*SB[W[1], W[4], W[11], W[18]])/
        2 + (3*SB[W[1], W[4], W[13], W[4]])/2 + 
       (3*SB[W[1], W[4], W[13], W[5]])/2 - (3*SB[W[1], W[4], W[13], W[18]])/
        2 - (3*SB[W[1], W[4], W[13], W[20]])/2 - 
       (3*SB[W[1], W[4], W[14], W[3]])/2 + (3*SB[W[1], W[4], W[14], W[4]])/
        2 - (3*SB[W[1], W[4], W[14], W[16]])/2 - 
       (3*SB[W[1], W[4], W[18], W[5]])/2 + (3*SB[W[1], W[4], W[18], W[16]])/
        2 + (3*SB[W[1], W[4], W[27], W[30]])/2 - 
       (3*SB[W[1], W[5], W[2], W[3]])/2 - (3*SB[W[1], W[5], W[2], W[4]])/2 + 
       (3*SB[W[1], W[5], W[2], W[5]])/2 + 3*SB[W[1], W[5], W[2], W[11]] - 
       (3*SB[W[1], W[5], W[2], W[16]])/2 - (3*SB[W[1], W[5], W[3], W[3]])/2 + 
       (3*SB[W[1], W[5], W[3], W[4]])/2 - (3*SB[W[1], W[5], W[3], W[16]])/2 + 
       (3*SB[W[1], W[5], W[3], W[20]])/2 + (3*SB[W[1], W[5], W[4], W[3]])/2 - 
       (3*SB[W[1], W[5], W[4], W[4]])/2 - (3*SB[W[1], W[5], W[4], W[5]])/2 - 
       (3*SB[W[1], W[5], W[4], W[15]])/2 - (3*SB[W[1], W[5], W[4], W[16]])/
        2 + (3*SB[W[1], W[5], W[4], W[20]])/2 + 
       3*SB[W[1], W[5], W[11], W[16]] + (3*SB[W[1], W[5], W[13], W[5]])/2 - 
       (3*SB[W[1], W[5], W[13], W[20]])/2 + (3*SB[W[1], W[5], W[15], W[3]])/
        2 - (3*SB[W[1], W[5], W[15], W[4]])/2 - 
       (3*SB[W[1], W[5], W[15], W[5]])/2 + (3*SB[W[1], W[5], W[20], W[16]])/
        2 - (3*SB[W[1], W[5], W[29], W[30]])/2 - 
       (3*SB[W[1], W[11], W[1], W[3]])/2 + (3*SB[W[1], W[11], W[1], W[4]])/
        2 + (3*SB[W[1], W[11], W[1], W[5]])/2 - 
       (3*SB[W[1], W[11], W[1], W[16]])/2 - (3*SB[W[1], W[11], W[2], W[3]])/
        2 - (3*SB[W[1], W[11], W[2], W[4]])/2 + 
       (3*SB[W[1], W[11], W[2], W[5]])/2 + (3*SB[W[1], W[11], W[2], W[16]])/
        2 - (3*SB[W[1], W[11], W[3], W[5]])/2 - 
       (3*SB[W[1], W[11], W[3], W[18]])/2 - (3*SB[W[1], W[11], W[4], W[5]])/
        2 + (3*SB[W[1], W[11], W[4], W[18]])/2 + 
       3*SB[W[1], W[11], W[5], W[16]] + (3*SB[W[1], W[11], W[16], W[5]])/2 + 
       (3*SB[W[1], W[11], W[18], W[5]])/2 - (3*SB[W[1], W[11], W[18], W[16]])/
        2 - (3*SB[W[1], W[11], W[27], W[30]])/2 + 
       (3*SB[W[1], W[11], W[30], W[30]])/2 - (3*SB[W[1], W[13], W[1], W[3]])/
        2 + (3*SB[W[1], W[13], W[1], W[4]])/2 + 
       (3*SB[W[1], W[13], W[1], W[5]])/2 - (3*SB[W[1], W[13], W[1], W[16]])/
        2 + (3*SB[W[1], W[13], W[3], W[16]])/2 - 
       (3*SB[W[1], W[13], W[3], W[18]])/2 - (3*SB[W[1], W[13], W[3], W[20]])/
        2 + (3*SB[W[1], W[13], W[4], W[4]])/2 + 
       (3*SB[W[1], W[13], W[4], W[16]])/2 - (3*SB[W[1], W[13], W[4], W[18]])/
        2 - (3*SB[W[1], W[13], W[4], W[20]])/2 + 
       (3*SB[W[1], W[13], W[5], W[5]])/2 + (3*SB[W[1], W[13], W[5], W[16]])/
        2 - (3*SB[W[1], W[13], W[5], W[20]])/2 - 
       3*SB[W[1], W[13], W[13], W[4]] - 3*SB[W[1], W[13], W[13], W[5]] + 
       3*SB[W[1], W[13], W[13], W[18]] + 3*SB[W[1], W[13], W[13], W[20]] + 
       (3*SB[W[1], W[13], W[18], W[5]])/2 - (3*SB[W[1], W[13], W[18], W[16]])/
        2 - (3*SB[W[1], W[13], W[20], W[16]])/2 - 
       (3*SB[W[1], W[13], W[27], W[30]])/2 + 
       (3*SB[W[1], W[13], W[29], W[30]])/2 - (3*SB[W[2], W[1], W[1], W[4]])/
        2 + (3*SB[W[2], W[1], W[1], W[11]])/2 + 
       (3*SB[W[2], W[1], W[1], W[14]])/2 - (3*SB[W[2], W[1], W[1], W[16]])/
        2 - (3*SB[W[2], W[1], W[2], W[4]])/2 + 
       (3*SB[W[2], W[1], W[2], W[11]])/2 + (3*SB[W[2], W[1], W[2], W[14]])/
        2 - (3*SB[W[2], W[1], W[2], W[16]])/2 + 
       (3*SB[W[2], W[1], W[3], W[3]])/2 - (3*SB[W[2], W[1], W[3], W[5]])/2 - 
       (3*SB[W[2], W[1], W[3], W[11]])/2 + (3*SB[W[2], W[1], W[3], W[14]])/
        2 + 6*SB[W[2], W[1], W[4], W[4]] - (3*SB[W[2], W[1], W[4], W[5]])/2 - 
       3*SB[W[2], W[1], W[4], W[11]] - 3*SB[W[2], W[1], W[4], W[14]] - 
       (3*SB[W[2], W[1], W[5], W[3]])/2 - (3*SB[W[2], W[1], W[5], W[4]])/2 + 
       (3*SB[W[2], W[1], W[5], W[5]])/2 + 3*SB[W[2], W[1], W[5], W[11]] - 
       (3*SB[W[2], W[1], W[5], W[16]])/2 - (3*SB[W[2], W[1], W[11], W[3]])/
        2 - (3*SB[W[2], W[1], W[11], W[4]])/2 + 
       3*SB[W[2], W[1], W[11], W[5]] + (3*SB[W[2], W[1], W[11], W[16]])/2 + 
       (3*SB[W[2], W[1], W[14], W[3]])/2 - (3*SB[W[2], W[1], W[14], W[4]])/
        2 + (3*SB[W[2], W[1], W[14], W[16]])/2 - 
       (3*SB[W[2], W[1], W[16], W[5]])/2 - (3*SB[W[2], W[1], W[30], W[30]])/
        2 - (3*SB[W[2], W[2], W[1], W[4]])/2 + 
       (3*SB[W[2], W[2], W[1], W[11]])/2 + (3*SB[W[2], W[2], W[1], W[14]])/
        2 - (3*SB[W[2], W[2], W[1], W[16]])/2 - 
       (9*SB[W[2], W[2], W[2], W[4]])/2 + (9*SB[W[2], W[2], W[2], W[5]])/2 - 
       (9*SB[W[2], W[2], W[2], W[12]])/2 + (9*SB[W[2], W[2], W[2], W[14]])/
        2 - 3*SB[W[2], W[2], W[3], W[4]] - 3*SB[W[2], W[2], W[3], W[5]] + 
       3*SB[W[2], W[2], W[3], W[12]] + 3*SB[W[2], W[2], W[3], W[14]] - 
       3*SB[W[2], W[2], W[4], W[3]] - (3*SB[W[2], W[2], W[4], W[4]])/2 - 
       3*SB[W[2], W[2], W[4], W[5]] - (3*SB[W[2], W[2], W[4], W[11]])/2 - 
       (3*SB[W[2], W[2], W[4], W[14]])/2 + 3*SB[W[2], W[2], W[4], W[19]] - 
       3*SB[W[2], W[2], W[5], W[3]] - 3*SB[W[2], W[2], W[5], W[4]] + 
       (3*SB[W[2], W[2], W[5], W[5]])/2 + (3*SB[W[2], W[2], W[5], W[12]])/2 + 
       3*SB[W[2], W[2], W[5], W[19]] + 3*SB[W[2], W[2], W[12], W[3]] + 
       3*SB[W[2], W[2], W[12], W[4]] - 3*SB[W[2], W[2], W[12], W[5]] - 
       3*SB[W[2], W[2], W[12], W[19]] + 3*SB[W[2], W[2], W[14], W[3]] + 
       3*SB[W[2], W[2], W[14], W[4]] + 3*SB[W[2], W[2], W[14], W[5]] + 
       (3*SB[W[2], W[2], W[14], W[16]])/2 - 3*SB[W[2], W[2], W[14], W[19]] + 
       (3*SB[W[2], W[3], W[1], W[3]])/2 - (3*SB[W[2], W[3], W[1], W[5]])/2 - 
       (3*SB[W[2], W[3], W[1], W[11]])/2 + (3*SB[W[2], W[3], W[1], W[14]])/
        2 - 3*SB[W[2], W[3], W[2], W[4]] - 3*SB[W[2], W[3], W[2], W[5]] + 
       3*SB[W[2], W[3], W[2], W[12]] + 3*SB[W[2], W[3], W[2], W[14]] - 
       (3*SB[W[2], W[3], W[3], W[5]])/2 + (3*SB[W[2], W[3], W[3], W[12]])/2 + 
       3*SB[W[2], W[3], W[3], W[15]] - 3*SB[W[2], W[3], W[3], W[17]] - 
       (3*SB[W[2], W[3], W[4], W[3]])/2 - (3*SB[W[2], W[3], W[4], W[4]])/2 + 
       (3*SB[W[2], W[3], W[4], W[5]])/2 + (3*SB[W[2], W[3], W[4], W[11]])/2 - 
       (3*SB[W[2], W[3], W[4], W[12]])/2 - (3*SB[W[2], W[3], W[4], W[14]])/
        2 - (3*SB[W[2], W[3], W[4], W[15]])/2 - 
       (3*SB[W[2], W[3], W[4], W[16]])/2 + (3*SB[W[2], W[3], W[4], W[17]])/
        2 + (3*SB[W[2], W[3], W[4], W[19]])/2 + 
       (3*SB[W[2], W[3], W[5], W[3]])/2 + (3*SB[W[2], W[3], W[5], W[4]])/2 + 
       (3*SB[W[2], W[3], W[5], W[5]])/2 - 3*SB[W[2], W[3], W[5], W[12]] - 
       3*SB[W[2], W[3], W[5], W[15]] - (3*SB[W[2], W[3], W[5], W[16]])/2 + 
       (3*SB[W[2], W[3], W[5], W[17]])/2 + (3*SB[W[2], W[3], W[5], W[19]])/
        2 + (3*SB[W[2], W[3], W[12], W[17]])/2 - 
       (3*SB[W[2], W[3], W[12], W[19]])/2 + (3*SB[W[2], W[3], W[14], W[4]])/
        2 + (3*SB[W[2], W[3], W[14], W[5]])/2 + 
       (3*SB[W[2], W[3], W[14], W[16]])/2 - (3*SB[W[2], W[3], W[14], W[19]])/
        2 - (3*SB[W[2], W[3], W[15], W[3]])/2 - 
       (3*SB[W[2], W[3], W[15], W[4]])/2 + (3*SB[W[2], W[3], W[15], W[5]])/
        2 + (3*SB[W[2], W[3], W[17], W[16]])/2 - 
       (3*SB[W[2], W[3], W[26], W[30]])/2 - (3*SB[W[2], W[4], W[1], W[3]])/
        2 + (9*SB[W[2], W[4], W[1], W[4]])/2 + (3*SB[W[2], W[4], W[1], W[5]])/
        2 - 3*SB[W[2], W[4], W[1], W[11]] - 3*SB[W[2], W[4], W[1], W[14]] + 
       (3*SB[W[2], W[4], W[1], W[16]])/2 - (3*SB[W[2], W[4], W[2], W[3]])/2 + 
       (3*SB[W[2], W[4], W[2], W[5]])/2 - (3*SB[W[2], W[4], W[2], W[11]])/2 - 
       (3*SB[W[2], W[4], W[2], W[14]])/2 + 3*SB[W[2], W[4], W[2], W[16]] - 
       (3*SB[W[2], W[4], W[3], W[3]])/2 - (3*SB[W[2], W[4], W[3], W[4]])/2 + 
       (3*SB[W[2], W[4], W[3], W[5]])/2 + (3*SB[W[2], W[4], W[3], W[11]])/2 - 
       (3*SB[W[2], W[4], W[3], W[12]])/2 - (3*SB[W[2], W[4], W[3], W[14]])/
        2 - (3*SB[W[2], W[4], W[3], W[15]])/2 - 
       (3*SB[W[2], W[4], W[3], W[16]])/2 + (3*SB[W[2], W[4], W[3], W[17]])/
        2 + (3*SB[W[2], W[4], W[3], W[19]])/2 + 
       (3*SB[W[2], W[4], W[4], W[5]])/2 + (9*SB[W[2], W[4], W[4], W[11]])/2 + 
       (3*SB[W[2], W[4], W[4], W[12]])/2 - 3*SB[W[2], W[4], W[4], W[19]] + 
       (3*SB[W[2], W[4], W[5], W[3]])/2 + (3*SB[W[2], W[4], W[5], W[4]])/2 - 
       3*SB[W[2], W[4], W[5], W[11]] + (3*SB[W[2], W[4], W[5], W[15]])/2 - 
       3*SB[W[2], W[4], W[5], W[19]] + (3*SB[W[2], W[4], W[11], W[3]])/2 + 
       (3*SB[W[2], W[4], W[11], W[4]])/2 - 3*SB[W[2], W[4], W[11], W[5]] - 
       (3*SB[W[2], W[4], W[11], W[16]])/2 - (3*SB[W[2], W[4], W[12], W[17]])/
        2 + (3*SB[W[2], W[4], W[12], W[19]])/2 - 
       (3*SB[W[2], W[4], W[14], W[3]])/2 - (3*SB[W[2], W[4], W[14], W[4]])/
        2 - (9*SB[W[2], W[4], W[14], W[5]])/2 - 
       3*SB[W[2], W[4], W[14], W[16]] + (9*SB[W[2], W[4], W[14], W[19]])/2 + 
       (3*SB[W[2], W[4], W[19], W[16]])/2 + (3*SB[W[2], W[4], W[28], W[30]])/
        2 - (3*SB[W[2], W[5], W[1], W[3]])/2 - (3*SB[W[2], W[5], W[1], W[4]])/
        2 + (3*SB[W[2], W[5], W[1], W[5]])/2 + 
       3*SB[W[2], W[5], W[1], W[11]] - (3*SB[W[2], W[5], W[1], W[16]])/2 - 
       (3*SB[W[2], W[5], W[2], W[3]])/2 - (3*SB[W[2], W[5], W[2], W[4]])/2 + 
       (3*SB[W[2], W[5], W[2], W[12]])/2 + (3*SB[W[2], W[5], W[2], W[16]])/
        2 + 3*SB[W[2], W[5], W[3], W[5]] - 3*SB[W[2], W[5], W[3], W[12]] - 
       3*SB[W[2], W[5], W[3], W[15]] - (3*SB[W[2], W[5], W[3], W[16]])/2 + 
       (3*SB[W[2], W[5], W[3], W[17]])/2 + (3*SB[W[2], W[5], W[3], W[19]])/
        2 + (3*SB[W[2], W[5], W[4], W[3]])/2 + (3*SB[W[2], W[5], W[4], W[4]])/
        2 - 3*SB[W[2], W[5], W[4], W[11]] + (3*SB[W[2], W[5], W[4], W[15]])/
        2 - 3*SB[W[2], W[5], W[4], W[19]] + 3*SB[W[2], W[5], W[5], W[15]] - 
       (3*SB[W[2], W[5], W[12], W[3]])/2 - (3*SB[W[2], W[5], W[12], W[4]])/
        2 + (3*SB[W[2], W[5], W[12], W[5]])/2 - 
       (3*SB[W[2], W[5], W[12], W[17]])/2 + (3*SB[W[2], W[5], W[12], W[19]])/
        2 - (3*SB[W[2], W[5], W[14], W[5]])/2 + 
       (3*SB[W[2], W[5], W[14], W[19]])/2 + (3*SB[W[2], W[5], W[15], W[3]])/
        2 + (3*SB[W[2], W[5], W[15], W[4]])/2 - 
       (3*SB[W[2], W[5], W[15], W[5]])/2 + (3*SB[W[2], W[5], W[19], W[16]])/
        2 + (3*SB[W[2], W[5], W[28], W[30]])/2 + 
       (3*SB[W[2], W[12], W[2], W[3]])/2 + (3*SB[W[2], W[12], W[2], W[4]])/
        2 - (3*SB[W[2], W[12], W[2], W[5]])/2 - 
       (3*SB[W[2], W[12], W[2], W[16]])/2 + (3*SB[W[2], W[12], W[3], W[16]])/
        2 + (3*SB[W[2], W[12], W[3], W[17]])/2 - 
       (3*SB[W[2], W[12], W[3], W[19]])/2 + (3*SB[W[2], W[12], W[4], W[16]])/
        2 - (3*SB[W[2], W[12], W[4], W[17]])/2 + 
       (3*SB[W[2], W[12], W[4], W[19]])/2 + (3*SB[W[2], W[12], W[5], W[16]])/
        2 - (3*SB[W[2], W[12], W[5], W[17]])/2 - 
       (3*SB[W[2], W[12], W[5], W[19]])/2 - (3*SB[W[2], W[12], W[17], W[16]])/
        2 - (3*SB[W[2], W[12], W[19], W[16]])/2 + 
       (3*SB[W[2], W[12], W[26], W[30]])/2 - 
       (3*SB[W[2], W[12], W[28], W[30]])/2 + (3*SB[W[2], W[14], W[1], W[3]])/
        2 - (3*SB[W[2], W[14], W[1], W[4]])/2 - 
       (3*SB[W[2], W[14], W[1], W[5]])/2 + (3*SB[W[2], W[14], W[1], W[16]])/
        2 + (3*SB[W[2], W[14], W[2], W[3]])/2 + 
       (3*SB[W[2], W[14], W[2], W[4]])/2 - (3*SB[W[2], W[14], W[2], W[5]])/
        2 - (3*SB[W[2], W[14], W[2], W[16]])/2 + 
       (3*SB[W[2], W[14], W[3], W[4]])/2 + (3*SB[W[2], W[14], W[3], W[5]])/
        2 + (3*SB[W[2], W[14], W[3], W[16]])/2 - 
       (3*SB[W[2], W[14], W[3], W[19]])/2 + (3*SB[W[2], W[14], W[4], W[19]])/
        2 - (3*SB[W[2], W[14], W[5], W[5]])/2 + 
       (3*SB[W[2], W[14], W[5], W[16]])/2 + (3*SB[W[2], W[14], W[5], W[19]])/
        2 + 3*SB[W[2], W[14], W[14], W[5]] - 
       3*SB[W[2], W[14], W[14], W[19]] + (3*SB[W[2], W[14], W[16], W[5]])/2 - 
       (3*SB[W[2], W[14], W[19], W[16]])/2 - 
       (3*SB[W[2], W[14], W[28], W[30]])/2 + 
       (3*SB[W[2], W[14], W[30], W[30]])/2 - (3*SB[W[3], W[1], W[1], W[3]])/
        2 + (3*SB[W[3], W[1], W[1], W[13]])/2 + 
       (3*SB[W[3], W[1], W[2], W[3]])/2 - (3*SB[W[3], W[1], W[2], W[5]])/2 - 
       (3*SB[W[3], W[1], W[2], W[11]])/2 + (3*SB[W[3], W[1], W[2], W[14]])/
        2 - (3*SB[W[3], W[1], W[3], W[4]])/2 - 
       (3*SB[W[3], W[1], W[3], W[11]])/2 + (3*SB[W[3], W[1], W[3], W[16]])/
        2 + (3*SB[W[3], W[1], W[3], W[18]])/2 - 
       (3*SB[W[3], W[1], W[3], W[20]])/2 - (3*SB[W[3], W[1], W[4], W[3]])/2 + 
       (3*SB[W[3], W[1], W[4], W[4]])/2 + (3*SB[W[3], W[1], W[4], W[5]])/2 - 
       (3*SB[W[3], W[1], W[4], W[14]])/2 + (3*SB[W[3], W[1], W[4], W[15]])/
        2 + (3*SB[W[3], W[1], W[4], W[16]])/2 + 
       (3*SB[W[3], W[1], W[4], W[18]])/2 - (3*SB[W[3], W[1], W[4], W[20]])/
        2 - (3*SB[W[3], W[1], W[11], W[16]])/2 - 
       (3*SB[W[3], W[1], W[11], W[18]])/2 + (3*SB[W[3], W[1], W[13], W[3]])/
        2 + (3*SB[W[3], W[1], W[13], W[4]])/2 - 
       (3*SB[W[3], W[1], W[13], W[5]])/2 - (3*SB[W[3], W[1], W[13], W[18]])/
        2 + (3*SB[W[3], W[1], W[13], W[20]])/2 - 
       (3*SB[W[3], W[1], W[15], W[3]])/2 + (3*SB[W[3], W[1], W[15], W[4]])/
        2 + (3*SB[W[3], W[1], W[15], W[5]])/2 - 
       (3*SB[W[3], W[1], W[20], W[16]])/2 + (3*SB[W[3], W[1], W[29], W[30]])/
        2 + (3*SB[W[3], W[2], W[1], W[3]])/2 - (3*SB[W[3], W[2], W[1], W[5]])/
        2 - (3*SB[W[3], W[2], W[1], W[11]])/2 + 
       (3*SB[W[3], W[2], W[1], W[14]])/2 - 3*SB[W[3], W[2], W[2], W[4]] - 
       3*SB[W[3], W[2], W[2], W[5]] + 3*SB[W[3], W[2], W[2], W[12]] + 
       3*SB[W[3], W[2], W[2], W[14]] - (3*SB[W[3], W[2], W[3], W[5]])/2 + 
       (3*SB[W[3], W[2], W[3], W[12]])/2 + 3*SB[W[3], W[2], W[3], W[15]] - 
       3*SB[W[3], W[2], W[3], W[17]] - (3*SB[W[3], W[2], W[4], W[3]])/2 - 
       (3*SB[W[3], W[2], W[4], W[4]])/2 + (3*SB[W[3], W[2], W[4], W[5]])/2 + 
       (3*SB[W[3], W[2], W[4], W[11]])/2 - (3*SB[W[3], W[2], W[4], W[12]])/
        2 - (3*SB[W[3], W[2], W[4], W[14]])/2 - 
       (3*SB[W[3], W[2], W[4], W[15]])/2 - (3*SB[W[3], W[2], W[4], W[16]])/
        2 + (3*SB[W[3], W[2], W[4], W[17]])/2 + 
       (3*SB[W[3], W[2], W[4], W[19]])/2 + (3*SB[W[3], W[2], W[5], W[3]])/2 + 
       (3*SB[W[3], W[2], W[5], W[4]])/2 + (3*SB[W[3], W[2], W[5], W[5]])/2 - 
       3*SB[W[3], W[2], W[5], W[12]] - 3*SB[W[3], W[2], W[5], W[15]] - 
       (3*SB[W[3], W[2], W[5], W[16]])/2 + (3*SB[W[3], W[2], W[5], W[17]])/
        2 + (3*SB[W[3], W[2], W[5], W[19]])/2 + 
       (3*SB[W[3], W[2], W[12], W[17]])/2 - (3*SB[W[3], W[2], W[12], W[19]])/
        2 + (3*SB[W[3], W[2], W[14], W[4]])/2 + 
       (3*SB[W[3], W[2], W[14], W[5]])/2 + (3*SB[W[3], W[2], W[14], W[16]])/
        2 - (3*SB[W[3], W[2], W[14], W[19]])/2 - 
       (3*SB[W[3], W[2], W[15], W[3]])/2 - (3*SB[W[3], W[2], W[15], W[4]])/
        2 + (3*SB[W[3], W[2], W[15], W[5]])/2 + 
       (3*SB[W[3], W[2], W[17], W[16]])/2 - (3*SB[W[3], W[2], W[26], W[30]])/
        2 + (3*SB[W[3], W[3], W[1], W[4]])/2 - 
       (3*SB[W[3], W[3], W[1], W[11]])/2 - (3*SB[W[3], W[3], W[2], W[5]])/2 + 
       (3*SB[W[3], W[3], W[2], W[12]])/2 + 3*SB[W[3], W[3], W[2], W[15]] - 
       3*SB[W[3], W[3], W[2], W[17]] + 9*SB[W[3], W[3], W[3], W[5]] - 
       9*SB[W[3], W[3], W[3], W[15]] + (3*SB[W[3], W[3], W[4], W[5]])/2 + 
       (3*SB[W[3], W[3], W[4], W[11]])/2 - 3*SB[W[3], W[3], W[4], W[15]] - 
       3*SB[W[3], W[3], W[4], W[18]] + (3*SB[W[3], W[3], W[5], W[4]])/2 + 
       (3*SB[W[3], W[3], W[5], W[5]])/2 - (3*SB[W[3], W[3], W[5], W[12]])/2 + 
       3*SB[W[3], W[3], W[5], W[15]] - 3*SB[W[3], W[3], W[13], W[4]] + 
       3*SB[W[3], W[3], W[13], W[18]] - 3*SB[W[3], W[3], W[15], W[4]] - 
       6*SB[W[3], W[3], W[15], W[5]] + 3*SB[W[3], W[3], W[15], W[17]] - 
       (3*SB[W[3], W[4], W[1], W[3]])/2 + (3*SB[W[3], W[4], W[1], W[4]])/2 + 
       (3*SB[W[3], W[4], W[1], W[5]])/2 - (3*SB[W[3], W[4], W[1], W[14]])/2 + 
       (3*SB[W[3], W[4], W[1], W[15]])/2 - (3*SB[W[3], W[4], W[1], W[20]])/
        2 - (3*SB[W[3], W[4], W[2], W[3]])/2 + 3*SB[W[3], W[4], W[2], W[5]] + 
       (3*SB[W[3], W[4], W[2], W[11]])/2 - (3*SB[W[3], W[4], W[2], W[12]])/
        2 - (3*SB[W[3], W[4], W[2], W[14]])/2 - 
       (3*SB[W[3], W[4], W[2], W[15]])/2 + (3*SB[W[3], W[4], W[2], W[17]])/
        2 + (3*SB[W[3], W[4], W[3], W[5]])/2 + 
       (3*SB[W[3], W[4], W[3], W[11]])/2 - 3*SB[W[3], W[4], W[3], W[15]] - 
       3*SB[W[3], W[4], W[3], W[18]] + (3*SB[W[3], W[4], W[5], W[4]])/2 + 
       (3*SB[W[3], W[4], W[5], W[5]])/2 + (3*SB[W[3], W[4], W[5], W[12]])/2 + 
       (3*SB[W[3], W[4], W[5], W[15]])/2 + (3*SB[W[3], W[4], W[5], W[16]])/
        2 - (3*SB[W[3], W[4], W[5], W[19]])/2 - 
       (3*SB[W[3], W[4], W[5], W[20]])/2 + (3*SB[W[3], W[4], W[11], W[16]])/
        2 + (3*SB[W[3], W[4], W[11], W[18]])/2 - 
       (3*SB[W[3], W[4], W[13], W[4]])/2 - (3*SB[W[3], W[4], W[13], W[5]])/
        2 + (3*SB[W[3], W[4], W[13], W[18]])/2 + 
       (3*SB[W[3], W[4], W[13], W[20]])/2 - (3*SB[W[3], W[4], W[14], W[4]])/
        2 - (3*SB[W[3], W[4], W[14], W[5]])/2 - 
       (3*SB[W[3], W[4], W[14], W[16]])/2 + (3*SB[W[3], W[4], W[14], W[19]])/
        2 - (3*SB[W[3], W[4], W[15], W[5]])/2 - 
       (3*SB[W[3], W[4], W[15], W[17]])/2 + (3*SB[W[3], W[4], W[15], W[20]])/
        2 + (3*SB[W[3], W[4], W[18], W[5]])/2 - 
       (3*SB[W[3], W[4], W[18], W[16]])/2 - (3*SB[W[3], W[4], W[27], W[30]])/
        2 + (3*SB[W[3], W[5], W[2], W[3]])/2 + (3*SB[W[3], W[5], W[2], W[4]])/
        2 + (3*SB[W[3], W[5], W[2], W[5]])/2 - 
       3*SB[W[3], W[5], W[2], W[12]] - 3*SB[W[3], W[5], W[2], W[15]] - 
       (3*SB[W[3], W[5], W[2], W[16]])/2 + 3*SB[W[3], W[5], W[2], W[17]] - 
       (3*SB[W[3], W[5], W[3], W[5]])/2 - (3*SB[W[3], W[5], W[3], W[12]])/2 + 
       3*SB[W[3], W[5], W[3], W[15]] + (3*SB[W[3], W[5], W[3], W[16]])/2 + 
       (3*SB[W[3], W[5], W[3], W[17]])/2 - (3*SB[W[3], W[5], W[3], W[20]])/
        2 + (3*SB[W[3], W[5], W[4], W[4]])/2 + (3*SB[W[3], W[5], W[4], W[5]])/
        2 + (3*SB[W[3], W[5], W[4], W[12]])/2 + 
       (3*SB[W[3], W[5], W[4], W[15]])/2 + (3*SB[W[3], W[5], W[4], W[16]])/
        2 - (3*SB[W[3], W[5], W[4], W[19]])/2 - 
       (3*SB[W[3], W[5], W[4], W[20]])/2 + 3*SB[W[3], W[5], W[5], W[12]] - 
       (3*SB[W[3], W[5], W[12], W[17]])/2 + (3*SB[W[3], W[5], W[12], W[19]])/
        2 - (3*SB[W[3], W[5], W[13], W[5]])/2 + 
       (3*SB[W[3], W[5], W[13], W[20]])/2 + (3*SB[W[3], W[5], W[15], W[4]])/
        2 + 3*SB[W[3], W[5], W[15], W[5]] - 3*SB[W[3], W[5], W[15], W[17]] - 
       (3*SB[W[3], W[5], W[20], W[16]])/2 + (3*SB[W[3], W[5], W[29], W[30]])/
        2 + (3*SB[W[3], W[13], W[1], W[3]])/2 - 
       (3*SB[W[3], W[13], W[1], W[4]])/2 - (3*SB[W[3], W[13], W[1], W[5]])/
        2 + (3*SB[W[3], W[13], W[1], W[16]])/2 - 
       (3*SB[W[3], W[13], W[3], W[16]])/2 + (3*SB[W[3], W[13], W[3], W[18]])/
        2 + (3*SB[W[3], W[13], W[3], W[20]])/2 - 
       (3*SB[W[3], W[13], W[4], W[4]])/2 - (3*SB[W[3], W[13], W[4], W[16]])/
        2 + (3*SB[W[3], W[13], W[4], W[18]])/2 + 
       (3*SB[W[3], W[13], W[4], W[20]])/2 - (3*SB[W[3], W[13], W[5], W[5]])/
        2 - (3*SB[W[3], W[13], W[5], W[16]])/2 + 
       (3*SB[W[3], W[13], W[5], W[20]])/2 + 3*SB[W[3], W[13], W[13], W[4]] + 
       3*SB[W[3], W[13], W[13], W[5]] - 3*SB[W[3], W[13], W[13], W[18]] - 
       3*SB[W[3], W[13], W[13], W[20]] - (3*SB[W[3], W[13], W[18], W[5]])/2 + 
       (3*SB[W[3], W[13], W[18], W[16]])/2 + 
       (3*SB[W[3], W[13], W[20], W[16]])/2 + 
       (3*SB[W[3], W[13], W[27], W[30]])/2 - 
       (3*SB[W[3], W[13], W[29], W[30]])/2 - (3*SB[W[3], W[15], W[1], W[3]])/
        2 + (3*SB[W[3], W[15], W[1], W[4]])/2 + 
       (3*SB[W[3], W[15], W[1], W[5]])/2 - (3*SB[W[3], W[15], W[1], W[16]])/
        2 - (3*SB[W[3], W[15], W[2], W[3]])/2 - 
       (3*SB[W[3], W[15], W[2], W[4]])/2 + (3*SB[W[3], W[15], W[2], W[5]])/
        2 + (3*SB[W[3], W[15], W[2], W[16]])/2 - 
       (3*SB[W[3], W[15], W[3], W[4]])/2 - 3*SB[W[3], W[15], W[3], W[5]] - 
       (3*SB[W[3], W[15], W[3], W[16]])/2 + (3*SB[W[3], W[15], W[3], W[17]])/
        2 + (3*SB[W[3], W[15], W[3], W[20]])/2 - 
       (3*SB[W[3], W[15], W[4], W[5]])/2 - (3*SB[W[3], W[15], W[4], W[17]])/
        2 + (3*SB[W[3], W[15], W[4], W[20]])/2 + 
       (3*SB[W[3], W[15], W[5], W[16]])/2 - (3*SB[W[3], W[15], W[5], W[17]])/
        2 - (3*SB[W[3], W[15], W[5], W[20]])/2 - 
       (3*SB[W[3], W[15], W[17], W[16]])/2 + 
       (3*SB[W[3], W[15], W[20], W[16]])/2 + 
       (3*SB[W[3], W[15], W[26], W[30]])/2 - 
       (3*SB[W[3], W[15], W[29], W[30]])/2 + (3*SB[W[4], W[1], W[1], W[4]])/
        2 - (3*SB[W[4], W[1], W[1], W[11]])/2 - 
       (3*SB[W[4], W[1], W[1], W[14]])/2 + (3*SB[W[4], W[1], W[1], W[16]])/
        2 + 3*SB[W[4], W[1], W[2], W[4]] - 3*SB[W[4], W[1], W[2], W[11]] - 
       3*SB[W[4], W[1], W[2], W[14]] + 3*SB[W[4], W[1], W[2], W[16]] - 
       (3*SB[W[4], W[1], W[3], W[3]])/2 - (3*SB[W[4], W[1], W[3], W[14]])/2 + 
       (3*SB[W[4], W[1], W[3], W[15]])/2 + (3*SB[W[4], W[1], W[3], W[18]])/
        2 - (3*SB[W[4], W[1], W[4], W[5]])/2 + 
       (9*SB[W[4], W[1], W[4], W[14]])/2 + (3*SB[W[4], W[1], W[4], W[18]])/
        2 + (3*SB[W[4], W[1], W[5], W[3]])/2 - (3*SB[W[4], W[1], W[5], W[4]])/
        2 - (3*SB[W[4], W[1], W[5], W[5]])/2 - 
       (3*SB[W[4], W[1], W[5], W[15]])/2 + (3*SB[W[4], W[1], W[5], W[16]])/
        2 + (3*SB[W[4], W[1], W[5], W[20]])/2 + 
       (3*SB[W[4], W[1], W[11], W[3]])/2 - (3*SB[W[4], W[1], W[11], W[4]])/
        2 - 3*SB[W[4], W[1], W[11], W[16]] - (3*SB[W[4], W[1], W[11], W[18]])/
        2 + (3*SB[W[4], W[1], W[13], W[4]])/2 + 
       (3*SB[W[4], W[1], W[13], W[5]])/2 - (3*SB[W[4], W[1], W[13], W[18]])/
        2 - (3*SB[W[4], W[1], W[13], W[20]])/2 - 
       (3*SB[W[4], W[1], W[14], W[3]])/2 + (3*SB[W[4], W[1], W[14], W[4]])/
        2 - (3*SB[W[4], W[1], W[14], W[16]])/2 + 
       (3*SB[W[4], W[1], W[16], W[5]])/2 + (3*SB[W[4], W[1], W[30], W[30]])/
        2 + 3*SB[W[4], W[2], W[1], W[4]] - 3*SB[W[4], W[2], W[1], W[11]] - 
       3*SB[W[4], W[2], W[1], W[14]] + 3*SB[W[4], W[2], W[1], W[16]] + 
       (3*SB[W[4], W[2], W[2], W[4]])/2 - (3*SB[W[4], W[2], W[2], W[11]])/2 - 
       (3*SB[W[4], W[2], W[2], W[14]])/2 + (3*SB[W[4], W[2], W[2], W[16]])/
        2 - (3*SB[W[4], W[2], W[3], W[3]])/2 + 3*SB[W[4], W[2], W[3], W[5]] + 
       (3*SB[W[4], W[2], W[3], W[11]])/2 - (3*SB[W[4], W[2], W[3], W[12]])/
        2 - (3*SB[W[4], W[2], W[3], W[14]])/2 - 
       (3*SB[W[4], W[2], W[3], W[15]])/2 + (3*SB[W[4], W[2], W[3], W[17]])/
        2 + (3*SB[W[4], W[2], W[4], W[5]])/2 + 
       (9*SB[W[4], W[2], W[4], W[11]])/2 + (3*SB[W[4], W[2], W[4], W[12]])/
        2 - (3*SB[W[4], W[2], W[4], W[19]])/2 + 
       (3*SB[W[4], W[2], W[5], W[3]])/2 + (3*SB[W[4], W[2], W[5], W[4]])/2 - 
       (3*SB[W[4], W[2], W[5], W[5]])/2 - 3*SB[W[4], W[2], W[5], W[11]] + 
       (3*SB[W[4], W[2], W[5], W[15]])/2 + (3*SB[W[4], W[2], W[5], W[16]])/
        2 - (3*SB[W[4], W[2], W[5], W[19]])/2 + 
       (3*SB[W[4], W[2], W[11], W[3]])/2 + (3*SB[W[4], W[2], W[11], W[4]])/
        2 - 3*SB[W[4], W[2], W[11], W[5]] - (3*SB[W[4], W[2], W[11], W[16]])/
        2 - (3*SB[W[4], W[2], W[12], W[17]])/2 + 
       (3*SB[W[4], W[2], W[12], W[19]])/2 - (3*SB[W[4], W[2], W[14], W[3]])/
        2 - (3*SB[W[4], W[2], W[14], W[4]])/2 - 
       (3*SB[W[4], W[2], W[14], W[5]])/2 - 3*SB[W[4], W[2], W[14], W[16]] + 
       (3*SB[W[4], W[2], W[14], W[19]])/2 + (3*SB[W[4], W[2], W[16], W[5]])/
        2 + (3*SB[W[4], W[2], W[30], W[30]])/2 - 
       (3*SB[W[4], W[3], W[1], W[3]])/2 + (3*SB[W[4], W[3], W[1], W[4]])/2 + 
       (3*SB[W[4], W[3], W[1], W[5]])/2 - (3*SB[W[4], W[3], W[1], W[14]])/2 + 
       (3*SB[W[4], W[3], W[1], W[15]])/2 - (3*SB[W[4], W[3], W[1], W[20]])/
        2 - (3*SB[W[4], W[3], W[2], W[3]])/2 + 3*SB[W[4], W[3], W[2], W[5]] + 
       (3*SB[W[4], W[3], W[2], W[11]])/2 - (3*SB[W[4], W[3], W[2], W[12]])/
        2 - (3*SB[W[4], W[3], W[2], W[14]])/2 - 
       (3*SB[W[4], W[3], W[2], W[15]])/2 + (3*SB[W[4], W[3], W[2], W[17]])/
        2 + (3*SB[W[4], W[3], W[3], W[5]])/2 + 
       (3*SB[W[4], W[3], W[3], W[11]])/2 - 3*SB[W[4], W[3], W[3], W[15]] - 
       3*SB[W[4], W[3], W[3], W[18]] + (3*SB[W[4], W[3], W[5], W[4]])/2 + 
       (3*SB[W[4], W[3], W[5], W[5]])/2 + (3*SB[W[4], W[3], W[5], W[12]])/2 + 
       (3*SB[W[4], W[3], W[5], W[15]])/2 + (3*SB[W[4], W[3], W[5], W[16]])/
        2 - (3*SB[W[4], W[3], W[5], W[19]])/2 - 
       (3*SB[W[4], W[3], W[5], W[20]])/2 + (3*SB[W[4], W[3], W[11], W[16]])/
        2 + (3*SB[W[4], W[3], W[11], W[18]])/2 - 
       (3*SB[W[4], W[3], W[13], W[4]])/2 - (3*SB[W[4], W[3], W[13], W[5]])/
        2 + (3*SB[W[4], W[3], W[13], W[18]])/2 + 
       (3*SB[W[4], W[3], W[13], W[20]])/2 - (3*SB[W[4], W[3], W[14], W[4]])/
        2 - (3*SB[W[4], W[3], W[14], W[5]])/2 - 
       (3*SB[W[4], W[3], W[14], W[16]])/2 + (3*SB[W[4], W[3], W[14], W[19]])/
        2 - (3*SB[W[4], W[3], W[15], W[5]])/2 - 
       (3*SB[W[4], W[3], W[15], W[17]])/2 + (3*SB[W[4], W[3], W[15], W[20]])/
        2 + (3*SB[W[4], W[3], W[18], W[5]])/2 - 
       (3*SB[W[4], W[3], W[18], W[16]])/2 - (3*SB[W[4], W[3], W[27], W[30]])/
        2 + (9*SB[W[4], W[4], W[1], W[14]])/2 - 
       (9*SB[W[4], W[4], W[1], W[16]])/2 - (3*SB[W[4], W[4], W[2], W[5]])/2 + 
       (9*SB[W[4], W[4], W[2], W[11]])/2 + (3*SB[W[4], W[4], W[2], W[12]])/
        2 - (9*SB[W[4], W[4], W[2], W[16]])/2 - 
       (3*SB[W[4], W[4], W[5], W[12]])/2 + 3*SB[W[4], W[4], W[5], W[19]] + 
       (9*SB[W[4], W[4], W[11], W[16]])/2 + 3*SB[W[4], W[4], W[14], W[5]] + 
       (9*SB[W[4], W[4], W[14], W[16]])/2 - 3*SB[W[4], W[4], W[14], W[19]] + 
       (3*SB[W[4], W[5], W[1], W[3]])/2 - (3*SB[W[4], W[5], W[1], W[4]])/2 - 
       (3*SB[W[4], W[5], W[1], W[5]])/2 - (3*SB[W[4], W[5], W[1], W[15]])/2 + 
       (3*SB[W[4], W[5], W[1], W[16]])/2 + (3*SB[W[4], W[5], W[1], W[20]])/
        2 + (3*SB[W[4], W[5], W[2], W[3]])/2 + (3*SB[W[4], W[5], W[2], W[4]])/
        2 - (3*SB[W[4], W[5], W[2], W[5]])/2 - 
       3*SB[W[4], W[5], W[2], W[11]] + (3*SB[W[4], W[5], W[2], W[15]])/2 + 
       (3*SB[W[4], W[5], W[2], W[16]])/2 - (3*SB[W[4], W[5], W[2], W[17]])/
        2 + (3*SB[W[4], W[5], W[3], W[4]])/2 + 
       (3*SB[W[4], W[5], W[3], W[12]])/2 + (3*SB[W[4], W[5], W[3], W[15]])/
        2 + (3*SB[W[4], W[5], W[3], W[16]])/2 - 
       (3*SB[W[4], W[5], W[3], W[17]])/2 - (3*SB[W[4], W[5], W[3], W[19]])/
        2 - (3*SB[W[4], W[5], W[4], W[12]])/2 + 
       3*SB[W[4], W[5], W[4], W[19]] - 3*SB[W[4], W[5], W[11], W[16]] + 
       (3*SB[W[4], W[5], W[12], W[17]])/2 - (3*SB[W[4], W[5], W[12], W[19]])/
        2 + (3*SB[W[4], W[5], W[14], W[5]])/2 - 
       (3*SB[W[4], W[5], W[14], W[19]])/2 + (3*SB[W[4], W[5], W[15], W[5]])/
        2 + (3*SB[W[4], W[5], W[15], W[17]])/2 - 
       (3*SB[W[4], W[5], W[15], W[20]])/2 - (3*SB[W[4], W[5], W[19], W[16]])/
        2 - (3*SB[W[4], W[5], W[28], W[30]])/2 + 
       (3*SB[W[4], W[11], W[1], W[3]])/2 - (3*SB[W[4], W[11], W[1], W[4]])/
        2 - (3*SB[W[4], W[11], W[1], W[5]])/2 + 
       (3*SB[W[4], W[11], W[1], W[16]])/2 + (3*SB[W[4], W[11], W[2], W[3]])/
        2 + (3*SB[W[4], W[11], W[2], W[4]])/2 - 
       (3*SB[W[4], W[11], W[2], W[5]])/2 - (3*SB[W[4], W[11], W[2], W[16]])/
        2 + (3*SB[W[4], W[11], W[3], W[5]])/2 + 
       (3*SB[W[4], W[11], W[3], W[18]])/2 + (3*SB[W[4], W[11], W[4], W[5]])/
        2 - (3*SB[W[4], W[11], W[4], W[18]])/2 - 
       3*SB[W[4], W[11], W[5], W[16]] - (3*SB[W[4], W[11], W[16], W[5]])/2 - 
       (3*SB[W[4], W[11], W[18], W[5]])/2 + (3*SB[W[4], W[11], W[18], W[16]])/
        2 + (3*SB[W[4], W[11], W[27], W[30]])/2 - 
       (3*SB[W[4], W[11], W[30], W[30]])/2 - (3*SB[W[4], W[14], W[1], W[3]])/
        2 + (3*SB[W[4], W[14], W[1], W[4]])/2 + 
       (3*SB[W[4], W[14], W[1], W[5]])/2 - (3*SB[W[4], W[14], W[1], W[16]])/
        2 - (3*SB[W[4], W[14], W[2], W[3]])/2 - 
       (3*SB[W[4], W[14], W[2], W[4]])/2 + (3*SB[W[4], W[14], W[2], W[5]])/
        2 + (3*SB[W[4], W[14], W[2], W[16]])/2 - 
       (3*SB[W[4], W[14], W[3], W[4]])/2 - (3*SB[W[4], W[14], W[3], W[5]])/
        2 - (3*SB[W[4], W[14], W[3], W[16]])/2 + 
       (3*SB[W[4], W[14], W[3], W[19]])/2 - (3*SB[W[4], W[14], W[4], W[19]])/
        2 + (3*SB[W[4], W[14], W[5], W[5]])/2 - 
       (3*SB[W[4], W[14], W[5], W[16]])/2 - (3*SB[W[4], W[14], W[5], W[19]])/
        2 - 3*SB[W[4], W[14], W[14], W[5]] + 
       3*SB[W[4], W[14], W[14], W[19]] - (3*SB[W[4], W[14], W[16], W[5]])/2 + 
       (3*SB[W[4], W[14], W[19], W[16]])/2 + 
       (3*SB[W[4], W[14], W[28], W[30]])/2 - 
       (3*SB[W[4], W[14], W[30], W[30]])/2 - (3*SB[W[5], W[1], W[2], W[3]])/
        2 - (3*SB[W[5], W[1], W[2], W[4]])/2 + (3*SB[W[5], W[1], W[2], W[5]])/
        2 + 3*SB[W[5], W[1], W[2], W[11]] - (3*SB[W[5], W[1], W[2], W[16]])/
        2 - (3*SB[W[5], W[1], W[3], W[3]])/2 + (3*SB[W[5], W[1], W[3], W[4]])/
        2 - (3*SB[W[5], W[1], W[3], W[16]])/2 + 
       (3*SB[W[5], W[1], W[3], W[20]])/2 + (3*SB[W[5], W[1], W[4], W[3]])/2 - 
       (3*SB[W[5], W[1], W[4], W[4]])/2 - (3*SB[W[5], W[1], W[4], W[5]])/2 - 
       (3*SB[W[5], W[1], W[4], W[15]])/2 - (3*SB[W[5], W[1], W[4], W[16]])/
        2 + (3*SB[W[5], W[1], W[4], W[20]])/2 + 
       3*SB[W[5], W[1], W[11], W[16]] + (3*SB[W[5], W[1], W[13], W[5]])/2 - 
       (3*SB[W[5], W[1], W[13], W[20]])/2 + (3*SB[W[5], W[1], W[15], W[3]])/
        2 - (3*SB[W[5], W[1], W[15], W[4]])/2 - 
       (3*SB[W[5], W[1], W[15], W[5]])/2 + (3*SB[W[5], W[1], W[20], W[16]])/
        2 - (3*SB[W[5], W[1], W[29], W[30]])/2 - 
       (3*SB[W[5], W[2], W[1], W[3]])/2 - (3*SB[W[5], W[2], W[1], W[4]])/2 + 
       (3*SB[W[5], W[2], W[1], W[5]])/2 + 3*SB[W[5], W[2], W[1], W[11]] - 
       (3*SB[W[5], W[2], W[1], W[16]])/2 - (3*SB[W[5], W[2], W[2], W[5]])/2 + 
       (3*SB[W[5], W[2], W[2], W[12]])/2 + 3*SB[W[5], W[2], W[3], W[5]] - 
       3*SB[W[5], W[2], W[3], W[12]] - 3*SB[W[5], W[2], W[3], W[15]] + 
       3*SB[W[5], W[2], W[3], W[17]] + (3*SB[W[5], W[2], W[4], W[3]])/2 + 
       (3*SB[W[5], W[2], W[4], W[4]])/2 - 3*SB[W[5], W[2], W[4], W[11]] + 
       (3*SB[W[5], W[2], W[4], W[15]])/2 + (3*SB[W[5], W[2], W[4], W[16]])/
        2 - (3*SB[W[5], W[2], W[4], W[17]])/2 - 
       (3*SB[W[5], W[2], W[4], W[19]])/2 + 3*SB[W[5], W[2], W[5], W[15]] + 
       (3*SB[W[5], W[2], W[5], W[16]])/2 - (3*SB[W[5], W[2], W[5], W[17]])/
        2 - (3*SB[W[5], W[2], W[5], W[19]])/2 - 
       (3*SB[W[5], W[2], W[12], W[3]])/2 - (3*SB[W[5], W[2], W[12], W[4]])/
        2 + (3*SB[W[5], W[2], W[12], W[5]])/2 - 
       (3*SB[W[5], W[2], W[12], W[17]])/2 + (3*SB[W[5], W[2], W[12], W[19]])/
        2 - (3*SB[W[5], W[2], W[14], W[5]])/2 + 
       (3*SB[W[5], W[2], W[14], W[19]])/2 + (3*SB[W[5], W[2], W[15], W[3]])/
        2 + (3*SB[W[5], W[2], W[15], W[4]])/2 - 
       (3*SB[W[5], W[2], W[15], W[5]])/2 - (3*SB[W[5], W[2], W[17], W[16]])/
        2 + (3*SB[W[5], W[2], W[26], W[30]])/2 - 
       (3*SB[W[5], W[3], W[1], W[3]])/2 + (3*SB[W[5], W[3], W[1], W[4]])/2 + 
       (3*SB[W[5], W[3], W[1], W[5]])/2 - (3*SB[W[5], W[3], W[1], W[16]])/2 + 
       3*SB[W[5], W[3], W[2], W[5]] - 3*SB[W[5], W[3], W[2], W[12]] - 
       3*SB[W[5], W[3], W[2], W[15]] + 3*SB[W[5], W[3], W[2], W[17]] - 
       (3*SB[W[5], W[3], W[3], W[4]])/2 - (9*SB[W[5], W[3], W[3], W[5]])/2 - 
       (3*SB[W[5], W[3], W[3], W[12]])/2 + 3*SB[W[5], W[3], W[3], W[15]] + 
       3*SB[W[5], W[3], W[3], W[17]] + (3*SB[W[5], W[3], W[4], W[4]])/2 + 
       (3*SB[W[5], W[3], W[4], W[12]])/2 + (3*SB[W[5], W[3], W[4], W[15]])/
        2 + (3*SB[W[5], W[3], W[4], W[16]])/2 - 
       (3*SB[W[5], W[3], W[4], W[17]])/2 - (3*SB[W[5], W[3], W[4], W[19]])/
        2 + 3*SB[W[5], W[3], W[5], W[12]] + (3*SB[W[5], W[3], W[5], W[16]])/
        2 - (3*SB[W[5], W[3], W[5], W[17]])/2 - 
       (3*SB[W[5], W[3], W[5], W[20]])/2 - (3*SB[W[5], W[3], W[12], W[17]])/
        2 + (3*SB[W[5], W[3], W[12], W[19]])/2 - 
       (3*SB[W[5], W[3], W[13], W[5]])/2 + (3*SB[W[5], W[3], W[13], W[20]])/
        2 + (3*SB[W[5], W[3], W[15], W[4]])/2 + 
       3*SB[W[5], W[3], W[15], W[5]] - 3*SB[W[5], W[3], W[15], W[17]] - 
       (3*SB[W[5], W[3], W[17], W[16]])/2 + (3*SB[W[5], W[3], W[26], W[30]])/
        2 + (3*SB[W[5], W[4], W[1], W[3]])/2 - (3*SB[W[5], W[4], W[1], W[4]])/
        2 - (3*SB[W[5], W[4], W[1], W[5]])/2 - 
       (3*SB[W[5], W[4], W[1], W[15]])/2 + (3*SB[W[5], W[4], W[1], W[16]])/
        2 + (3*SB[W[5], W[4], W[1], W[20]])/2 + 
       (3*SB[W[5], W[4], W[2], W[3]])/2 + (3*SB[W[5], W[4], W[2], W[4]])/2 - 
       (3*SB[W[5], W[4], W[2], W[5]])/2 - 3*SB[W[5], W[4], W[2], W[11]] + 
       (3*SB[W[5], W[4], W[2], W[15]])/2 + (3*SB[W[5], W[4], W[2], W[16]])/
        2 - (3*SB[W[5], W[4], W[2], W[17]])/2 + 
       (3*SB[W[5], W[4], W[3], W[4]])/2 + (3*SB[W[5], W[4], W[3], W[12]])/2 + 
       (3*SB[W[5], W[4], W[3], W[15]])/2 + (3*SB[W[5], W[4], W[3], W[16]])/
        2 - (3*SB[W[5], W[4], W[3], W[17]])/2 - 
       (3*SB[W[5], W[4], W[3], W[19]])/2 - (3*SB[W[5], W[4], W[4], W[12]])/
        2 + 3*SB[W[5], W[4], W[4], W[19]] - 3*SB[W[5], W[4], W[11], W[16]] + 
       (3*SB[W[5], W[4], W[12], W[17]])/2 - (3*SB[W[5], W[4], W[12], W[19]])/
        2 + (3*SB[W[5], W[4], W[14], W[5]])/2 - 
       (3*SB[W[5], W[4], W[14], W[19]])/2 + (3*SB[W[5], W[4], W[15], W[5]])/
        2 + (3*SB[W[5], W[4], W[15], W[17]])/2 - 
       (3*SB[W[5], W[4], W[15], W[20]])/2 - (3*SB[W[5], W[4], W[19], W[16]])/
        2 - (3*SB[W[5], W[4], W[28], W[30]])/2 + 
       3*SB[W[5], W[5], W[2], W[15]] - 3*SB[W[5], W[5], W[2], W[17]] + 
       3*SB[W[5], W[5], W[3], W[12]] - 3*SB[W[5], W[5], W[3], W[17]] + 
       3*SB[W[5], W[5], W[12], W[17]] + 3*SB[W[5], W[5], W[15], W[17]] - 
       (3*SB[W[5], W[12], W[2], W[3]])/2 - (3*SB[W[5], W[12], W[2], W[4]])/
        2 + (3*SB[W[5], W[12], W[2], W[5]])/2 + 
       (3*SB[W[5], W[12], W[2], W[16]])/2 - (3*SB[W[5], W[12], W[3], W[16]])/
        2 - (3*SB[W[5], W[12], W[3], W[17]])/2 + 
       (3*SB[W[5], W[12], W[3], W[19]])/2 - (3*SB[W[5], W[12], W[4], W[16]])/
        2 + (3*SB[W[5], W[12], W[4], W[17]])/2 - 
       (3*SB[W[5], W[12], W[4], W[19]])/2 - (3*SB[W[5], W[12], W[5], W[16]])/
        2 + (3*SB[W[5], W[12], W[5], W[17]])/2 + 
       (3*SB[W[5], W[12], W[5], W[19]])/2 + (3*SB[W[5], W[12], W[17], W[16]])/
        2 + (3*SB[W[5], W[12], W[19], W[16]])/2 - 
       (3*SB[W[5], W[12], W[26], W[30]])/2 + 
       (3*SB[W[5], W[12], W[28], W[30]])/2 + (3*SB[W[5], W[15], W[1], W[3]])/
        2 - (3*SB[W[5], W[15], W[1], W[4]])/2 - 
       (3*SB[W[5], W[15], W[1], W[5]])/2 + (3*SB[W[5], W[15], W[1], W[16]])/
        2 + (3*SB[W[5], W[15], W[2], W[3]])/2 + 
       (3*SB[W[5], W[15], W[2], W[4]])/2 - (3*SB[W[5], W[15], W[2], W[5]])/
        2 - (3*SB[W[5], W[15], W[2], W[16]])/2 + 
       (3*SB[W[5], W[15], W[3], W[4]])/2 + 3*SB[W[5], W[15], W[3], W[5]] + 
       (3*SB[W[5], W[15], W[3], W[16]])/2 - (3*SB[W[5], W[15], W[3], W[17]])/
        2 - (3*SB[W[5], W[15], W[3], W[20]])/2 + 
       (3*SB[W[5], W[15], W[4], W[5]])/2 + (3*SB[W[5], W[15], W[4], W[17]])/
        2 - (3*SB[W[5], W[15], W[4], W[20]])/2 - 
       (3*SB[W[5], W[15], W[5], W[16]])/2 + (3*SB[W[5], W[15], W[5], W[17]])/
        2 + (3*SB[W[5], W[15], W[5], W[20]])/2 + 
       (3*SB[W[5], W[15], W[17], W[16]])/2 - 
       (3*SB[W[5], W[15], W[20], W[16]])/2 - 
       (3*SB[W[5], W[15], W[26], W[30]])/2 + 
       (3*SB[W[5], W[15], W[29], W[30]])/2 - (85*SB[W[16]]*Zeta[3])/2 - 
       3*SB[W[18]]*Zeta[3] + 3*SB[W[19]]*Zeta[3] + 3*SB[W[20]]*Zeta[3], 
     f[4, 11, 2] -> (3*d38s[3]*SB[W[17]])/2 - d37s[3]*SB[W[26]] + 
       (Pi^2*SB[W[1], W[16]])/4 + (Pi^2*SB[W[1], W[17]])/4 - 
       (Pi^2*SB[W[1], W[18]])/4 + (Pi^2*SB[W[1], W[20]])/4 + 
       (Pi^2*SB[W[2], W[1]])/4 - (Pi^2*SB[W[2], W[4]])/4 + 
       (Pi^2*SB[W[2], W[5]])/4 - (Pi^2*SB[W[2], W[17]])/4 - 
       (Pi^2*SB[W[3], W[1]])/4 + (Pi^2*SB[W[3], W[4]])/4 + 
       (Pi^2*SB[W[3], W[5]])/4 - (Pi^2*SB[W[3], W[17]])/4 - 
       (Pi^2*SB[W[4], W[5]])/2 - (Pi^2*SB[W[4], W[16]])/4 + 
       (Pi^2*SB[W[4], W[18]])/4 + (Pi^2*SB[W[4], W[19]])/4 + 
       (Pi^2*SB[W[4], W[20]])/4 + (Pi^2*SB[W[5], W[1]])/2 - 
       (Pi^2*SB[W[5], W[16]])/4 + (Pi^2*SB[W[5], W[17]])/2 - 
       (Pi^2*SB[W[5], W[18]])/4 - (Pi^2*SB[W[5], W[19]])/4 - 
       (Pi^2*SB[W[5], W[20]])/4 - (Pi^2*SB[W[16], W[17]])/4 + 
       (Pi^2*SB[W[17], W[1]])/4 - (Pi^2*SB[W[18], W[17]])/4 - 
       (Pi^2*SB[W[19], W[1]])/4 + (Pi^2*SB[W[19], W[17]])/4 + 
       (Pi^2*SB[W[20], W[17]])/4 + (Pi^2*SB[W[26], W[26]])/4 + 
       (Pi^2*SB[W[27], W[26]])/4 + (Pi^2*SB[W[28], W[26]])/4 + 
       (Pi^2*SB[W[29], W[26]])/4 + (Pi^2*SB[W[30], W[26]])/4 + 
       3*SB[W[1], W[1], W[3], W[11]] - 3*SB[W[1], W[1], W[3], W[18]] + 
       3*SB[W[1], W[1], W[4], W[13]] - 3*SB[W[1], W[1], W[4], W[18]] + 
       3*SB[W[1], W[1], W[11], W[18]] + 3*SB[W[1], W[1], W[13], W[18]] + 
       (3*SB[W[1], W[2], W[3], W[1]])/2 - (3*SB[W[1], W[2], W[3], W[4]])/2 - 
       (3*SB[W[1], W[2], W[3], W[5]])/2 + 3*SB[W[1], W[2], W[3], W[12]] - 
       (3*SB[W[1], W[2], W[3], W[17]])/2 - (3*SB[W[1], W[2], W[4], W[4]])/2 + 
       (3*SB[W[1], W[2], W[4], W[5]])/2 + (3*SB[W[1], W[2], W[4], W[16]])/2 - 
       (3*SB[W[1], W[2], W[4], W[17]])/2 - (3*SB[W[1], W[2], W[5], W[1]])/2 + 
       (3*SB[W[1], W[2], W[5], W[4]])/2 - (3*SB[W[1], W[2], W[5], W[5]])/2 - 
       (3*SB[W[1], W[2], W[5], W[11]])/2 + (3*SB[W[1], W[2], W[5], W[16]])/
        2 - (3*SB[W[1], W[2], W[5], W[17]])/2 - 
       (3*SB[W[1], W[2], W[11], W[1]])/2 + (3*SB[W[1], W[2], W[11], W[4]])/
        2 - (3*SB[W[1], W[2], W[11], W[5]])/2 + 
       3*SB[W[1], W[2], W[12], W[17]] + (3*SB[W[1], W[2], W[14], W[1]])/2 - 
       (3*SB[W[1], W[2], W[14], W[16]])/2 + (3*SB[W[1], W[2], W[16], W[17]])/
        2 - (3*SB[W[1], W[2], W[30], W[26]])/2 + 
       3*SB[W[1], W[3], W[1], W[11]] + (3*SB[W[1], W[3], W[1], W[17]])/2 - 
       (3*SB[W[1], W[3], W[1], W[18]])/2 - (3*SB[W[1], W[3], W[1], W[20]])/
        2 + (3*SB[W[1], W[3], W[2], W[1]])/2 - (3*SB[W[1], W[3], W[2], W[4]])/
        2 - (3*SB[W[1], W[3], W[2], W[5]])/2 + 
       3*SB[W[1], W[3], W[2], W[12]] - (3*SB[W[1], W[3], W[2], W[17]])/2 - 
       (3*SB[W[1], W[3], W[3], W[1]])/2 + (3*SB[W[1], W[3], W[3], W[13]])/2 + 
       3*SB[W[1], W[3], W[4], W[1]] - 3*SB[W[1], W[3], W[4], W[11]] - 
       3*SB[W[1], W[3], W[4], W[13]] + 3*SB[W[1], W[3], W[4], W[18]] + 
       (3*SB[W[1], W[3], W[5], W[4]])/2 + (3*SB[W[1], W[3], W[5], W[5]])/2 + 
       (3*SB[W[1], W[3], W[5], W[11]])/2 - 3*SB[W[1], W[3], W[5], W[12]] + 
       (3*SB[W[1], W[3], W[5], W[17]])/2 - (3*SB[W[1], W[3], W[5], W[18]])/
        2 - (3*SB[W[1], W[3], W[5], W[20]])/2 - 
       (3*SB[W[1], W[3], W[11], W[1]])/2 + (3*SB[W[1], W[3], W[11], W[4]])/
        2 + (3*SB[W[1], W[3], W[11], W[5]])/2 + 
       (3*SB[W[1], W[3], W[13], W[1]])/2 - (3*SB[W[1], W[3], W[13], W[4]])/
        2 - (3*SB[W[1], W[3], W[13], W[5]])/2 - 
       (3*SB[W[1], W[3], W[13], W[18]])/2 + (3*SB[W[1], W[3], W[13], W[20]])/
        2 - (3*SB[W[1], W[3], W[15], W[1]])/2 + 
       (3*SB[W[1], W[3], W[15], W[20]])/2 - (3*SB[W[1], W[3], W[18], W[17]])/
        2 + (3*SB[W[1], W[3], W[27], W[26]])/2 + 
       3*SB[W[1], W[4], W[1], W[13]] - (3*SB[W[1], W[4], W[1], W[16]])/2 + 
       (3*SB[W[1], W[4], W[1], W[17]])/2 - (3*SB[W[1], W[4], W[1], W[18]])/
        2 + (3*SB[W[1], W[4], W[2], W[1]])/2 - (3*SB[W[1], W[4], W[2], W[4]])/
        2 + (3*SB[W[1], W[4], W[2], W[5]])/2 - 
       (3*SB[W[1], W[4], W[2], W[17]])/2 + 3*SB[W[1], W[4], W[3], W[1]] - 
       3*SB[W[1], W[4], W[3], W[11]] - 3*SB[W[1], W[4], W[3], W[13]] + 
       3*SB[W[1], W[4], W[3], W[18]] - (9*SB[W[1], W[4], W[4], W[1]])/2 - 
       (3*SB[W[1], W[4], W[4], W[5]])/2 + 3*SB[W[1], W[4], W[4], W[11]] - 
       (3*SB[W[1], W[4], W[4], W[13]])/2 + 3*SB[W[1], W[4], W[4], W[18]] + 
       (3*SB[W[1], W[4], W[5], W[5]])/2 + (3*SB[W[1], W[4], W[5], W[11]])/2 + 
       (3*SB[W[1], W[4], W[5], W[13]])/2 + (3*SB[W[1], W[4], W[5], W[17]])/
        2 - (3*SB[W[1], W[4], W[5], W[18]])/2 - 
       (3*SB[W[1], W[4], W[5], W[20]])/2 + 3*SB[W[1], W[4], W[11], W[1]] + 
       (3*SB[W[1], W[4], W[11], W[5]])/2 - 3*SB[W[1], W[4], W[11], W[18]] - 
       (3*SB[W[1], W[4], W[13], W[18]])/2 + (3*SB[W[1], W[4], W[13], W[20]])/
        2 - (3*SB[W[1], W[4], W[14], W[1]])/2 + 
       (3*SB[W[1], W[4], W[14], W[16]])/2 - (3*SB[W[1], W[4], W[18], W[17]])/
        2 + (3*SB[W[1], W[4], W[27], W[26]])/2 - 
       (3*SB[W[1], W[5], W[2], W[1]])/2 + (3*SB[W[1], W[5], W[2], W[4]])/2 - 
       (3*SB[W[1], W[5], W[2], W[5]])/2 - (3*SB[W[1], W[5], W[2], W[11]])/2 + 
       (3*SB[W[1], W[5], W[2], W[16]])/2 + (3*SB[W[1], W[5], W[2], W[17]])/
        2 - (3*SB[W[1], W[5], W[3], W[1]])/2 + (3*SB[W[1], W[5], W[3], W[4]])/
        2 + (3*SB[W[1], W[5], W[3], W[5]])/2 + 
       (3*SB[W[1], W[5], W[3], W[11]])/2 - 3*SB[W[1], W[5], W[3], W[12]] + 
       (3*SB[W[1], W[5], W[3], W[17]])/2 - (3*SB[W[1], W[5], W[3], W[18]])/
        2 + (3*SB[W[1], W[5], W[4], W[5]])/2 + 
       (3*SB[W[1], W[5], W[4], W[11]])/2 + (3*SB[W[1], W[5], W[4], W[13]])/
        2 + (3*SB[W[1], W[5], W[4], W[17]])/2 - 
       (3*SB[W[1], W[5], W[4], W[18]])/2 - (3*SB[W[1], W[5], W[4], W[20]])/
        2 - (3*SB[W[1], W[5], W[5], W[13]])/2 + 
       3*SB[W[1], W[5], W[5], W[20]] + (3*SB[W[1], W[5], W[11], W[1]])/2 - 
       (3*SB[W[1], W[5], W[11], W[16]])/2 + (3*SB[W[1], W[5], W[11], W[18]])/
        2 - 3*SB[W[1], W[5], W[12], W[17]] + (3*SB[W[1], W[5], W[13], W[18]])/
        2 - (3*SB[W[1], W[5], W[13], W[20]])/2 + 
       (3*SB[W[1], W[5], W[15], W[1]])/2 - (3*SB[W[1], W[5], W[15], W[20]])/
        2 - (3*SB[W[1], W[5], W[20], W[17]])/2 - 
       (3*SB[W[1], W[5], W[29], W[26]])/2 + (3*SB[W[1], W[11], W[1], W[16]])/
        2 - (3*SB[W[1], W[11], W[1], W[17]])/2 + 
       (3*SB[W[1], W[11], W[1], W[18]])/2 - (3*SB[W[1], W[11], W[2], W[1]])/
        2 + (3*SB[W[1], W[11], W[2], W[4]])/2 - 
       (3*SB[W[1], W[11], W[2], W[5]])/2 + (3*SB[W[1], W[11], W[2], W[17]])/
        2 - (3*SB[W[1], W[11], W[3], W[1]])/2 + 
       (3*SB[W[1], W[11], W[3], W[4]])/2 + (3*SB[W[1], W[11], W[3], W[5]])/
        2 - (3*SB[W[1], W[11], W[3], W[17]])/2 + 
       3*SB[W[1], W[11], W[4], W[1]] + (3*SB[W[1], W[11], W[4], W[5]])/2 - 
       (3*SB[W[1], W[11], W[4], W[16]])/2 + (3*SB[W[1], W[11], W[4], W[17]])/
        2 - (3*SB[W[1], W[11], W[4], W[18]])/2 + 
       (3*SB[W[1], W[11], W[5], W[1]])/2 - (3*SB[W[1], W[11], W[5], W[16]])/
        2 + (3*SB[W[1], W[11], W[5], W[18]])/2 - 
       (3*SB[W[1], W[11], W[16], W[17]])/2 + 
       (3*SB[W[1], W[11], W[18], W[17]])/2 - 
       (3*SB[W[1], W[11], W[27], W[26]])/2 + 
       (3*SB[W[1], W[11], W[30], W[26]])/2 - (3*SB[W[1], W[13], W[1], W[17]])/
        2 + (3*SB[W[1], W[13], W[1], W[18]])/2 + 
       (3*SB[W[1], W[13], W[1], W[20]])/2 + (3*SB[W[1], W[13], W[3], W[1]])/
        2 - (3*SB[W[1], W[13], W[3], W[4]])/2 - 
       (3*SB[W[1], W[13], W[3], W[5]])/2 + (3*SB[W[1], W[13], W[3], W[17]])/
        2 - (3*SB[W[1], W[13], W[4], W[17]])/2 - 
       (3*SB[W[1], W[13], W[4], W[18]])/2 + (3*SB[W[1], W[13], W[4], W[20]])/
        2 - (3*SB[W[1], W[13], W[5], W[17]])/2 + 
       (3*SB[W[1], W[13], W[5], W[18]])/2 - (3*SB[W[1], W[13], W[5], W[20]])/
        2 + (3*SB[W[1], W[13], W[18], W[17]])/2 + 
       (3*SB[W[1], W[13], W[20], W[17]])/2 - 
       (3*SB[W[1], W[13], W[27], W[26]])/2 + 
       (3*SB[W[1], W[13], W[29], W[26]])/2 + (3*SB[W[2], W[1], W[3], W[1]])/
        2 - (3*SB[W[2], W[1], W[3], W[4]])/2 - (3*SB[W[2], W[1], W[3], W[5]])/
        2 + 3*SB[W[2], W[1], W[3], W[12]] - (3*SB[W[2], W[1], W[3], W[17]])/
        2 - (3*SB[W[2], W[1], W[4], W[4]])/2 + (3*SB[W[2], W[1], W[4], W[5]])/
        2 + (3*SB[W[2], W[1], W[4], W[16]])/2 - 
       (3*SB[W[2], W[1], W[4], W[17]])/2 - (3*SB[W[2], W[1], W[5], W[1]])/2 + 
       (3*SB[W[2], W[1], W[5], W[4]])/2 - (3*SB[W[2], W[1], W[5], W[5]])/2 - 
       (3*SB[W[2], W[1], W[5], W[11]])/2 + (3*SB[W[2], W[1], W[5], W[16]])/
        2 - (3*SB[W[2], W[1], W[5], W[17]])/2 - 
       (3*SB[W[2], W[1], W[11], W[1]])/2 + (3*SB[W[2], W[1], W[11], W[4]])/
        2 - (3*SB[W[2], W[1], W[11], W[5]])/2 + 
       3*SB[W[2], W[1], W[12], W[17]] + (3*SB[W[2], W[1], W[14], W[1]])/2 - 
       (3*SB[W[2], W[1], W[14], W[16]])/2 + (3*SB[W[2], W[1], W[16], W[17]])/
        2 - (3*SB[W[2], W[1], W[30], W[26]])/2 + 
       (9*SB[W[2], W[2], W[2], W[4]])/2 - (9*SB[W[2], W[2], W[2], W[5]])/2 + 
       (9*SB[W[2], W[2], W[2], W[12]])/2 - (9*SB[W[2], W[2], W[2], W[14]])/
        2 - (3*SB[W[2], W[2], W[3], W[5]])/2 + 
       (3*SB[W[2], W[2], W[3], W[12]])/2 + (3*SB[W[2], W[2], W[3], W[15]])/
        2 - (3*SB[W[2], W[2], W[3], W[17]])/2 + 
       (3*SB[W[2], W[2], W[4], W[4]])/2 + 3*SB[W[2], W[2], W[4], W[5]] + 
       (3*SB[W[2], W[2], W[4], W[14]])/2 - 3*SB[W[2], W[2], W[4], W[19]] + 
       3*SB[W[2], W[2], W[5], W[4]] - (3*SB[W[2], W[2], W[5], W[5]])/2 - 
       (3*SB[W[2], W[2], W[5], W[12]])/2 - (3*SB[W[2], W[2], W[5], W[15]])/
        2 - 3*SB[W[2], W[2], W[5], W[19]] - 3*SB[W[2], W[2], W[12], W[4]] + 
       3*SB[W[2], W[2], W[12], W[5]] + (3*SB[W[2], W[2], W[12], W[17]])/2 + 
       3*SB[W[2], W[2], W[12], W[19]] - 3*SB[W[2], W[2], W[14], W[4]] - 
       3*SB[W[2], W[2], W[14], W[5]] + 3*SB[W[2], W[2], W[14], W[19]] + 
       (3*SB[W[2], W[3], W[1], W[1]])/2 - (3*SB[W[2], W[3], W[1], W[4]])/2 - 
       (3*SB[W[2], W[3], W[1], W[5]])/2 + 3*SB[W[2], W[3], W[1], W[12]] - 
       (3*SB[W[2], W[3], W[1], W[17]])/2 - (3*SB[W[2], W[3], W[2], W[5]])/2 + 
       (3*SB[W[2], W[3], W[2], W[12]])/2 + (3*SB[W[2], W[3], W[2], W[15]])/
        2 - (3*SB[W[2], W[3], W[2], W[17]])/2 - 
       (3*SB[W[2], W[3], W[3], W[5]])/2 + (3*SB[W[2], W[3], W[3], W[12]])/2 + 
       (3*SB[W[2], W[3], W[3], W[15]])/2 - (3*SB[W[2], W[3], W[3], W[17]])/
        2 - (3*SB[W[2], W[3], W[4], W[1]])/2 + (3*SB[W[2], W[3], W[4], W[4]])/
        2 - (3*SB[W[2], W[3], W[4], W[12]])/2 + 
       (3*SB[W[2], W[3], W[4], W[15]])/2 - (3*SB[W[2], W[3], W[5], W[1]])/2 + 
       6*SB[W[2], W[3], W[5], W[5]] - 3*SB[W[2], W[3], W[5], W[12]] - 
       3*SB[W[2], W[3], W[5], W[15]] + 3*SB[W[2], W[3], W[12], W[1]] - 
       (3*SB[W[2], W[3], W[12], W[4]])/2 - (3*SB[W[2], W[3], W[12], W[5]])/
        2 + (3*SB[W[2], W[3], W[12], W[17]])/2 + 
       (3*SB[W[2], W[3], W[15], W[4]])/2 - (3*SB[W[2], W[3], W[15], W[5]])/
        2 + (3*SB[W[2], W[3], W[15], W[17]])/2 - 
       (3*SB[W[2], W[3], W[17], W[1]])/2 - (3*SB[W[2], W[3], W[26], W[26]])/
        2 - (3*SB[W[2], W[4], W[1], W[1]])/2 + 
       (3*SB[W[2], W[4], W[1], W[16]])/2 - (3*SB[W[2], W[4], W[1], W[17]])/
        2 - (3*SB[W[2], W[4], W[2], W[1]])/2 - (3*SB[W[2], W[4], W[2], W[5]])/
        2 + (3*SB[W[2], W[4], W[2], W[14]])/2 + 
       (3*SB[W[2], W[4], W[2], W[17]])/2 - (3*SB[W[2], W[4], W[3], W[1]])/2 + 
       (3*SB[W[2], W[4], W[3], W[4]])/2 - (3*SB[W[2], W[4], W[3], W[12]])/2 + 
       (3*SB[W[2], W[4], W[3], W[15]])/2 - (3*SB[W[2], W[4], W[4], W[5]])/2 - 
       (3*SB[W[2], W[4], W[4], W[12]])/2 + 3*SB[W[2], W[4], W[4], W[19]] + 
       (3*SB[W[2], W[4], W[5], W[1]])/2 - (3*SB[W[2], W[4], W[5], W[4]])/2 + 
       (3*SB[W[2], W[4], W[5], W[11]])/2 - (3*SB[W[2], W[4], W[5], W[15]])/
        2 + 3*SB[W[2], W[4], W[5], W[19]] + (3*SB[W[2], W[4], W[11], W[1]])/
        2 - (3*SB[W[2], W[4], W[11], W[4]])/2 + 
       (3*SB[W[2], W[4], W[11], W[5]])/2 - (3*SB[W[2], W[4], W[12], W[17]])/
        2 - (3*SB[W[2], W[4], W[12], W[19]])/2 + 
       (3*SB[W[2], W[4], W[14], W[1]])/2 + (3*SB[W[2], W[4], W[14], W[4]])/
        2 + (9*SB[W[2], W[4], W[14], W[5]])/2 - 
       (3*SB[W[2], W[4], W[14], W[16]])/2 - (9*SB[W[2], W[4], W[14], W[19]])/
        2 - (3*SB[W[2], W[4], W[19], W[1]])/2 + 
       (3*SB[W[2], W[4], W[19], W[17]])/2 + (3*SB[W[2], W[4], W[28], W[26]])/
        2 - (3*SB[W[2], W[5], W[1], W[1]])/2 + (3*SB[W[2], W[5], W[1], W[4]])/
        2 - (3*SB[W[2], W[5], W[1], W[5]])/2 - 
       (3*SB[W[2], W[5], W[1], W[11]])/2 + (3*SB[W[2], W[5], W[1], W[16]])/
        2 - (3*SB[W[2], W[5], W[1], W[17]])/2 - 
       (3*SB[W[2], W[5], W[2], W[1]])/2 + (3*SB[W[2], W[5], W[2], W[4]])/2 - 
       (3*SB[W[2], W[5], W[2], W[12]])/2 - (3*SB[W[2], W[5], W[2], W[15]])/
        2 + 3*SB[W[2], W[5], W[2], W[17]] - (3*SB[W[2], W[5], W[3], W[1]])/
        2 + (3*SB[W[2], W[5], W[3], W[4]])/2 + (9*SB[W[2], W[5], W[3], W[5]])/
        2 - 3*SB[W[2], W[5], W[3], W[12]] - 3*SB[W[2], W[5], W[3], W[15]] + 
       (3*SB[W[2], W[5], W[3], W[17]])/2 + (3*SB[W[2], W[5], W[4], W[1]])/2 - 
       (3*SB[W[2], W[5], W[4], W[4]])/2 + (3*SB[W[2], W[5], W[4], W[11]])/2 - 
       (3*SB[W[2], W[5], W[4], W[15]])/2 + 3*SB[W[2], W[5], W[4], W[19]] + 
       (9*SB[W[2], W[5], W[5], W[15]])/2 + (3*SB[W[2], W[5], W[12], W[4]])/
        2 - (3*SB[W[2], W[5], W[12], W[5]])/2 - 
       3*SB[W[2], W[5], W[12], W[17]] - (3*SB[W[2], W[5], W[12], W[19]])/2 + 
       (3*SB[W[2], W[5], W[14], W[1]])/2 + (3*SB[W[2], W[5], W[14], W[5]])/
        2 - (3*SB[W[2], W[5], W[14], W[16]])/2 - 
       (3*SB[W[2], W[5], W[14], W[19]])/2 - (3*SB[W[2], W[5], W[15], W[4]])/
        2 + (3*SB[W[2], W[5], W[15], W[5]])/2 - 
       (3*SB[W[2], W[5], W[15], W[17]])/2 - (3*SB[W[2], W[5], W[19], W[1]])/
        2 + (3*SB[W[2], W[5], W[19], W[17]])/2 + 
       (3*SB[W[2], W[5], W[28], W[26]])/2 + 3*SB[W[2], W[12], W[1], W[17]] + 
       (3*SB[W[2], W[12], W[2], W[1]])/2 - (3*SB[W[2], W[12], W[2], W[4]])/
        2 + (3*SB[W[2], W[12], W[2], W[5]])/2 - 
       (3*SB[W[2], W[12], W[2], W[17]])/2 + (3*SB[W[2], W[12], W[3], W[1]])/
        2 - (3*SB[W[2], W[12], W[3], W[4]])/2 - 
       (3*SB[W[2], W[12], W[3], W[5]])/2 + (3*SB[W[2], W[12], W[3], W[17]])/
        2 - (3*SB[W[2], W[12], W[4], W[1]])/2 - 
       (3*SB[W[2], W[12], W[4], W[19]])/2 - (3*SB[W[2], W[12], W[5], W[1]])/
        2 + (3*SB[W[2], W[12], W[5], W[19]])/2 + 
       (3*SB[W[2], W[12], W[17], W[1]])/2 + (3*SB[W[2], W[12], W[19], W[1]])/
        2 - (3*SB[W[2], W[12], W[19], W[17]])/2 + 
       (3*SB[W[2], W[12], W[26], W[26]])/2 - 
       (3*SB[W[2], W[12], W[28], W[26]])/2 + (3*SB[W[2], W[14], W[1], W[1]])/
        2 - (3*SB[W[2], W[14], W[1], W[16]])/2 + 
       (3*SB[W[2], W[14], W[1], W[17]])/2 + (3*SB[W[2], W[14], W[2], W[1]])/
        2 - (3*SB[W[2], W[14], W[2], W[4]])/2 + 
       (3*SB[W[2], W[14], W[2], W[5]])/2 - (3*SB[W[2], W[14], W[2], W[17]])/
        2 - (3*SB[W[2], W[14], W[4], W[16]])/2 + 
       (3*SB[W[2], W[14], W[4], W[17]])/2 - (3*SB[W[2], W[14], W[4], W[19]])/
        2 + (3*SB[W[2], W[14], W[5], W[5]])/2 - 
       (3*SB[W[2], W[14], W[5], W[16]])/2 + (3*SB[W[2], W[14], W[5], W[17]])/
        2 - (3*SB[W[2], W[14], W[5], W[19]])/2 - 
       3*SB[W[2], W[14], W[14], W[1]] - 3*SB[W[2], W[14], W[14], W[5]] + 
       3*SB[W[2], W[14], W[14], W[16]] + 3*SB[W[2], W[14], W[14], W[19]] - 
       (3*SB[W[2], W[14], W[16], W[17]])/2 + (3*SB[W[2], W[14], W[19], W[1]])/
        2 - (3*SB[W[2], W[14], W[19], W[17]])/2 - 
       (3*SB[W[2], W[14], W[28], W[26]])/2 + 
       (3*SB[W[2], W[14], W[30], W[26]])/2 + 3*SB[W[3], W[1], W[1], W[11]] + 
       (3*SB[W[3], W[1], W[2], W[1]])/2 - (3*SB[W[3], W[1], W[2], W[4]])/2 - 
       (3*SB[W[3], W[1], W[2], W[5]])/2 + 3*SB[W[3], W[1], W[2], W[12]] - 
       (3*SB[W[3], W[1], W[2], W[17]])/2 - (3*SB[W[3], W[1], W[3], W[4]])/2 - 
       (3*SB[W[3], W[1], W[3], W[5]])/2 + (3*SB[W[3], W[1], W[3], W[13]])/2 + 
       (3*SB[W[3], W[1], W[3], W[17]])/2 + 3*SB[W[3], W[1], W[4], W[1]] - 
       3*SB[W[3], W[1], W[4], W[11]] - 3*SB[W[3], W[1], W[4], W[13]] - 
       (3*SB[W[3], W[1], W[4], W[17]])/2 + (3*SB[W[3], W[1], W[4], W[18]])/
        2 + (3*SB[W[3], W[1], W[4], W[20]])/2 + 
       (3*SB[W[3], W[1], W[5], W[4]])/2 + (3*SB[W[3], W[1], W[5], W[5]])/2 + 
       (3*SB[W[3], W[1], W[5], W[11]])/2 - 3*SB[W[3], W[1], W[5], W[12]] - 
       3*SB[W[3], W[1], W[5], W[20]] - (3*SB[W[3], W[1], W[11], W[1]])/2 + 
       (3*SB[W[3], W[1], W[11], W[4]])/2 + (3*SB[W[3], W[1], W[11], W[5]])/
        2 + (3*SB[W[3], W[1], W[13], W[1]])/2 - 
       (3*SB[W[3], W[1], W[13], W[4]])/2 - (3*SB[W[3], W[1], W[13], W[5]])/
        2 - (3*SB[W[3], W[1], W[13], W[18]])/2 + 
       (3*SB[W[3], W[1], W[13], W[20]])/2 - (3*SB[W[3], W[1], W[15], W[1]])/
        2 + (3*SB[W[3], W[1], W[15], W[20]])/2 + 
       (3*SB[W[3], W[1], W[20], W[17]])/2 + (3*SB[W[3], W[1], W[29], W[26]])/
        2 + (3*SB[W[3], W[2], W[1], W[1]])/2 - (3*SB[W[3], W[2], W[1], W[4]])/
        2 - (3*SB[W[3], W[2], W[1], W[5]])/2 + 
       3*SB[W[3], W[2], W[1], W[12]] - (3*SB[W[3], W[2], W[1], W[17]])/2 - 
       (3*SB[W[3], W[2], W[2], W[5]])/2 + (3*SB[W[3], W[2], W[2], W[12]])/2 + 
       (3*SB[W[3], W[2], W[2], W[15]])/2 - (3*SB[W[3], W[2], W[2], W[17]])/
        2 - (3*SB[W[3], W[2], W[3], W[5]])/2 + 
       (3*SB[W[3], W[2], W[3], W[12]])/2 + (3*SB[W[3], W[2], W[3], W[15]])/
        2 - (3*SB[W[3], W[2], W[3], W[17]])/2 - 
       (3*SB[W[3], W[2], W[4], W[1]])/2 + (3*SB[W[3], W[2], W[4], W[4]])/2 - 
       (3*SB[W[3], W[2], W[4], W[12]])/2 + (3*SB[W[3], W[2], W[4], W[15]])/
        2 - (3*SB[W[3], W[2], W[5], W[1]])/2 + 6*SB[W[3], W[2], W[5], W[5]] - 
       3*SB[W[3], W[2], W[5], W[12]] - 3*SB[W[3], W[2], W[5], W[15]] + 
       3*SB[W[3], W[2], W[12], W[1]] - (3*SB[W[3], W[2], W[12], W[4]])/2 - 
       (3*SB[W[3], W[2], W[12], W[5]])/2 + (3*SB[W[3], W[2], W[12], W[17]])/
        2 + (3*SB[W[3], W[2], W[15], W[4]])/2 - 
       (3*SB[W[3], W[2], W[15], W[5]])/2 + (3*SB[W[3], W[2], W[15], W[17]])/
        2 - (3*SB[W[3], W[2], W[17], W[1]])/2 - 
       (3*SB[W[3], W[2], W[26], W[26]])/2 + (3*SB[W[3], W[3], W[1], W[1]])/
        2 - 3*SB[W[3], W[3], W[1], W[4]] - 3*SB[W[3], W[3], W[1], W[5]] + 
       (3*SB[W[3], W[3], W[1], W[13]])/2 + 3*SB[W[3], W[3], W[1], W[20]] - 
       (3*SB[W[3], W[3], W[2], W[5]])/2 + (3*SB[W[3], W[3], W[2], W[12]])/2 + 
       (3*SB[W[3], W[3], W[2], W[15]])/2 - (3*SB[W[3], W[3], W[2], W[17]])/
        2 + (9*SB[W[3], W[3], W[3], W[1]])/2 - (9*SB[W[3], W[3], W[3], W[5]])/
        2 - (9*SB[W[3], W[3], W[3], W[13]])/2 + 
       (9*SB[W[3], W[3], W[3], W[15]])/2 - 3*SB[W[3], W[3], W[4], W[1]] - 
       3*SB[W[3], W[3], W[4], W[5]] + 3*SB[W[3], W[3], W[4], W[13]] + 
       3*SB[W[3], W[3], W[4], W[15]] - 3*SB[W[3], W[3], W[5], W[1]] - 
       3*SB[W[3], W[3], W[5], W[4]] - (3*SB[W[3], W[3], W[5], W[5]])/2 - 
       (3*SB[W[3], W[3], W[5], W[12]])/2 - (3*SB[W[3], W[3], W[5], W[15]])/
        2 + 3*SB[W[3], W[3], W[5], W[20]] - 3*SB[W[3], W[3], W[13], W[1]] + 
       3*SB[W[3], W[3], W[13], W[4]] + 3*SB[W[3], W[3], W[13], W[5]] - 
       3*SB[W[3], W[3], W[13], W[20]] + 3*SB[W[3], W[3], W[15], W[1]] + 
       3*SB[W[3], W[3], W[15], W[4]] + 3*SB[W[3], W[3], W[15], W[5]] + 
       (3*SB[W[3], W[3], W[15], W[17]])/2 - 3*SB[W[3], W[3], W[15], W[20]] + 
       (3*SB[W[3], W[4], W[1], W[1]])/2 + (3*SB[W[3], W[4], W[1], W[4]])/2 + 
       (3*SB[W[3], W[4], W[1], W[5]])/2 - 3*SB[W[3], W[4], W[1], W[11]] - 
       3*SB[W[3], W[4], W[1], W[13]] - (3*SB[W[3], W[4], W[1], W[17]])/2 + 
       (3*SB[W[3], W[4], W[1], W[18]])/2 + (3*SB[W[3], W[4], W[1], W[20]])/
        2 - (3*SB[W[3], W[4], W[2], W[1]])/2 + (3*SB[W[3], W[4], W[2], W[4]])/
        2 - (3*SB[W[3], W[4], W[2], W[12]])/2 + 
       (3*SB[W[3], W[4], W[2], W[15]])/2 - 3*SB[W[3], W[4], W[3], W[1]] - 
       3*SB[W[3], W[4], W[3], W[5]] + 3*SB[W[3], W[4], W[3], W[13]] + 
       3*SB[W[3], W[4], W[3], W[15]] - (3*SB[W[3], W[4], W[4], W[1]])/2 + 
       3*SB[W[3], W[4], W[4], W[11]] + (3*SB[W[3], W[4], W[4], W[13]])/2 - 
       3*SB[W[3], W[4], W[4], W[18]] + (3*SB[W[3], W[4], W[5], W[1]])/2 - 
       (3*SB[W[3], W[4], W[5], W[4]])/2 - (3*SB[W[3], W[4], W[5], W[5]])/2 - 
       (3*SB[W[3], W[4], W[5], W[11]])/2 + (3*SB[W[3], W[4], W[5], W[12]])/
        2 - (3*SB[W[3], W[4], W[5], W[13]])/2 - 
       (3*SB[W[3], W[4], W[5], W[15]])/2 - (3*SB[W[3], W[4], W[5], W[17]])/
        2 + (3*SB[W[3], W[4], W[5], W[18]])/2 + 
       (3*SB[W[3], W[4], W[5], W[20]])/2 + (3*SB[W[3], W[4], W[11], W[1]])/
        2 - (3*SB[W[3], W[4], W[11], W[4]])/2 - 
       (3*SB[W[3], W[4], W[11], W[5]])/2 + (3*SB[W[3], W[4], W[13], W[18]])/
        2 - (3*SB[W[3], W[4], W[13], W[20]])/2 + 
       (3*SB[W[3], W[4], W[15], W[1]])/2 + (3*SB[W[3], W[4], W[15], W[5]])/
        2 + (3*SB[W[3], W[4], W[15], W[17]])/2 - 
       (3*SB[W[3], W[4], W[15], W[20]])/2 + (3*SB[W[3], W[4], W[18], W[17]])/
        2 - (3*SB[W[3], W[4], W[27], W[26]])/2 + 
       (3*SB[W[3], W[5], W[1], W[4]])/2 + (3*SB[W[3], W[5], W[1], W[5]])/2 + 
       (3*SB[W[3], W[5], W[1], W[11]])/2 - 3*SB[W[3], W[5], W[1], W[12]] - 
       3*SB[W[3], W[5], W[1], W[20]] + (3*SB[W[3], W[5], W[2], W[1]])/2 - 
       (3*SB[W[3], W[5], W[2], W[4]])/2 + (9*SB[W[3], W[5], W[2], W[5]])/2 - 
       3*SB[W[3], W[5], W[2], W[12]] - 3*SB[W[3], W[5], W[2], W[15]] + 
       (3*SB[W[3], W[5], W[2], W[17]])/2 + (3*SB[W[3], W[5], W[3], W[1]])/2 - 
       (3*SB[W[3], W[5], W[3], W[4]])/2 - (3*SB[W[3], W[5], W[3], W[12]])/2 - 
       (3*SB[W[3], W[5], W[3], W[15]])/2 + 3*SB[W[3], W[5], W[3], W[17]] + 
       (3*SB[W[3], W[5], W[4], W[1]])/2 - (3*SB[W[3], W[5], W[4], W[4]])/2 - 
       (3*SB[W[3], W[5], W[4], W[5]])/2 - (3*SB[W[3], W[5], W[4], W[11]])/2 + 
       (3*SB[W[3], W[5], W[4], W[12]])/2 - (3*SB[W[3], W[5], W[4], W[13]])/
        2 - (3*SB[W[3], W[5], W[4], W[15]])/2 - 
       (3*SB[W[3], W[5], W[4], W[17]])/2 + (3*SB[W[3], W[5], W[4], W[18]])/
        2 + (3*SB[W[3], W[5], W[4], W[20]])/2 + 
       (3*SB[W[3], W[5], W[5], W[1]])/2 + (9*SB[W[3], W[5], W[5], W[12]])/2 + 
       (3*SB[W[3], W[5], W[5], W[13]])/2 - 3*SB[W[3], W[5], W[5], W[20]] - 
       3*SB[W[3], W[5], W[12], W[1]] + (3*SB[W[3], W[5], W[12], W[4]])/2 + 
       (3*SB[W[3], W[5], W[12], W[5]])/2 - (3*SB[W[3], W[5], W[12], W[17]])/
        2 - (3*SB[W[3], W[5], W[13], W[18]])/2 + 
       (3*SB[W[3], W[5], W[13], W[20]])/2 - (9*SB[W[3], W[5], W[15], W[1]])/
        2 - (3*SB[W[3], W[5], W[15], W[4]])/2 - 
       (3*SB[W[3], W[5], W[15], W[5]])/2 - 3*SB[W[3], W[5], W[15], W[17]] + 
       (9*SB[W[3], W[5], W[15], W[20]])/2 + (3*SB[W[3], W[5], W[20], W[17]])/
        2 + (3*SB[W[3], W[5], W[29], W[26]])/2 + 
       (3*SB[W[3], W[13], W[1], W[17]])/2 - (3*SB[W[3], W[13], W[1], W[18]])/
        2 - (3*SB[W[3], W[13], W[1], W[20]])/2 - 
       (3*SB[W[3], W[13], W[3], W[1]])/2 + (3*SB[W[3], W[13], W[3], W[4]])/
        2 + (3*SB[W[3], W[13], W[3], W[5]])/2 - 
       (3*SB[W[3], W[13], W[3], W[17]])/2 + (3*SB[W[3], W[13], W[4], W[17]])/
        2 + (3*SB[W[3], W[13], W[4], W[18]])/2 - 
       (3*SB[W[3], W[13], W[4], W[20]])/2 + (3*SB[W[3], W[13], W[5], W[17]])/
        2 - (3*SB[W[3], W[13], W[5], W[18]])/2 + 
       (3*SB[W[3], W[13], W[5], W[20]])/2 - (3*SB[W[3], W[13], W[18], W[17]])/
        2 - (3*SB[W[3], W[13], W[20], W[17]])/2 + 
       (3*SB[W[3], W[13], W[27], W[26]])/2 - 
       (3*SB[W[3], W[13], W[29], W[26]])/2 - (3*SB[W[3], W[15], W[1], W[1]])/
        2 + (3*SB[W[3], W[15], W[1], W[17]])/2 + 
       (3*SB[W[3], W[15], W[1], W[20]])/2 - (3*SB[W[3], W[15], W[2], W[1]])/
        2 + (3*SB[W[3], W[15], W[2], W[4]])/2 - 
       (3*SB[W[3], W[15], W[2], W[5]])/2 + (3*SB[W[3], W[15], W[2], W[17]])/
        2 - (3*SB[W[3], W[15], W[3], W[1]])/2 + 
       (3*SB[W[3], W[15], W[3], W[4]])/2 + (3*SB[W[3], W[15], W[3], W[5]])/
        2 - (3*SB[W[3], W[15], W[3], W[17]])/2 + 
       (3*SB[W[3], W[15], W[4], W[1]])/2 + (3*SB[W[3], W[15], W[4], W[5]])/
        2 + (3*SB[W[3], W[15], W[4], W[17]])/2 - 
       (3*SB[W[3], W[15], W[4], W[20]])/2 + (3*SB[W[3], W[15], W[5], W[20]])/
        2 + 3*SB[W[3], W[15], W[15], W[1]] - 
       3*SB[W[3], W[15], W[15], W[20]] + (3*SB[W[3], W[15], W[17], W[1]])/2 - 
       (3*SB[W[3], W[15], W[20], W[17]])/2 + 
       (3*SB[W[3], W[15], W[26], W[26]])/2 - 
       (3*SB[W[3], W[15], W[29], W[26]])/2 + 3*SB[W[4], W[1], W[1], W[13]] + 
       (3*SB[W[4], W[1], W[3], W[1]])/2 + (3*SB[W[4], W[1], W[3], W[4]])/2 + 
       (3*SB[W[4], W[1], W[3], W[5]])/2 - 3*SB[W[4], W[1], W[3], W[11]] - 
       3*SB[W[4], W[1], W[3], W[13]] - (3*SB[W[4], W[1], W[3], W[17]])/2 + 
       3*SB[W[4], W[1], W[3], W[18]] - (3*SB[W[4], W[1], W[4], W[1]])/2 + 
       3*SB[W[4], W[1], W[4], W[11]] - (3*SB[W[4], W[1], W[4], W[13]])/2 - 
       (3*SB[W[4], W[1], W[4], W[16]])/2 + (3*SB[W[4], W[1], W[4], W[17]])/
        2 + (3*SB[W[4], W[1], W[4], W[18]])/2 + 
       (3*SB[W[4], W[1], W[5], W[1]])/2 + (3*SB[W[4], W[1], W[5], W[5]])/2 + 
       (3*SB[W[4], W[1], W[5], W[11]])/2 + (3*SB[W[4], W[1], W[5], W[13]])/
        2 - (3*SB[W[4], W[1], W[5], W[16]])/2 + 
       (3*SB[W[4], W[1], W[5], W[17]])/2 - (3*SB[W[4], W[1], W[5], W[20]])/
        2 + 3*SB[W[4], W[1], W[11], W[1]] + (3*SB[W[4], W[1], W[11], W[5]])/
        2 - 3*SB[W[4], W[1], W[11], W[18]] - (3*SB[W[4], W[1], W[13], W[18]])/
        2 + (3*SB[W[4], W[1], W[13], W[20]])/2 - 
       (3*SB[W[4], W[1], W[14], W[1]])/2 + (3*SB[W[4], W[1], W[14], W[16]])/
        2 - (3*SB[W[4], W[1], W[16], W[17]])/2 + 
       (3*SB[W[4], W[1], W[30], W[26]])/2 - (3*SB[W[4], W[2], W[2], W[4]])/
        2 + (3*SB[W[4], W[2], W[2], W[14]])/2 - 
       (3*SB[W[4], W[2], W[3], W[1]])/2 + (3*SB[W[4], W[2], W[3], W[4]])/2 - 
       (3*SB[W[4], W[2], W[3], W[12]])/2 + (3*SB[W[4], W[2], W[3], W[15]])/
        2 - (3*SB[W[4], W[2], W[4], W[5]])/2 - 
       (3*SB[W[4], W[2], W[4], W[12]])/2 - (3*SB[W[4], W[2], W[4], W[16]])/
        2 + (3*SB[W[4], W[2], W[4], W[17]])/2 + 
       (3*SB[W[4], W[2], W[4], W[19]])/2 + (3*SB[W[4], W[2], W[5], W[1]])/2 - 
       (3*SB[W[4], W[2], W[5], W[4]])/2 + (3*SB[W[4], W[2], W[5], W[5]])/2 + 
       (3*SB[W[4], W[2], W[5], W[11]])/2 - (3*SB[W[4], W[2], W[5], W[15]])/
        2 - (3*SB[W[4], W[2], W[5], W[16]])/2 + 
       (3*SB[W[4], W[2], W[5], W[17]])/2 + (3*SB[W[4], W[2], W[5], W[19]])/
        2 + (3*SB[W[4], W[2], W[11], W[1]])/2 - 
       (3*SB[W[4], W[2], W[11], W[4]])/2 + (3*SB[W[4], W[2], W[11], W[5]])/
        2 - (3*SB[W[4], W[2], W[12], W[17]])/2 - 
       (3*SB[W[4], W[2], W[12], W[19]])/2 - (3*SB[W[4], W[2], W[14], W[1]])/
        2 + (3*SB[W[4], W[2], W[14], W[4]])/2 + 
       (3*SB[W[4], W[2], W[14], W[5]])/2 + (3*SB[W[4], W[2], W[14], W[16]])/
        2 - (3*SB[W[4], W[2], W[14], W[19]])/2 - 
       (3*SB[W[4], W[2], W[16], W[17]])/2 + (3*SB[W[4], W[2], W[30], W[26]])/
        2 + (3*SB[W[4], W[3], W[1], W[1]])/2 + (3*SB[W[4], W[3], W[1], W[4]])/
        2 + (3*SB[W[4], W[3], W[1], W[5]])/2 - 
       3*SB[W[4], W[3], W[1], W[11]] - 3*SB[W[4], W[3], W[1], W[13]] - 
       (3*SB[W[4], W[3], W[1], W[17]])/2 + (3*SB[W[4], W[3], W[1], W[18]])/
        2 + (3*SB[W[4], W[3], W[1], W[20]])/2 - 
       (3*SB[W[4], W[3], W[2], W[1]])/2 + (3*SB[W[4], W[3], W[2], W[4]])/2 - 
       (3*SB[W[4], W[3], W[2], W[12]])/2 + (3*SB[W[4], W[3], W[2], W[15]])/
        2 - 3*SB[W[4], W[3], W[3], W[1]] - 3*SB[W[4], W[3], W[3], W[5]] + 
       3*SB[W[4], W[3], W[3], W[13]] + 3*SB[W[4], W[3], W[3], W[15]] - 
       (3*SB[W[4], W[3], W[4], W[1]])/2 + 3*SB[W[4], W[3], W[4], W[11]] + 
       (3*SB[W[4], W[3], W[4], W[13]])/2 - 3*SB[W[4], W[3], W[4], W[18]] + 
       (3*SB[W[4], W[3], W[5], W[1]])/2 - (3*SB[W[4], W[3], W[5], W[4]])/2 - 
       (3*SB[W[4], W[3], W[5], W[5]])/2 - (3*SB[W[4], W[3], W[5], W[11]])/2 + 
       (3*SB[W[4], W[3], W[5], W[12]])/2 - (3*SB[W[4], W[3], W[5], W[13]])/
        2 - (3*SB[W[4], W[3], W[5], W[15]])/2 - 
       (3*SB[W[4], W[3], W[5], W[17]])/2 + (3*SB[W[4], W[3], W[5], W[18]])/
        2 + (3*SB[W[4], W[3], W[5], W[20]])/2 + 
       (3*SB[W[4], W[3], W[11], W[1]])/2 - (3*SB[W[4], W[3], W[11], W[4]])/
        2 - (3*SB[W[4], W[3], W[11], W[5]])/2 + 
       (3*SB[W[4], W[3], W[13], W[18]])/2 - (3*SB[W[4], W[3], W[13], W[20]])/
        2 + (3*SB[W[4], W[3], W[15], W[1]])/2 + 
       (3*SB[W[4], W[3], W[15], W[5]])/2 + (3*SB[W[4], W[3], W[15], W[17]])/
        2 - (3*SB[W[4], W[3], W[15], W[20]])/2 + 
       (3*SB[W[4], W[3], W[18], W[17]])/2 - (3*SB[W[4], W[3], W[27], W[26]])/
        2 + (3*SB[W[4], W[4], W[1], W[1]])/2 + (3*SB[W[4], W[4], W[1], W[5]])/
        2 + 3*SB[W[4], W[4], W[1], W[11]] - (3*SB[W[4], W[4], W[1], W[13]])/
        2 + (3*SB[W[4], W[4], W[2], W[5]])/2 - 
       (3*SB[W[4], W[4], W[2], W[12]])/2 - (3*SB[W[4], W[4], W[3], W[1]])/2 + 
       3*SB[W[4], W[4], W[3], W[11]] + (3*SB[W[4], W[4], W[3], W[13]])/2 - 
       3*SB[W[4], W[4], W[3], W[18]] + 9*SB[W[4], W[4], W[4], W[1]] - 
       9*SB[W[4], W[4], W[4], W[11]] + (3*SB[W[4], W[4], W[5], W[1]])/2 - 
       3*SB[W[4], W[4], W[5], W[11]] + (3*SB[W[4], W[4], W[5], W[12]])/2 - 
       3*SB[W[4], W[4], W[5], W[19]] - 6*SB[W[4], W[4], W[11], W[1]] - 
       3*SB[W[4], W[4], W[11], W[5]] + 3*SB[W[4], W[4], W[11], W[18]] - 
       3*SB[W[4], W[4], W[14], W[5]] + 3*SB[W[4], W[4], W[14], W[19]] + 
       (3*SB[W[4], W[5], W[1], W[1]])/2 + (3*SB[W[4], W[5], W[1], W[5]])/2 + 
       (3*SB[W[4], W[5], W[1], W[11]])/2 + (3*SB[W[4], W[5], W[1], W[13]])/
        2 - (3*SB[W[4], W[5], W[1], W[16]])/2 + 
       (3*SB[W[4], W[5], W[1], W[17]])/2 - (3*SB[W[4], W[5], W[1], W[20]])/
        2 + (3*SB[W[4], W[5], W[2], W[1]])/2 - (3*SB[W[4], W[5], W[2], W[4]])/
        2 + (3*SB[W[4], W[5], W[2], W[5]])/2 + 
       (3*SB[W[4], W[5], W[2], W[11]])/2 - (3*SB[W[4], W[5], W[2], W[15]])/
        2 - (3*SB[W[4], W[5], W[2], W[16]])/2 + 
       3*SB[W[4], W[5], W[3], W[1]] - (3*SB[W[4], W[5], W[3], W[4]])/2 - 
       (3*SB[W[4], W[5], W[3], W[11]])/2 + (3*SB[W[4], W[5], W[3], W[12]])/
        2 - (3*SB[W[4], W[5], W[3], W[13]])/2 - 
       (3*SB[W[4], W[5], W[3], W[15]])/2 + (3*SB[W[4], W[5], W[3], W[18]])/
        2 + (3*SB[W[4], W[5], W[4], W[1]])/2 - 
       3*SB[W[4], W[5], W[4], W[11]] + (3*SB[W[4], W[5], W[4], W[12]])/2 - 
       3*SB[W[4], W[5], W[4], W[19]] - (3*SB[W[4], W[5], W[11], W[1]])/2 + 
       (3*SB[W[4], W[5], W[11], W[16]])/2 - (3*SB[W[4], W[5], W[11], W[18]])/
        2 + (3*SB[W[4], W[5], W[12], W[17]])/2 + 
       (3*SB[W[4], W[5], W[12], W[19]])/2 - (3*SB[W[4], W[5], W[14], W[1]])/
        2 - (3*SB[W[4], W[5], W[14], W[5]])/2 + 
       (3*SB[W[4], W[5], W[14], W[16]])/2 + (3*SB[W[4], W[5], W[14], W[19]])/
        2 - (3*SB[W[4], W[5], W[15], W[1]])/2 - 
       (3*SB[W[4], W[5], W[15], W[5]])/2 - (3*SB[W[4], W[5], W[15], W[17]])/
        2 + (3*SB[W[4], W[5], W[15], W[20]])/2 + 
       (3*SB[W[4], W[5], W[19], W[1]])/2 - (3*SB[W[4], W[5], W[19], W[17]])/
        2 - (3*SB[W[4], W[5], W[28], W[26]])/2 - 
       (3*SB[W[4], W[11], W[1], W[16]])/2 + (3*SB[W[4], W[11], W[1], W[17]])/
        2 - (3*SB[W[4], W[11], W[1], W[18]])/2 + 
       (3*SB[W[4], W[11], W[2], W[1]])/2 - (3*SB[W[4], W[11], W[2], W[4]])/
        2 + (3*SB[W[4], W[11], W[2], W[5]])/2 - 
       (3*SB[W[4], W[11], W[2], W[17]])/2 + (3*SB[W[4], W[11], W[3], W[1]])/
        2 - (3*SB[W[4], W[11], W[3], W[4]])/2 - 
       (3*SB[W[4], W[11], W[3], W[5]])/2 + (3*SB[W[4], W[11], W[3], W[17]])/
        2 - 3*SB[W[4], W[11], W[4], W[1]] - (3*SB[W[4], W[11], W[4], W[5]])/
        2 + (3*SB[W[4], W[11], W[4], W[16]])/2 - 
       (3*SB[W[4], W[11], W[4], W[17]])/2 + (3*SB[W[4], W[11], W[4], W[18]])/
        2 - (3*SB[W[4], W[11], W[5], W[1]])/2 + 
       (3*SB[W[4], W[11], W[5], W[16]])/2 - (3*SB[W[4], W[11], W[5], W[18]])/
        2 + (3*SB[W[4], W[11], W[16], W[17]])/2 - 
       (3*SB[W[4], W[11], W[18], W[17]])/2 + 
       (3*SB[W[4], W[11], W[27], W[26]])/2 - 
       (3*SB[W[4], W[11], W[30], W[26]])/2 - (3*SB[W[4], W[14], W[1], W[1]])/
        2 + (3*SB[W[4], W[14], W[1], W[16]])/2 - 
       (3*SB[W[4], W[14], W[1], W[17]])/2 - (3*SB[W[4], W[14], W[2], W[1]])/
        2 + (3*SB[W[4], W[14], W[2], W[4]])/2 - 
       (3*SB[W[4], W[14], W[2], W[5]])/2 + (3*SB[W[4], W[14], W[2], W[17]])/
        2 + (3*SB[W[4], W[14], W[4], W[16]])/2 - 
       (3*SB[W[4], W[14], W[4], W[17]])/2 + (3*SB[W[4], W[14], W[4], W[19]])/
        2 - (3*SB[W[4], W[14], W[5], W[5]])/2 + 
       (3*SB[W[4], W[14], W[5], W[16]])/2 - (3*SB[W[4], W[14], W[5], W[17]])/
        2 + (3*SB[W[4], W[14], W[5], W[19]])/2 + 
       3*SB[W[4], W[14], W[14], W[1]] + 3*SB[W[4], W[14], W[14], W[5]] - 
       3*SB[W[4], W[14], W[14], W[16]] - 3*SB[W[4], W[14], W[14], W[19]] + 
       (3*SB[W[4], W[14], W[16], W[17]])/2 - (3*SB[W[4], W[14], W[19], W[1]])/
        2 + (3*SB[W[4], W[14], W[19], W[17]])/2 + 
       (3*SB[W[4], W[14], W[28], W[26]])/2 - 
       (3*SB[W[4], W[14], W[30], W[26]])/2 - (3*SB[W[5], W[1], W[2], W[1]])/
        2 + (3*SB[W[5], W[1], W[2], W[4]])/2 - (3*SB[W[5], W[1], W[2], W[5]])/
        2 - (3*SB[W[5], W[1], W[2], W[11]])/2 + 
       (3*SB[W[5], W[1], W[2], W[16]])/2 + (3*SB[W[5], W[1], W[2], W[17]])/
        2 - (3*SB[W[5], W[1], W[3], W[1]])/2 + (3*SB[W[5], W[1], W[3], W[4]])/
        2 + (3*SB[W[5], W[1], W[3], W[5]])/2 + 
       (3*SB[W[5], W[1], W[3], W[11]])/2 - 3*SB[W[5], W[1], W[3], W[12]] + 
       (3*SB[W[5], W[1], W[3], W[17]])/2 - (3*SB[W[5], W[1], W[3], W[18]])/
        2 + (3*SB[W[5], W[1], W[4], W[5]])/2 + 
       (3*SB[W[5], W[1], W[4], W[11]])/2 + (3*SB[W[5], W[1], W[4], W[13]])/
        2 + (3*SB[W[5], W[1], W[4], W[17]])/2 - 
       (3*SB[W[5], W[1], W[4], W[18]])/2 - (3*SB[W[5], W[1], W[4], W[20]])/
        2 - (3*SB[W[5], W[1], W[5], W[13]])/2 + 
       3*SB[W[5], W[1], W[5], W[20]] + (3*SB[W[5], W[1], W[11], W[1]])/2 - 
       (3*SB[W[5], W[1], W[11], W[16]])/2 + (3*SB[W[5], W[1], W[11], W[18]])/
        2 - 3*SB[W[5], W[1], W[12], W[17]] + (3*SB[W[5], W[1], W[13], W[18]])/
        2 - (3*SB[W[5], W[1], W[13], W[20]])/2 + 
       (3*SB[W[5], W[1], W[15], W[1]])/2 - (3*SB[W[5], W[1], W[15], W[20]])/
        2 - (3*SB[W[5], W[1], W[20], W[17]])/2 - 
       (3*SB[W[5], W[1], W[29], W[26]])/2 - (3*SB[W[5], W[2], W[1], W[1]])/
        2 + (3*SB[W[5], W[2], W[1], W[4]])/2 - (3*SB[W[5], W[2], W[1], W[5]])/
        2 - (3*SB[W[5], W[2], W[1], W[11]])/2 + 
       (3*SB[W[5], W[2], W[1], W[16]])/2 + (3*SB[W[5], W[2], W[1], W[17]])/
        2 + (3*SB[W[5], W[2], W[2], W[5]])/2 - 
       (3*SB[W[5], W[2], W[2], W[12]])/2 - (3*SB[W[5], W[2], W[2], W[15]])/
        2 + (3*SB[W[5], W[2], W[2], W[17]])/2 + 
       3*SB[W[5], W[2], W[3], W[5]] - 3*SB[W[5], W[2], W[3], W[12]] - 
       3*SB[W[5], W[2], W[3], W[15]] + 3*SB[W[5], W[2], W[3], W[17]] - 
       (3*SB[W[5], W[2], W[4], W[4]])/2 + (3*SB[W[5], W[2], W[4], W[11]])/2 - 
       (3*SB[W[5], W[2], W[4], W[15]])/2 + (3*SB[W[5], W[2], W[4], W[19]])/
        2 - (3*SB[W[5], W[2], W[5], W[1]])/2 + 
       (9*SB[W[5], W[2], W[5], W[15]])/2 + (3*SB[W[5], W[2], W[5], W[19]])/
        2 + (3*SB[W[5], W[2], W[12], W[4]])/2 - 
       (3*SB[W[5], W[2], W[12], W[5]])/2 - 3*SB[W[5], W[2], W[12], W[17]] - 
       (3*SB[W[5], W[2], W[12], W[19]])/2 + (3*SB[W[5], W[2], W[14], W[1]])/
        2 + (3*SB[W[5], W[2], W[14], W[5]])/2 - 
       (3*SB[W[5], W[2], W[14], W[16]])/2 - (3*SB[W[5], W[2], W[14], W[19]])/
        2 - (3*SB[W[5], W[2], W[15], W[4]])/2 + 
       (3*SB[W[5], W[2], W[15], W[5]])/2 - (3*SB[W[5], W[2], W[15], W[17]])/
        2 + (3*SB[W[5], W[2], W[17], W[1]])/2 + 
       (3*SB[W[5], W[2], W[26], W[26]])/2 - (3*SB[W[5], W[3], W[1], W[1]])/
        2 + (3*SB[W[5], W[3], W[1], W[4]])/2 + (3*SB[W[5], W[3], W[1], W[5]])/
        2 + (3*SB[W[5], W[3], W[1], W[11]])/2 - 
       3*SB[W[5], W[3], W[1], W[12]] + (3*SB[W[5], W[3], W[1], W[17]])/2 - 
       (3*SB[W[5], W[3], W[1], W[20]])/2 + 3*SB[W[5], W[3], W[2], W[5]] - 
       3*SB[W[5], W[3], W[2], W[12]] - 3*SB[W[5], W[3], W[2], W[15]] + 
       3*SB[W[5], W[3], W[2], W[17]] + (3*SB[W[5], W[3], W[3], W[5]])/2 - 
       (3*SB[W[5], W[3], W[3], W[12]])/2 - (3*SB[W[5], W[3], W[3], W[15]])/
        2 + (3*SB[W[5], W[3], W[3], W[17]])/2 + 
       3*SB[W[5], W[3], W[4], W[1]] - (3*SB[W[5], W[3], W[4], W[4]])/2 - 
       (3*SB[W[5], W[3], W[4], W[11]])/2 + (3*SB[W[5], W[3], W[4], W[12]])/
        2 - (3*SB[W[5], W[3], W[4], W[13]])/2 - 
       (3*SB[W[5], W[3], W[4], W[15]])/2 + (3*SB[W[5], W[3], W[4], W[18]])/
        2 + (3*SB[W[5], W[3], W[5], W[1]])/2 + 
       (9*SB[W[5], W[3], W[5], W[12]])/2 + (3*SB[W[5], W[3], W[5], W[13]])/
        2 - (3*SB[W[5], W[3], W[5], W[20]])/2 - 
       3*SB[W[5], W[3], W[12], W[1]] + (3*SB[W[5], W[3], W[12], W[4]])/2 + 
       (3*SB[W[5], W[3], W[12], W[5]])/2 - (3*SB[W[5], W[3], W[12], W[17]])/
        2 - (3*SB[W[5], W[3], W[13], W[18]])/2 + 
       (3*SB[W[5], W[3], W[13], W[20]])/2 - (3*SB[W[5], W[3], W[15], W[1]])/
        2 - (3*SB[W[5], W[3], W[15], W[4]])/2 - 
       (3*SB[W[5], W[3], W[15], W[5]])/2 - 3*SB[W[5], W[3], W[15], W[17]] + 
       (3*SB[W[5], W[3], W[15], W[20]])/2 + (3*SB[W[5], W[3], W[17], W[1]])/
        2 + (3*SB[W[5], W[3], W[26], W[26]])/2 + 
       (3*SB[W[5], W[4], W[1], W[1]])/2 + (3*SB[W[5], W[4], W[1], W[5]])/2 + 
       (3*SB[W[5], W[4], W[1], W[11]])/2 + (3*SB[W[5], W[4], W[1], W[13]])/
        2 - (3*SB[W[5], W[4], W[1], W[16]])/2 + 
       (3*SB[W[5], W[4], W[1], W[17]])/2 - (3*SB[W[5], W[4], W[1], W[20]])/
        2 + (3*SB[W[5], W[4], W[2], W[1]])/2 - (3*SB[W[5], W[4], W[2], W[4]])/
        2 + (3*SB[W[5], W[4], W[2], W[5]])/2 + 
       (3*SB[W[5], W[4], W[2], W[11]])/2 - (3*SB[W[5], W[4], W[2], W[15]])/
        2 - (3*SB[W[5], W[4], W[2], W[16]])/2 + 
       3*SB[W[5], W[4], W[3], W[1]] - (3*SB[W[5], W[4], W[3], W[4]])/2 - 
       (3*SB[W[5], W[4], W[3], W[11]])/2 + (3*SB[W[5], W[4], W[3], W[12]])/
        2 - (3*SB[W[5], W[4], W[3], W[13]])/2 - 
       (3*SB[W[5], W[4], W[3], W[15]])/2 + (3*SB[W[5], W[4], W[3], W[18]])/
        2 + (3*SB[W[5], W[4], W[4], W[1]])/2 - 
       3*SB[W[5], W[4], W[4], W[11]] + (3*SB[W[5], W[4], W[4], W[12]])/2 - 
       3*SB[W[5], W[4], W[4], W[19]] - (3*SB[W[5], W[4], W[11], W[1]])/2 + 
       (3*SB[W[5], W[4], W[11], W[16]])/2 - (3*SB[W[5], W[4], W[11], W[18]])/
        2 + (3*SB[W[5], W[4], W[12], W[17]])/2 + 
       (3*SB[W[5], W[4], W[12], W[19]])/2 - (3*SB[W[5], W[4], W[14], W[1]])/
        2 - (3*SB[W[5], W[4], W[14], W[5]])/2 + 
       (3*SB[W[5], W[4], W[14], W[16]])/2 + (3*SB[W[5], W[4], W[14], W[19]])/
        2 - (3*SB[W[5], W[4], W[15], W[1]])/2 - 
       (3*SB[W[5], W[4], W[15], W[5]])/2 - (3*SB[W[5], W[4], W[15], W[17]])/
        2 + (3*SB[W[5], W[4], W[15], W[20]])/2 + 
       (3*SB[W[5], W[4], W[19], W[1]])/2 - (3*SB[W[5], W[4], W[19], W[17]])/
        2 - (3*SB[W[5], W[4], W[28], W[26]])/2 - 
       (3*SB[W[5], W[5], W[1], W[13]])/2 + 3*SB[W[5], W[5], W[1], W[20]] + 
       (9*SB[W[5], W[5], W[2], W[15]])/2 - (9*SB[W[5], W[5], W[2], W[17]])/
        2 - (3*SB[W[5], W[5], W[3], W[1]])/2 + 
       (9*SB[W[5], W[5], W[3], W[12]])/2 + (3*SB[W[5], W[5], W[3], W[13]])/
        2 - (9*SB[W[5], W[5], W[3], W[17]])/2 + 
       (9*SB[W[5], W[5], W[12], W[17]])/2 + 3*SB[W[5], W[5], W[15], W[1]] + 
       (9*SB[W[5], W[5], W[15], W[17]])/2 - 3*SB[W[5], W[5], W[15], W[20]] - 
       3*SB[W[5], W[12], W[1], W[17]] - (3*SB[W[5], W[12], W[2], W[1]])/2 + 
       (3*SB[W[5], W[12], W[2], W[4]])/2 - (3*SB[W[5], W[12], W[2], W[5]])/
        2 + (3*SB[W[5], W[12], W[2], W[17]])/2 - 
       (3*SB[W[5], W[12], W[3], W[1]])/2 + (3*SB[W[5], W[12], W[3], W[4]])/
        2 + (3*SB[W[5], W[12], W[3], W[5]])/2 - 
       (3*SB[W[5], W[12], W[3], W[17]])/2 + (3*SB[W[5], W[12], W[4], W[1]])/
        2 + (3*SB[W[5], W[12], W[4], W[19]])/2 + 
       (3*SB[W[5], W[12], W[5], W[1]])/2 - (3*SB[W[5], W[12], W[5], W[19]])/
        2 - (3*SB[W[5], W[12], W[17], W[1]])/2 - 
       (3*SB[W[5], W[12], W[19], W[1]])/2 + (3*SB[W[5], W[12], W[19], W[17]])/
        2 - (3*SB[W[5], W[12], W[26], W[26]])/2 + 
       (3*SB[W[5], W[12], W[28], W[26]])/2 + (3*SB[W[5], W[15], W[1], W[1]])/
        2 - (3*SB[W[5], W[15], W[1], W[17]])/2 - 
       (3*SB[W[5], W[15], W[1], W[20]])/2 + (3*SB[W[5], W[15], W[2], W[1]])/
        2 - (3*SB[W[5], W[15], W[2], W[4]])/2 + 
       (3*SB[W[5], W[15], W[2], W[5]])/2 - (3*SB[W[5], W[15], W[2], W[17]])/
        2 + (3*SB[W[5], W[15], W[3], W[1]])/2 - 
       (3*SB[W[5], W[15], W[3], W[4]])/2 - (3*SB[W[5], W[15], W[3], W[5]])/
        2 + (3*SB[W[5], W[15], W[3], W[17]])/2 - 
       (3*SB[W[5], W[15], W[4], W[1]])/2 - (3*SB[W[5], W[15], W[4], W[5]])/
        2 - (3*SB[W[5], W[15], W[4], W[17]])/2 + 
       (3*SB[W[5], W[15], W[4], W[20]])/2 - (3*SB[W[5], W[15], W[5], W[20]])/
        2 - 3*SB[W[5], W[15], W[15], W[1]] + 
       3*SB[W[5], W[15], W[15], W[20]] - (3*SB[W[5], W[15], W[17], W[1]])/2 + 
       (3*SB[W[5], W[15], W[20], W[17]])/2 - 
       (3*SB[W[5], W[15], W[26], W[26]])/2 + 
       (3*SB[W[5], W[15], W[29], W[26]])/2 + 3*SB[W[16]]*Zeta[3] - 
       (85*SB[W[17]]*Zeta[3])/2 - 3*SB[W[19]]*Zeta[3] + 3*SB[W[20]]*Zeta[3], 
     f[4, 11, 3] -> (3*d38s[3]*SB[W[18]])/2 - d37s[3]*SB[W[27]] + 
       (Pi^2*SB[W[1], W[2]])/2 - (Pi^2*SB[W[1], W[16]])/4 - 
       (Pi^2*SB[W[1], W[17]])/4 + (Pi^2*SB[W[1], W[18]])/2 - 
       (Pi^2*SB[W[1], W[19]])/4 - (Pi^2*SB[W[1], W[20]])/4 + 
       (Pi^2*SB[W[2], W[16]])/4 + (Pi^2*SB[W[2], W[17]])/4 + 
       (Pi^2*SB[W[2], W[18]])/4 - (Pi^2*SB[W[2], W[19]])/4 + 
       (Pi^2*SB[W[3], W[1]])/4 + (Pi^2*SB[W[3], W[2]])/4 - 
       (Pi^2*SB[W[3], W[5]])/4 - (Pi^2*SB[W[3], W[18]])/4 + 
       (Pi^2*SB[W[4], W[1]])/4 - (Pi^2*SB[W[4], W[2]])/4 + 
       (Pi^2*SB[W[4], W[5]])/4 - (Pi^2*SB[W[4], W[18]])/4 - 
       (Pi^2*SB[W[5], W[1]])/2 + (Pi^2*SB[W[5], W[16]])/4 - 
       (Pi^2*SB[W[5], W[17]])/4 + (Pi^2*SB[W[5], W[19]])/4 + 
       (Pi^2*SB[W[5], W[20]])/4 + (Pi^2*SB[W[16], W[18]])/4 - 
       (Pi^2*SB[W[17], W[18]])/4 + (Pi^2*SB[W[18], W[2]])/4 - 
       (Pi^2*SB[W[19], W[18]])/4 - (Pi^2*SB[W[20], W[2]])/4 + 
       (Pi^2*SB[W[20], W[18]])/4 + (Pi^2*SB[W[26], W[27]])/4 + 
       (Pi^2*SB[W[27], W[27]])/4 + (Pi^2*SB[W[28], W[27]])/4 + 
       (Pi^2*SB[W[29], W[27]])/4 + (Pi^2*SB[W[30], W[27]])/4 - 
       (3*SB[W[1], W[1], W[2], W[14]])/2 + 3*SB[W[1], W[1], W[2], W[16]] + 
       (9*SB[W[1], W[1], W[3], W[11]])/2 - (9*SB[W[1], W[1], W[3], W[18]])/
        2 - (3*SB[W[1], W[1], W[4], W[2]])/2 + 
       (9*SB[W[1], W[1], W[4], W[13]])/2 + (3*SB[W[1], W[1], W[4], W[14]])/
        2 - (9*SB[W[1], W[1], W[4], W[18]])/2 + 
       3*SB[W[1], W[1], W[11], W[2]] - 3*SB[W[1], W[1], W[11], W[16]] + 
       (9*SB[W[1], W[1], W[11], W[18]])/2 + (9*SB[W[1], W[1], W[13], W[18]])/
        2 - (3*SB[W[1], W[2], W[1], W[14]])/2 + 
       3*SB[W[1], W[2], W[1], W[16]] - (3*SB[W[1], W[2], W[3], W[1]])/2 - 
       (3*SB[W[1], W[2], W[3], W[2]])/2 + (3*SB[W[1], W[2], W[3], W[5]])/2 - 
       (3*SB[W[1], W[2], W[3], W[12]])/2 + (3*SB[W[1], W[2], W[3], W[17]])/
        2 + (3*SB[W[1], W[2], W[3], W[18]])/2 + 
       (3*SB[W[1], W[2], W[4], W[1]])/2 - (3*SB[W[1], W[2], W[4], W[2]])/2 + 
       (3*SB[W[1], W[2], W[4], W[5]])/2 + (3*SB[W[1], W[2], W[4], W[12]])/2 - 
       3*SB[W[1], W[2], W[4], W[13]] + (3*SB[W[1], W[2], W[4], W[18]])/2 - 
       (3*SB[W[1], W[2], W[4], W[19]])/2 + (3*SB[W[1], W[2], W[5], W[1]])/2 + 
       (3*SB[W[1], W[2], W[5], W[12]])/2 + (3*SB[W[1], W[2], W[5], W[14]])/
        2 - (3*SB[W[1], W[2], W[5], W[16]])/2 + 
       (3*SB[W[1], W[2], W[5], W[18]])/2 - (3*SB[W[1], W[2], W[5], W[19]])/
        2 + (3*SB[W[1], W[2], W[11], W[2]])/2 - 
       (3*SB[W[1], W[2], W[11], W[16]])/2 + (3*SB[W[1], W[2], W[12], W[2]])/
        2 - (3*SB[W[1], W[2], W[12], W[17]])/2 + 
       (3*SB[W[1], W[2], W[12], W[19]])/2 - 3*SB[W[1], W[2], W[13], W[18]] - 
       (3*SB[W[1], W[2], W[14], W[16]])/2 + (3*SB[W[1], W[2], W[14], W[19]])/
        2 - (3*SB[W[1], W[2], W[16], W[18]])/2 - 
       (3*SB[W[1], W[2], W[30], W[27]])/2 - (3*SB[W[1], W[3], W[1], W[2]])/
        2 + (9*SB[W[1], W[3], W[1], W[11]])/2 + 
       (3*SB[W[1], W[3], W[1], W[20]])/2 - (3*SB[W[1], W[3], W[2], W[1]])/2 - 
       (3*SB[W[1], W[3], W[2], W[2]])/2 + (3*SB[W[1], W[3], W[2], W[5]])/2 - 
       (3*SB[W[1], W[3], W[2], W[12]])/2 + (3*SB[W[1], W[3], W[2], W[17]])/
        2 + (3*SB[W[1], W[3], W[2], W[18]])/2 + 
       (3*SB[W[1], W[3], W[3], W[1]])/2 - (3*SB[W[1], W[3], W[3], W[11]])/2 - 
       (3*SB[W[1], W[3], W[3], W[13]])/2 + (3*SB[W[1], W[3], W[3], W[18]])/
        2 + 3*SB[W[1], W[3], W[4], W[1]] - 3*SB[W[1], W[3], W[4], W[11]] - 
       3*SB[W[1], W[3], W[4], W[13]] + 3*SB[W[1], W[3], W[4], W[18]] - 
       (3*SB[W[1], W[3], W[5], W[5]])/2 - (3*SB[W[1], W[3], W[5], W[11]])/2 + 
       (3*SB[W[1], W[3], W[5], W[12]])/2 + (3*SB[W[1], W[3], W[5], W[20]])/
        2 + (3*SB[W[1], W[3], W[11], W[1]])/2 - 
       (3*SB[W[1], W[3], W[11], W[5]])/2 - (3*SB[W[1], W[3], W[11], W[18]])/
        2 - (3*SB[W[1], W[3], W[13], W[1]])/2 + 
       (3*SB[W[1], W[3], W[13], W[5]])/2 - 3*SB[W[1], W[3], W[13], W[18]] - 
       (3*SB[W[1], W[3], W[13], W[20]])/2 + (3*SB[W[1], W[3], W[15], W[1]])/
        2 + (3*SB[W[1], W[3], W[15], W[2]])/2 - 
       (3*SB[W[1], W[3], W[15], W[17]])/2 - (3*SB[W[1], W[3], W[15], W[20]])/
        2 + (3*SB[W[1], W[3], W[18], W[2]])/2 + 
       (3*SB[W[1], W[3], W[27], W[27]])/2 + (3*SB[W[1], W[4], W[1], W[2]])/
        2 + (9*SB[W[1], W[4], W[1], W[13]])/2 + 
       (3*SB[W[1], W[4], W[1], W[14]])/2 - (3*SB[W[1], W[4], W[1], W[16]])/
        2 + (3*SB[W[1], W[4], W[2], W[1]])/2 - (3*SB[W[1], W[4], W[2], W[2]])/
        2 + (3*SB[W[1], W[4], W[2], W[5]])/2 + 
       (3*SB[W[1], W[4], W[2], W[12]])/2 - 3*SB[W[1], W[4], W[2], W[13]] - 
       (3*SB[W[1], W[4], W[2], W[16]])/2 + (3*SB[W[1], W[4], W[2], W[18]])/
        2 + 3*SB[W[1], W[4], W[3], W[1]] - 3*SB[W[1], W[4], W[3], W[11]] - 
       3*SB[W[1], W[4], W[3], W[13]] + 3*SB[W[1], W[4], W[3], W[18]] + 
       (3*SB[W[1], W[4], W[4], W[1]])/2 - (3*SB[W[1], W[4], W[4], W[11]])/2 - 
       (3*SB[W[1], W[4], W[4], W[13]])/2 + (3*SB[W[1], W[4], W[4], W[18]])/
        2 + 3*SB[W[1], W[4], W[5], W[2]] - (3*SB[W[1], W[4], W[5], W[5]])/2 - 
       (3*SB[W[1], W[4], W[5], W[11]])/2 - (3*SB[W[1], W[4], W[5], W[12]])/
        2 + (3*SB[W[1], W[4], W[5], W[13]])/2 - 
       (3*SB[W[1], W[4], W[5], W[14]])/2 + (3*SB[W[1], W[4], W[5], W[19]])/
        2 - (3*SB[W[1], W[4], W[11], W[1]])/2 - 
       (3*SB[W[1], W[4], W[11], W[2]])/2 - (3*SB[W[1], W[4], W[11], W[5]])/
        2 + (3*SB[W[1], W[4], W[11], W[16]])/2 - 
       3*SB[W[1], W[4], W[11], W[18]] + (3*SB[W[1], W[4], W[13], W[1]])/2 - 
       3*SB[W[1], W[4], W[13], W[2]] + (3*SB[W[1], W[4], W[13], W[5]])/2 - 
       (3*SB[W[1], W[4], W[13], W[18]])/2 + (3*SB[W[1], W[4], W[14], W[16]])/
        2 - (3*SB[W[1], W[4], W[14], W[19]])/2 + 
       (3*SB[W[1], W[4], W[18], W[2]])/2 + (3*SB[W[1], W[4], W[27], W[27]])/
        2 + (3*SB[W[1], W[5], W[2], W[1]])/2 + (3*SB[W[1], W[5], W[2], W[2]])/
        2 + (3*SB[W[1], W[5], W[2], W[12]])/2 + 
       (3*SB[W[1], W[5], W[2], W[14]])/2 - (3*SB[W[1], W[5], W[2], W[16]])/
        2 - (3*SB[W[1], W[5], W[2], W[17]])/2 + 
       (3*SB[W[1], W[5], W[2], W[18]])/2 + (3*SB[W[1], W[5], W[3], W[1]])/2 + 
       (3*SB[W[1], W[5], W[3], W[2]])/2 - (3*SB[W[1], W[5], W[3], W[5]])/2 - 
       (3*SB[W[1], W[5], W[3], W[11]])/2 + (3*SB[W[1], W[5], W[3], W[12]])/
        2 - (3*SB[W[1], W[5], W[3], W[17]])/2 + 
       3*SB[W[1], W[5], W[4], W[2]] - (3*SB[W[1], W[5], W[4], W[5]])/2 - 
       (3*SB[W[1], W[5], W[4], W[11]])/2 - (3*SB[W[1], W[5], W[4], W[12]])/
        2 + (3*SB[W[1], W[5], W[4], W[13]])/2 - 
       (3*SB[W[1], W[5], W[4], W[14]])/2 + (3*SB[W[1], W[5], W[4], W[19]])/
        2 + (3*SB[W[1], W[5], W[5], W[2]])/2 - 
       3*SB[W[1], W[5], W[5], W[12]] + (3*SB[W[1], W[5], W[5], W[13]])/2 - 
       3*SB[W[1], W[5], W[5], W[20]] - (3*SB[W[1], W[5], W[11], W[1]])/2 - 
       (3*SB[W[1], W[5], W[11], W[2]])/2 + (3*SB[W[1], W[5], W[11], W[16]])/
        2 - (3*SB[W[1], W[5], W[11], W[18]])/2 - 
       (3*SB[W[1], W[5], W[12], W[2]])/2 + (3*SB[W[1], W[5], W[12], W[17]])/
        2 - (3*SB[W[1], W[5], W[12], W[19]])/2 + 
       (3*SB[W[1], W[5], W[13], W[18]])/2 + (3*SB[W[1], W[5], W[13], W[20]])/
        2 - (3*SB[W[1], W[5], W[15], W[1]])/2 - 
       (3*SB[W[1], W[5], W[15], W[2]])/2 + (3*SB[W[1], W[5], W[15], W[17]])/
        2 + (3*SB[W[1], W[5], W[15], W[20]])/2 + 
       (3*SB[W[1], W[5], W[20], W[2]])/2 - (3*SB[W[1], W[5], W[20], W[18]])/
        2 - (3*SB[W[1], W[5], W[29], W[27]])/2 - 
       (3*SB[W[1], W[11], W[1], W[16]])/2 + (3*SB[W[1], W[11], W[2], W[2]])/
        2 - (3*SB[W[1], W[11], W[2], W[16]])/2 - 
       (3*SB[W[1], W[11], W[2], W[18]])/2 + (3*SB[W[1], W[11], W[3], W[1]])/
        2 + (3*SB[W[1], W[11], W[3], W[2]])/2 - 
       (3*SB[W[1], W[11], W[3], W[5]])/2 - (3*SB[W[1], W[11], W[3], W[18]])/
        2 - (3*SB[W[1], W[11], W[4], W[1]])/2 + 
       (3*SB[W[1], W[11], W[4], W[2]])/2 - (3*SB[W[1], W[11], W[4], W[5]])/
        2 + (3*SB[W[1], W[11], W[4], W[18]])/2 - 
       (3*SB[W[1], W[11], W[5], W[1]])/2 - (3*SB[W[1], W[11], W[5], W[2]])/
        2 + (3*SB[W[1], W[11], W[5], W[16]])/2 - 
       (3*SB[W[1], W[11], W[5], W[18]])/2 - 3*SB[W[1], W[11], W[11], W[2]] + 
       3*SB[W[1], W[11], W[11], W[16]] + (3*SB[W[1], W[11], W[16], W[18]])/
        2 - (3*SB[W[1], W[11], W[18], W[2]])/2 - 
       (3*SB[W[1], W[11], W[27], W[27]])/2 + 
       (3*SB[W[1], W[11], W[30], W[27]])/2 + (3*SB[W[1], W[13], W[1], W[2]])/
        2 - (3*SB[W[1], W[13], W[1], W[20]])/2 - 
       3*SB[W[1], W[13], W[2], W[18]] - (3*SB[W[1], W[13], W[3], W[1]])/2 - 
       (3*SB[W[1], W[13], W[3], W[2]])/2 + (3*SB[W[1], W[13], W[3], W[5]])/
        2 + (3*SB[W[1], W[13], W[3], W[18]])/2 + 
       (3*SB[W[1], W[13], W[4], W[1]])/2 - (3*SB[W[1], W[13], W[4], W[2]])/
        2 + (3*SB[W[1], W[13], W[4], W[5]])/2 - 
       (3*SB[W[1], W[13], W[4], W[18]])/2 + (3*SB[W[1], W[13], W[5], W[2]])/
        2 + (3*SB[W[1], W[13], W[5], W[20]])/2 - 
       (3*SB[W[1], W[13], W[18], W[2]])/2 - (3*SB[W[1], W[13], W[20], W[2]])/
        2 + (3*SB[W[1], W[13], W[20], W[18]])/2 - 
       (3*SB[W[1], W[13], W[27], W[27]])/2 + 
       (3*SB[W[1], W[13], W[29], W[27]])/2 - (3*SB[W[2], W[1], W[1], W[14]])/
        2 + 3*SB[W[2], W[1], W[1], W[16]] - (3*SB[W[2], W[1], W[3], W[1]])/
        2 - (3*SB[W[2], W[1], W[3], W[2]])/2 + (3*SB[W[2], W[1], W[3], W[5]])/
        2 - (3*SB[W[2], W[1], W[3], W[12]])/2 + 
       (3*SB[W[2], W[1], W[3], W[17]])/2 + (3*SB[W[2], W[1], W[3], W[18]])/
        2 + (3*SB[W[2], W[1], W[4], W[1]])/2 - (3*SB[W[2], W[1], W[4], W[2]])/
        2 + (3*SB[W[2], W[1], W[4], W[5]])/2 + 
       (3*SB[W[2], W[1], W[4], W[12]])/2 - 3*SB[W[2], W[1], W[4], W[13]] + 
       (3*SB[W[2], W[1], W[4], W[18]])/2 - (3*SB[W[2], W[1], W[4], W[19]])/
        2 + (3*SB[W[2], W[1], W[5], W[1]])/2 + 
       (3*SB[W[2], W[1], W[5], W[12]])/2 + (3*SB[W[2], W[1], W[5], W[14]])/
        2 - (3*SB[W[2], W[1], W[5], W[16]])/2 + 
       (3*SB[W[2], W[1], W[5], W[18]])/2 - (3*SB[W[2], W[1], W[5], W[19]])/
        2 + (3*SB[W[2], W[1], W[11], W[2]])/2 - 
       (3*SB[W[2], W[1], W[11], W[16]])/2 + (3*SB[W[2], W[1], W[12], W[2]])/
        2 - (3*SB[W[2], W[1], W[12], W[17]])/2 + 
       (3*SB[W[2], W[1], W[12], W[19]])/2 - 3*SB[W[2], W[1], W[13], W[18]] - 
       (3*SB[W[2], W[1], W[14], W[16]])/2 + (3*SB[W[2], W[1], W[14], W[19]])/
        2 - (3*SB[W[2], W[1], W[16], W[18]])/2 - 
       (3*SB[W[2], W[1], W[30], W[27]])/2 + 3*SB[W[2], W[2], W[4], W[12]] - 
       3*SB[W[2], W[2], W[4], W[19]] + 3*SB[W[2], W[2], W[5], W[14]] - 
       3*SB[W[2], W[2], W[5], W[19]] + 3*SB[W[2], W[2], W[12], W[19]] + 
       3*SB[W[2], W[2], W[14], W[19]] - (3*SB[W[2], W[3], W[1], W[1]])/2 - 
       (3*SB[W[2], W[3], W[1], W[2]])/2 + (3*SB[W[2], W[3], W[1], W[5]])/2 - 
       (3*SB[W[2], W[3], W[1], W[12]])/2 + (3*SB[W[2], W[3], W[1], W[17]])/
        2 - (3*SB[W[2], W[3], W[1], W[18]])/2 - 
       (3*SB[W[2], W[3], W[4], W[1]])/2 + (3*SB[W[2], W[3], W[4], W[2]])/2 - 
       (3*SB[W[2], W[3], W[4], W[5]])/2 + 3*SB[W[2], W[3], W[4], W[13]] - 
       (3*SB[W[2], W[3], W[4], W[18]])/2 + (3*SB[W[2], W[3], W[5], W[1]])/2 - 
       (3*SB[W[2], W[3], W[5], W[5]])/2 + (3*SB[W[2], W[3], W[5], W[17]])/2 - 
       (3*SB[W[2], W[3], W[5], W[18]])/2 - (3*SB[W[2], W[3], W[12], W[1]])/
        2 - (3*SB[W[2], W[3], W[12], W[2]])/2 + 
       (3*SB[W[2], W[3], W[12], W[5]])/2 + 3*SB[W[2], W[3], W[13], W[18]] + 
       (3*SB[W[2], W[3], W[15], W[2]])/2 - (3*SB[W[2], W[3], W[15], W[17]])/
        2 + (3*SB[W[2], W[3], W[17], W[18]])/2 - 
       (3*SB[W[2], W[3], W[26], W[27]])/2 + (3*SB[W[2], W[4], W[1], W[1]])/
        2 + (3*SB[W[2], W[4], W[1], W[5]])/2 + 
       (3*SB[W[2], W[4], W[1], W[12]])/2 - 3*SB[W[2], W[4], W[1], W[13]] - 
       (3*SB[W[2], W[4], W[1], W[16]])/2 + (3*SB[W[2], W[4], W[1], W[18]])/
        2 - (3*SB[W[2], W[4], W[1], W[19]])/2 + 
       3*SB[W[2], W[4], W[2], W[12]] - (3*SB[W[2], W[4], W[2], W[16]])/2 + 
       (3*SB[W[2], W[4], W[2], W[18]])/2 - (3*SB[W[2], W[4], W[2], W[19]])/
        2 - (3*SB[W[2], W[4], W[3], W[1]])/2 + (3*SB[W[2], W[4], W[3], W[2]])/
        2 - (3*SB[W[2], W[4], W[3], W[5]])/2 + 
       3*SB[W[2], W[4], W[3], W[13]] - (3*SB[W[2], W[4], W[3], W[18]])/2 - 
       (3*SB[W[2], W[4], W[4], W[2]])/2 + (3*SB[W[2], W[4], W[4], W[14]])/2 + 
       3*SB[W[2], W[4], W[5], W[2]] - 3*SB[W[2], W[4], W[5], W[12]] - 
       3*SB[W[2], W[4], W[5], W[14]] + 3*SB[W[2], W[4], W[5], W[19]] - 
       (3*SB[W[2], W[4], W[11], W[2]])/2 + (3*SB[W[2], W[4], W[11], W[16]])/
        2 + (3*SB[W[2], W[4], W[12], W[1]])/2 - 
       (3*SB[W[2], W[4], W[12], W[2]])/2 + (3*SB[W[2], W[4], W[12], W[5]])/
        2 - (3*SB[W[2], W[4], W[14], W[1]])/2 + 
       (3*SB[W[2], W[4], W[14], W[2]])/2 - (3*SB[W[2], W[4], W[14], W[5]])/
        2 + (3*SB[W[2], W[4], W[14], W[16]])/2 - 
       (3*SB[W[2], W[4], W[14], W[19]])/2 - (3*SB[W[2], W[4], W[19], W[18]])/
        2 + (3*SB[W[2], W[4], W[28], W[27]])/2 + 
       (3*SB[W[2], W[5], W[1], W[1]])/2 + (3*SB[W[2], W[5], W[1], W[12]])/2 + 
       (3*SB[W[2], W[5], W[1], W[14]])/2 - (3*SB[W[2], W[5], W[1], W[16]])/
        2 + (3*SB[W[2], W[5], W[1], W[18]])/2 - 
       (3*SB[W[2], W[5], W[1], W[19]])/2 + 3*SB[W[2], W[5], W[2], W[14]] - 
       (3*SB[W[2], W[5], W[2], W[17]])/2 + (3*SB[W[2], W[5], W[2], W[18]])/
        2 - (3*SB[W[2], W[5], W[2], W[19]])/2 + 
       (3*SB[W[2], W[5], W[3], W[1]])/2 + (3*SB[W[2], W[5], W[3], W[2]])/2 - 
       (3*SB[W[2], W[5], W[3], W[5]])/2 - (3*SB[W[2], W[5], W[3], W[18]])/2 + 
       3*SB[W[2], W[5], W[4], W[2]] - 3*SB[W[2], W[5], W[4], W[12]] - 
       3*SB[W[2], W[5], W[4], W[14]] + 3*SB[W[2], W[5], W[4], W[19]] - 
       (3*SB[W[2], W[5], W[5], W[1]])/2 - (9*SB[W[2], W[5], W[5], W[2]])/2 + 
       3*SB[W[2], W[5], W[5], W[12]] - (3*SB[W[2], W[5], W[5], W[14]])/2 + 
       3*SB[W[2], W[5], W[5], W[19]] + (3*SB[W[2], W[5], W[12], W[1]])/2 + 
       3*SB[W[2], W[5], W[12], W[2]] - 3*SB[W[2], W[5], W[12], W[19]] + 
       (3*SB[W[2], W[5], W[14], W[16]])/2 - (3*SB[W[2], W[5], W[14], W[19]])/
        2 - (3*SB[W[2], W[5], W[15], W[2]])/2 + 
       (3*SB[W[2], W[5], W[15], W[17]])/2 - (3*SB[W[2], W[5], W[19], W[18]])/
        2 + (3*SB[W[2], W[5], W[28], W[27]])/2 + 
       (3*SB[W[2], W[12], W[1], W[2]])/2 - (3*SB[W[2], W[12], W[1], W[17]])/
        2 + (3*SB[W[2], W[12], W[1], W[19]])/2 + 
       (3*SB[W[2], W[12], W[2], W[17]])/2 - (3*SB[W[2], W[12], W[2], W[18]])/
        2 + (3*SB[W[2], W[12], W[2], W[19]])/2 - 
       (3*SB[W[2], W[12], W[3], W[1]])/2 - (3*SB[W[2], W[12], W[3], W[2]])/
        2 + (3*SB[W[2], W[12], W[3], W[5]])/2 + 
       (3*SB[W[2], W[12], W[3], W[18]])/2 + (3*SB[W[2], W[12], W[4], W[1]])/
        2 - (3*SB[W[2], W[12], W[4], W[2]])/2 + 
       (3*SB[W[2], W[12], W[4], W[5]])/2 - (3*SB[W[2], W[12], W[4], W[18]])/
        2 + (3*SB[W[2], W[12], W[5], W[1]])/2 + 
       3*SB[W[2], W[12], W[5], W[2]] - (3*SB[W[2], W[12], W[5], W[17]])/2 + 
       (3*SB[W[2], W[12], W[5], W[18]])/2 - (3*SB[W[2], W[12], W[5], W[19]])/
        2 - (3*SB[W[2], W[12], W[17], W[18]])/2 + 
       (3*SB[W[2], W[12], W[19], W[18]])/2 + 
       (3*SB[W[2], W[12], W[26], W[27]])/2 - 
       (3*SB[W[2], W[12], W[28], W[27]])/2 - (3*SB[W[2], W[14], W[1], W[16]])/
        2 - (3*SB[W[2], W[14], W[1], W[18]])/2 + 
       (3*SB[W[2], W[14], W[1], W[19]])/2 + (3*SB[W[2], W[14], W[2], W[16]])/
        2 - (3*SB[W[2], W[14], W[2], W[18]])/2 + 
       (3*SB[W[2], W[14], W[2], W[19]])/2 - (3*SB[W[2], W[14], W[4], W[1]])/
        2 + (3*SB[W[2], W[14], W[4], W[2]])/2 - 
       (3*SB[W[2], W[14], W[4], W[5]])/2 + (3*SB[W[2], W[14], W[4], W[18]])/
        2 + (3*SB[W[2], W[14], W[5], W[16]])/2 - 
       (3*SB[W[2], W[14], W[5], W[18]])/2 - (3*SB[W[2], W[14], W[5], W[19]])/
        2 + (3*SB[W[2], W[14], W[16], W[18]])/2 + 
       (3*SB[W[2], W[14], W[19], W[18]])/2 - 
       (3*SB[W[2], W[14], W[28], W[27]])/2 + 
       (3*SB[W[2], W[14], W[30], W[27]])/2 + (9*SB[W[3], W[1], W[1], W[11]])/
        2 - (3*SB[W[3], W[1], W[2], W[1]])/2 - (3*SB[W[3], W[1], W[2], W[2]])/
        2 + (3*SB[W[3], W[1], W[2], W[5]])/2 - 
       (3*SB[W[3], W[1], W[2], W[12]])/2 + (3*SB[W[3], W[1], W[2], W[17]])/
        2 - (3*SB[W[3], W[1], W[2], W[18]])/2 - 
       (3*SB[W[3], W[1], W[3], W[2]])/2 + (3*SB[W[3], W[1], W[3], W[5]])/2 - 
       (3*SB[W[3], W[1], W[3], W[11]])/2 - (3*SB[W[3], W[1], W[3], W[13]])/
        2 + 3*SB[W[3], W[1], W[3], W[18]] + (9*SB[W[3], W[1], W[4], W[1]])/
        2 - (3*SB[W[3], W[1], W[4], W[2]])/2 + (3*SB[W[3], W[1], W[4], W[5]])/
        2 - 3*SB[W[3], W[1], W[4], W[11]] - 3*SB[W[3], W[1], W[4], W[13]] + 
       (3*SB[W[3], W[1], W[4], W[18]])/2 + (3*SB[W[3], W[1], W[5], W[2]])/2 - 
       (3*SB[W[3], W[1], W[5], W[5]])/2 - (3*SB[W[3], W[1], W[5], W[11]])/2 + 
       (3*SB[W[3], W[1], W[5], W[12]])/2 + 3*SB[W[3], W[1], W[5], W[20]] + 
       (3*SB[W[3], W[1], W[11], W[1]])/2 - (3*SB[W[3], W[1], W[11], W[5]])/
        2 - (3*SB[W[3], W[1], W[11], W[18]])/2 - 
       (3*SB[W[3], W[1], W[13], W[1]])/2 + (3*SB[W[3], W[1], W[13], W[5]])/
        2 - 3*SB[W[3], W[1], W[13], W[18]] - (3*SB[W[3], W[1], W[13], W[20]])/
        2 + (3*SB[W[3], W[1], W[15], W[1]])/2 + 
       (3*SB[W[3], W[1], W[15], W[2]])/2 - (3*SB[W[3], W[1], W[15], W[17]])/
        2 - (3*SB[W[3], W[1], W[15], W[20]])/2 - 
       (3*SB[W[3], W[1], W[20], W[2]])/2 + (3*SB[W[3], W[1], W[20], W[18]])/
        2 + (3*SB[W[3], W[1], W[29], W[27]])/2 - 
       (3*SB[W[3], W[2], W[1], W[1]])/2 - (3*SB[W[3], W[2], W[1], W[2]])/2 + 
       (3*SB[W[3], W[2], W[1], W[5]])/2 - (3*SB[W[3], W[2], W[1], W[12]])/2 + 
       (3*SB[W[3], W[2], W[1], W[17]])/2 - (3*SB[W[3], W[2], W[1], W[18]])/
        2 - (3*SB[W[3], W[2], W[4], W[1]])/2 + (3*SB[W[3], W[2], W[4], W[2]])/
        2 - (3*SB[W[3], W[2], W[4], W[5]])/2 + 
       3*SB[W[3], W[2], W[4], W[13]] - (3*SB[W[3], W[2], W[4], W[18]])/2 + 
       (3*SB[W[3], W[2], W[5], W[1]])/2 - (3*SB[W[3], W[2], W[5], W[5]])/2 + 
       (3*SB[W[3], W[2], W[5], W[17]])/2 - (3*SB[W[3], W[2], W[5], W[18]])/
        2 - (3*SB[W[3], W[2], W[12], W[1]])/2 - 
       (3*SB[W[3], W[2], W[12], W[2]])/2 + (3*SB[W[3], W[2], W[12], W[5]])/
        2 + 3*SB[W[3], W[2], W[13], W[18]] + (3*SB[W[3], W[2], W[15], W[2]])/
        2 - (3*SB[W[3], W[2], W[15], W[17]])/2 + 
       (3*SB[W[3], W[2], W[17], W[18]])/2 - (3*SB[W[3], W[2], W[26], W[27]])/
        2 - (3*SB[W[3], W[3], W[1], W[1]])/2 + 3*SB[W[3], W[3], W[1], W[5]] - 
       (3*SB[W[3], W[3], W[1], W[11]])/2 - (3*SB[W[3], W[3], W[1], W[13]])/
        2 - 3*SB[W[3], W[3], W[1], W[20]] - (9*SB[W[3], W[3], W[3], W[1]])/
        2 + (9*SB[W[3], W[3], W[3], W[5]])/2 + 
       (9*SB[W[3], W[3], W[3], W[13]])/2 - (9*SB[W[3], W[3], W[3], W[15]])/
        2 - (3*SB[W[3], W[3], W[4], W[1]])/2 + 
       (3*SB[W[3], W[3], W[4], W[11]])/2 + (3*SB[W[3], W[3], W[4], W[13]])/
        2 - (3*SB[W[3], W[3], W[4], W[18]])/2 + 
       3*SB[W[3], W[3], W[5], W[1]] + (3*SB[W[3], W[3], W[5], W[5]])/2 + 
       (3*SB[W[3], W[3], W[5], W[15]])/2 - 3*SB[W[3], W[3], W[5], W[20]] + 
       3*SB[W[3], W[3], W[13], W[1]] - 3*SB[W[3], W[3], W[13], W[5]] + 
       (3*SB[W[3], W[3], W[13], W[18]])/2 + 3*SB[W[3], W[3], W[13], W[20]] - 
       3*SB[W[3], W[3], W[15], W[1]] - 3*SB[W[3], W[3], W[15], W[5]] + 
       3*SB[W[3], W[3], W[15], W[20]] + 6*SB[W[3], W[4], W[1], W[1]] - 
       (3*SB[W[3], W[4], W[1], W[2]])/2 - 3*SB[W[3], W[4], W[1], W[11]] - 
       3*SB[W[3], W[4], W[1], W[13]] - (3*SB[W[3], W[4], W[2], W[1]])/2 + 
       (3*SB[W[3], W[4], W[2], W[2]])/2 - (3*SB[W[3], W[4], W[2], W[5]])/2 + 
       3*SB[W[3], W[4], W[2], W[13]] - (3*SB[W[3], W[4], W[2], W[18]])/2 - 
       (3*SB[W[3], W[4], W[3], W[1]])/2 + (3*SB[W[3], W[4], W[3], W[11]])/2 + 
       (3*SB[W[3], W[4], W[3], W[13]])/2 - (3*SB[W[3], W[4], W[3], W[18]])/
        2 - (3*SB[W[3], W[4], W[4], W[1]])/2 + 
       (3*SB[W[3], W[4], W[4], W[11]])/2 + (3*SB[W[3], W[4], W[4], W[13]])/
        2 - (3*SB[W[3], W[4], W[4], W[18]])/2 - 
       (3*SB[W[3], W[4], W[5], W[2]])/2 + (3*SB[W[3], W[4], W[5], W[5]])/2 + 
       (3*SB[W[3], W[4], W[5], W[11]])/2 - (3*SB[W[3], W[4], W[5], W[13]])/
        2 - (3*SB[W[3], W[4], W[11], W[1]])/2 + 
       (3*SB[W[3], W[4], W[11], W[5]])/2 + (3*SB[W[3], W[4], W[11], W[18]])/
        2 - (3*SB[W[3], W[4], W[13], W[1]])/2 + 
       3*SB[W[3], W[4], W[13], W[2]] - (3*SB[W[3], W[4], W[13], W[5]])/2 + 
       (3*SB[W[3], W[4], W[13], W[18]])/2 - (3*SB[W[3], W[4], W[18], W[2]])/
        2 - (3*SB[W[3], W[4], W[27], W[27]])/2 + 
       (3*SB[W[3], W[5], W[1], W[2]])/2 - (3*SB[W[3], W[5], W[1], W[5]])/2 - 
       (3*SB[W[3], W[5], W[1], W[11]])/2 + (3*SB[W[3], W[5], W[1], W[12]])/
        2 + 3*SB[W[3], W[5], W[1], W[20]] - (3*SB[W[3], W[5], W[2], W[2]])/
        2 + (3*SB[W[3], W[5], W[2], W[17]])/2 - 
       (3*SB[W[3], W[5], W[2], W[18]])/2 - (3*SB[W[3], W[5], W[3], W[1]])/2 - 
       (3*SB[W[3], W[5], W[3], W[2]])/2 + (3*SB[W[3], W[5], W[3], W[15]])/2 + 
       (3*SB[W[3], W[5], W[3], W[18]])/2 - (3*SB[W[3], W[5], W[4], W[2]])/2 + 
       (3*SB[W[3], W[5], W[4], W[5]])/2 + (3*SB[W[3], W[5], W[4], W[11]])/2 - 
       (3*SB[W[3], W[5], W[4], W[13]])/2 - (3*SB[W[3], W[5], W[5], W[1]])/2 - 
       (3*SB[W[3], W[5], W[5], W[13]])/2 + 3*SB[W[3], W[5], W[5], W[20]] + 
       (3*SB[W[3], W[5], W[12], W[1]])/2 + (3*SB[W[3], W[5], W[12], W[2]])/
        2 - (3*SB[W[3], W[5], W[12], W[5]])/2 - 
       (3*SB[W[3], W[5], W[13], W[18]])/2 - (3*SB[W[3], W[5], W[13], W[20]])/
        2 + (9*SB[W[3], W[5], W[15], W[1]])/2 + 
       (3*SB[W[3], W[5], W[15], W[2]])/2 + (3*SB[W[3], W[5], W[15], W[5]])/
        2 - (3*SB[W[3], W[5], W[15], W[17]])/2 - 
       (9*SB[W[3], W[5], W[15], W[20]])/2 - (3*SB[W[3], W[5], W[20], W[2]])/
        2 + (3*SB[W[3], W[5], W[20], W[18]])/2 + 
       (3*SB[W[3], W[5], W[29], W[27]])/2 - (3*SB[W[3], W[13], W[1], W[2]])/
        2 + (3*SB[W[3], W[13], W[1], W[20]])/2 + 
       3*SB[W[3], W[13], W[2], W[18]] + (3*SB[W[3], W[13], W[3], W[1]])/2 + 
       (3*SB[W[3], W[13], W[3], W[2]])/2 - (3*SB[W[3], W[13], W[3], W[5]])/
        2 - (3*SB[W[3], W[13], W[3], W[18]])/2 - 
       (3*SB[W[3], W[13], W[4], W[1]])/2 + (3*SB[W[3], W[13], W[4], W[2]])/
        2 - (3*SB[W[3], W[13], W[4], W[5]])/2 + 
       (3*SB[W[3], W[13], W[4], W[18]])/2 - (3*SB[W[3], W[13], W[5], W[2]])/
        2 - (3*SB[W[3], W[13], W[5], W[20]])/2 + 
       (3*SB[W[3], W[13], W[18], W[2]])/2 + (3*SB[W[3], W[13], W[20], W[2]])/
        2 - (3*SB[W[3], W[13], W[20], W[18]])/2 + 
       (3*SB[W[3], W[13], W[27], W[27]])/2 - 
       (3*SB[W[3], W[13], W[29], W[27]])/2 + (3*SB[W[3], W[15], W[1], W[1]])/
        2 - (3*SB[W[3], W[15], W[1], W[17]])/2 + 
       (3*SB[W[3], W[15], W[1], W[18]])/2 - (3*SB[W[3], W[15], W[1], W[20]])/
        2 + (3*SB[W[3], W[15], W[2], W[2]])/2 - 
       (3*SB[W[3], W[15], W[2], W[17]])/2 + (3*SB[W[3], W[15], W[2], W[18]])/
        2 + (3*SB[W[3], W[15], W[3], W[1]])/2 + 
       (3*SB[W[3], W[15], W[3], W[2]])/2 - (3*SB[W[3], W[15], W[3], W[5]])/
        2 - (3*SB[W[3], W[15], W[3], W[18]])/2 - 
       (3*SB[W[3], W[15], W[5], W[17]])/2 + (3*SB[W[3], W[15], W[5], W[18]])/
        2 - (3*SB[W[3], W[15], W[5], W[20]])/2 - 
       3*SB[W[3], W[15], W[15], W[1]] - 3*SB[W[3], W[15], W[15], W[2]] + 
       3*SB[W[3], W[15], W[15], W[17]] + 3*SB[W[3], W[15], W[15], W[20]] - 
       (3*SB[W[3], W[15], W[17], W[18]])/2 + (3*SB[W[3], W[15], W[20], W[2]])/
        2 - (3*SB[W[3], W[15], W[20], W[18]])/2 + 
       (3*SB[W[3], W[15], W[26], W[27]])/2 - 
       (3*SB[W[3], W[15], W[29], W[27]])/2 + (3*SB[W[4], W[1], W[1], W[2]])/
        2 + (9*SB[W[4], W[1], W[1], W[13]])/2 + 
       (3*SB[W[4], W[1], W[1], W[14]])/2 - 3*SB[W[4], W[1], W[1], W[16]] + 
       (3*SB[W[4], W[1], W[2], W[1]])/2 + (3*SB[W[4], W[1], W[2], W[5]])/2 + 
       (3*SB[W[4], W[1], W[2], W[12]])/2 - 3*SB[W[4], W[1], W[2], W[13]] - 
       3*SB[W[4], W[1], W[2], W[16]] + (9*SB[W[4], W[1], W[3], W[1]])/2 + 
       (3*SB[W[4], W[1], W[3], W[2]])/2 - (3*SB[W[4], W[1], W[3], W[5]])/2 - 
       3*SB[W[4], W[1], W[3], W[11]] - 3*SB[W[4], W[1], W[3], W[13]] + 
       (3*SB[W[4], W[1], W[3], W[18]])/2 + (3*SB[W[4], W[1], W[4], W[2]])/2 - 
       (3*SB[W[4], W[1], W[4], W[5]])/2 - (3*SB[W[4], W[1], W[4], W[11]])/2 - 
       (3*SB[W[4], W[1], W[4], W[13]])/2 + 3*SB[W[4], W[1], W[4], W[18]] - 
       (3*SB[W[4], W[1], W[5], W[1]])/2 + (3*SB[W[4], W[1], W[5], W[2]])/2 - 
       (3*SB[W[4], W[1], W[5], W[5]])/2 - (3*SB[W[4], W[1], W[5], W[11]])/2 - 
       (3*SB[W[4], W[1], W[5], W[12]])/2 + (3*SB[W[4], W[1], W[5], W[13]])/
        2 - (3*SB[W[4], W[1], W[5], W[14]])/2 + 
       (3*SB[W[4], W[1], W[5], W[16]])/2 - (3*SB[W[4], W[1], W[5], W[18]])/
        2 + (3*SB[W[4], W[1], W[5], W[19]])/2 - 
       (3*SB[W[4], W[1], W[11], W[1]])/2 - (9*SB[W[4], W[1], W[11], W[2]])/
        2 - (3*SB[W[4], W[1], W[11], W[5]])/2 + 
       (9*SB[W[4], W[1], W[11], W[16]])/2 - 3*SB[W[4], W[1], W[11], W[18]] + 
       (3*SB[W[4], W[1], W[13], W[1]])/2 - 3*SB[W[4], W[1], W[13], W[2]] + 
       (3*SB[W[4], W[1], W[13], W[5]])/2 - (3*SB[W[4], W[1], W[13], W[18]])/
        2 + (3*SB[W[4], W[1], W[14], W[16]])/2 - 
       (3*SB[W[4], W[1], W[14], W[19]])/2 + (3*SB[W[4], W[1], W[16], W[18]])/
        2 + (3*SB[W[4], W[1], W[30], W[27]])/2 + 
       (3*SB[W[4], W[2], W[1], W[1]])/2 + (3*SB[W[4], W[2], W[1], W[5]])/2 + 
       (3*SB[W[4], W[2], W[1], W[12]])/2 - 3*SB[W[4], W[2], W[1], W[13]] - 
       3*SB[W[4], W[2], W[1], W[16]] + 3*SB[W[4], W[2], W[2], W[12]] - 
       (3*SB[W[4], W[2], W[3], W[1]])/2 + (3*SB[W[4], W[2], W[3], W[2]])/2 - 
       (3*SB[W[4], W[2], W[3], W[5]])/2 + 3*SB[W[4], W[2], W[3], W[13]] - 
       (3*SB[W[4], W[2], W[3], W[18]])/2 - (3*SB[W[4], W[2], W[4], W[1]])/2 - 
       (3*SB[W[4], W[2], W[4], W[5]])/2 + (3*SB[W[4], W[2], W[4], W[14]])/2 + 
       (3*SB[W[4], W[2], W[4], W[18]])/2 + 3*SB[W[4], W[2], W[5], W[2]] - 
       3*SB[W[4], W[2], W[5], W[12]] - 3*SB[W[4], W[2], W[5], W[14]] + 
       (3*SB[W[4], W[2], W[5], W[16]])/2 - (3*SB[W[4], W[2], W[5], W[18]])/
        2 + (3*SB[W[4], W[2], W[5], W[19]])/2 - 
       (3*SB[W[4], W[2], W[11], W[2]])/2 + (3*SB[W[4], W[2], W[11], W[16]])/
        2 + (3*SB[W[4], W[2], W[12], W[1]])/2 - 
       (3*SB[W[4], W[2], W[12], W[2]])/2 + (3*SB[W[4], W[2], W[12], W[5]])/
        2 - (3*SB[W[4], W[2], W[14], W[1]])/2 + 
       (3*SB[W[4], W[2], W[14], W[2]])/2 - (3*SB[W[4], W[2], W[14], W[5]])/
        2 + (3*SB[W[4], W[2], W[14], W[16]])/2 - 
       (3*SB[W[4], W[2], W[14], W[19]])/2 + (3*SB[W[4], W[2], W[16], W[18]])/
        2 + (3*SB[W[4], W[2], W[30], W[27]])/2 + 
       6*SB[W[4], W[3], W[1], W[1]] - (3*SB[W[4], W[3], W[1], W[2]])/2 - 
       3*SB[W[4], W[3], W[1], W[11]] - 3*SB[W[4], W[3], W[1], W[13]] - 
       (3*SB[W[4], W[3], W[2], W[1]])/2 + (3*SB[W[4], W[3], W[2], W[2]])/2 - 
       (3*SB[W[4], W[3], W[2], W[5]])/2 + 3*SB[W[4], W[3], W[2], W[13]] - 
       (3*SB[W[4], W[3], W[2], W[18]])/2 - (3*SB[W[4], W[3], W[3], W[1]])/2 + 
       (3*SB[W[4], W[3], W[3], W[11]])/2 + (3*SB[W[4], W[3], W[3], W[13]])/
        2 - (3*SB[W[4], W[3], W[3], W[18]])/2 - 
       (3*SB[W[4], W[3], W[4], W[1]])/2 + (3*SB[W[4], W[3], W[4], W[11]])/2 + 
       (3*SB[W[4], W[3], W[4], W[13]])/2 - (3*SB[W[4], W[3], W[4], W[18]])/
        2 - (3*SB[W[4], W[3], W[5], W[2]])/2 + (3*SB[W[4], W[3], W[5], W[5]])/
        2 + (3*SB[W[4], W[3], W[5], W[11]])/2 - 
       (3*SB[W[4], W[3], W[5], W[13]])/2 - (3*SB[W[4], W[3], W[11], W[1]])/
        2 + (3*SB[W[4], W[3], W[11], W[5]])/2 + 
       (3*SB[W[4], W[3], W[11], W[18]])/2 - (3*SB[W[4], W[3], W[13], W[1]])/
        2 + 3*SB[W[4], W[3], W[13], W[2]] - (3*SB[W[4], W[3], W[13], W[5]])/
        2 + (3*SB[W[4], W[3], W[13], W[18]])/2 - 
       (3*SB[W[4], W[3], W[18], W[2]])/2 - (3*SB[W[4], W[3], W[27], W[27]])/
        2 - (3*SB[W[4], W[4], W[1], W[1]])/2 - 3*SB[W[4], W[4], W[1], W[2]] - 
       3*SB[W[4], W[4], W[1], W[5]] - (3*SB[W[4], W[4], W[1], W[11]])/2 - 
       (3*SB[W[4], W[4], W[1], W[13]])/2 + 3*SB[W[4], W[4], W[1], W[16]] - 
       3*SB[W[4], W[4], W[2], W[1]] + (3*SB[W[4], W[4], W[2], W[2]])/2 - 
       3*SB[W[4], W[4], W[2], W[5]] + (3*SB[W[4], W[4], W[2], W[14]])/2 + 
       3*SB[W[4], W[4], W[2], W[16]] - (3*SB[W[4], W[4], W[3], W[1]])/2 + 
       (3*SB[W[4], W[4], W[3], W[11]])/2 + (3*SB[W[4], W[4], W[3], W[13]])/
        2 - (3*SB[W[4], W[4], W[3], W[18]])/2 - 
       (9*SB[W[4], W[4], W[4], W[1]])/2 + (9*SB[W[4], W[4], W[4], W[2]])/2 + 
       (9*SB[W[4], W[4], W[4], W[11]])/2 - (9*SB[W[4], W[4], W[4], W[14]])/
        2 - 3*SB[W[4], W[4], W[5], W[1]] - 3*SB[W[4], W[4], W[5], W[2]] + 
       3*SB[W[4], W[4], W[5], W[11]] + 3*SB[W[4], W[4], W[5], W[14]] + 
       3*SB[W[4], W[4], W[11], W[1]] + 3*SB[W[4], W[4], W[11], W[2]] + 
       3*SB[W[4], W[4], W[11], W[5]] - 3*SB[W[4], W[4], W[11], W[16]] + 
       (3*SB[W[4], W[4], W[11], W[18]])/2 + 3*SB[W[4], W[4], W[14], W[1]] - 
       3*SB[W[4], W[4], W[14], W[2]] + 3*SB[W[4], W[4], W[14], W[5]] - 
       3*SB[W[4], W[4], W[14], W[16]] - (3*SB[W[4], W[5], W[1], W[1]])/2 + 
       (3*SB[W[4], W[5], W[1], W[2]])/2 - (3*SB[W[4], W[5], W[1], W[5]])/2 - 
       (3*SB[W[4], W[5], W[1], W[11]])/2 - (3*SB[W[4], W[5], W[1], W[12]])/
        2 + (3*SB[W[4], W[5], W[1], W[13]])/2 - 
       (3*SB[W[4], W[5], W[1], W[14]])/2 + (3*SB[W[4], W[5], W[1], W[16]])/
        2 - (3*SB[W[4], W[5], W[1], W[18]])/2 + 
       (3*SB[W[4], W[5], W[1], W[19]])/2 + (3*SB[W[4], W[5], W[2], W[1]])/2 + 
       (3*SB[W[4], W[5], W[2], W[2]])/2 + (3*SB[W[4], W[5], W[2], W[5]])/2 - 
       3*SB[W[4], W[5], W[2], W[12]] - 3*SB[W[4], W[5], W[2], W[14]] + 
       (3*SB[W[4], W[5], W[2], W[16]])/2 - (3*SB[W[4], W[5], W[2], W[18]])/
        2 + (3*SB[W[4], W[5], W[2], W[19]])/2 - 
       (3*SB[W[4], W[5], W[3], W[2]])/2 + (3*SB[W[4], W[5], W[3], W[5]])/2 + 
       (3*SB[W[4], W[5], W[3], W[11]])/2 - (3*SB[W[4], W[5], W[3], W[13]])/
        2 - 3*SB[W[4], W[5], W[4], W[1]] - 3*SB[W[4], W[5], W[4], W[2]] + 
       3*SB[W[4], W[5], W[4], W[11]] + 3*SB[W[4], W[5], W[4], W[14]] - 
       (3*SB[W[4], W[5], W[5], W[2]])/2 + 3*SB[W[4], W[5], W[5], W[12]] + 
       (3*SB[W[4], W[5], W[5], W[14]])/2 - 3*SB[W[4], W[5], W[5], W[19]] + 
       (3*SB[W[4], W[5], W[11], W[1]])/2 + (3*SB[W[4], W[5], W[11], W[2]])/
        2 - (3*SB[W[4], W[5], W[11], W[16]])/2 + 
       (3*SB[W[4], W[5], W[11], W[18]])/2 - (3*SB[W[4], W[5], W[12], W[1]])/
        2 + (3*SB[W[4], W[5], W[12], W[2]])/2 - 
       (3*SB[W[4], W[5], W[12], W[5]])/2 - (3*SB[W[4], W[5], W[14], W[16]])/
        2 + (3*SB[W[4], W[5], W[14], W[19]])/2 + 
       (3*SB[W[4], W[5], W[19], W[18]])/2 - (3*SB[W[4], W[5], W[28], W[27]])/
        2 + (3*SB[W[4], W[11], W[1], W[16]])/2 - 
       (3*SB[W[4], W[11], W[2], W[2]])/2 + (3*SB[W[4], W[11], W[2], W[16]])/
        2 + (3*SB[W[4], W[11], W[2], W[18]])/2 - 
       (3*SB[W[4], W[11], W[3], W[1]])/2 - (3*SB[W[4], W[11], W[3], W[2]])/
        2 + (3*SB[W[4], W[11], W[3], W[5]])/2 + 
       (3*SB[W[4], W[11], W[3], W[18]])/2 + (3*SB[W[4], W[11], W[4], W[1]])/
        2 - (3*SB[W[4], W[11], W[4], W[2]])/2 + 
       (3*SB[W[4], W[11], W[4], W[5]])/2 - (3*SB[W[4], W[11], W[4], W[18]])/
        2 + (3*SB[W[4], W[11], W[5], W[1]])/2 + 
       (3*SB[W[4], W[11], W[5], W[2]])/2 - (3*SB[W[4], W[11], W[5], W[16]])/
        2 + (3*SB[W[4], W[11], W[5], W[18]])/2 + 
       3*SB[W[4], W[11], W[11], W[2]] - 3*SB[W[4], W[11], W[11], W[16]] - 
       (3*SB[W[4], W[11], W[16], W[18]])/2 + (3*SB[W[4], W[11], W[18], W[2]])/
        2 + (3*SB[W[4], W[11], W[27], W[27]])/2 - 
       (3*SB[W[4], W[11], W[30], W[27]])/2 + (3*SB[W[4], W[14], W[1], W[16]])/
        2 + (3*SB[W[4], W[14], W[1], W[18]])/2 - 
       (3*SB[W[4], W[14], W[1], W[19]])/2 - (3*SB[W[4], W[14], W[2], W[16]])/
        2 + (3*SB[W[4], W[14], W[2], W[18]])/2 - 
       (3*SB[W[4], W[14], W[2], W[19]])/2 + (3*SB[W[4], W[14], W[4], W[1]])/
        2 - (3*SB[W[4], W[14], W[4], W[2]])/2 + 
       (3*SB[W[4], W[14], W[4], W[5]])/2 - (3*SB[W[4], W[14], W[4], W[18]])/
        2 - (3*SB[W[4], W[14], W[5], W[16]])/2 + 
       (3*SB[W[4], W[14], W[5], W[18]])/2 + (3*SB[W[4], W[14], W[5], W[19]])/
        2 - (3*SB[W[4], W[14], W[16], W[18]])/2 - 
       (3*SB[W[4], W[14], W[19], W[18]])/2 + 
       (3*SB[W[4], W[14], W[28], W[27]])/2 - 
       (3*SB[W[4], W[14], W[30], W[27]])/2 + (3*SB[W[5], W[1], W[2], W[1]])/
        2 + (3*SB[W[5], W[1], W[2], W[2]])/2 + 
       (3*SB[W[5], W[1], W[2], W[12]])/2 + (3*SB[W[5], W[1], W[2], W[14]])/
        2 - (3*SB[W[5], W[1], W[2], W[16]])/2 - 
       (3*SB[W[5], W[1], W[2], W[17]])/2 + (3*SB[W[5], W[1], W[2], W[18]])/
        2 + (3*SB[W[5], W[1], W[3], W[1]])/2 + (3*SB[W[5], W[1], W[3], W[2]])/
        2 - (3*SB[W[5], W[1], W[3], W[5]])/2 - 
       (3*SB[W[5], W[1], W[3], W[11]])/2 + (3*SB[W[5], W[1], W[3], W[12]])/
        2 - (3*SB[W[5], W[1], W[3], W[17]])/2 + 
       3*SB[W[5], W[1], W[4], W[2]] - (3*SB[W[5], W[1], W[4], W[5]])/2 - 
       (3*SB[W[5], W[1], W[4], W[11]])/2 - (3*SB[W[5], W[1], W[4], W[12]])/
        2 + (3*SB[W[5], W[1], W[4], W[13]])/2 - 
       (3*SB[W[5], W[1], W[4], W[14]])/2 + (3*SB[W[5], W[1], W[4], W[19]])/
        2 + (3*SB[W[5], W[1], W[5], W[2]])/2 - 
       3*SB[W[5], W[1], W[5], W[12]] + (3*SB[W[5], W[1], W[5], W[13]])/2 - 
       3*SB[W[5], W[1], W[5], W[20]] - (3*SB[W[5], W[1], W[11], W[1]])/2 - 
       (3*SB[W[5], W[1], W[11], W[2]])/2 + (3*SB[W[5], W[1], W[11], W[16]])/
        2 - (3*SB[W[5], W[1], W[11], W[18]])/2 - 
       (3*SB[W[5], W[1], W[12], W[2]])/2 + (3*SB[W[5], W[1], W[12], W[17]])/
        2 - (3*SB[W[5], W[1], W[12], W[19]])/2 + 
       (3*SB[W[5], W[1], W[13], W[18]])/2 + (3*SB[W[5], W[1], W[13], W[20]])/
        2 - (3*SB[W[5], W[1], W[15], W[1]])/2 - 
       (3*SB[W[5], W[1], W[15], W[2]])/2 + (3*SB[W[5], W[1], W[15], W[17]])/
        2 + (3*SB[W[5], W[1], W[15], W[20]])/2 + 
       (3*SB[W[5], W[1], W[20], W[2]])/2 - (3*SB[W[5], W[1], W[20], W[18]])/
        2 - (3*SB[W[5], W[1], W[29], W[27]])/2 + 
       (3*SB[W[5], W[2], W[1], W[1]])/2 + (3*SB[W[5], W[2], W[1], W[2]])/2 + 
       (3*SB[W[5], W[2], W[1], W[12]])/2 + (3*SB[W[5], W[2], W[1], W[14]])/
        2 - (3*SB[W[5], W[2], W[1], W[16]])/2 - 
       (3*SB[W[5], W[2], W[1], W[17]])/2 + (3*SB[W[5], W[2], W[1], W[18]])/
        2 + 3*SB[W[5], W[2], W[2], W[14]] + (3*SB[W[5], W[2], W[4], W[1]])/
        2 + (3*SB[W[5], W[2], W[4], W[2]])/2 + (3*SB[W[5], W[2], W[4], W[5]])/
        2 - 3*SB[W[5], W[2], W[4], W[12]] - 3*SB[W[5], W[2], W[4], W[14]] - 
       (3*SB[W[5], W[2], W[4], W[18]])/2 + 3*SB[W[5], W[2], W[4], W[19]] - 
       (3*SB[W[5], W[2], W[5], W[2]])/2 + 3*SB[W[5], W[2], W[5], W[12]] - 
       (3*SB[W[5], W[2], W[5], W[14]])/2 - (3*SB[W[5], W[2], W[5], W[17]])/
        2 + (3*SB[W[5], W[2], W[5], W[18]])/2 + 
       (3*SB[W[5], W[2], W[5], W[19]])/2 + (3*SB[W[5], W[2], W[12], W[1]])/
        2 + 3*SB[W[5], W[2], W[12], W[2]] - 3*SB[W[5], W[2], W[12], W[19]] + 
       (3*SB[W[5], W[2], W[14], W[16]])/2 - (3*SB[W[5], W[2], W[14], W[19]])/
        2 - (3*SB[W[5], W[2], W[15], W[2]])/2 + 
       (3*SB[W[5], W[2], W[15], W[17]])/2 - (3*SB[W[5], W[2], W[17], W[18]])/
        2 + (3*SB[W[5], W[2], W[26], W[27]])/2 + 
       (3*SB[W[5], W[3], W[1], W[1]])/2 + (3*SB[W[5], W[3], W[1], W[2]])/2 - 
       (3*SB[W[5], W[3], W[1], W[5]])/2 - (3*SB[W[5], W[3], W[1], W[11]])/2 + 
       (3*SB[W[5], W[3], W[1], W[12]])/2 - (3*SB[W[5], W[3], W[1], W[17]])/
        2 + (3*SB[W[5], W[3], W[1], W[18]])/2 + 
       (3*SB[W[5], W[3], W[1], W[20]])/2 - (3*SB[W[5], W[3], W[3], W[5]])/2 + 
       (3*SB[W[5], W[3], W[3], W[15]])/2 - (3*SB[W[5], W[3], W[4], W[2]])/2 + 
       (3*SB[W[5], W[3], W[4], W[5]])/2 + (3*SB[W[5], W[3], W[4], W[11]])/2 - 
       (3*SB[W[5], W[3], W[4], W[13]])/2 - (3*SB[W[5], W[3], W[5], W[1]])/2 - 
       (3*SB[W[5], W[3], W[5], W[13]])/2 - (3*SB[W[5], W[3], W[5], W[17]])/
        2 + (3*SB[W[5], W[3], W[5], W[18]])/2 + 
       (3*SB[W[5], W[3], W[5], W[20]])/2 + (3*SB[W[5], W[3], W[12], W[1]])/
        2 + (3*SB[W[5], W[3], W[12], W[2]])/2 - 
       (3*SB[W[5], W[3], W[12], W[5]])/2 - (3*SB[W[5], W[3], W[13], W[18]])/
        2 - (3*SB[W[5], W[3], W[13], W[20]])/2 + 
       (3*SB[W[5], W[3], W[15], W[1]])/2 - (3*SB[W[5], W[3], W[15], W[2]])/
        2 + (3*SB[W[5], W[3], W[15], W[5]])/2 + 
       (3*SB[W[5], W[3], W[15], W[17]])/2 - (3*SB[W[5], W[3], W[15], W[20]])/
        2 - (3*SB[W[5], W[3], W[17], W[18]])/2 + 
       (3*SB[W[5], W[3], W[26], W[27]])/2 - (3*SB[W[5], W[4], W[1], W[1]])/
        2 + (3*SB[W[5], W[4], W[1], W[2]])/2 - (3*SB[W[5], W[4], W[1], W[5]])/
        2 - (3*SB[W[5], W[4], W[1], W[11]])/2 - 
       (3*SB[W[5], W[4], W[1], W[12]])/2 + (3*SB[W[5], W[4], W[1], W[13]])/
        2 - (3*SB[W[5], W[4], W[1], W[14]])/2 + 
       (3*SB[W[5], W[4], W[1], W[16]])/2 - (3*SB[W[5], W[4], W[1], W[18]])/
        2 + (3*SB[W[5], W[4], W[1], W[19]])/2 + 
       (3*SB[W[5], W[4], W[2], W[1]])/2 + (3*SB[W[5], W[4], W[2], W[2]])/2 + 
       (3*SB[W[5], W[4], W[2], W[5]])/2 - 3*SB[W[5], W[4], W[2], W[12]] - 
       3*SB[W[5], W[4], W[2], W[14]] + (3*SB[W[5], W[4], W[2], W[16]])/2 - 
       (3*SB[W[5], W[4], W[2], W[18]])/2 + (3*SB[W[5], W[4], W[2], W[19]])/
        2 - (3*SB[W[5], W[4], W[3], W[2]])/2 + (3*SB[W[5], W[4], W[3], W[5]])/
        2 + (3*SB[W[5], W[4], W[3], W[11]])/2 - 
       (3*SB[W[5], W[4], W[3], W[13]])/2 - 3*SB[W[5], W[4], W[4], W[1]] - 
       3*SB[W[5], W[4], W[4], W[2]] + 3*SB[W[5], W[4], W[4], W[11]] + 
       3*SB[W[5], W[4], W[4], W[14]] - (3*SB[W[5], W[4], W[5], W[2]])/2 + 
       3*SB[W[5], W[4], W[5], W[12]] + (3*SB[W[5], W[4], W[5], W[14]])/2 - 
       3*SB[W[5], W[4], W[5], W[19]] + (3*SB[W[5], W[4], W[11], W[1]])/2 + 
       (3*SB[W[5], W[4], W[11], W[2]])/2 - (3*SB[W[5], W[4], W[11], W[16]])/
        2 + (3*SB[W[5], W[4], W[11], W[18]])/2 - 
       (3*SB[W[5], W[4], W[12], W[1]])/2 + (3*SB[W[5], W[4], W[12], W[2]])/
        2 - (3*SB[W[5], W[4], W[12], W[5]])/2 - 
       (3*SB[W[5], W[4], W[14], W[16]])/2 + (3*SB[W[5], W[4], W[14], W[19]])/
        2 + (3*SB[W[5], W[4], W[19], W[18]])/2 - 
       (3*SB[W[5], W[4], W[28], W[27]])/2 + (3*SB[W[5], W[5], W[1], W[2]])/
        2 - 3*SB[W[5], W[5], W[1], W[12]] + (3*SB[W[5], W[5], W[1], W[13]])/
        2 - 3*SB[W[5], W[5], W[1], W[20]] + (3*SB[W[5], W[5], W[2], W[1]])/
        2 + (3*SB[W[5], W[5], W[2], W[2]])/2 + 
       3*SB[W[5], W[5], W[2], W[12]] - (3*SB[W[5], W[5], W[2], W[14]])/2 + 
       (3*SB[W[5], W[5], W[3], W[1]])/2 - (3*SB[W[5], W[5], W[3], W[13]])/2 - 
       (3*SB[W[5], W[5], W[4], W[2]])/2 + 3*SB[W[5], W[5], W[4], W[12]] + 
       (3*SB[W[5], W[5], W[4], W[14]])/2 - 3*SB[W[5], W[5], W[4], W[19]] + 
       9*SB[W[5], W[5], W[5], W[2]] - 9*SB[W[5], W[5], W[5], W[12]] - 
       3*SB[W[5], W[5], W[12], W[1]] - 6*SB[W[5], W[5], W[12], W[2]] + 
       3*SB[W[5], W[5], W[12], W[19]] - 3*SB[W[5], W[5], W[15], W[1]] + 
       3*SB[W[5], W[5], W[15], W[20]] - (3*SB[W[5], W[12], W[1], W[2]])/2 + 
       (3*SB[W[5], W[12], W[1], W[17]])/2 - (3*SB[W[5], W[12], W[1], W[19]])/
        2 - (3*SB[W[5], W[12], W[2], W[17]])/2 + 
       (3*SB[W[5], W[12], W[2], W[18]])/2 - (3*SB[W[5], W[12], W[2], W[19]])/
        2 + (3*SB[W[5], W[12], W[3], W[1]])/2 + 
       (3*SB[W[5], W[12], W[3], W[2]])/2 - (3*SB[W[5], W[12], W[3], W[5]])/
        2 - (3*SB[W[5], W[12], W[3], W[18]])/2 - 
       (3*SB[W[5], W[12], W[4], W[1]])/2 + (3*SB[W[5], W[12], W[4], W[2]])/
        2 - (3*SB[W[5], W[12], W[4], W[5]])/2 + 
       (3*SB[W[5], W[12], W[4], W[18]])/2 - (3*SB[W[5], W[12], W[5], W[1]])/
        2 - 3*SB[W[5], W[12], W[5], W[2]] + (3*SB[W[5], W[12], W[5], W[17]])/
        2 - (3*SB[W[5], W[12], W[5], W[18]])/2 + 
       (3*SB[W[5], W[12], W[5], W[19]])/2 + (3*SB[W[5], W[12], W[17], W[18]])/
        2 - (3*SB[W[5], W[12], W[19], W[18]])/2 - 
       (3*SB[W[5], W[12], W[26], W[27]])/2 + 
       (3*SB[W[5], W[12], W[28], W[27]])/2 - (3*SB[W[5], W[15], W[1], W[1]])/
        2 + (3*SB[W[5], W[15], W[1], W[17]])/2 - 
       (3*SB[W[5], W[15], W[1], W[18]])/2 + (3*SB[W[5], W[15], W[1], W[20]])/
        2 - (3*SB[W[5], W[15], W[2], W[2]])/2 + 
       (3*SB[W[5], W[15], W[2], W[17]])/2 - (3*SB[W[5], W[15], W[2], W[18]])/
        2 - (3*SB[W[5], W[15], W[3], W[1]])/2 - 
       (3*SB[W[5], W[15], W[3], W[2]])/2 + (3*SB[W[5], W[15], W[3], W[5]])/
        2 + (3*SB[W[5], W[15], W[3], W[18]])/2 + 
       (3*SB[W[5], W[15], W[5], W[17]])/2 - (3*SB[W[5], W[15], W[5], W[18]])/
        2 + (3*SB[W[5], W[15], W[5], W[20]])/2 + 
       3*SB[W[5], W[15], W[15], W[1]] + 3*SB[W[5], W[15], W[15], W[2]] - 
       3*SB[W[5], W[15], W[15], W[17]] - 3*SB[W[5], W[15], W[15], W[20]] + 
       (3*SB[W[5], W[15], W[17], W[18]])/2 - (3*SB[W[5], W[15], W[20], W[2]])/
        2 + (3*SB[W[5], W[15], W[20], W[18]])/2 - 
       (3*SB[W[5], W[15], W[26], W[27]])/2 + 
       (3*SB[W[5], W[15], W[29], W[27]])/2 + 3*SB[W[16]]*Zeta[3] + 
       3*SB[W[17]]*Zeta[3] - (85*SB[W[18]]*Zeta[3])/2 - 3*SB[W[20]]*Zeta[3], 
     f[4, 11, 4] -> (3*d38s[3]*SB[W[19]])/2 - d37s[3]*SB[W[28]] - 
       (Pi^2*SB[W[1], W[2]])/2 + (Pi^2*SB[W[1], W[16]])/4 + 
       (Pi^2*SB[W[1], W[17]])/4 - (Pi^2*SB[W[1], W[18]])/4 + 
       (Pi^2*SB[W[1], W[20]])/4 + (Pi^2*SB[W[2], W[3]])/2 - 
       (Pi^2*SB[W[2], W[16]])/4 - (Pi^2*SB[W[2], W[17]])/4 - 
       (Pi^2*SB[W[2], W[18]])/4 + (Pi^2*SB[W[2], W[19]])/2 - 
       (Pi^2*SB[W[2], W[20]])/4 + (Pi^2*SB[W[3], W[17]])/4 + 
       (Pi^2*SB[W[3], W[18]])/4 + (Pi^2*SB[W[3], W[19]])/4 - 
       (Pi^2*SB[W[3], W[20]])/4 - (Pi^2*SB[W[4], W[1]])/4 + 
       (Pi^2*SB[W[4], W[2]])/4 + (Pi^2*SB[W[4], W[3]])/4 - 
       (Pi^2*SB[W[4], W[19]])/4 + (Pi^2*SB[W[5], W[1]])/4 + 
       (Pi^2*SB[W[5], W[2]])/4 - (Pi^2*SB[W[5], W[3]])/4 - 
       (Pi^2*SB[W[5], W[19]])/4 - (Pi^2*SB[W[16], W[3]])/4 + 
       (Pi^2*SB[W[16], W[19]])/4 + (Pi^2*SB[W[17], W[19]])/4 - 
       (Pi^2*SB[W[18], W[19]])/4 + (Pi^2*SB[W[19], W[3]])/4 - 
       (Pi^2*SB[W[20], W[19]])/4 + (Pi^2*SB[W[26], W[28]])/4 + 
       (Pi^2*SB[W[27], W[28]])/4 + (Pi^2*SB[W[28], W[28]])/4 + 
       (Pi^2*SB[W[29], W[28]])/4 + (Pi^2*SB[W[30], W[28]])/4 + 
       9*SB[W[1], W[1], W[1], W[3]] - 9*SB[W[1], W[1], W[1], W[13]] + 
       (3*SB[W[1], W[1], W[2], W[3]])/2 - 3*SB[W[1], W[1], W[2], W[13]] + 
       (3*SB[W[1], W[1], W[2], W[14]])/2 - 3*SB[W[1], W[1], W[2], W[16]] + 
       (3*SB[W[1], W[1], W[3], W[2]])/2 + (3*SB[W[1], W[1], W[3], W[3]])/2 + 
       3*SB[W[1], W[1], W[3], W[13]] - (3*SB[W[1], W[1], W[3], W[15]])/2 + 
       (3*SB[W[1], W[1], W[4], W[2]])/2 - (3*SB[W[1], W[1], W[4], W[14]])/2 - 
       (3*SB[W[1], W[1], W[5], W[3]])/2 + 3*SB[W[1], W[1], W[5], W[13]] + 
       (3*SB[W[1], W[1], W[5], W[15]])/2 - 3*SB[W[1], W[1], W[5], W[20]] - 
       3*SB[W[1], W[1], W[11], W[2]] + 3*SB[W[1], W[1], W[11], W[16]] - 
       3*SB[W[1], W[1], W[13], W[2]] - 6*SB[W[1], W[1], W[13], W[3]] + 
       3*SB[W[1], W[1], W[13], W[20]] + (3*SB[W[1], W[2], W[1], W[3]])/2 - 
       3*SB[W[1], W[2], W[1], W[13]] + (3*SB[W[1], W[2], W[1], W[14]])/2 - 
       3*SB[W[1], W[2], W[1], W[16]] + (3*SB[W[1], W[2], W[3], W[2]])/2 + 
       (3*SB[W[1], W[2], W[3], W[3]])/2 + (3*SB[W[1], W[2], W[3], W[13]])/2 + 
       (3*SB[W[1], W[2], W[3], W[15]])/2 - (3*SB[W[1], W[2], W[3], W[17]])/
        2 - (3*SB[W[1], W[2], W[3], W[18]])/2 + 
       (3*SB[W[1], W[2], W[3], W[19]])/2 - (3*SB[W[1], W[2], W[4], W[1]])/2 + 
       (3*SB[W[1], W[2], W[4], W[2]])/2 + (3*SB[W[1], W[2], W[4], W[3]])/2 - 
       (3*SB[W[1], W[2], W[4], W[12]])/2 + (3*SB[W[1], W[2], W[4], W[13]])/
        2 - (3*SB[W[1], W[2], W[4], W[18]])/2 - 
       (3*SB[W[1], W[2], W[5], W[1]])/2 + 3*SB[W[1], W[2], W[5], W[3]] - 
       (3*SB[W[1], W[2], W[5], W[12]])/2 - (3*SB[W[1], W[2], W[5], W[13]])/
        2 + (3*SB[W[1], W[2], W[5], W[14]])/2 - 
       (3*SB[W[1], W[2], W[5], W[15]])/2 + (3*SB[W[1], W[2], W[5], W[20]])/
        2 - (3*SB[W[1], W[2], W[11], W[2]])/2 - 
       (3*SB[W[1], W[2], W[11], W[3]])/2 + (3*SB[W[1], W[2], W[11], W[16]])/
        2 + (3*SB[W[1], W[2], W[11], W[18]])/2 - 
       (3*SB[W[1], W[2], W[12], W[2]])/2 - (3*SB[W[1], W[2], W[12], W[3]])/
        2 + (3*SB[W[1], W[2], W[12], W[17]])/2 - 
       (3*SB[W[1], W[2], W[12], W[19]])/2 - (3*SB[W[1], W[2], W[13], W[3]])/
        2 + (3*SB[W[1], W[2], W[13], W[18]])/2 - 
       (3*SB[W[1], W[2], W[13], W[20]])/2 + (3*SB[W[1], W[2], W[14], W[16]])/
        2 + (3*SB[W[1], W[2], W[14], W[19]])/2 + 
       (3*SB[W[1], W[2], W[16], W[3]])/2 - (3*SB[W[1], W[2], W[16], W[19]])/
        2 - (3*SB[W[1], W[2], W[30], W[28]])/2 - 
       (3*SB[W[1], W[3], W[1], W[3]])/2 + 3*SB[W[1], W[3], W[1], W[13]] - 
       (3*SB[W[1], W[3], W[1], W[15]])/2 - (3*SB[W[1], W[3], W[1], W[18]])/
        2 + (3*SB[W[1], W[3], W[1], W[19]])/2 + 
       (3*SB[W[1], W[3], W[1], W[20]])/2 + (3*SB[W[1], W[3], W[2], W[2]])/2 + 
       (3*SB[W[1], W[3], W[2], W[3]])/2 + (3*SB[W[1], W[3], W[2], W[13]])/2 + 
       (3*SB[W[1], W[3], W[2], W[15]])/2 - (3*SB[W[1], W[3], W[2], W[17]])/
        2 - (3*SB[W[1], W[3], W[2], W[18]])/2 + 
       (3*SB[W[1], W[3], W[2], W[19]])/2 + 3*SB[W[1], W[3], W[3], W[15]] + 
       (3*SB[W[1], W[3], W[5], W[1]])/2 + (3*SB[W[1], W[3], W[5], W[2]])/2 + 
       (3*SB[W[1], W[3], W[5], W[3]])/2 - 3*SB[W[1], W[3], W[5], W[13]] - 
       3*SB[W[1], W[3], W[5], W[15]] - (3*SB[W[1], W[3], W[5], W[19]])/2 + 
       3*SB[W[1], W[3], W[5], W[20]] - (3*SB[W[1], W[3], W[11], W[3]])/2 + 
       (3*SB[W[1], W[3], W[11], W[18]])/2 + (3*SB[W[1], W[3], W[13], W[2]])/
        2 + 3*SB[W[1], W[3], W[13], W[3]] - 3*SB[W[1], W[3], W[13], W[20]] + 
       (3*SB[W[1], W[3], W[15], W[17]])/2 - (3*SB[W[1], W[3], W[15], W[20]])/
        2 - (3*SB[W[1], W[3], W[18], W[19]])/2 + 
       (3*SB[W[1], W[3], W[27], W[28]])/2 - (3*SB[W[1], W[4], W[1], W[2]])/
        2 - (3*SB[W[1], W[4], W[1], W[14]])/2 + 
       (3*SB[W[1], W[4], W[1], W[16]])/2 - (3*SB[W[1], W[4], W[1], W[18]])/
        2 + (3*SB[W[1], W[4], W[1], W[19]])/2 - 
       (3*SB[W[1], W[4], W[2], W[1]])/2 + (3*SB[W[1], W[4], W[2], W[2]])/2 + 
       (3*SB[W[1], W[4], W[2], W[3]])/2 - (3*SB[W[1], W[4], W[2], W[12]])/2 + 
       (3*SB[W[1], W[4], W[2], W[13]])/2 + (3*SB[W[1], W[4], W[2], W[16]])/
        2 - (3*SB[W[1], W[4], W[2], W[18]])/2 + 
       (3*SB[W[1], W[4], W[2], W[19]])/2 - (3*SB[W[1], W[4], W[4], W[1]])/2 + 
       (3*SB[W[1], W[4], W[4], W[11]])/2 + (3*SB[W[1], W[4], W[5], W[1]])/2 - 
       (3*SB[W[1], W[4], W[5], W[3]])/2 + (3*SB[W[1], W[4], W[5], W[12]])/2 - 
       (3*SB[W[1], W[4], W[5], W[14]])/2 + (3*SB[W[1], W[4], W[11], W[1]])/
        2 + (3*SB[W[1], W[4], W[11], W[2]])/2 - 
       (3*SB[W[1], W[4], W[11], W[3]])/2 - (3*SB[W[1], W[4], W[11], W[16]])/
        2 + (3*SB[W[1], W[4], W[11], W[18]])/2 - 
       (3*SB[W[1], W[4], W[13], W[1]])/2 + (3*SB[W[1], W[4], W[13], W[2]])/
        2 + (3*SB[W[1], W[4], W[13], W[3]])/2 - 
       (3*SB[W[1], W[4], W[14], W[16]])/2 - (3*SB[W[1], W[4], W[14], W[19]])/
        2 - (3*SB[W[1], W[4], W[18], W[19]])/2 + 
       (3*SB[W[1], W[4], W[27], W[28]])/2 - (3*SB[W[1], W[5], W[1], W[3]])/
        2 + 3*SB[W[1], W[5], W[1], W[13]] + (3*SB[W[1], W[5], W[1], W[15]])/
        2 - 3*SB[W[1], W[5], W[1], W[20]] - (3*SB[W[1], W[5], W[2], W[1]])/
        2 - (3*SB[W[1], W[5], W[2], W[2]])/2 + (3*SB[W[1], W[5], W[2], W[3]])/
        2 - (3*SB[W[1], W[5], W[2], W[12]])/2 - 
       (3*SB[W[1], W[5], W[2], W[13]])/2 + (3*SB[W[1], W[5], W[2], W[14]])/
        2 - (3*SB[W[1], W[5], W[2], W[15]])/2 + 
       (3*SB[W[1], W[5], W[2], W[17]])/2 - (3*SB[W[1], W[5], W[2], W[19]])/
        2 + (3*SB[W[1], W[5], W[2], W[20]])/2 + 
       (3*SB[W[1], W[5], W[3], W[1]])/2 + (3*SB[W[1], W[5], W[3], W[2]])/2 + 
       (3*SB[W[1], W[5], W[3], W[3]])/2 - 3*SB[W[1], W[5], W[3], W[13]] - 
       3*SB[W[1], W[5], W[3], W[15]] + (3*SB[W[1], W[5], W[3], W[17]])/2 - 
       (3*SB[W[1], W[5], W[3], W[19]])/2 + (3*SB[W[1], W[5], W[3], W[20]])/
        2 + (3*SB[W[1], W[5], W[4], W[1]])/2 - (3*SB[W[1], W[5], W[4], W[3]])/
        2 + (3*SB[W[1], W[5], W[4], W[12]])/2 - 
       (3*SB[W[1], W[5], W[4], W[14]])/2 - 3*SB[W[1], W[5], W[5], W[2]] - 
       3*SB[W[1], W[5], W[5], W[3]] + 3*SB[W[1], W[5], W[5], W[12]] + 
       3*SB[W[1], W[5], W[5], W[15]] + (3*SB[W[1], W[5], W[12], W[2]])/2 + 
       (3*SB[W[1], W[5], W[12], W[3]])/2 - (3*SB[W[1], W[5], W[12], W[17]])/
        2 + (3*SB[W[1], W[5], W[12], W[19]])/2 - 
       (3*SB[W[1], W[5], W[13], W[1]])/2 - (3*SB[W[1], W[5], W[13], W[2]])/
        2 + (3*SB[W[1], W[5], W[13], W[3]])/2 - 
       (3*SB[W[1], W[5], W[15], W[17]])/2 + (3*SB[W[1], W[5], W[15], W[20]])/
        2 + (3*SB[W[1], W[5], W[20], W[19]])/2 - 
       (3*SB[W[1], W[5], W[29], W[28]])/2 + (3*SB[W[1], W[11], W[1], W[16]])/
        2 + (3*SB[W[1], W[11], W[1], W[18]])/2 - 
       (3*SB[W[1], W[11], W[1], W[19]])/2 - (3*SB[W[1], W[11], W[2], W[2]])/
        2 + (3*SB[W[1], W[11], W[2], W[16]])/2 + 
       (3*SB[W[1], W[11], W[2], W[18]])/2 - (3*SB[W[1], W[11], W[2], W[19]])/
        2 - (3*SB[W[1], W[11], W[3], W[3]])/2 + 
       (3*SB[W[1], W[11], W[3], W[18]])/2 - (3*SB[W[1], W[11], W[3], W[19]])/
        2 + (3*SB[W[1], W[11], W[4], W[1]])/2 - 
       (3*SB[W[1], W[11], W[4], W[2]])/2 - (3*SB[W[1], W[11], W[4], W[3]])/
        2 + (3*SB[W[1], W[11], W[4], W[19]])/2 + 
       3*SB[W[1], W[11], W[11], W[2]] + 3*SB[W[1], W[11], W[11], W[3]] - 
       3*SB[W[1], W[11], W[11], W[16]] - 3*SB[W[1], W[11], W[11], W[18]] - 
       (3*SB[W[1], W[11], W[16], W[3]])/2 + (3*SB[W[1], W[11], W[16], W[19]])/
        2 + (3*SB[W[1], W[11], W[18], W[19]])/2 - 
       (3*SB[W[1], W[11], W[27], W[28]])/2 + 
       (3*SB[W[1], W[11], W[30], W[28]])/2 - (3*SB[W[1], W[13], W[1], W[2]])/
        2 - 3*SB[W[1], W[13], W[1], W[3]] + (3*SB[W[1], W[13], W[1], W[18]])/
        2 - (3*SB[W[1], W[13], W[1], W[19]])/2 + 
       (3*SB[W[1], W[13], W[1], W[20]])/2 - (3*SB[W[1], W[13], W[2], W[3]])/
        2 + (3*SB[W[1], W[13], W[2], W[18]])/2 - 
       (3*SB[W[1], W[13], W[2], W[20]])/2 - (3*SB[W[1], W[13], W[3], W[18]])/
        2 + (3*SB[W[1], W[13], W[3], W[19]])/2 - 
       (3*SB[W[1], W[13], W[3], W[20]])/2 - (3*SB[W[1], W[13], W[4], W[1]])/
        2 + (3*SB[W[1], W[13], W[4], W[2]])/2 + 
       (3*SB[W[1], W[13], W[4], W[3]])/2 - (3*SB[W[1], W[13], W[4], W[19]])/
        2 - (3*SB[W[1], W[13], W[5], W[1]])/2 - 
       (3*SB[W[1], W[13], W[5], W[2]])/2 + (3*SB[W[1], W[13], W[5], W[3]])/
        2 + (3*SB[W[1], W[13], W[5], W[19]])/2 + 
       (3*SB[W[1], W[13], W[18], W[19]])/2 - 
       (3*SB[W[1], W[13], W[20], W[19]])/2 - 
       (3*SB[W[1], W[13], W[27], W[28]])/2 + 
       (3*SB[W[1], W[13], W[29], W[28]])/2 + (3*SB[W[2], W[1], W[1], W[3]])/
        2 - 3*SB[W[2], W[1], W[1], W[13]] + (3*SB[W[2], W[1], W[1], W[14]])/
        2 - 3*SB[W[2], W[1], W[1], W[16]] + (3*SB[W[2], W[1], W[3], W[2]])/
        2 + (3*SB[W[2], W[1], W[3], W[3]])/2 + 
       (3*SB[W[2], W[1], W[3], W[13]])/2 + (3*SB[W[2], W[1], W[3], W[15]])/
        2 - (3*SB[W[2], W[1], W[3], W[17]])/2 - 
       (3*SB[W[2], W[1], W[3], W[18]])/2 + (3*SB[W[2], W[1], W[3], W[19]])/
        2 - (3*SB[W[2], W[1], W[4], W[1]])/2 + (3*SB[W[2], W[1], W[4], W[2]])/
        2 + (3*SB[W[2], W[1], W[4], W[3]])/2 - 
       (3*SB[W[2], W[1], W[4], W[12]])/2 + (3*SB[W[2], W[1], W[4], W[13]])/
        2 - (3*SB[W[2], W[1], W[4], W[18]])/2 - 
       (3*SB[W[2], W[1], W[5], W[1]])/2 + 3*SB[W[2], W[1], W[5], W[3]] - 
       (3*SB[W[2], W[1], W[5], W[12]])/2 - (3*SB[W[2], W[1], W[5], W[13]])/
        2 + (3*SB[W[2], W[1], W[5], W[14]])/2 - 
       (3*SB[W[2], W[1], W[5], W[15]])/2 + (3*SB[W[2], W[1], W[5], W[20]])/
        2 - (3*SB[W[2], W[1], W[11], W[2]])/2 - 
       (3*SB[W[2], W[1], W[11], W[3]])/2 + (3*SB[W[2], W[1], W[11], W[16]])/
        2 + (3*SB[W[2], W[1], W[11], W[18]])/2 - 
       (3*SB[W[2], W[1], W[12], W[2]])/2 - (3*SB[W[2], W[1], W[12], W[3]])/
        2 + (3*SB[W[2], W[1], W[12], W[17]])/2 - 
       (3*SB[W[2], W[1], W[12], W[19]])/2 - (3*SB[W[2], W[1], W[13], W[3]])/
        2 + (3*SB[W[2], W[1], W[13], W[18]])/2 - 
       (3*SB[W[2], W[1], W[13], W[20]])/2 + (3*SB[W[2], W[1], W[14], W[16]])/
        2 + (3*SB[W[2], W[1], W[14], W[19]])/2 + 
       (3*SB[W[2], W[1], W[16], W[3]])/2 - (3*SB[W[2], W[1], W[16], W[19]])/
        2 - (3*SB[W[2], W[1], W[30], W[28]])/2 - 
       (3*SB[W[2], W[2], W[3], W[15]])/2 + 3*SB[W[2], W[2], W[3], W[17]] + 
       (9*SB[W[2], W[2], W[4], W[12]])/2 - (9*SB[W[2], W[2], W[4], W[19]])/
        2 - (3*SB[W[2], W[2], W[5], W[3]])/2 + 
       (9*SB[W[2], W[2], W[5], W[14]])/2 + (3*SB[W[2], W[2], W[5], W[15]])/
        2 - (9*SB[W[2], W[2], W[5], W[19]])/2 + 
       3*SB[W[2], W[2], W[12], W[3]] - 3*SB[W[2], W[2], W[12], W[17]] + 
       (9*SB[W[2], W[2], W[12], W[19]])/2 + (9*SB[W[2], W[2], W[14], W[19]])/
        2 + (3*SB[W[2], W[3], W[1], W[2]])/2 + 
       (3*SB[W[2], W[3], W[1], W[13]])/2 + (3*SB[W[2], W[3], W[1], W[15]])/
        2 - (3*SB[W[2], W[3], W[1], W[17]])/2 + 
       (3*SB[W[2], W[3], W[1], W[19]])/2 - (3*SB[W[2], W[3], W[1], W[20]])/
        2 - (3*SB[W[2], W[3], W[2], W[15]])/2 + 
       3*SB[W[2], W[3], W[2], W[17]] + (3*SB[W[2], W[3], W[4], W[1]])/2 - 
       (3*SB[W[2], W[3], W[4], W[2]])/2 - (3*SB[W[2], W[3], W[4], W[3]])/2 - 
       (3*SB[W[2], W[3], W[4], W[13]])/2 + (3*SB[W[2], W[3], W[4], W[18]])/
        2 + (3*SB[W[2], W[3], W[4], W[19]])/2 + 
       (3*SB[W[2], W[3], W[5], W[1]])/2 + (3*SB[W[2], W[3], W[5], W[2]])/2 - 
       (3*SB[W[2], W[3], W[5], W[3]])/2 + (3*SB[W[2], W[3], W[5], W[13]])/2 - 
       3*SB[W[2], W[3], W[5], W[14]] + (3*SB[W[2], W[3], W[5], W[19]])/2 - 
       (3*SB[W[2], W[3], W[5], W[20]])/2 + (3*SB[W[2], W[3], W[12], W[3]])/
        2 - (3*SB[W[2], W[3], W[12], W[17]])/2 + 
       (3*SB[W[2], W[3], W[13], W[3]])/2 - (3*SB[W[2], W[3], W[13], W[18]])/
        2 + (3*SB[W[2], W[3], W[13], W[20]])/2 - 
       3*SB[W[2], W[3], W[14], W[19]] - (3*SB[W[2], W[3], W[15], W[17]])/2 + 
       (3*SB[W[2], W[3], W[15], W[20]])/2 - (3*SB[W[2], W[3], W[17], W[19]])/
        2 - (3*SB[W[2], W[3], W[26], W[28]])/2 - 
       (3*SB[W[2], W[4], W[1], W[1]])/2 - (3*SB[W[2], W[4], W[1], W[12]])/2 + 
       (3*SB[W[2], W[4], W[1], W[13]])/2 + (3*SB[W[2], W[4], W[1], W[16]])/
        2 - (3*SB[W[2], W[4], W[2], W[3]])/2 + 
       (9*SB[W[2], W[4], W[2], W[12]])/2 + (3*SB[W[2], W[4], W[2], W[16]])/
        2 + (3*SB[W[2], W[4], W[3], W[1]])/2 - (3*SB[W[2], W[4], W[3], W[2]])/
        2 - (3*SB[W[2], W[4], W[3], W[3]])/2 - 
       (3*SB[W[2], W[4], W[3], W[13]])/2 + (3*SB[W[2], W[4], W[3], W[18]])/
        2 + (3*SB[W[2], W[4], W[3], W[19]])/2 + 
       (3*SB[W[2], W[4], W[4], W[2]])/2 - (3*SB[W[2], W[4], W[4], W[12]])/2 - 
       (3*SB[W[2], W[4], W[4], W[14]])/2 + (3*SB[W[2], W[4], W[4], W[19]])/
        2 + 3*SB[W[2], W[4], W[5], W[2]] - 3*SB[W[2], W[4], W[5], W[12]] - 
       3*SB[W[2], W[4], W[5], W[14]] + 3*SB[W[2], W[4], W[5], W[19]] + 
       (3*SB[W[2], W[4], W[11], W[2]])/2 + (3*SB[W[2], W[4], W[11], W[3]])/
        2 - (3*SB[W[2], W[4], W[11], W[16]])/2 - 
       (3*SB[W[2], W[4], W[11], W[18]])/2 - (3*SB[W[2], W[4], W[12], W[1]])/
        2 + (3*SB[W[2], W[4], W[12], W[2]])/2 - 
       (3*SB[W[2], W[4], W[12], W[19]])/2 + (3*SB[W[2], W[4], W[14], W[1]])/
        2 - (3*SB[W[2], W[4], W[14], W[2]])/2 - 
       (3*SB[W[2], W[4], W[14], W[16]])/2 - 3*SB[W[2], W[4], W[14], W[19]] + 
       (3*SB[W[2], W[4], W[19], W[3]])/2 + (3*SB[W[2], W[4], W[28], W[28]])/
        2 - (3*SB[W[2], W[5], W[1], W[1]])/2 + 3*SB[W[2], W[5], W[1], W[3]] - 
       (3*SB[W[2], W[5], W[1], W[12]])/2 - (3*SB[W[2], W[5], W[1], W[13]])/
        2 + (3*SB[W[2], W[5], W[1], W[14]])/2 - 
       (3*SB[W[2], W[5], W[1], W[15]])/2 + (3*SB[W[2], W[5], W[1], W[20]])/
        2 + (3*SB[W[2], W[5], W[2], W[3]])/2 + 
       (9*SB[W[2], W[5], W[2], W[14]])/2 + (3*SB[W[2], W[5], W[2], W[15]])/
        2 - (3*SB[W[2], W[5], W[2], W[17]])/2 + 
       (3*SB[W[2], W[5], W[3], W[1]])/2 + (3*SB[W[2], W[5], W[3], W[2]])/2 - 
       (3*SB[W[2], W[5], W[3], W[3]])/2 + (3*SB[W[2], W[5], W[3], W[13]])/2 - 
       3*SB[W[2], W[5], W[3], W[14]] - (3*SB[W[2], W[5], W[3], W[17]])/2 + 
       (3*SB[W[2], W[5], W[3], W[19]])/2 + 3*SB[W[2], W[5], W[4], W[2]] - 
       3*SB[W[2], W[5], W[4], W[12]] - 3*SB[W[2], W[5], W[4], W[14]] + 
       3*SB[W[2], W[5], W[4], W[19]] + (3*SB[W[2], W[5], W[5], W[2]])/2 - 
       (3*SB[W[2], W[5], W[5], W[12]])/2 - (3*SB[W[2], W[5], W[5], W[14]])/
        2 + (3*SB[W[2], W[5], W[5], W[19]])/2 - 
       (3*SB[W[2], W[5], W[12], W[1]])/2 - (3*SB[W[2], W[5], W[12], W[2]])/
        2 - (3*SB[W[2], W[5], W[12], W[3]])/2 + 
       (3*SB[W[2], W[5], W[12], W[17]])/2 - 3*SB[W[2], W[5], W[12], W[19]] + 
       (3*SB[W[2], W[5], W[14], W[1]])/2 + (3*SB[W[2], W[5], W[14], W[2]])/
        2 - 3*SB[W[2], W[5], W[14], W[3]] - (3*SB[W[2], W[5], W[14], W[19]])/
        2 + (3*SB[W[2], W[5], W[15], W[17]])/2 - 
       (3*SB[W[2], W[5], W[15], W[20]])/2 + (3*SB[W[2], W[5], W[19], W[3]])/
        2 + (3*SB[W[2], W[5], W[28], W[28]])/2 - 
       (3*SB[W[2], W[12], W[1], W[2]])/2 - (3*SB[W[2], W[12], W[1], W[3]])/
        2 + (3*SB[W[2], W[12], W[1], W[17]])/2 - 
       (3*SB[W[2], W[12], W[1], W[19]])/2 - (3*SB[W[2], W[12], W[2], W[17]])/
        2 + (3*SB[W[2], W[12], W[3], W[3]])/2 - 
       (3*SB[W[2], W[12], W[3], W[17]])/2 - (3*SB[W[2], W[12], W[3], W[19]])/
        2 - (3*SB[W[2], W[12], W[4], W[1]])/2 + 
       (3*SB[W[2], W[12], W[4], W[2]])/2 + (3*SB[W[2], W[12], W[4], W[3]])/
        2 - (3*SB[W[2], W[12], W[4], W[19]])/2 - 
       (3*SB[W[2], W[12], W[5], W[1]])/2 - (3*SB[W[2], W[12], W[5], W[2]])/
        2 + (3*SB[W[2], W[12], W[5], W[3]])/2 + 
       (3*SB[W[2], W[12], W[5], W[19]])/2 - 3*SB[W[2], W[12], W[12], W[3]] + 
       3*SB[W[2], W[12], W[12], W[17]] + (3*SB[W[2], W[12], W[17], W[19]])/
        2 - (3*SB[W[2], W[12], W[19], W[3]])/2 + 
       (3*SB[W[2], W[12], W[26], W[28]])/2 - 
       (3*SB[W[2], W[12], W[28], W[28]])/2 + (3*SB[W[2], W[14], W[1], W[3]])/
        2 + (3*SB[W[2], W[14], W[1], W[16]])/2 + 
       (3*SB[W[2], W[14], W[2], W[3]])/2 - (3*SB[W[2], W[14], W[2], W[16]])/
        2 - 3*SB[W[2], W[14], W[3], W[19]] + (3*SB[W[2], W[14], W[4], W[1]])/
        2 - (3*SB[W[2], W[14], W[4], W[2]])/2 - 
       (3*SB[W[2], W[14], W[4], W[3]])/2 + (3*SB[W[2], W[14], W[4], W[19]])/
        2 + (3*SB[W[2], W[14], W[5], W[1]])/2 + 
       (3*SB[W[2], W[14], W[5], W[2]])/2 - (3*SB[W[2], W[14], W[5], W[3]])/
        2 - (3*SB[W[2], W[14], W[5], W[19]])/2 - 
       (3*SB[W[2], W[14], W[16], W[3]])/2 + (3*SB[W[2], W[14], W[16], W[19]])/
        2 - (3*SB[W[2], W[14], W[19], W[3]])/2 - 
       (3*SB[W[2], W[14], W[28], W[28]])/2 + 
       (3*SB[W[2], W[14], W[30], W[28]])/2 - (3*SB[W[3], W[1], W[1], W[2]])/
        2 - (9*SB[W[3], W[1], W[1], W[3]])/2 + 
       3*SB[W[3], W[1], W[1], W[13]] - (3*SB[W[3], W[1], W[1], W[15]])/2 + 
       3*SB[W[3], W[1], W[1], W[20]] + (3*SB[W[3], W[1], W[2], W[2]])/2 + 
       (3*SB[W[3], W[1], W[2], W[13]])/2 + (3*SB[W[3], W[1], W[2], W[15]])/
        2 - (3*SB[W[3], W[1], W[2], W[17]])/2 + 
       (3*SB[W[3], W[1], W[2], W[19]])/2 - (3*SB[W[3], W[1], W[2], W[20]])/
        2 + 3*SB[W[3], W[1], W[3], W[15]] - (3*SB[W[3], W[1], W[3], W[18]])/
        2 + (3*SB[W[3], W[1], W[3], W[19]])/2 - 
       (3*SB[W[3], W[1], W[3], W[20]])/2 - (3*SB[W[3], W[1], W[4], W[1]])/2 + 
       (3*SB[W[3], W[1], W[4], W[2]])/2 + (3*SB[W[3], W[1], W[4], W[3]])/2 - 
       (3*SB[W[3], W[1], W[4], W[19]])/2 + 3*SB[W[3], W[1], W[5], W[3]] - 
       3*SB[W[3], W[1], W[5], W[13]] - 3*SB[W[3], W[1], W[5], W[15]] + 
       3*SB[W[3], W[1], W[5], W[20]] - (3*SB[W[3], W[1], W[11], W[3]])/2 + 
       (3*SB[W[3], W[1], W[11], W[18]])/2 + (3*SB[W[3], W[1], W[13], W[2]])/
        2 + 3*SB[W[3], W[1], W[13], W[3]] - 3*SB[W[3], W[1], W[13], W[20]] + 
       (3*SB[W[3], W[1], W[15], W[17]])/2 - (3*SB[W[3], W[1], W[15], W[20]])/
        2 - (3*SB[W[3], W[1], W[20], W[19]])/2 + 
       (3*SB[W[3], W[1], W[29], W[28]])/2 + (3*SB[W[3], W[2], W[1], W[2]])/
        2 + (3*SB[W[3], W[2], W[1], W[13]])/2 + 
       (3*SB[W[3], W[2], W[1], W[15]])/2 - (3*SB[W[3], W[2], W[1], W[17]])/
        2 + (3*SB[W[3], W[2], W[1], W[19]])/2 - 
       (3*SB[W[3], W[2], W[1], W[20]])/2 - (3*SB[W[3], W[2], W[2], W[15]])/
        2 + 3*SB[W[3], W[2], W[2], W[17]] + (3*SB[W[3], W[2], W[4], W[1]])/
        2 - (3*SB[W[3], W[2], W[4], W[2]])/2 - (3*SB[W[3], W[2], W[4], W[3]])/
        2 - (3*SB[W[3], W[2], W[4], W[13]])/2 + 
       (3*SB[W[3], W[2], W[4], W[18]])/2 + (3*SB[W[3], W[2], W[4], W[19]])/
        2 + (3*SB[W[3], W[2], W[5], W[1]])/2 + (3*SB[W[3], W[2], W[5], W[2]])/
        2 - (3*SB[W[3], W[2], W[5], W[3]])/2 + 
       (3*SB[W[3], W[2], W[5], W[13]])/2 - 3*SB[W[3], W[2], W[5], W[14]] + 
       (3*SB[W[3], W[2], W[5], W[19]])/2 - (3*SB[W[3], W[2], W[5], W[20]])/
        2 + (3*SB[W[3], W[2], W[12], W[3]])/2 - 
       (3*SB[W[3], W[2], W[12], W[17]])/2 + (3*SB[W[3], W[2], W[13], W[3]])/
        2 - (3*SB[W[3], W[2], W[13], W[18]])/2 + 
       (3*SB[W[3], W[2], W[13], W[20]])/2 - 3*SB[W[3], W[2], W[14], W[19]] - 
       (3*SB[W[3], W[2], W[15], W[17]])/2 + (3*SB[W[3], W[2], W[15], W[20]])/
        2 - (3*SB[W[3], W[2], W[17], W[19]])/2 - 
       (3*SB[W[3], W[2], W[26], W[28]])/2 + 3*SB[W[3], W[3], W[1], W[15]] - 
       3*SB[W[3], W[3], W[1], W[20]] + 3*SB[W[3], W[3], W[5], W[13]] - 
       3*SB[W[3], W[3], W[5], W[20]] + 3*SB[W[3], W[3], W[13], W[20]] + 
       3*SB[W[3], W[3], W[15], W[20]] - (3*SB[W[3], W[4], W[1], W[1]])/2 + 
       (3*SB[W[3], W[4], W[1], W[2]])/2 + (3*SB[W[3], W[4], W[1], W[18]])/2 - 
       (3*SB[W[3], W[4], W[1], W[19]])/2 + (3*SB[W[3], W[4], W[2], W[1]])/2 - 
       (3*SB[W[3], W[4], W[2], W[2]])/2 - (3*SB[W[3], W[4], W[2], W[3]])/2 - 
       (3*SB[W[3], W[4], W[2], W[13]])/2 + (3*SB[W[3], W[4], W[2], W[18]])/
        2 - (3*SB[W[3], W[4], W[2], W[19]])/2 - 
       (3*SB[W[3], W[4], W[5], W[1]])/2 - (3*SB[W[3], W[4], W[5], W[2]])/2 + 
       (3*SB[W[3], W[4], W[5], W[3]])/2 + 3*SB[W[3], W[4], W[5], W[14]] - 
       (3*SB[W[3], W[4], W[5], W[19]])/2 + (3*SB[W[3], W[4], W[11], W[3]])/
        2 - (3*SB[W[3], W[4], W[11], W[18]])/2 + 
       (3*SB[W[3], W[4], W[13], W[1]])/2 - (3*SB[W[3], W[4], W[13], W[2]])/
        2 - (3*SB[W[3], W[4], W[13], W[3]])/2 + 
       3*SB[W[3], W[4], W[14], W[19]] + (3*SB[W[3], W[4], W[18], W[19]])/2 - 
       (3*SB[W[3], W[4], W[27], W[28]])/2 + 3*SB[W[3], W[5], W[1], W[3]] - 
       3*SB[W[3], W[5], W[1], W[13]] - 3*SB[W[3], W[5], W[1], W[15]] + 
       3*SB[W[3], W[5], W[1], W[20]] + (3*SB[W[3], W[5], W[2], W[1]])/2 + 
       (3*SB[W[3], W[5], W[2], W[2]])/2 + (3*SB[W[3], W[5], W[2], W[13]])/2 - 
       3*SB[W[3], W[5], W[2], W[14]] - (3*SB[W[3], W[5], W[2], W[17]])/2 + 
       (3*SB[W[3], W[5], W[2], W[19]])/2 - (3*SB[W[3], W[5], W[2], W[20]])/
        2 + 3*SB[W[3], W[5], W[3], W[13]] - (3*SB[W[3], W[5], W[3], W[17]])/
        2 + (3*SB[W[3], W[5], W[3], W[19]])/2 - 
       (3*SB[W[3], W[5], W[3], W[20]])/2 - (3*SB[W[3], W[5], W[4], W[1]])/2 - 
       (3*SB[W[3], W[5], W[4], W[2]])/2 + (3*SB[W[3], W[5], W[4], W[3]])/2 + 
       3*SB[W[3], W[5], W[4], W[14]] - (3*SB[W[3], W[5], W[4], W[19]])/2 - 
       (3*SB[W[3], W[5], W[5], W[3]])/2 + (3*SB[W[3], W[5], W[5], W[15]])/2 - 
       (3*SB[W[3], W[5], W[12], W[3]])/2 + (3*SB[W[3], W[5], W[12], W[17]])/
        2 + (3*SB[W[3], W[5], W[13], W[1]])/2 + 
       (3*SB[W[3], W[5], W[13], W[2]])/2 - (3*SB[W[3], W[5], W[13], W[3]])/
        2 - (3*SB[W[3], W[5], W[15], W[1]])/2 - 
       (3*SB[W[3], W[5], W[15], W[2]])/2 + (3*SB[W[3], W[5], W[15], W[3]])/
        2 + (3*SB[W[3], W[5], W[15], W[17]])/2 - 
       (3*SB[W[3], W[5], W[15], W[20]])/2 - (3*SB[W[3], W[5], W[20], W[19]])/
        2 + (3*SB[W[3], W[5], W[29], W[28]])/2 + 
       (3*SB[W[3], W[13], W[1], W[2]])/2 + 3*SB[W[3], W[13], W[1], W[3]] - 
       (3*SB[W[3], W[13], W[1], W[18]])/2 + (3*SB[W[3], W[13], W[1], W[19]])/
        2 - (3*SB[W[3], W[13], W[1], W[20]])/2 + 
       (3*SB[W[3], W[13], W[2], W[3]])/2 - (3*SB[W[3], W[13], W[2], W[18]])/
        2 + (3*SB[W[3], W[13], W[2], W[20]])/2 + 
       (3*SB[W[3], W[13], W[3], W[18]])/2 - (3*SB[W[3], W[13], W[3], W[19]])/
        2 + (3*SB[W[3], W[13], W[3], W[20]])/2 + 
       (3*SB[W[3], W[13], W[4], W[1]])/2 - (3*SB[W[3], W[13], W[4], W[2]])/
        2 - (3*SB[W[3], W[13], W[4], W[3]])/2 + 
       (3*SB[W[3], W[13], W[4], W[19]])/2 + (3*SB[W[3], W[13], W[5], W[1]])/
        2 + (3*SB[W[3], W[13], W[5], W[2]])/2 - 
       (3*SB[W[3], W[13], W[5], W[3]])/2 - (3*SB[W[3], W[13], W[5], W[19]])/
        2 - (3*SB[W[3], W[13], W[18], W[19]])/2 + 
       (3*SB[W[3], W[13], W[20], W[19]])/2 + 
       (3*SB[W[3], W[13], W[27], W[28]])/2 - 
       (3*SB[W[3], W[13], W[29], W[28]])/2 + (3*SB[W[3], W[15], W[1], W[17]])/
        2 - (3*SB[W[3], W[15], W[1], W[19]])/2 - 
       (3*SB[W[3], W[15], W[1], W[20]])/2 - (3*SB[W[3], W[15], W[2], W[17]])/
        2 - (3*SB[W[3], W[15], W[2], W[19]])/2 + 
       (3*SB[W[3], W[15], W[2], W[20]])/2 + (3*SB[W[3], W[15], W[3], W[17]])/
        2 - (3*SB[W[3], W[15], W[3], W[19]])/2 + 
       (3*SB[W[3], W[15], W[3], W[20]])/2 - (3*SB[W[3], W[15], W[5], W[1]])/
        2 - (3*SB[W[3], W[15], W[5], W[2]])/2 + 
       (3*SB[W[3], W[15], W[5], W[3]])/2 + (3*SB[W[3], W[15], W[5], W[19]])/
        2 + (3*SB[W[3], W[15], W[17], W[19]])/2 + 
       (3*SB[W[3], W[15], W[20], W[19]])/2 + 
       (3*SB[W[3], W[15], W[26], W[28]])/2 - 
       (3*SB[W[3], W[15], W[29], W[28]])/2 - (3*SB[W[4], W[1], W[1], W[2]])/
        2 - (3*SB[W[4], W[1], W[1], W[14]])/2 + 
       3*SB[W[4], W[1], W[1], W[16]] - (3*SB[W[4], W[1], W[2], W[1]])/2 + 
       (3*SB[W[4], W[1], W[2], W[3]])/2 - (3*SB[W[4], W[1], W[2], W[12]])/2 + 
       (3*SB[W[4], W[1], W[2], W[13]])/2 + 3*SB[W[4], W[1], W[2], W[16]] - 
       (3*SB[W[4], W[1], W[3], W[3]])/2 + (3*SB[W[4], W[1], W[3], W[18]])/2 - 
       (3*SB[W[4], W[1], W[3], W[19]])/2 - (3*SB[W[4], W[1], W[4], W[2]])/2 - 
       (3*SB[W[4], W[1], W[4], W[3]])/2 + (3*SB[W[4], W[1], W[4], W[11]])/2 + 
       (3*SB[W[4], W[1], W[4], W[19]])/2 + (3*SB[W[4], W[1], W[5], W[1]])/2 - 
       (3*SB[W[4], W[1], W[5], W[3]])/2 + (3*SB[W[4], W[1], W[5], W[12]])/2 - 
       (3*SB[W[4], W[1], W[5], W[14]])/2 + (3*SB[W[4], W[1], W[11], W[1]])/
        2 + (9*SB[W[4], W[1], W[11], W[2]])/2 + 
       (3*SB[W[4], W[1], W[11], W[3]])/2 - (9*SB[W[4], W[1], W[11], W[16]])/
        2 - (3*SB[W[4], W[1], W[11], W[18]])/2 - 
       (3*SB[W[4], W[1], W[13], W[1]])/2 + (3*SB[W[4], W[1], W[13], W[2]])/
        2 + (3*SB[W[4], W[1], W[13], W[3]])/2 - 
       (3*SB[W[4], W[1], W[14], W[16]])/2 - (3*SB[W[4], W[1], W[14], W[19]])/
        2 - (3*SB[W[4], W[1], W[16], W[3]])/2 + 
       (3*SB[W[4], W[1], W[16], W[19]])/2 + (3*SB[W[4], W[1], W[30], W[28]])/
        2 - (3*SB[W[4], W[2], W[1], W[1]])/2 + (3*SB[W[4], W[2], W[1], W[3]])/
        2 - (3*SB[W[4], W[2], W[1], W[12]])/2 + 
       (3*SB[W[4], W[2], W[1], W[13]])/2 + 3*SB[W[4], W[2], W[1], W[16]] + 
       (9*SB[W[4], W[2], W[2], W[12]])/2 + (3*SB[W[4], W[2], W[3], W[1]])/2 - 
       (3*SB[W[4], W[2], W[3], W[2]])/2 - (3*SB[W[4], W[2], W[3], W[3]])/2 - 
       (3*SB[W[4], W[2], W[3], W[13]])/2 + (3*SB[W[4], W[2], W[3], W[18]])/
        2 - (3*SB[W[4], W[2], W[3], W[19]])/2 + 
       (3*SB[W[4], W[2], W[4], W[1]])/2 - (3*SB[W[4], W[2], W[4], W[3]])/2 - 
       (3*SB[W[4], W[2], W[4], W[12]])/2 - (3*SB[W[4], W[2], W[4], W[14]])/
        2 + 3*SB[W[4], W[2], W[4], W[19]] + (3*SB[W[4], W[2], W[5], W[1]])/
        2 + (9*SB[W[4], W[2], W[5], W[2]])/2 - (3*SB[W[4], W[2], W[5], W[3]])/
        2 - 3*SB[W[4], W[2], W[5], W[12]] - 3*SB[W[4], W[2], W[5], W[14]] + 
       (3*SB[W[4], W[2], W[5], W[19]])/2 + (3*SB[W[4], W[2], W[11], W[2]])/
        2 + (3*SB[W[4], W[2], W[11], W[3]])/2 - 
       (3*SB[W[4], W[2], W[11], W[16]])/2 - (3*SB[W[4], W[2], W[11], W[18]])/
        2 - (3*SB[W[4], W[2], W[12], W[1]])/2 + 
       (3*SB[W[4], W[2], W[12], W[2]])/2 - (3*SB[W[4], W[2], W[12], W[19]])/
        2 + (3*SB[W[4], W[2], W[14], W[1]])/2 - 
       (3*SB[W[4], W[2], W[14], W[2]])/2 - (3*SB[W[4], W[2], W[14], W[16]])/
        2 - 3*SB[W[4], W[2], W[14], W[19]] - (3*SB[W[4], W[2], W[16], W[3]])/
        2 + (3*SB[W[4], W[2], W[16], W[19]])/2 + 
       (3*SB[W[4], W[2], W[30], W[28]])/2 - (3*SB[W[4], W[3], W[1], W[1]])/
        2 + (3*SB[W[4], W[3], W[1], W[2]])/2 + 
       (3*SB[W[4], W[3], W[1], W[18]])/2 - (3*SB[W[4], W[3], W[1], W[19]])/
        2 + (3*SB[W[4], W[3], W[2], W[1]])/2 - (3*SB[W[4], W[3], W[2], W[2]])/
        2 - (3*SB[W[4], W[3], W[2], W[3]])/2 - 
       (3*SB[W[4], W[3], W[2], W[13]])/2 + (3*SB[W[4], W[3], W[2], W[18]])/
        2 - (3*SB[W[4], W[3], W[2], W[19]])/2 - 
       (3*SB[W[4], W[3], W[5], W[1]])/2 - (3*SB[W[4], W[3], W[5], W[2]])/2 + 
       (3*SB[W[4], W[3], W[5], W[3]])/2 + 3*SB[W[4], W[3], W[5], W[14]] - 
       (3*SB[W[4], W[3], W[5], W[19]])/2 + (3*SB[W[4], W[3], W[11], W[3]])/
        2 - (3*SB[W[4], W[3], W[11], W[18]])/2 + 
       (3*SB[W[4], W[3], W[13], W[1]])/2 - (3*SB[W[4], W[3], W[13], W[2]])/
        2 - (3*SB[W[4], W[3], W[13], W[3]])/2 + 
       3*SB[W[4], W[3], W[14], W[19]] + (3*SB[W[4], W[3], W[18], W[19]])/2 - 
       (3*SB[W[4], W[3], W[27], W[28]])/2 + (3*SB[W[4], W[4], W[1], W[1]])/
        2 + 3*SB[W[4], W[4], W[1], W[2]] + (3*SB[W[4], W[4], W[1], W[11]])/
        2 - 3*SB[W[4], W[4], W[1], W[16]] + 3*SB[W[4], W[4], W[2], W[1]] - 
       (3*SB[W[4], W[4], W[2], W[2]])/2 - (3*SB[W[4], W[4], W[2], W[12]])/2 - 
       (3*SB[W[4], W[4], W[2], W[14]])/2 - 3*SB[W[4], W[4], W[2], W[16]] + 
       (9*SB[W[4], W[4], W[4], W[1]])/2 - (9*SB[W[4], W[4], W[4], W[2]])/2 - 
       (9*SB[W[4], W[4], W[4], W[11]])/2 + (9*SB[W[4], W[4], W[4], W[14]])/
        2 - (3*SB[W[4], W[4], W[5], W[2]])/2 + 
       (3*SB[W[4], W[4], W[5], W[12]])/2 + (3*SB[W[4], W[4], W[5], W[14]])/
        2 - (3*SB[W[4], W[4], W[5], W[19]])/2 - 
       3*SB[W[4], W[4], W[11], W[1]] - 3*SB[W[4], W[4], W[11], W[2]] + 
       3*SB[W[4], W[4], W[11], W[16]] - 3*SB[W[4], W[4], W[14], W[1]] + 
       3*SB[W[4], W[4], W[14], W[2]] + 3*SB[W[4], W[4], W[14], W[16]] + 
       (3*SB[W[4], W[4], W[14], W[19]])/2 + (3*SB[W[4], W[5], W[1], W[1]])/
        2 - (3*SB[W[4], W[5], W[1], W[3]])/2 + 
       (3*SB[W[4], W[5], W[1], W[12]])/2 - (3*SB[W[4], W[5], W[1], W[14]])/
        2 + 6*SB[W[4], W[5], W[2], W[2]] - (3*SB[W[4], W[5], W[2], W[3]])/2 - 
       3*SB[W[4], W[5], W[2], W[12]] - 3*SB[W[4], W[5], W[2], W[14]] - 
       (3*SB[W[4], W[5], W[3], W[1]])/2 - (3*SB[W[4], W[5], W[3], W[2]])/2 + 
       (3*SB[W[4], W[5], W[3], W[3]])/2 + 3*SB[W[4], W[5], W[3], W[14]] - 
       (3*SB[W[4], W[5], W[3], W[19]])/2 - (3*SB[W[4], W[5], W[4], W[2]])/2 + 
       (3*SB[W[4], W[5], W[4], W[12]])/2 + (3*SB[W[4], W[5], W[4], W[14]])/
        2 - (3*SB[W[4], W[5], W[4], W[19]])/2 - 
       (3*SB[W[4], W[5], W[5], W[2]])/2 + (3*SB[W[4], W[5], W[5], W[12]])/2 + 
       (3*SB[W[4], W[5], W[5], W[14]])/2 - (3*SB[W[4], W[5], W[5], W[19]])/
        2 + (3*SB[W[4], W[5], W[12], W[1]])/2 - 
       (3*SB[W[4], W[5], W[12], W[2]])/2 + (3*SB[W[4], W[5], W[12], W[19]])/
        2 - (3*SB[W[4], W[5], W[14], W[1]])/2 - 
       (3*SB[W[4], W[5], W[14], W[2]])/2 + 3*SB[W[4], W[5], W[14], W[3]] + 
       (3*SB[W[4], W[5], W[14], W[19]])/2 - (3*SB[W[4], W[5], W[19], W[3]])/
        2 - (3*SB[W[4], W[5], W[28], W[28]])/2 - 
       (3*SB[W[4], W[11], W[1], W[16]])/2 - (3*SB[W[4], W[11], W[1], W[18]])/
        2 + (3*SB[W[4], W[11], W[1], W[19]])/2 + 
       (3*SB[W[4], W[11], W[2], W[2]])/2 - (3*SB[W[4], W[11], W[2], W[16]])/
        2 - (3*SB[W[4], W[11], W[2], W[18]])/2 + 
       (3*SB[W[4], W[11], W[2], W[19]])/2 + (3*SB[W[4], W[11], W[3], W[3]])/
        2 - (3*SB[W[4], W[11], W[3], W[18]])/2 + 
       (3*SB[W[4], W[11], W[3], W[19]])/2 - (3*SB[W[4], W[11], W[4], W[1]])/
        2 + (3*SB[W[4], W[11], W[4], W[2]])/2 + 
       (3*SB[W[4], W[11], W[4], W[3]])/2 - (3*SB[W[4], W[11], W[4], W[19]])/
        2 - 3*SB[W[4], W[11], W[11], W[2]] - 3*SB[W[4], W[11], W[11], W[3]] + 
       3*SB[W[4], W[11], W[11], W[16]] + 3*SB[W[4], W[11], W[11], W[18]] + 
       (3*SB[W[4], W[11], W[16], W[3]])/2 - (3*SB[W[4], W[11], W[16], W[19]])/
        2 - (3*SB[W[4], W[11], W[18], W[19]])/2 + 
       (3*SB[W[4], W[11], W[27], W[28]])/2 - 
       (3*SB[W[4], W[11], W[30], W[28]])/2 - (3*SB[W[4], W[14], W[1], W[3]])/
        2 - (3*SB[W[4], W[14], W[1], W[16]])/2 - 
       (3*SB[W[4], W[14], W[2], W[3]])/2 + (3*SB[W[4], W[14], W[2], W[16]])/
        2 + 3*SB[W[4], W[14], W[3], W[19]] - (3*SB[W[4], W[14], W[4], W[1]])/
        2 + (3*SB[W[4], W[14], W[4], W[2]])/2 + 
       (3*SB[W[4], W[14], W[4], W[3]])/2 - (3*SB[W[4], W[14], W[4], W[19]])/
        2 - (3*SB[W[4], W[14], W[5], W[1]])/2 - 
       (3*SB[W[4], W[14], W[5], W[2]])/2 + (3*SB[W[4], W[14], W[5], W[3]])/
        2 + (3*SB[W[4], W[14], W[5], W[19]])/2 + 
       (3*SB[W[4], W[14], W[16], W[3]])/2 - (3*SB[W[4], W[14], W[16], W[19]])/
        2 + (3*SB[W[4], W[14], W[19], W[3]])/2 + 
       (3*SB[W[4], W[14], W[28], W[28]])/2 - 
       (3*SB[W[4], W[14], W[30], W[28]])/2 - (3*SB[W[5], W[1], W[1], W[3]])/
        2 + 3*SB[W[5], W[1], W[1], W[13]] + (3*SB[W[5], W[1], W[1], W[15]])/
        2 - 3*SB[W[5], W[1], W[1], W[20]] - (3*SB[W[5], W[1], W[2], W[1]])/
        2 - (3*SB[W[5], W[1], W[2], W[2]])/2 + (3*SB[W[5], W[1], W[2], W[3]])/
        2 - (3*SB[W[5], W[1], W[2], W[12]])/2 - 
       (3*SB[W[5], W[1], W[2], W[13]])/2 + (3*SB[W[5], W[1], W[2], W[14]])/
        2 - (3*SB[W[5], W[1], W[2], W[15]])/2 + 
       (3*SB[W[5], W[1], W[2], W[17]])/2 - (3*SB[W[5], W[1], W[2], W[19]])/
        2 + (3*SB[W[5], W[1], W[2], W[20]])/2 + 
       (3*SB[W[5], W[1], W[3], W[1]])/2 + (3*SB[W[5], W[1], W[3], W[2]])/2 + 
       (3*SB[W[5], W[1], W[3], W[3]])/2 - 3*SB[W[5], W[1], W[3], W[13]] - 
       3*SB[W[5], W[1], W[3], W[15]] + (3*SB[W[5], W[1], W[3], W[17]])/2 - 
       (3*SB[W[5], W[1], W[3], W[19]])/2 + (3*SB[W[5], W[1], W[3], W[20]])/
        2 + (3*SB[W[5], W[1], W[4], W[1]])/2 - (3*SB[W[5], W[1], W[4], W[3]])/
        2 + (3*SB[W[5], W[1], W[4], W[12]])/2 - 
       (3*SB[W[5], W[1], W[4], W[14]])/2 - 3*SB[W[5], W[1], W[5], W[2]] - 
       3*SB[W[5], W[1], W[5], W[3]] + 3*SB[W[5], W[1], W[5], W[12]] + 
       3*SB[W[5], W[1], W[5], W[15]] + (3*SB[W[5], W[1], W[12], W[2]])/2 + 
       (3*SB[W[5], W[1], W[12], W[3]])/2 - (3*SB[W[5], W[1], W[12], W[17]])/
        2 + (3*SB[W[5], W[1], W[12], W[19]])/2 - 
       (3*SB[W[5], W[1], W[13], W[1]])/2 - (3*SB[W[5], W[1], W[13], W[2]])/
        2 + (3*SB[W[5], W[1], W[13], W[3]])/2 - 
       (3*SB[W[5], W[1], W[15], W[17]])/2 + (3*SB[W[5], W[1], W[15], W[20]])/
        2 + (3*SB[W[5], W[1], W[20], W[19]])/2 - 
       (3*SB[W[5], W[1], W[29], W[28]])/2 - (3*SB[W[5], W[2], W[1], W[1]])/
        2 - (3*SB[W[5], W[2], W[1], W[2]])/2 + (3*SB[W[5], W[2], W[1], W[3]])/
        2 - (3*SB[W[5], W[2], W[1], W[12]])/2 - 
       (3*SB[W[5], W[2], W[1], W[13]])/2 + (3*SB[W[5], W[2], W[1], W[14]])/
        2 - (3*SB[W[5], W[2], W[1], W[15]])/2 + 
       (3*SB[W[5], W[2], W[1], W[17]])/2 - (3*SB[W[5], W[2], W[1], W[19]])/
        2 + (3*SB[W[5], W[2], W[1], W[20]])/2 + 
       (3*SB[W[5], W[2], W[2], W[3]])/2 + (9*SB[W[5], W[2], W[2], W[14]])/2 + 
       (3*SB[W[5], W[2], W[2], W[15]])/2 - 3*SB[W[5], W[2], W[2], W[17]] + 
       (3*SB[W[5], W[2], W[3], W[1]])/2 + (3*SB[W[5], W[2], W[3], W[2]])/2 + 
       (3*SB[W[5], W[2], W[3], W[13]])/2 - 3*SB[W[5], W[2], W[3], W[14]] - 
       3*SB[W[5], W[2], W[3], W[17]] - (3*SB[W[5], W[2], W[4], W[1]])/2 + 
       (9*SB[W[5], W[2], W[4], W[2]])/2 + (3*SB[W[5], W[2], W[4], W[3]])/2 - 
       3*SB[W[5], W[2], W[4], W[12]] - 3*SB[W[5], W[2], W[4], W[14]] + 
       (3*SB[W[5], W[2], W[4], W[19]])/2 - (3*SB[W[5], W[2], W[5], W[1]])/2 + 
       (3*SB[W[5], W[2], W[5], W[3]])/2 - (3*SB[W[5], W[2], W[5], W[12]])/2 - 
       (3*SB[W[5], W[2], W[5], W[14]])/2 + 3*SB[W[5], W[2], W[5], W[19]] - 
       (3*SB[W[5], W[2], W[12], W[1]])/2 - (3*SB[W[5], W[2], W[12], W[2]])/
        2 - (9*SB[W[5], W[2], W[12], W[3]])/2 + 
       (9*SB[W[5], W[2], W[12], W[17]])/2 - 3*SB[W[5], W[2], W[12], W[19]] + 
       (3*SB[W[5], W[2], W[14], W[1]])/2 + (3*SB[W[5], W[2], W[14], W[2]])/
        2 - 3*SB[W[5], W[2], W[14], W[3]] - (3*SB[W[5], W[2], W[14], W[19]])/
        2 + (3*SB[W[5], W[2], W[15], W[17]])/2 - 
       (3*SB[W[5], W[2], W[15], W[20]])/2 + (3*SB[W[5], W[2], W[17], W[19]])/
        2 + (3*SB[W[5], W[2], W[26], W[28]])/2 + 
       3*SB[W[5], W[3], W[1], W[3]] - 3*SB[W[5], W[3], W[1], W[13]] - 
       3*SB[W[5], W[3], W[1], W[15]] + (3*SB[W[5], W[3], W[1], W[17]])/2 - 
       (3*SB[W[5], W[3], W[1], W[19]])/2 + (3*SB[W[5], W[3], W[1], W[20]])/
        2 + (3*SB[W[5], W[3], W[2], W[1]])/2 + (3*SB[W[5], W[3], W[2], W[2]])/
        2 + (3*SB[W[5], W[3], W[2], W[13]])/2 - 
       3*SB[W[5], W[3], W[2], W[14]] - 3*SB[W[5], W[3], W[2], W[17]] + 
       3*SB[W[5], W[3], W[3], W[13]] - (3*SB[W[5], W[3], W[4], W[1]])/2 - 
       (3*SB[W[5], W[3], W[4], W[2]])/2 + (3*SB[W[5], W[3], W[4], W[3]])/2 + 
       3*SB[W[5], W[3], W[4], W[14]] - (3*SB[W[5], W[3], W[4], W[19]])/2 - 
       (3*SB[W[5], W[3], W[5], W[1]])/2 - (3*SB[W[5], W[3], W[5], W[2]])/2 + 
       (3*SB[W[5], W[3], W[5], W[15]])/2 + (3*SB[W[5], W[3], W[5], W[19]])/
        2 - (3*SB[W[5], W[3], W[12], W[3]])/2 + 
       (3*SB[W[5], W[3], W[12], W[17]])/2 + (3*SB[W[5], W[3], W[13], W[1]])/
        2 + (3*SB[W[5], W[3], W[13], W[2]])/2 - 
       (3*SB[W[5], W[3], W[13], W[3]])/2 - (3*SB[W[5], W[3], W[15], W[1]])/
        2 - (3*SB[W[5], W[3], W[15], W[2]])/2 + 
       (3*SB[W[5], W[3], W[15], W[3]])/2 + (3*SB[W[5], W[3], W[15], W[17]])/
        2 - (3*SB[W[5], W[3], W[15], W[20]])/2 + 
       (3*SB[W[5], W[3], W[17], W[19]])/2 + (3*SB[W[5], W[3], W[26], W[28]])/
        2 + (3*SB[W[5], W[4], W[1], W[1]])/2 - (3*SB[W[5], W[4], W[1], W[3]])/
        2 + (3*SB[W[5], W[4], W[1], W[12]])/2 - 
       (3*SB[W[5], W[4], W[1], W[14]])/2 + 6*SB[W[5], W[4], W[2], W[2]] - 
       (3*SB[W[5], W[4], W[2], W[3]])/2 - 3*SB[W[5], W[4], W[2], W[12]] - 
       3*SB[W[5], W[4], W[2], W[14]] - (3*SB[W[5], W[4], W[3], W[1]])/2 - 
       (3*SB[W[5], W[4], W[3], W[2]])/2 + (3*SB[W[5], W[4], W[3], W[3]])/2 + 
       3*SB[W[5], W[4], W[3], W[14]] - (3*SB[W[5], W[4], W[3], W[19]])/2 - 
       (3*SB[W[5], W[4], W[4], W[2]])/2 + (3*SB[W[5], W[4], W[4], W[12]])/2 + 
       (3*SB[W[5], W[4], W[4], W[14]])/2 - (3*SB[W[5], W[4], W[4], W[19]])/
        2 - (3*SB[W[5], W[4], W[5], W[2]])/2 + 
       (3*SB[W[5], W[4], W[5], W[12]])/2 + (3*SB[W[5], W[4], W[5], W[14]])/
        2 - (3*SB[W[5], W[4], W[5], W[19]])/2 + 
       (3*SB[W[5], W[4], W[12], W[1]])/2 - (3*SB[W[5], W[4], W[12], W[2]])/
        2 + (3*SB[W[5], W[4], W[12], W[19]])/2 - 
       (3*SB[W[5], W[4], W[14], W[1]])/2 - (3*SB[W[5], W[4], W[14], W[2]])/
        2 + 3*SB[W[5], W[4], W[14], W[3]] + (3*SB[W[5], W[4], W[14], W[19]])/
        2 - (3*SB[W[5], W[4], W[19], W[3]])/2 - 
       (3*SB[W[5], W[4], W[28], W[28]])/2 - 3*SB[W[5], W[5], W[1], W[2]] - 
       3*SB[W[5], W[5], W[1], W[3]] + 3*SB[W[5], W[5], W[1], W[12]] + 
       3*SB[W[5], W[5], W[1], W[15]] - 3*SB[W[5], W[5], W[2], W[1]] - 
       (3*SB[W[5], W[5], W[2], W[2]])/2 - 3*SB[W[5], W[5], W[2], W[3]] - 
       (3*SB[W[5], W[5], W[2], W[12]])/2 - (3*SB[W[5], W[5], W[2], W[14]])/
        2 + 3*SB[W[5], W[5], W[2], W[17]] - 3*SB[W[5], W[5], W[3], W[1]] - 
       3*SB[W[5], W[5], W[3], W[2]] + (3*SB[W[5], W[5], W[3], W[3]])/2 + 
       (3*SB[W[5], W[5], W[3], W[15]])/2 + 3*SB[W[5], W[5], W[3], W[17]] - 
       (3*SB[W[5], W[5], W[4], W[2]])/2 + (3*SB[W[5], W[5], W[4], W[12]])/2 + 
       (3*SB[W[5], W[5], W[4], W[14]])/2 - (3*SB[W[5], W[5], W[4], W[19]])/
        2 - (9*SB[W[5], W[5], W[5], W[2]])/2 + (9*SB[W[5], W[5], W[5], W[3]])/
        2 + (9*SB[W[5], W[5], W[5], W[12]])/2 - 
       (9*SB[W[5], W[5], W[5], W[15]])/2 + 3*SB[W[5], W[5], W[12], W[1]] + 
       3*SB[W[5], W[5], W[12], W[2]] + 3*SB[W[5], W[5], W[12], W[3]] - 
       3*SB[W[5], W[5], W[12], W[17]] + (3*SB[W[5], W[5], W[12], W[19]])/2 + 
       3*SB[W[5], W[5], W[15], W[1]] + 3*SB[W[5], W[5], W[15], W[2]] - 
       3*SB[W[5], W[5], W[15], W[3]] - 3*SB[W[5], W[5], W[15], W[17]] + 
       (3*SB[W[5], W[12], W[1], W[2]])/2 + (3*SB[W[5], W[12], W[1], W[3]])/
        2 - (3*SB[W[5], W[12], W[1], W[17]])/2 + 
       (3*SB[W[5], W[12], W[1], W[19]])/2 + (3*SB[W[5], W[12], W[2], W[17]])/
        2 - (3*SB[W[5], W[12], W[3], W[3]])/2 + 
       (3*SB[W[5], W[12], W[3], W[17]])/2 + (3*SB[W[5], W[12], W[3], W[19]])/
        2 + (3*SB[W[5], W[12], W[4], W[1]])/2 - 
       (3*SB[W[5], W[12], W[4], W[2]])/2 - (3*SB[W[5], W[12], W[4], W[3]])/
        2 + (3*SB[W[5], W[12], W[4], W[19]])/2 + 
       (3*SB[W[5], W[12], W[5], W[1]])/2 + (3*SB[W[5], W[12], W[5], W[2]])/
        2 - (3*SB[W[5], W[12], W[5], W[3]])/2 - 
       (3*SB[W[5], W[12], W[5], W[19]])/2 + 3*SB[W[5], W[12], W[12], W[3]] - 
       3*SB[W[5], W[12], W[12], W[17]] - (3*SB[W[5], W[12], W[17], W[19]])/
        2 + (3*SB[W[5], W[12], W[19], W[3]])/2 - 
       (3*SB[W[5], W[12], W[26], W[28]])/2 + 
       (3*SB[W[5], W[12], W[28], W[28]])/2 - (3*SB[W[5], W[15], W[1], W[17]])/
        2 + (3*SB[W[5], W[15], W[1], W[19]])/2 + 
       (3*SB[W[5], W[15], W[1], W[20]])/2 + (3*SB[W[5], W[15], W[2], W[17]])/
        2 + (3*SB[W[5], W[15], W[2], W[19]])/2 - 
       (3*SB[W[5], W[15], W[2], W[20]])/2 - (3*SB[W[5], W[15], W[3], W[17]])/
        2 + (3*SB[W[5], W[15], W[3], W[19]])/2 - 
       (3*SB[W[5], W[15], W[3], W[20]])/2 + (3*SB[W[5], W[15], W[5], W[1]])/
        2 + (3*SB[W[5], W[15], W[5], W[2]])/2 - 
       (3*SB[W[5], W[15], W[5], W[3]])/2 - (3*SB[W[5], W[15], W[5], W[19]])/
        2 - (3*SB[W[5], W[15], W[17], W[19]])/2 - 
       (3*SB[W[5], W[15], W[20], W[19]])/2 - 
       (3*SB[W[5], W[15], W[26], W[28]])/2 + 
       (3*SB[W[5], W[15], W[29], W[28]])/2 - 3*SB[W[16]]*Zeta[3] + 
       3*SB[W[17]]*Zeta[3] + 3*SB[W[18]]*Zeta[3] - (85*SB[W[19]]*Zeta[3])/2, 
     f[4, 11, 5] -> (3*d38s[3]*SB[W[20]])/2 - d37s[3]*SB[W[29]] + 
       (Pi^2*SB[W[1], W[2]])/4 + (Pi^2*SB[W[1], W[3]])/4 - 
       (Pi^2*SB[W[1], W[4]])/4 - (Pi^2*SB[W[1], W[20]])/4 - 
       (Pi^2*SB[W[2], W[3]])/2 + (Pi^2*SB[W[2], W[16]])/4 + 
       (Pi^2*SB[W[2], W[17]])/4 + (Pi^2*SB[W[2], W[18]])/4 - 
       (Pi^2*SB[W[2], W[19]])/4 + (Pi^2*SB[W[3], W[4]])/2 - 
       (Pi^2*SB[W[3], W[16]])/4 - (Pi^2*SB[W[3], W[17]])/4 - 
       (Pi^2*SB[W[3], W[18]])/4 - (Pi^2*SB[W[3], W[19]])/4 + 
       (Pi^2*SB[W[3], W[20]])/2 - (Pi^2*SB[W[4], W[16]])/4 + 
       (Pi^2*SB[W[4], W[18]])/4 + (Pi^2*SB[W[4], W[19]])/4 + 
       (Pi^2*SB[W[4], W[20]])/4 - (Pi^2*SB[W[5], W[2]])/4 + 
       (Pi^2*SB[W[5], W[3]])/4 + (Pi^2*SB[W[5], W[4]])/4 - 
       (Pi^2*SB[W[5], W[20]])/4 - (Pi^2*SB[W[16], W[20]])/4 - 
       (Pi^2*SB[W[17], W[4]])/4 + (Pi^2*SB[W[17], W[20]])/4 + 
       (Pi^2*SB[W[18], W[20]])/4 - (Pi^2*SB[W[19], W[20]])/4 + 
       (Pi^2*SB[W[20], W[4]])/4 + (Pi^2*SB[W[26], W[29]])/4 + 
       (Pi^2*SB[W[27], W[29]])/4 + (Pi^2*SB[W[28], W[29]])/4 + 
       (Pi^2*SB[W[29], W[29]])/4 + (Pi^2*SB[W[30], W[29]])/4 - 
       (9*SB[W[1], W[1], W[1], W[3]])/2 + (9*SB[W[1], W[1], W[1], W[4]])/2 - 
       (9*SB[W[1], W[1], W[1], W[11]])/2 + (9*SB[W[1], W[1], W[1], W[13]])/
        2 - 3*SB[W[1], W[1], W[2], W[3]] - 3*SB[W[1], W[1], W[2], W[4]] + 
       3*SB[W[1], W[1], W[2], W[11]] + 3*SB[W[1], W[1], W[2], W[13]] - 
       3*SB[W[1], W[1], W[3], W[2]] - (3*SB[W[1], W[1], W[3], W[3]])/2 - 
       3*SB[W[1], W[1], W[3], W[4]] - (3*SB[W[1], W[1], W[3], W[13]])/2 - 
       (3*SB[W[1], W[1], W[3], W[15]])/2 + 3*SB[W[1], W[1], W[3], W[18]] - 
       3*SB[W[1], W[1], W[4], W[2]] - 3*SB[W[1], W[1], W[4], W[3]] + 
       (3*SB[W[1], W[1], W[4], W[4]])/2 + (3*SB[W[1], W[1], W[4], W[11]])/2 + 
       3*SB[W[1], W[1], W[4], W[18]] - (3*SB[W[1], W[1], W[5], W[3]])/2 + 
       (3*SB[W[1], W[1], W[5], W[13]])/2 + (3*SB[W[1], W[1], W[5], W[15]])/
        2 - (3*SB[W[1], W[1], W[5], W[20]])/2 + 
       3*SB[W[1], W[1], W[11], W[2]] + 3*SB[W[1], W[1], W[11], W[3]] - 
       3*SB[W[1], W[1], W[11], W[4]] - 3*SB[W[1], W[1], W[11], W[18]] + 
       3*SB[W[1], W[1], W[13], W[2]] + 3*SB[W[1], W[1], W[13], W[3]] + 
       3*SB[W[1], W[1], W[13], W[4]] - 3*SB[W[1], W[1], W[13], W[18]] + 
       (3*SB[W[1], W[1], W[13], W[20]])/2 - 3*SB[W[1], W[2], W[1], W[3]] - 
       3*SB[W[1], W[2], W[1], W[4]] + 3*SB[W[1], W[2], W[1], W[11]] + 
       3*SB[W[1], W[2], W[1], W[13]] - (3*SB[W[1], W[2], W[2], W[4]])/2 + 
       (3*SB[W[1], W[2], W[2], W[11]])/2 + 3*SB[W[1], W[2], W[2], W[14]] - 
       3*SB[W[1], W[2], W[2], W[16]] - (3*SB[W[1], W[2], W[3], W[2]])/2 - 
       (3*SB[W[1], W[2], W[3], W[3]])/2 + (3*SB[W[1], W[2], W[3], W[4]])/2 - 
       (3*SB[W[1], W[2], W[3], W[11]])/2 - (3*SB[W[1], W[2], W[3], W[13]])/
        2 - (3*SB[W[1], W[2], W[3], W[14]])/2 + 
       (3*SB[W[1], W[2], W[3], W[15]])/2 + (3*SB[W[1], W[2], W[3], W[16]])/
        2 + (3*SB[W[1], W[2], W[3], W[18]])/2 - 
       (3*SB[W[1], W[2], W[3], W[20]])/2 + (3*SB[W[1], W[2], W[4], W[2]])/2 + 
       (3*SB[W[1], W[2], W[4], W[3]])/2 + (3*SB[W[1], W[2], W[4], W[4]])/2 - 
       3*SB[W[1], W[2], W[4], W[11]] - 3*SB[W[1], W[2], W[4], W[14]] + 
       (3*SB[W[1], W[2], W[4], W[16]])/2 + (3*SB[W[1], W[2], W[4], W[18]])/
        2 - (3*SB[W[1], W[2], W[4], W[20]])/2 + 
       (3*SB[W[1], W[2], W[5], W[2]])/2 - (3*SB[W[1], W[2], W[5], W[4]])/2 + 
       (3*SB[W[1], W[2], W[5], W[13]])/2 - (3*SB[W[1], W[2], W[5], W[15]])/
        2 + (3*SB[W[1], W[2], W[11], W[16]])/2 - 
       (3*SB[W[1], W[2], W[11], W[18]])/2 + (3*SB[W[1], W[2], W[13], W[3]])/
        2 + (3*SB[W[1], W[2], W[13], W[4]])/2 - 
       (3*SB[W[1], W[2], W[13], W[18]])/2 + (3*SB[W[1], W[2], W[13], W[20]])/
        2 - (3*SB[W[1], W[2], W[14], W[2]])/2 - 
       (3*SB[W[1], W[2], W[14], W[3]])/2 + (3*SB[W[1], W[2], W[14], W[4]])/
        2 + (3*SB[W[1], W[2], W[16], W[20]])/2 - 
       (3*SB[W[1], W[2], W[30], W[29]])/2 - (3*SB[W[1], W[3], W[1], W[2]])/
        2 + (3*SB[W[1], W[3], W[1], W[4]])/2 - 
       (3*SB[W[1], W[3], W[1], W[13]])/2 - (3*SB[W[1], W[3], W[1], W[15]])/
        2 + 3*SB[W[1], W[3], W[1], W[20]] - (3*SB[W[1], W[3], W[2], W[2]])/
        2 - (3*SB[W[1], W[3], W[2], W[3]])/2 + (3*SB[W[1], W[3], W[2], W[4]])/
        2 - (3*SB[W[1], W[3], W[2], W[11]])/2 - 
       (3*SB[W[1], W[3], W[2], W[13]])/2 - (3*SB[W[1], W[3], W[2], W[14]])/
        2 + (3*SB[W[1], W[3], W[2], W[15]])/2 + 
       (3*SB[W[1], W[3], W[2], W[16]])/2 + (3*SB[W[1], W[3], W[2], W[18]])/
        2 - (3*SB[W[1], W[3], W[2], W[20]])/2 + 
       (3*SB[W[1], W[3], W[3], W[4]])/2 + (3*SB[W[1], W[3], W[3], W[11]])/2 + 
       (9*SB[W[1], W[3], W[3], W[15]])/2 - 3*SB[W[1], W[3], W[3], W[18]] + 
       (3*SB[W[1], W[3], W[4], W[2]])/2 + (3*SB[W[1], W[3], W[4], W[3]])/2 + 
       (3*SB[W[1], W[3], W[4], W[14]])/2 - 3*SB[W[1], W[3], W[4], W[15]] - 
       3*SB[W[1], W[3], W[4], W[18]] - (3*SB[W[1], W[3], W[5], W[2]])/2 + 
       (9*SB[W[1], W[3], W[5], W[3]])/2 + (3*SB[W[1], W[3], W[5], W[4]])/2 - 
       3*SB[W[1], W[3], W[5], W[13]] - 3*SB[W[1], W[3], W[5], W[15]] + 
       (3*SB[W[1], W[3], W[5], W[20]])/2 - (3*SB[W[1], W[3], W[11], W[16]])/
        2 + (3*SB[W[1], W[3], W[11], W[18]])/2 - 
       (3*SB[W[1], W[3], W[13], W[2]])/2 - (3*SB[W[1], W[3], W[13], W[3]])/
        2 - (9*SB[W[1], W[3], W[13], W[4]])/2 + 
       (9*SB[W[1], W[3], W[13], W[18]])/2 - 3*SB[W[1], W[3], W[13], W[20]] + 
       (3*SB[W[1], W[3], W[15], W[2]])/2 + (3*SB[W[1], W[3], W[15], W[3]])/
        2 - 3*SB[W[1], W[3], W[15], W[4]] - (3*SB[W[1], W[3], W[15], W[20]])/
        2 + (3*SB[W[1], W[3], W[18], W[20]])/2 + 
       (3*SB[W[1], W[3], W[27], W[29]])/2 - (3*SB[W[1], W[4], W[1], W[2]])/
        2 - (3*SB[W[1], W[4], W[1], W[3]])/2 + 
       (3*SB[W[1], W[4], W[1], W[11]])/2 + (3*SB[W[1], W[4], W[1], W[20]])/
        2 + 3*SB[W[1], W[4], W[2], W[4]] - 3*SB[W[1], W[4], W[2], W[11]] - 
       3*SB[W[1], W[4], W[2], W[14]] + (3*SB[W[1], W[4], W[2], W[16]])/2 + 
       (3*SB[W[1], W[4], W[2], W[18]])/2 - (3*SB[W[1], W[4], W[2], W[20]])/
        2 + (3*SB[W[1], W[4], W[3], W[2]])/2 + (3*SB[W[1], W[4], W[3], W[3]])/
        2 + (3*SB[W[1], W[4], W[3], W[14]])/2 - 
       3*SB[W[1], W[4], W[3], W[15]] - 3*SB[W[1], W[4], W[3], W[18]] + 
       3*SB[W[1], W[4], W[4], W[14]] - (3*SB[W[1], W[4], W[5], W[2]])/2 - 
       (3*SB[W[1], W[4], W[5], W[3]])/2 + (3*SB[W[1], W[4], W[5], W[4]])/2 + 
       3*SB[W[1], W[4], W[5], W[15]] - (3*SB[W[1], W[4], W[5], W[20]])/2 - 
       (3*SB[W[1], W[4], W[11], W[2]])/2 - (3*SB[W[1], W[4], W[11], W[3]])/
        2 + (3*SB[W[1], W[4], W[11], W[4]])/2 - 
       (3*SB[W[1], W[4], W[11], W[16]])/2 + (3*SB[W[1], W[4], W[11], W[18]])/
        2 - (3*SB[W[1], W[4], W[13], W[4]])/2 + 
       (3*SB[W[1], W[4], W[13], W[18]])/2 + (3*SB[W[1], W[4], W[14], W[2]])/
        2 + (3*SB[W[1], W[4], W[14], W[3]])/2 - 
       (3*SB[W[1], W[4], W[14], W[4]])/2 + (3*SB[W[1], W[4], W[18], W[20]])/
        2 + (3*SB[W[1], W[4], W[27], W[29]])/2 - 
       (3*SB[W[1], W[5], W[1], W[3]])/2 + (3*SB[W[1], W[5], W[1], W[13]])/2 + 
       (3*SB[W[1], W[5], W[1], W[15]])/2 - (3*SB[W[1], W[5], W[1], W[20]])/
        2 + (3*SB[W[1], W[5], W[2], W[2]])/2 - (3*SB[W[1], W[5], W[2], W[4]])/
        2 + (3*SB[W[1], W[5], W[2], W[13]])/2 - 
       (3*SB[W[1], W[5], W[2], W[15]])/2 + 6*SB[W[1], W[5], W[3], W[3]] - 
       (3*SB[W[1], W[5], W[3], W[4]])/2 - 3*SB[W[1], W[5], W[3], W[13]] - 
       3*SB[W[1], W[5], W[3], W[15]] - (3*SB[W[1], W[5], W[4], W[2]])/2 - 
       (3*SB[W[1], W[5], W[4], W[3]])/2 + (3*SB[W[1], W[5], W[4], W[4]])/2 + 
       3*SB[W[1], W[5], W[4], W[15]] - (3*SB[W[1], W[5], W[4], W[20]])/2 - 
       (3*SB[W[1], W[5], W[5], W[3]])/2 + (3*SB[W[1], W[5], W[5], W[13]])/2 + 
       (3*SB[W[1], W[5], W[5], W[15]])/2 - (3*SB[W[1], W[5], W[5], W[20]])/
        2 + (3*SB[W[1], W[5], W[13], W[2]])/2 - 
       (3*SB[W[1], W[5], W[13], W[3]])/2 + (3*SB[W[1], W[5], W[13], W[20]])/
        2 - (3*SB[W[1], W[5], W[15], W[2]])/2 - 
       (3*SB[W[1], W[5], W[15], W[3]])/2 + 3*SB[W[1], W[5], W[15], W[4]] + 
       (3*SB[W[1], W[5], W[15], W[20]])/2 - (3*SB[W[1], W[5], W[20], W[4]])/
        2 - (3*SB[W[1], W[5], W[29], W[29]])/2 + 
       (3*SB[W[1], W[11], W[1], W[2]])/2 + (3*SB[W[1], W[11], W[1], W[3]])/
        2 - (3*SB[W[1], W[11], W[1], W[4]])/2 - 
       (3*SB[W[1], W[11], W[1], W[20]])/2 + (3*SB[W[1], W[11], W[2], W[16]])/
        2 - (3*SB[W[1], W[11], W[2], W[18]])/2 + 
       (3*SB[W[1], W[11], W[2], W[20]])/2 - (3*SB[W[1], W[11], W[3], W[16]])/
        2 + (3*SB[W[1], W[11], W[3], W[18]])/2 + 
       (3*SB[W[1], W[11], W[3], W[20]])/2 - (3*SB[W[1], W[11], W[4], W[16]])/
        2 - (3*SB[W[1], W[11], W[4], W[18]])/2 + 
       (3*SB[W[1], W[11], W[4], W[20]])/2 - (3*SB[W[1], W[11], W[16], W[20]])/
        2 - (3*SB[W[1], W[11], W[18], W[20]])/2 - 
       (3*SB[W[1], W[11], W[27], W[29]])/2 + 
       (3*SB[W[1], W[11], W[30], W[29]])/2 + (3*SB[W[1], W[13], W[1], W[2]])/
        2 + (3*SB[W[1], W[13], W[1], W[3]])/2 - 
       (3*SB[W[1], W[13], W[1], W[4]])/2 - (3*SB[W[1], W[13], W[1], W[20]])/
        2 + (3*SB[W[1], W[13], W[2], W[3]])/2 + 
       (3*SB[W[1], W[13], W[2], W[4]])/2 - (3*SB[W[1], W[13], W[2], W[18]])/
        2 + (3*SB[W[1], W[13], W[2], W[20]])/2 + 
       (3*SB[W[1], W[13], W[3], W[18]])/2 - (3*SB[W[1], W[13], W[4], W[4]])/
        2 + (3*SB[W[1], W[13], W[4], W[18]])/2 + 
       (3*SB[W[1], W[13], W[4], W[20]])/2 + (3*SB[W[1], W[13], W[5], W[2]])/
        2 - (3*SB[W[1], W[13], W[5], W[3]])/2 - 
       (3*SB[W[1], W[13], W[5], W[4]])/2 + (3*SB[W[1], W[13], W[5], W[20]])/
        2 + 3*SB[W[1], W[13], W[13], W[4]] - 
       3*SB[W[1], W[13], W[13], W[18]] - (3*SB[W[1], W[13], W[18], W[20]])/
        2 + (3*SB[W[1], W[13], W[20], W[4]])/2 - 
       (3*SB[W[1], W[13], W[27], W[29]])/2 + 
       (3*SB[W[1], W[13], W[29], W[29]])/2 - 3*SB[W[2], W[1], W[1], W[3]] - 
       3*SB[W[2], W[1], W[1], W[4]] + 3*SB[W[2], W[1], W[1], W[11]] + 
       3*SB[W[2], W[1], W[1], W[13]] - (3*SB[W[2], W[1], W[2], W[4]])/2 + 
       (3*SB[W[2], W[1], W[2], W[11]])/2 + 3*SB[W[2], W[1], W[2], W[14]] - 
       3*SB[W[2], W[1], W[2], W[16]] - (3*SB[W[2], W[1], W[3], W[2]])/2 - 
       (3*SB[W[2], W[1], W[3], W[3]])/2 + (3*SB[W[2], W[1], W[3], W[4]])/2 - 
       (3*SB[W[2], W[1], W[3], W[11]])/2 - (3*SB[W[2], W[1], W[3], W[13]])/
        2 - (3*SB[W[2], W[1], W[3], W[14]])/2 + 
       (3*SB[W[2], W[1], W[3], W[15]])/2 + (3*SB[W[2], W[1], W[3], W[16]])/
        2 + (3*SB[W[2], W[1], W[3], W[18]])/2 - 
       (3*SB[W[2], W[1], W[3], W[20]])/2 + (3*SB[W[2], W[1], W[4], W[2]])/2 + 
       (3*SB[W[2], W[1], W[4], W[3]])/2 + (3*SB[W[2], W[1], W[4], W[4]])/2 - 
       3*SB[W[2], W[1], W[4], W[11]] - 3*SB[W[2], W[1], W[4], W[14]] + 
       (3*SB[W[2], W[1], W[4], W[16]])/2 + (3*SB[W[2], W[1], W[4], W[18]])/
        2 - (3*SB[W[2], W[1], W[4], W[20]])/2 + 
       (3*SB[W[2], W[1], W[5], W[2]])/2 - (3*SB[W[2], W[1], W[5], W[4]])/2 + 
       (3*SB[W[2], W[1], W[5], W[13]])/2 - (3*SB[W[2], W[1], W[5], W[15]])/
        2 + (3*SB[W[2], W[1], W[11], W[16]])/2 - 
       (3*SB[W[2], W[1], W[11], W[18]])/2 + (3*SB[W[2], W[1], W[13], W[3]])/
        2 + (3*SB[W[2], W[1], W[13], W[4]])/2 - 
       (3*SB[W[2], W[1], W[13], W[18]])/2 + (3*SB[W[2], W[1], W[13], W[20]])/
        2 - (3*SB[W[2], W[1], W[14], W[2]])/2 - 
       (3*SB[W[2], W[1], W[14], W[3]])/2 + (3*SB[W[2], W[1], W[14], W[4]])/
        2 + (3*SB[W[2], W[1], W[16], W[20]])/2 - 
       (3*SB[W[2], W[1], W[30], W[29]])/2 - (3*SB[W[2], W[2], W[1], W[4]])/
        2 + (3*SB[W[2], W[2], W[1], W[11]])/2 + 
       3*SB[W[2], W[2], W[1], W[14]] - 3*SB[W[2], W[2], W[1], W[16]] + 
       9*SB[W[2], W[2], W[2], W[4]] - 9*SB[W[2], W[2], W[2], W[14]] + 
       (3*SB[W[2], W[2], W[3], W[4]])/2 - 3*SB[W[2], W[2], W[3], W[14]] + 
       (3*SB[W[2], W[2], W[3], W[15]])/2 - 3*SB[W[2], W[2], W[3], W[17]] + 
       (3*SB[W[2], W[2], W[4], W[3]])/2 + (3*SB[W[2], W[2], W[4], W[4]])/2 - 
       (3*SB[W[2], W[2], W[4], W[11]])/2 + 3*SB[W[2], W[2], W[4], W[14]] + 
       (3*SB[W[2], W[2], W[5], W[3]])/2 - (3*SB[W[2], W[2], W[5], W[15]])/2 - 
       3*SB[W[2], W[2], W[12], W[3]] + 3*SB[W[2], W[2], W[12], W[17]] - 
       3*SB[W[2], W[2], W[14], W[3]] - 6*SB[W[2], W[2], W[14], W[4]] + 
       3*SB[W[2], W[2], W[14], W[16]] - (3*SB[W[2], W[3], W[1], W[2]])/2 + 
       3*SB[W[2], W[3], W[1], W[4]] - (3*SB[W[2], W[3], W[1], W[11]])/2 - 
       (3*SB[W[2], W[3], W[1], W[13]])/2 - (3*SB[W[2], W[3], W[1], W[14]])/
        2 + (3*SB[W[2], W[3], W[1], W[15]])/2 + 
       (3*SB[W[2], W[3], W[1], W[16]])/2 + (3*SB[W[2], W[3], W[2], W[4]])/2 - 
       3*SB[W[2], W[3], W[2], W[14]] + (3*SB[W[2], W[3], W[2], W[15]])/2 - 
       3*SB[W[2], W[3], W[2], W[17]] + (3*SB[W[2], W[3], W[4], W[3]])/2 + 
       (3*SB[W[2], W[3], W[4], W[4]])/2 + (3*SB[W[2], W[3], W[4], W[11]])/2 + 
       (3*SB[W[2], W[3], W[4], W[14]])/2 - (3*SB[W[2], W[3], W[4], W[18]])/
        2 - (3*SB[W[2], W[3], W[4], W[19]])/2 + 
       (3*SB[W[2], W[3], W[4], W[20]])/2 - (3*SB[W[2], W[3], W[5], W[2]])/2 + 
       (3*SB[W[2], W[3], W[5], W[3]])/2 + (3*SB[W[2], W[3], W[5], W[4]])/2 - 
       (3*SB[W[2], W[3], W[5], W[13]])/2 + (3*SB[W[2], W[3], W[5], W[14]])/
        2 - (3*SB[W[2], W[3], W[5], W[19]])/2 - 
       (3*SB[W[2], W[3], W[12], W[3]])/2 - (3*SB[W[2], W[3], W[12], W[4]])/
        2 + (3*SB[W[2], W[3], W[12], W[17]])/2 + 
       (3*SB[W[2], W[3], W[12], W[19]])/2 - (3*SB[W[2], W[3], W[13], W[3]])/
        2 - (3*SB[W[2], W[3], W[13], W[4]])/2 + 
       (3*SB[W[2], W[3], W[13], W[18]])/2 - (3*SB[W[2], W[3], W[13], W[20]])/
        2 - (3*SB[W[2], W[3], W[14], W[4]])/2 - 
       (3*SB[W[2], W[3], W[14], W[16]])/2 + (3*SB[W[2], W[3], W[14], W[19]])/
        2 + (3*SB[W[2], W[3], W[15], W[17]])/2 + 
       (3*SB[W[2], W[3], W[15], W[20]])/2 + (3*SB[W[2], W[3], W[17], W[4]])/
        2 - (3*SB[W[2], W[3], W[17], W[20]])/2 - 
       (3*SB[W[2], W[3], W[26], W[29]])/2 + (3*SB[W[2], W[4], W[1], W[2]])/
        2 + (3*SB[W[2], W[4], W[1], W[3]])/2 + (3*SB[W[2], W[4], W[1], W[4]])/
        2 - 3*SB[W[2], W[4], W[1], W[11]] - 3*SB[W[2], W[4], W[1], W[14]] + 
       3*SB[W[2], W[4], W[1], W[16]] - (3*SB[W[2], W[4], W[1], W[20]])/2 - 
       (3*SB[W[2], W[4], W[2], W[4]])/2 - (3*SB[W[2], W[4], W[2], W[11]])/2 + 
       3*SB[W[2], W[4], W[2], W[14]] + (3*SB[W[2], W[4], W[2], W[16]])/2 - 
       (3*SB[W[2], W[4], W[2], W[19]])/2 + (3*SB[W[2], W[4], W[2], W[20]])/
        2 + (3*SB[W[2], W[4], W[3], W[3]])/2 + (3*SB[W[2], W[4], W[3], W[4]])/
        2 + (3*SB[W[2], W[4], W[3], W[11]])/2 + 
       (3*SB[W[2], W[4], W[3], W[14]])/2 - (3*SB[W[2], W[4], W[3], W[18]])/
        2 - (3*SB[W[2], W[4], W[3], W[19]])/2 + 
       (3*SB[W[2], W[4], W[3], W[20]])/2 + 3*SB[W[2], W[4], W[4], W[11]] - 
       (3*SB[W[2], W[4], W[11], W[16]])/2 + (3*SB[W[2], W[4], W[11], W[18]])/
        2 - (3*SB[W[2], W[4], W[12], W[4]])/2 + 
       (3*SB[W[2], W[4], W[12], W[19]])/2 + (3*SB[W[2], W[4], W[14], W[3]])/
        2 + 3*SB[W[2], W[4], W[14], W[4]] - 3*SB[W[2], W[4], W[14], W[16]] - 
       (3*SB[W[2], W[4], W[19], W[20]])/2 + (3*SB[W[2], W[4], W[28], W[29]])/
        2 + (3*SB[W[2], W[5], W[1], W[2]])/2 - (3*SB[W[2], W[5], W[1], W[4]])/
        2 + (3*SB[W[2], W[5], W[1], W[13]])/2 - 
       (3*SB[W[2], W[5], W[1], W[15]])/2 - (3*SB[W[2], W[5], W[2], W[3]])/2 - 
       (3*SB[W[2], W[5], W[2], W[15]])/2 + (3*SB[W[2], W[5], W[2], W[17]])/
        2 - (3*SB[W[2], W[5], W[2], W[19]])/2 + 
       (3*SB[W[2], W[5], W[2], W[20]])/2 - (3*SB[W[2], W[5], W[3], W[2]])/2 + 
       (3*SB[W[2], W[5], W[3], W[3]])/2 + (3*SB[W[2], W[5], W[3], W[4]])/2 - 
       (3*SB[W[2], W[5], W[3], W[13]])/2 + (3*SB[W[2], W[5], W[3], W[14]])/
        2 + (3*SB[W[2], W[5], W[3], W[17]])/2 - 
       (3*SB[W[2], W[5], W[3], W[19]])/2 + (3*SB[W[2], W[5], W[3], W[20]])/
        2 - (3*SB[W[2], W[5], W[5], W[2]])/2 + 
       (3*SB[W[2], W[5], W[5], W[12]])/2 + (3*SB[W[2], W[5], W[12], W[2]])/
        2 + (3*SB[W[2], W[5], W[12], W[3]])/2 - 
       (3*SB[W[2], W[5], W[12], W[4]])/2 - (3*SB[W[2], W[5], W[12], W[17]])/
        2 + (3*SB[W[2], W[5], W[12], W[19]])/2 - 
       (3*SB[W[2], W[5], W[14], W[2]])/2 + (3*SB[W[2], W[5], W[14], W[3]])/
        2 + (3*SB[W[2], W[5], W[14], W[4]])/2 - 
       (3*SB[W[2], W[5], W[15], W[17]])/2 - (3*SB[W[2], W[5], W[15], W[20]])/
        2 - (3*SB[W[2], W[5], W[19], W[20]])/2 + 
       (3*SB[W[2], W[5], W[28], W[29]])/2 + (3*SB[W[2], W[12], W[2], W[17]])/
        2 + (3*SB[W[2], W[12], W[2], W[19]])/2 - 
       (3*SB[W[2], W[12], W[2], W[20]])/2 - (3*SB[W[2], W[12], W[3], W[3]])/
        2 + (3*SB[W[2], W[12], W[3], W[17]])/2 + 
       (3*SB[W[2], W[12], W[3], W[19]])/2 - (3*SB[W[2], W[12], W[3], W[20]])/
        2 - (3*SB[W[2], W[12], W[4], W[4]])/2 + 
       (3*SB[W[2], W[12], W[4], W[19]])/2 - (3*SB[W[2], W[12], W[4], W[20]])/
        2 + (3*SB[W[2], W[12], W[5], W[2]])/2 - 
       (3*SB[W[2], W[12], W[5], W[3]])/2 - (3*SB[W[2], W[12], W[5], W[4]])/
        2 + (3*SB[W[2], W[12], W[5], W[20]])/2 + 
       3*SB[W[2], W[12], W[12], W[3]] + 3*SB[W[2], W[12], W[12], W[4]] - 
       3*SB[W[2], W[12], W[12], W[17]] - 3*SB[W[2], W[12], W[12], W[19]] - 
       (3*SB[W[2], W[12], W[17], W[4]])/2 + (3*SB[W[2], W[12], W[17], W[20]])/
        2 + (3*SB[W[2], W[12], W[19], W[20]])/2 + 
       (3*SB[W[2], W[12], W[26], W[29]])/2 - 
       (3*SB[W[2], W[12], W[28], W[29]])/2 - (3*SB[W[2], W[14], W[1], W[2]])/
        2 - (3*SB[W[2], W[14], W[1], W[3]])/2 + 
       (3*SB[W[2], W[14], W[1], W[4]])/2 + (3*SB[W[2], W[14], W[1], W[20]])/
        2 - (3*SB[W[2], W[14], W[2], W[3]])/2 - 
       3*SB[W[2], W[14], W[2], W[4]] + (3*SB[W[2], W[14], W[2], W[16]])/2 + 
       (3*SB[W[2], W[14], W[2], W[19]])/2 - (3*SB[W[2], W[14], W[2], W[20]])/
        2 - (3*SB[W[2], W[14], W[3], W[4]])/2 - 
       (3*SB[W[2], W[14], W[3], W[16]])/2 + (3*SB[W[2], W[14], W[3], W[19]])/
        2 - (3*SB[W[2], W[14], W[4], W[16]])/2 - 
       (3*SB[W[2], W[14], W[4], W[19]])/2 + (3*SB[W[2], W[14], W[4], W[20]])/
        2 - (3*SB[W[2], W[14], W[5], W[2]])/2 + 
       (3*SB[W[2], W[14], W[5], W[3]])/2 + (3*SB[W[2], W[14], W[5], W[4]])/
        2 - (3*SB[W[2], W[14], W[5], W[20]])/2 - 
       (3*SB[W[2], W[14], W[16], W[20]])/2 + 
       (3*SB[W[2], W[14], W[19], W[20]])/2 - 
       (3*SB[W[2], W[14], W[28], W[29]])/2 + 
       (3*SB[W[2], W[14], W[30], W[29]])/2 + (3*SB[W[3], W[1], W[1], W[3]])/
        2 - (3*SB[W[3], W[1], W[1], W[13]])/2 - 
       (3*SB[W[3], W[1], W[1], W[15]])/2 + (3*SB[W[3], W[1], W[1], W[20]])/
        2 - (3*SB[W[3], W[1], W[2], W[2]])/2 + 3*SB[W[3], W[1], W[2], W[4]] - 
       (3*SB[W[3], W[1], W[2], W[11]])/2 - (3*SB[W[3], W[1], W[2], W[13]])/
        2 - (3*SB[W[3], W[1], W[2], W[14]])/2 + 
       (3*SB[W[3], W[1], W[2], W[15]])/2 + (3*SB[W[3], W[1], W[2], W[16]])/
        2 + (3*SB[W[3], W[1], W[3], W[4]])/2 + 
       (3*SB[W[3], W[1], W[3], W[11]])/2 + (9*SB[W[3], W[1], W[3], W[15]])/
        2 - (3*SB[W[3], W[1], W[3], W[18]])/2 + 
       (3*SB[W[3], W[1], W[4], W[2]])/2 + (3*SB[W[3], W[1], W[4], W[3]])/2 - 
       (3*SB[W[3], W[1], W[4], W[4]])/2 + (3*SB[W[3], W[1], W[4], W[14]])/2 - 
       3*SB[W[3], W[1], W[4], W[15]] - (3*SB[W[3], W[1], W[4], W[18]])/2 + 
       (3*SB[W[3], W[1], W[4], W[20]])/2 + 3*SB[W[3], W[1], W[5], W[3]] - 
       3*SB[W[3], W[1], W[5], W[13]] - 3*SB[W[3], W[1], W[5], W[15]] + 
       3*SB[W[3], W[1], W[5], W[20]] - (3*SB[W[3], W[1], W[11], W[16]])/2 + 
       (3*SB[W[3], W[1], W[11], W[18]])/2 - (3*SB[W[3], W[1], W[13], W[2]])/
        2 - (3*SB[W[3], W[1], W[13], W[3]])/2 - 
       (3*SB[W[3], W[1], W[13], W[4]])/2 + (3*SB[W[3], W[1], W[13], W[18]])/
        2 - 3*SB[W[3], W[1], W[13], W[20]] + (3*SB[W[3], W[1], W[15], W[2]])/
        2 + (3*SB[W[3], W[1], W[15], W[3]])/2 - 
       3*SB[W[3], W[1], W[15], W[4]] - (3*SB[W[3], W[1], W[15], W[20]])/2 + 
       (3*SB[W[3], W[1], W[20], W[4]])/2 + (3*SB[W[3], W[1], W[29], W[29]])/
        2 - (3*SB[W[3], W[2], W[1], W[2]])/2 + 3*SB[W[3], W[2], W[1], W[4]] - 
       (3*SB[W[3], W[2], W[1], W[11]])/2 - (3*SB[W[3], W[2], W[1], W[13]])/
        2 - (3*SB[W[3], W[2], W[1], W[14]])/2 + 
       (3*SB[W[3], W[2], W[1], W[15]])/2 + (3*SB[W[3], W[2], W[1], W[16]])/
        2 + (3*SB[W[3], W[2], W[2], W[4]])/2 - 
       3*SB[W[3], W[2], W[2], W[14]] + (3*SB[W[3], W[2], W[2], W[15]])/2 - 
       3*SB[W[3], W[2], W[2], W[17]] + (3*SB[W[3], W[2], W[4], W[3]])/2 + 
       (3*SB[W[3], W[2], W[4], W[4]])/2 + (3*SB[W[3], W[2], W[4], W[11]])/2 + 
       (3*SB[W[3], W[2], W[4], W[14]])/2 - (3*SB[W[3], W[2], W[4], W[18]])/
        2 - (3*SB[W[3], W[2], W[4], W[19]])/2 + 
       (3*SB[W[3], W[2], W[4], W[20]])/2 - (3*SB[W[3], W[2], W[5], W[2]])/2 + 
       (3*SB[W[3], W[2], W[5], W[3]])/2 + (3*SB[W[3], W[2], W[5], W[4]])/2 - 
       (3*SB[W[3], W[2], W[5], W[13]])/2 + (3*SB[W[3], W[2], W[5], W[14]])/
        2 - (3*SB[W[3], W[2], W[5], W[19]])/2 - 
       (3*SB[W[3], W[2], W[12], W[3]])/2 - (3*SB[W[3], W[2], W[12], W[4]])/
        2 + (3*SB[W[3], W[2], W[12], W[17]])/2 + 
       (3*SB[W[3], W[2], W[12], W[19]])/2 - (3*SB[W[3], W[2], W[13], W[3]])/
        2 - (3*SB[W[3], W[2], W[13], W[4]])/2 + 
       (3*SB[W[3], W[2], W[13], W[18]])/2 - (3*SB[W[3], W[2], W[13], W[20]])/
        2 - (3*SB[W[3], W[2], W[14], W[4]])/2 - 
       (3*SB[W[3], W[2], W[14], W[16]])/2 + (3*SB[W[3], W[2], W[14], W[19]])/
        2 + (3*SB[W[3], W[2], W[15], W[17]])/2 + 
       (3*SB[W[3], W[2], W[15], W[20]])/2 + (3*SB[W[3], W[2], W[17], W[4]])/
        2 - (3*SB[W[3], W[2], W[17], W[20]])/2 - 
       (3*SB[W[3], W[2], W[26], W[29]])/2 - (3*SB[W[3], W[3], W[1], W[4]])/
        2 + (3*SB[W[3], W[3], W[1], W[11]])/2 + 
       (9*SB[W[3], W[3], W[1], W[15]])/2 - (9*SB[W[3], W[3], W[1], W[20]])/
        2 - (3*SB[W[3], W[3], W[4], W[11]])/2 + 
       3*SB[W[3], W[3], W[4], W[18]] + (9*SB[W[3], W[3], W[5], W[13]])/2 - 
       (9*SB[W[3], W[3], W[5], W[20]])/2 + 3*SB[W[3], W[3], W[13], W[4]] - 
       3*SB[W[3], W[3], W[13], W[18]] + (9*SB[W[3], W[3], W[13], W[20]])/2 + 
       (9*SB[W[3], W[3], W[15], W[20]])/2 + (3*SB[W[3], W[4], W[1], W[2]])/
        2 + (3*SB[W[3], W[4], W[1], W[3]])/2 - (3*SB[W[3], W[4], W[1], W[4]])/
        2 + (3*SB[W[3], W[4], W[1], W[14]])/2 - 
       3*SB[W[3], W[4], W[1], W[15]] - (3*SB[W[3], W[4], W[1], W[16]])/2 + 
       (3*SB[W[3], W[4], W[1], W[20]])/2 + (3*SB[W[3], W[4], W[2], W[3]])/2 + 
       (3*SB[W[3], W[4], W[2], W[11]])/2 + (3*SB[W[3], W[4], W[2], W[14]])/
        2 - (3*SB[W[3], W[4], W[2], W[16]])/2 - 
       (3*SB[W[3], W[4], W[2], W[18]])/2 + (3*SB[W[3], W[4], W[2], W[20]])/
        2 - (3*SB[W[3], W[4], W[3], W[11]])/2 + 
       3*SB[W[3], W[4], W[3], W[18]] + (3*SB[W[3], W[4], W[5], W[2]])/2 - 
       (3*SB[W[3], W[4], W[5], W[3]])/2 - (3*SB[W[3], W[4], W[5], W[4]])/2 - 
       (3*SB[W[3], W[4], W[5], W[14]])/2 + (3*SB[W[3], W[4], W[5], W[19]])/
        2 + (3*SB[W[3], W[4], W[5], W[20]])/2 + 
       (3*SB[W[3], W[4], W[11], W[16]])/2 - (3*SB[W[3], W[4], W[11], W[18]])/
        2 + (3*SB[W[3], W[4], W[13], W[4]])/2 - 
       (3*SB[W[3], W[4], W[13], W[18]])/2 + (3*SB[W[3], W[4], W[14], W[4]])/
        2 + (3*SB[W[3], W[4], W[14], W[16]])/2 - 
       (3*SB[W[3], W[4], W[14], W[19]])/2 - 3*SB[W[3], W[4], W[15], W[20]] - 
       (3*SB[W[3], W[4], W[18], W[20]])/2 - (3*SB[W[3], W[4], W[27], W[29]])/
        2 + 3*SB[W[3], W[5], W[1], W[3]] - 3*SB[W[3], W[5], W[1], W[13]] - 
       3*SB[W[3], W[5], W[1], W[15]] + 3*SB[W[3], W[5], W[1], W[20]] - 
       (3*SB[W[3], W[5], W[2], W[2]])/2 - (3*SB[W[3], W[5], W[2], W[13]])/2 + 
       (3*SB[W[3], W[5], W[2], W[14]])/2 + (3*SB[W[3], W[5], W[2], W[17]])/
        2 - (3*SB[W[3], W[5], W[3], W[4]])/2 + 
       (9*SB[W[3], W[5], W[3], W[13]])/2 + (3*SB[W[3], W[5], W[3], W[17]])/
        2 + (3*SB[W[3], W[5], W[4], W[2]])/2 - (3*SB[W[3], W[5], W[4], W[3]])/
        2 - (3*SB[W[3], W[5], W[4], W[4]])/2 - 
       (3*SB[W[3], W[5], W[4], W[14]])/2 + (3*SB[W[3], W[5], W[4], W[19]])/
        2 + (3*SB[W[3], W[5], W[4], W[20]])/2 + 
       (3*SB[W[3], W[5], W[5], W[3]])/2 - (3*SB[W[3], W[5], W[5], W[13]])/2 - 
       (3*SB[W[3], W[5], W[5], W[15]])/2 + (3*SB[W[3], W[5], W[5], W[20]])/
        2 + (3*SB[W[3], W[5], W[12], W[3]])/2 + 
       (3*SB[W[3], W[5], W[12], W[4]])/2 - (3*SB[W[3], W[5], W[12], W[17]])/
        2 - (3*SB[W[3], W[5], W[12], W[19]])/2 - 
       (3*SB[W[3], W[5], W[13], W[2]])/2 + (3*SB[W[3], W[5], W[13], W[3]])/
        2 - (3*SB[W[3], W[5], W[13], W[20]])/2 + 
       (3*SB[W[3], W[5], W[15], W[2]])/2 - (3*SB[W[3], W[5], W[15], W[3]])/
        2 - (3*SB[W[3], W[5], W[15], W[17]])/2 - 
       3*SB[W[3], W[5], W[15], W[20]] + (3*SB[W[3], W[5], W[20], W[4]])/2 + 
       (3*SB[W[3], W[5], W[29], W[29]])/2 - (3*SB[W[3], W[13], W[1], W[2]])/
        2 - (3*SB[W[3], W[13], W[1], W[3]])/2 + 
       (3*SB[W[3], W[13], W[1], W[4]])/2 + (3*SB[W[3], W[13], W[1], W[20]])/
        2 - (3*SB[W[3], W[13], W[2], W[3]])/2 - 
       (3*SB[W[3], W[13], W[2], W[4]])/2 + (3*SB[W[3], W[13], W[2], W[18]])/
        2 - (3*SB[W[3], W[13], W[2], W[20]])/2 - 
       (3*SB[W[3], W[13], W[3], W[18]])/2 + (3*SB[W[3], W[13], W[4], W[4]])/
        2 - (3*SB[W[3], W[13], W[4], W[18]])/2 - 
       (3*SB[W[3], W[13], W[4], W[20]])/2 - (3*SB[W[3], W[13], W[5], W[2]])/
        2 + (3*SB[W[3], W[13], W[5], W[3]])/2 + 
       (3*SB[W[3], W[13], W[5], W[4]])/2 - (3*SB[W[3], W[13], W[5], W[20]])/
        2 - 3*SB[W[3], W[13], W[13], W[4]] + 
       3*SB[W[3], W[13], W[13], W[18]] + (3*SB[W[3], W[13], W[18], W[20]])/
        2 - (3*SB[W[3], W[13], W[20], W[4]])/2 + 
       (3*SB[W[3], W[13], W[27], W[29]])/2 - 
       (3*SB[W[3], W[13], W[29], W[29]])/2 + (3*SB[W[3], W[15], W[1], W[2]])/
        2 + (3*SB[W[3], W[15], W[1], W[3]])/2 - 
       (3*SB[W[3], W[15], W[1], W[4]])/2 - (3*SB[W[3], W[15], W[1], W[20]])/
        2 + (3*SB[W[3], W[15], W[2], W[4]])/2 + 
       (3*SB[W[3], W[15], W[2], W[17]])/2 + (3*SB[W[3], W[15], W[3], W[4]])/
        2 - (3*SB[W[3], W[15], W[3], W[17]])/2 - 
       3*SB[W[3], W[15], W[4], W[20]] + (3*SB[W[3], W[15], W[5], W[2]])/2 - 
       (3*SB[W[3], W[15], W[5], W[3]])/2 - (3*SB[W[3], W[15], W[5], W[4]])/
        2 + (3*SB[W[3], W[15], W[5], W[20]])/2 - 
       (3*SB[W[3], W[15], W[17], W[4]])/2 + (3*SB[W[3], W[15], W[17], W[20]])/
        2 - (3*SB[W[3], W[15], W[20], W[4]])/2 + 
       (3*SB[W[3], W[15], W[26], W[29]])/2 - 
       (3*SB[W[3], W[15], W[29], W[29]])/2 - (3*SB[W[4], W[1], W[1], W[4]])/
        2 + (3*SB[W[4], W[1], W[1], W[11]])/2 + 
       3*SB[W[4], W[1], W[2], W[4]] - 3*SB[W[4], W[1], W[2], W[11]] - 
       3*SB[W[4], W[1], W[2], W[14]] + 3*SB[W[4], W[1], W[2], W[16]] + 
       (3*SB[W[4], W[1], W[3], W[2]])/2 + (3*SB[W[4], W[1], W[3], W[3]])/2 + 
       (3*SB[W[4], W[1], W[3], W[14]])/2 - 3*SB[W[4], W[1], W[3], W[15]] - 
       (3*SB[W[4], W[1], W[3], W[16]])/2 - (3*SB[W[4], W[1], W[3], W[18]])/
        2 + (3*SB[W[4], W[1], W[3], W[20]])/2 + 
       3*SB[W[4], W[1], W[4], W[14]] - (3*SB[W[4], W[1], W[4], W[16]])/2 - 
       (3*SB[W[4], W[1], W[4], W[18]])/2 + (3*SB[W[4], W[1], W[4], W[20]])/
        2 - (3*SB[W[4], W[1], W[5], W[2]])/2 - (3*SB[W[4], W[1], W[5], W[3]])/
        2 + (3*SB[W[4], W[1], W[5], W[4]])/2 + 
       3*SB[W[4], W[1], W[5], W[15]] - (3*SB[W[4], W[1], W[5], W[20]])/2 - 
       (3*SB[W[4], W[1], W[11], W[2]])/2 - (3*SB[W[4], W[1], W[11], W[3]])/
        2 + (3*SB[W[4], W[1], W[11], W[4]])/2 - 
       (3*SB[W[4], W[1], W[11], W[16]])/2 + (3*SB[W[4], W[1], W[11], W[18]])/
        2 - (3*SB[W[4], W[1], W[13], W[4]])/2 + 
       (3*SB[W[4], W[1], W[13], W[18]])/2 + (3*SB[W[4], W[1], W[14], W[2]])/
        2 + (3*SB[W[4], W[1], W[14], W[3]])/2 - 
       (3*SB[W[4], W[1], W[14], W[4]])/2 - (3*SB[W[4], W[1], W[16], W[20]])/
        2 + (3*SB[W[4], W[1], W[30], W[29]])/2 + 
       3*SB[W[4], W[2], W[1], W[4]] - 3*SB[W[4], W[2], W[1], W[11]] - 
       3*SB[W[4], W[2], W[1], W[14]] + 3*SB[W[4], W[2], W[1], W[16]] - 
       (3*SB[W[4], W[2], W[2], W[3]])/2 - (9*SB[W[4], W[2], W[2], W[4]])/2 - 
       (3*SB[W[4], W[2], W[2], W[11]])/2 + 3*SB[W[4], W[2], W[2], W[14]] + 
       3*SB[W[4], W[2], W[2], W[16]] + (3*SB[W[4], W[2], W[3], W[3]])/2 + 
       (3*SB[W[4], W[2], W[3], W[11]])/2 + (3*SB[W[4], W[2], W[3], W[14]])/
        2 - (3*SB[W[4], W[2], W[3], W[16]])/2 - 
       (3*SB[W[4], W[2], W[3], W[18]])/2 + (3*SB[W[4], W[2], W[3], W[20]])/
        2 + 3*SB[W[4], W[2], W[4], W[11]] - (3*SB[W[4], W[2], W[4], W[16]])/
        2 - (3*SB[W[4], W[2], W[4], W[19]])/2 + 
       (3*SB[W[4], W[2], W[4], W[20]])/2 - (3*SB[W[4], W[2], W[5], W[2]])/2 + 
       (3*SB[W[4], W[2], W[5], W[3]])/2 + (3*SB[W[4], W[2], W[5], W[4]])/2 - 
       (3*SB[W[4], W[2], W[5], W[20]])/2 - (3*SB[W[4], W[2], W[11], W[16]])/
        2 + (3*SB[W[4], W[2], W[11], W[18]])/2 - 
       (3*SB[W[4], W[2], W[12], W[4]])/2 + (3*SB[W[4], W[2], W[12], W[19]])/
        2 + (3*SB[W[4], W[2], W[14], W[3]])/2 + 
       3*SB[W[4], W[2], W[14], W[4]] - 3*SB[W[4], W[2], W[14], W[16]] - 
       (3*SB[W[4], W[2], W[16], W[20]])/2 + (3*SB[W[4], W[2], W[30], W[29]])/
        2 + (3*SB[W[4], W[3], W[1], W[2]])/2 + (3*SB[W[4], W[3], W[1], W[3]])/
        2 - (3*SB[W[4], W[3], W[1], W[4]])/2 + 
       (3*SB[W[4], W[3], W[1], W[14]])/2 - 3*SB[W[4], W[3], W[1], W[15]] - 
       (3*SB[W[4], W[3], W[1], W[16]])/2 + (3*SB[W[4], W[3], W[1], W[20]])/
        2 + (3*SB[W[4], W[3], W[2], W[3]])/2 + 
       (3*SB[W[4], W[3], W[2], W[11]])/2 + (3*SB[W[4], W[3], W[2], W[14]])/
        2 - (3*SB[W[4], W[3], W[2], W[16]])/2 - 
       (3*SB[W[4], W[3], W[2], W[18]])/2 + (3*SB[W[4], W[3], W[2], W[20]])/
        2 - (3*SB[W[4], W[3], W[3], W[11]])/2 + 
       3*SB[W[4], W[3], W[3], W[18]] + (3*SB[W[4], W[3], W[5], W[2]])/2 - 
       (3*SB[W[4], W[3], W[5], W[3]])/2 - (3*SB[W[4], W[3], W[5], W[4]])/2 - 
       (3*SB[W[4], W[3], W[5], W[14]])/2 + (3*SB[W[4], W[3], W[5], W[19]])/
        2 + (3*SB[W[4], W[3], W[5], W[20]])/2 + 
       (3*SB[W[4], W[3], W[11], W[16]])/2 - (3*SB[W[4], W[3], W[11], W[18]])/
        2 + (3*SB[W[4], W[3], W[13], W[4]])/2 - 
       (3*SB[W[4], W[3], W[13], W[18]])/2 + (3*SB[W[4], W[3], W[14], W[4]])/
        2 + (3*SB[W[4], W[3], W[14], W[16]])/2 - 
       (3*SB[W[4], W[3], W[14], W[19]])/2 - 3*SB[W[4], W[3], W[15], W[20]] - 
       (3*SB[W[4], W[3], W[18], W[20]])/2 - (3*SB[W[4], W[3], W[27], W[29]])/
        2 + 3*SB[W[4], W[4], W[1], W[14]] - 3*SB[W[4], W[4], W[1], W[16]] + 
       3*SB[W[4], W[4], W[2], W[11]] - 3*SB[W[4], W[4], W[2], W[16]] + 
       3*SB[W[4], W[4], W[11], W[16]] + 3*SB[W[4], W[4], W[14], W[16]] - 
       (3*SB[W[4], W[5], W[1], W[2]])/2 - (3*SB[W[4], W[5], W[1], W[3]])/2 + 
       (3*SB[W[4], W[5], W[1], W[4]])/2 + 3*SB[W[4], W[5], W[1], W[15]] - 
       (3*SB[W[4], W[5], W[1], W[20]])/2 - (3*SB[W[4], W[5], W[2], W[2]])/2 + 
       (3*SB[W[4], W[5], W[2], W[3]])/2 + (3*SB[W[4], W[5], W[2], W[19]])/2 - 
       (3*SB[W[4], W[5], W[2], W[20]])/2 + (3*SB[W[4], W[5], W[3], W[2]])/2 - 
       (3*SB[W[4], W[5], W[3], W[3]])/2 - (3*SB[W[4], W[5], W[3], W[4]])/2 - 
       (3*SB[W[4], W[5], W[3], W[14]])/2 + (3*SB[W[4], W[5], W[3], W[19]])/
        2 - (3*SB[W[4], W[5], W[3], W[20]])/2 + 
       (3*SB[W[4], W[5], W[12], W[4]])/2 - (3*SB[W[4], W[5], W[12], W[19]])/
        2 + (3*SB[W[4], W[5], W[14], W[2]])/2 - 
       (3*SB[W[4], W[5], W[14], W[3]])/2 - (3*SB[W[4], W[5], W[14], W[4]])/
        2 + 3*SB[W[4], W[5], W[15], W[20]] + (3*SB[W[4], W[5], W[19], W[20]])/
        2 - (3*SB[W[4], W[5], W[28], W[29]])/2 - 
       (3*SB[W[4], W[11], W[1], W[2]])/2 - (3*SB[W[4], W[11], W[1], W[3]])/
        2 + (3*SB[W[4], W[11], W[1], W[4]])/2 + 
       (3*SB[W[4], W[11], W[1], W[20]])/2 - (3*SB[W[4], W[11], W[2], W[16]])/
        2 + (3*SB[W[4], W[11], W[2], W[18]])/2 - 
       (3*SB[W[4], W[11], W[2], W[20]])/2 + (3*SB[W[4], W[11], W[3], W[16]])/
        2 - (3*SB[W[4], W[11], W[3], W[18]])/2 - 
       (3*SB[W[4], W[11], W[3], W[20]])/2 + (3*SB[W[4], W[11], W[4], W[16]])/
        2 + (3*SB[W[4], W[11], W[4], W[18]])/2 - 
       (3*SB[W[4], W[11], W[4], W[20]])/2 + (3*SB[W[4], W[11], W[16], W[20]])/
        2 + (3*SB[W[4], W[11], W[18], W[20]])/2 + 
       (3*SB[W[4], W[11], W[27], W[29]])/2 - 
       (3*SB[W[4], W[11], W[30], W[29]])/2 + (3*SB[W[4], W[14], W[1], W[2]])/
        2 + (3*SB[W[4], W[14], W[1], W[3]])/2 - 
       (3*SB[W[4], W[14], W[1], W[4]])/2 - (3*SB[W[4], W[14], W[1], W[20]])/
        2 + (3*SB[W[4], W[14], W[2], W[3]])/2 + 
       3*SB[W[4], W[14], W[2], W[4]] - (3*SB[W[4], W[14], W[2], W[16]])/2 - 
       (3*SB[W[4], W[14], W[2], W[19]])/2 + (3*SB[W[4], W[14], W[2], W[20]])/
        2 + (3*SB[W[4], W[14], W[3], W[4]])/2 + 
       (3*SB[W[4], W[14], W[3], W[16]])/2 - (3*SB[W[4], W[14], W[3], W[19]])/
        2 + (3*SB[W[4], W[14], W[4], W[16]])/2 + 
       (3*SB[W[4], W[14], W[4], W[19]])/2 - (3*SB[W[4], W[14], W[4], W[20]])/
        2 + (3*SB[W[4], W[14], W[5], W[2]])/2 - 
       (3*SB[W[4], W[14], W[5], W[3]])/2 - (3*SB[W[4], W[14], W[5], W[4]])/
        2 + (3*SB[W[4], W[14], W[5], W[20]])/2 + 
       (3*SB[W[4], W[14], W[16], W[20]])/2 - 
       (3*SB[W[4], W[14], W[19], W[20]])/2 + 
       (3*SB[W[4], W[14], W[28], W[29]])/2 - 
       (3*SB[W[4], W[14], W[30], W[29]])/2 - (3*SB[W[5], W[1], W[1], W[3]])/
        2 + (3*SB[W[5], W[1], W[1], W[13]])/2 + 
       (3*SB[W[5], W[1], W[1], W[15]])/2 - (3*SB[W[5], W[1], W[1], W[20]])/
        2 + (3*SB[W[5], W[1], W[2], W[2]])/2 - (3*SB[W[5], W[1], W[2], W[4]])/
        2 + (3*SB[W[5], W[1], W[2], W[13]])/2 - 
       (3*SB[W[5], W[1], W[2], W[15]])/2 + 6*SB[W[5], W[1], W[3], W[3]] - 
       (3*SB[W[5], W[1], W[3], W[4]])/2 - 3*SB[W[5], W[1], W[3], W[13]] - 
       3*SB[W[5], W[1], W[3], W[15]] - (3*SB[W[5], W[1], W[4], W[2]])/2 - 
       (3*SB[W[5], W[1], W[4], W[3]])/2 + (3*SB[W[5], W[1], W[4], W[4]])/2 + 
       3*SB[W[5], W[1], W[4], W[15]] - (3*SB[W[5], W[1], W[4], W[20]])/2 - 
       (3*SB[W[5], W[1], W[5], W[3]])/2 + (3*SB[W[5], W[1], W[5], W[13]])/2 + 
       (3*SB[W[5], W[1], W[5], W[15]])/2 - (3*SB[W[5], W[1], W[5], W[20]])/
        2 + (3*SB[W[5], W[1], W[13], W[2]])/2 - 
       (3*SB[W[5], W[1], W[13], W[3]])/2 + (3*SB[W[5], W[1], W[13], W[20]])/
        2 - (3*SB[W[5], W[1], W[15], W[2]])/2 - 
       (3*SB[W[5], W[1], W[15], W[3]])/2 + 3*SB[W[5], W[1], W[15], W[4]] + 
       (3*SB[W[5], W[1], W[15], W[20]])/2 - (3*SB[W[5], W[1], W[20], W[4]])/
        2 - (3*SB[W[5], W[1], W[29], W[29]])/2 + 
       (3*SB[W[5], W[2], W[1], W[2]])/2 - (3*SB[W[5], W[2], W[1], W[4]])/2 + 
       (3*SB[W[5], W[2], W[1], W[13]])/2 - (3*SB[W[5], W[2], W[1], W[15]])/
        2 - (3*SB[W[5], W[2], W[2], W[3]])/2 - 
       (3*SB[W[5], W[2], W[2], W[15]])/2 + 3*SB[W[5], W[2], W[2], W[17]] - 
       (3*SB[W[5], W[2], W[3], W[2]])/2 + (3*SB[W[5], W[2], W[3], W[4]])/2 - 
       (3*SB[W[5], W[2], W[3], W[13]])/2 + (3*SB[W[5], W[2], W[3], W[14]])/
        2 + 3*SB[W[5], W[2], W[3], W[17]] - (3*SB[W[5], W[2], W[4], W[4]])/
        2 + (3*SB[W[5], W[2], W[4], W[19]])/2 - 
       (3*SB[W[5], W[2], W[4], W[20]])/2 - (3*SB[W[5], W[2], W[5], W[3]])/2 - 
       (3*SB[W[5], W[2], W[5], W[4]])/2 + (3*SB[W[5], W[2], W[5], W[12]])/2 + 
       (3*SB[W[5], W[2], W[5], W[20]])/2 + (3*SB[W[5], W[2], W[12], W[2]])/
        2 + (9*SB[W[5], W[2], W[12], W[3]])/2 + 
       (3*SB[W[5], W[2], W[12], W[4]])/2 - (9*SB[W[5], W[2], W[12], W[17]])/
        2 - (3*SB[W[5], W[2], W[12], W[19]])/2 - 
       (3*SB[W[5], W[2], W[14], W[2]])/2 + (3*SB[W[5], W[2], W[14], W[3]])/
        2 + (3*SB[W[5], W[2], W[14], W[4]])/2 - 
       (3*SB[W[5], W[2], W[15], W[17]])/2 - (3*SB[W[5], W[2], W[15], W[20]])/
        2 - (3*SB[W[5], W[2], W[17], W[4]])/2 + 
       (3*SB[W[5], W[2], W[17], W[20]])/2 + (3*SB[W[5], W[2], W[26], W[29]])/
        2 + (3*SB[W[5], W[3], W[1], W[2]])/2 + (9*SB[W[5], W[3], W[1], W[3]])/
        2 - (3*SB[W[5], W[3], W[1], W[4]])/2 - 
       3*SB[W[5], W[3], W[1], W[13]] - 3*SB[W[5], W[3], W[1], W[15]] + 
       (3*SB[W[5], W[3], W[1], W[20]])/2 - (3*SB[W[5], W[3], W[2], W[2]])/2 + 
       (3*SB[W[5], W[3], W[2], W[4]])/2 - (3*SB[W[5], W[3], W[2], W[13]])/2 + 
       (3*SB[W[5], W[3], W[2], W[14]])/2 + 3*SB[W[5], W[3], W[2], W[17]] + 
       (9*SB[W[5], W[3], W[3], W[13]])/2 + (3*SB[W[5], W[3], W[4], W[2]])/2 - 
       (3*SB[W[5], W[3], W[4], W[3]])/2 - (3*SB[W[5], W[3], W[4], W[4]])/2 - 
       (3*SB[W[5], W[3], W[4], W[14]])/2 + (3*SB[W[5], W[3], W[4], W[19]])/
        2 - (3*SB[W[5], W[3], W[4], W[20]])/2 + 
       (3*SB[W[5], W[3], W[5], W[2]])/2 - (3*SB[W[5], W[3], W[5], W[4]])/2 - 
       (3*SB[W[5], W[3], W[5], W[13]])/2 - (3*SB[W[5], W[3], W[5], W[15]])/
        2 + 3*SB[W[5], W[3], W[5], W[20]] + (3*SB[W[5], W[3], W[12], W[3]])/
        2 + (3*SB[W[5], W[3], W[12], W[4]])/2 - 
       (3*SB[W[5], W[3], W[12], W[17]])/2 - (3*SB[W[5], W[3], W[12], W[19]])/
        2 - (3*SB[W[5], W[3], W[13], W[2]])/2 + 
       (3*SB[W[5], W[3], W[13], W[3]])/2 - (3*SB[W[5], W[3], W[13], W[20]])/
        2 + (3*SB[W[5], W[3], W[15], W[2]])/2 - 
       (3*SB[W[5], W[3], W[15], W[3]])/2 - (3*SB[W[5], W[3], W[15], W[17]])/
        2 - 3*SB[W[5], W[3], W[15], W[20]] - (3*SB[W[5], W[3], W[17], W[4]])/
        2 + (3*SB[W[5], W[3], W[17], W[20]])/2 + 
       (3*SB[W[5], W[3], W[26], W[29]])/2 - (3*SB[W[5], W[4], W[1], W[2]])/
        2 - (3*SB[W[5], W[4], W[1], W[3]])/2 + (3*SB[W[5], W[4], W[1], W[4]])/
        2 + 3*SB[W[5], W[4], W[1], W[15]] - (3*SB[W[5], W[4], W[1], W[20]])/
        2 - (3*SB[W[5], W[4], W[2], W[2]])/2 + (3*SB[W[5], W[4], W[2], W[3]])/
        2 + (3*SB[W[5], W[4], W[2], W[19]])/2 - 
       (3*SB[W[5], W[4], W[2], W[20]])/2 + (3*SB[W[5], W[4], W[3], W[2]])/2 - 
       (3*SB[W[5], W[4], W[3], W[3]])/2 - (3*SB[W[5], W[4], W[3], W[4]])/2 - 
       (3*SB[W[5], W[4], W[3], W[14]])/2 + (3*SB[W[5], W[4], W[3], W[19]])/
        2 - (3*SB[W[5], W[4], W[3], W[20]])/2 + 
       (3*SB[W[5], W[4], W[12], W[4]])/2 - (3*SB[W[5], W[4], W[12], W[19]])/
        2 + (3*SB[W[5], W[4], W[14], W[2]])/2 - 
       (3*SB[W[5], W[4], W[14], W[3]])/2 - (3*SB[W[5], W[4], W[14], W[4]])/
        2 + 3*SB[W[5], W[4], W[15], W[20]] + (3*SB[W[5], W[4], W[19], W[20]])/
        2 - (3*SB[W[5], W[4], W[28], W[29]])/2 - 
       (3*SB[W[5], W[5], W[1], W[3]])/2 + (3*SB[W[5], W[5], W[1], W[13]])/2 + 
       (3*SB[W[5], W[5], W[1], W[15]])/2 - (3*SB[W[5], W[5], W[1], W[20]])/
        2 + (3*SB[W[5], W[5], W[2], W[2]])/2 + 3*SB[W[5], W[5], W[2], W[3]] + 
       (3*SB[W[5], W[5], W[2], W[12]])/2 - 3*SB[W[5], W[5], W[2], W[17]] + 
       3*SB[W[5], W[5], W[3], W[2]] - (3*SB[W[5], W[5], W[3], W[3]])/2 - 
       (3*SB[W[5], W[5], W[3], W[13]])/2 - (3*SB[W[5], W[5], W[3], W[15]])/
        2 - 3*SB[W[5], W[5], W[3], W[17]] + (9*SB[W[5], W[5], W[5], W[2]])/
        2 - (9*SB[W[5], W[5], W[5], W[3]])/2 - 
       (9*SB[W[5], W[5], W[5], W[12]])/2 + (9*SB[W[5], W[5], W[5], W[15]])/
        2 - 3*SB[W[5], W[5], W[12], W[2]] - 3*SB[W[5], W[5], W[12], W[3]] + 
       3*SB[W[5], W[5], W[12], W[17]] - 3*SB[W[5], W[5], W[15], W[2]] + 
       3*SB[W[5], W[5], W[15], W[3]] + 3*SB[W[5], W[5], W[15], W[17]] + 
       (3*SB[W[5], W[5], W[15], W[20]])/2 - (3*SB[W[5], W[12], W[2], W[17]])/
        2 - (3*SB[W[5], W[12], W[2], W[19]])/2 + 
       (3*SB[W[5], W[12], W[2], W[20]])/2 + (3*SB[W[5], W[12], W[3], W[3]])/
        2 - (3*SB[W[5], W[12], W[3], W[17]])/2 - 
       (3*SB[W[5], W[12], W[3], W[19]])/2 + (3*SB[W[5], W[12], W[3], W[20]])/
        2 + (3*SB[W[5], W[12], W[4], W[4]])/2 - 
       (3*SB[W[5], W[12], W[4], W[19]])/2 + (3*SB[W[5], W[12], W[4], W[20]])/
        2 - (3*SB[W[5], W[12], W[5], W[2]])/2 + 
       (3*SB[W[5], W[12], W[5], W[3]])/2 + (3*SB[W[5], W[12], W[5], W[4]])/
        2 - (3*SB[W[5], W[12], W[5], W[20]])/2 - 
       3*SB[W[5], W[12], W[12], W[3]] - 3*SB[W[5], W[12], W[12], W[4]] + 
       3*SB[W[5], W[12], W[12], W[17]] + 3*SB[W[5], W[12], W[12], W[19]] + 
       (3*SB[W[5], W[12], W[17], W[4]])/2 - (3*SB[W[5], W[12], W[17], W[20]])/
        2 - (3*SB[W[5], W[12], W[19], W[20]])/2 - 
       (3*SB[W[5], W[12], W[26], W[29]])/2 + 
       (3*SB[W[5], W[12], W[28], W[29]])/2 - (3*SB[W[5], W[15], W[1], W[2]])/
        2 - (3*SB[W[5], W[15], W[1], W[3]])/2 + 
       (3*SB[W[5], W[15], W[1], W[4]])/2 + (3*SB[W[5], W[15], W[1], W[20]])/
        2 - (3*SB[W[5], W[15], W[2], W[4]])/2 - 
       (3*SB[W[5], W[15], W[2], W[17]])/2 - (3*SB[W[5], W[15], W[3], W[4]])/
        2 + (3*SB[W[5], W[15], W[3], W[17]])/2 + 
       3*SB[W[5], W[15], W[4], W[20]] - (3*SB[W[5], W[15], W[5], W[2]])/2 + 
       (3*SB[W[5], W[15], W[5], W[3]])/2 + (3*SB[W[5], W[15], W[5], W[4]])/
        2 - (3*SB[W[5], W[15], W[5], W[20]])/2 + 
       (3*SB[W[5], W[15], W[17], W[4]])/2 - (3*SB[W[5], W[15], W[17], W[20]])/
        2 + (3*SB[W[5], W[15], W[20], W[4]])/2 - 
       (3*SB[W[5], W[15], W[26], W[29]])/2 + 
       (3*SB[W[5], W[15], W[29], W[29]])/2 - 3*SB[W[17]]*Zeta[3] + 
       3*SB[W[18]]*Zeta[3] + 3*SB[W[19]]*Zeta[3] - (85*SB[W[20]]*Zeta[3])/2, 
     f[4, 12] -> -2*d37s[3]*SB[W[16]] - 2*d37s[3]*SB[W[17]] - 
       2*d37s[3]*SB[W[18]] - 2*d37s[3]*SB[W[19]] - 2*d37s[3]*SB[W[20]] + 
       Pi^2*SB[W[1], W[26]] + 2*Pi^2*SB[W[1], W[27]] + Pi^2*SB[W[1], W[28]] - 
       Pi^2*SB[W[1], W[29]] - Pi^2*SB[W[1], W[30]] - Pi^2*SB[W[2], W[26]] + 
       Pi^2*SB[W[2], W[27]] + 2*Pi^2*SB[W[2], W[28]] + Pi^2*SB[W[2], W[29]] - 
       Pi^2*SB[W[2], W[30]] - Pi^2*SB[W[3], W[26]] - Pi^2*SB[W[3], W[27]] + 
       Pi^2*SB[W[3], W[28]] + 2*Pi^2*SB[W[3], W[29]] + Pi^2*SB[W[3], W[30]] + 
       Pi^2*SB[W[4], W[26]] - Pi^2*SB[W[4], W[27]] - Pi^2*SB[W[4], W[28]] + 
       Pi^2*SB[W[4], W[29]] + 2*Pi^2*SB[W[4], W[30]] + 
       2*Pi^2*SB[W[5], W[26]] + Pi^2*SB[W[5], W[27]] - Pi^2*SB[W[5], W[28]] - 
       Pi^2*SB[W[5], W[29]] + Pi^2*SB[W[5], W[30]] - (Pi^2*SB[W[16], W[26]])/
        2 + (Pi^2*SB[W[16], W[27]])/2 + (Pi^2*SB[W[16], W[28]])/2 - 
       (Pi^2*SB[W[16], W[29]])/2 + (Pi^2*SB[W[16], W[30]])/2 + 
       (Pi^2*SB[W[17], W[26]])/2 - (Pi^2*SB[W[17], W[27]])/2 + 
       (Pi^2*SB[W[17], W[28]])/2 + (Pi^2*SB[W[17], W[29]])/2 - 
       (Pi^2*SB[W[17], W[30]])/2 - (Pi^2*SB[W[18], W[26]])/2 + 
       (Pi^2*SB[W[18], W[27]])/2 - (Pi^2*SB[W[18], W[28]])/2 + 
       (Pi^2*SB[W[18], W[29]])/2 + (Pi^2*SB[W[18], W[30]])/2 + 
       (Pi^2*SB[W[19], W[26]])/2 - (Pi^2*SB[W[19], W[27]])/2 + 
       (Pi^2*SB[W[19], W[28]])/2 - (Pi^2*SB[W[19], W[29]])/2 + 
       (Pi^2*SB[W[19], W[30]])/2 + (Pi^2*SB[W[20], W[26]])/2 + 
       (Pi^2*SB[W[20], W[27]])/2 - (Pi^2*SB[W[20], W[28]])/2 + 
       (Pi^2*SB[W[20], W[29]])/2 - (Pi^2*SB[W[20], W[30]])/2 + 
       (Pi^2*SB[W[26], W[16]])/2 + (Pi^2*SB[W[26], W[17]])/2 + 
       (Pi^2*SB[W[26], W[18]])/2 + (Pi^2*SB[W[26], W[19]])/2 + 
       (Pi^2*SB[W[26], W[20]])/2 + (Pi^2*SB[W[27], W[16]])/2 + 
       (Pi^2*SB[W[27], W[17]])/2 + (Pi^2*SB[W[27], W[18]])/2 + 
       (Pi^2*SB[W[27], W[19]])/2 + (Pi^2*SB[W[27], W[20]])/2 + 
       (Pi^2*SB[W[28], W[16]])/2 + (Pi^2*SB[W[28], W[17]])/2 + 
       (Pi^2*SB[W[28], W[18]])/2 + (Pi^2*SB[W[28], W[19]])/2 + 
       (Pi^2*SB[W[28], W[20]])/2 + (Pi^2*SB[W[29], W[16]])/2 + 
       (Pi^2*SB[W[29], W[17]])/2 + (Pi^2*SB[W[29], W[18]])/2 + 
       (Pi^2*SB[W[29], W[19]])/2 + (Pi^2*SB[W[29], W[20]])/2 + 
       (Pi^2*SB[W[30], W[16]])/2 + (Pi^2*SB[W[30], W[17]])/2 + 
       (Pi^2*SB[W[30], W[18]])/2 + (Pi^2*SB[W[30], W[19]])/2 + 
       (Pi^2*SB[W[30], W[20]])/2 - 6*SB[W[1], W[2], W[3], W[26]] + 
       6*SB[W[1], W[2], W[3], W[27]] + 3*SB[W[1], W[2], W[3], W[28]] - 
       3*SB[W[1], W[2], W[3], W[29]] - 6*SB[W[1], W[2], W[3], W[30]] - 
       3*SB[W[1], W[2], W[4], W[26]] + 6*SB[W[1], W[2], W[4], W[27]] + 
       6*SB[W[1], W[2], W[4], W[28]] - 3*SB[W[1], W[2], W[4], W[29]] - 
       6*SB[W[1], W[2], W[4], W[30]] - 3*SB[W[1], W[2], W[5], W[26]] + 
       3*SB[W[1], W[2], W[5], W[27]] + 6*SB[W[1], W[2], W[5], W[28]] - 
       6*SB[W[1], W[2], W[5], W[29]] - 6*SB[W[1], W[2], W[5], W[30]] - 
       3*SB[W[1], W[2], W[11], W[27]] + 3*SB[W[1], W[2], W[11], W[30]] + 
       9*SB[W[1], W[2], W[12], W[26]] - 9*SB[W[1], W[2], W[12], W[28]] - 
       9*SB[W[1], W[2], W[13], W[27]] + 9*SB[W[1], W[2], W[13], W[29]] - 
       3*SB[W[1], W[2], W[14], W[28]] + 3*SB[W[1], W[2], W[14], W[30]] + 
       3*SB[W[1], W[2], W[16], W[26]] - 3*SB[W[1], W[2], W[16], W[27]] - 
       3*SB[W[1], W[2], W[16], W[28]] + 3*SB[W[1], W[2], W[16], W[29]] - 
       3*SB[W[1], W[2], W[16], W[30]] - 3*SB[W[1], W[2], W[30], W[16]] - 
       3*SB[W[1], W[2], W[30], W[17]] - 3*SB[W[1], W[2], W[30], W[18]] - 
       3*SB[W[1], W[2], W[30], W[19]] - 3*SB[W[1], W[2], W[30], W[20]] + 
       3*SB[W[1], W[3], W[1], W[26]] + 6*SB[W[1], W[3], W[1], W[27]] + 
       3*SB[W[1], W[3], W[1], W[28]] + 6*SB[W[1], W[3], W[1], W[29]] + 
       3*SB[W[1], W[3], W[1], W[30]] - 6*SB[W[1], W[3], W[2], W[26]] + 
       6*SB[W[1], W[3], W[2], W[27]] + 3*SB[W[1], W[3], W[2], W[28]] - 
       3*SB[W[1], W[3], W[2], W[29]] - 6*SB[W[1], W[3], W[2], W[30]] - 
       3*SB[W[1], W[3], W[4], W[27]] + 3*SB[W[1], W[3], W[5], W[26]] + 
       6*SB[W[1], W[3], W[5], W[27]] - 3*SB[W[1], W[3], W[5], W[28]] - 
       3*SB[W[1], W[3], W[5], W[29]] - 3*SB[W[1], W[3], W[5], W[30]] - 
       3*SB[W[1], W[3], W[11], W[27]] + 3*SB[W[1], W[3], W[11], W[30]] + 
       3*SB[W[1], W[3], W[15], W[26]] - 3*SB[W[1], W[3], W[15], W[29]] - 
       3*SB[W[1], W[3], W[18], W[26]] + 3*SB[W[1], W[3], W[18], W[27]] - 
       3*SB[W[1], W[3], W[18], W[28]] + 3*SB[W[1], W[3], W[18], W[29]] + 
       3*SB[W[1], W[3], W[18], W[30]] + 3*SB[W[1], W[3], W[27], W[16]] + 
       3*SB[W[1], W[3], W[27], W[17]] + 3*SB[W[1], W[3], W[27], W[18]] + 
       3*SB[W[1], W[3], W[27], W[19]] + 3*SB[W[1], W[3], W[27], W[20]] + 
       3*SB[W[1], W[4], W[1], W[26]] + 6*SB[W[1], W[4], W[1], W[27]] + 
       3*SB[W[1], W[4], W[1], W[28]] + 3*SB[W[1], W[4], W[1], W[29]] + 
       6*SB[W[1], W[4], W[1], W[30]] - 3*SB[W[1], W[4], W[2], W[26]] + 
       6*SB[W[1], W[4], W[2], W[27]] + 3*SB[W[1], W[4], W[2], W[28]] - 
       3*SB[W[1], W[4], W[2], W[29]] - 3*SB[W[1], W[4], W[2], W[30]] - 
       3*SB[W[1], W[4], W[3], W[27]] + 3*SB[W[1], W[4], W[5], W[26]] + 
       6*SB[W[1], W[4], W[5], W[27]] - 6*SB[W[1], W[4], W[5], W[28]] - 
       6*SB[W[1], W[4], W[5], W[29]] - 3*SB[W[1], W[4], W[5], W[30]] - 
       3*SB[W[1], W[4], W[13], W[27]] + 3*SB[W[1], W[4], W[13], W[29]] + 
       3*SB[W[1], W[4], W[14], W[28]] - 3*SB[W[1], W[4], W[14], W[30]] - 
       3*SB[W[1], W[4], W[18], W[26]] + 3*SB[W[1], W[4], W[18], W[27]] - 
       3*SB[W[1], W[4], W[18], W[28]] + 3*SB[W[1], W[4], W[18], W[29]] + 
       3*SB[W[1], W[4], W[18], W[30]] + 3*SB[W[1], W[4], W[27], W[16]] + 
       3*SB[W[1], W[4], W[27], W[17]] + 3*SB[W[1], W[4], W[27], W[18]] + 
       3*SB[W[1], W[4], W[27], W[19]] + 3*SB[W[1], W[4], W[27], W[20]] + 
       6*SB[W[1], W[5], W[2], W[26]] + 3*SB[W[1], W[5], W[2], W[27]] - 
       3*SB[W[1], W[5], W[2], W[28]] - 6*SB[W[1], W[5], W[2], W[29]] - 
       6*SB[W[1], W[5], W[2], W[30]] + 6*SB[W[1], W[5], W[3], W[26]] + 
       6*SB[W[1], W[5], W[3], W[27]] - 3*SB[W[1], W[5], W[3], W[28]] - 
       6*SB[W[1], W[5], W[3], W[29]] - 3*SB[W[1], W[5], W[3], W[30]] + 
       3*SB[W[1], W[5], W[4], W[26]] + 6*SB[W[1], W[5], W[4], W[27]] - 
       6*SB[W[1], W[5], W[4], W[28]] - 6*SB[W[1], W[5], W[4], W[29]] - 
       3*SB[W[1], W[5], W[4], W[30]] - 9*SB[W[1], W[5], W[11], W[27]] + 
       9*SB[W[1], W[5], W[11], W[30]] - 9*SB[W[1], W[5], W[12], W[26]] + 
       9*SB[W[1], W[5], W[12], W[28]] - 3*SB[W[1], W[5], W[13], W[27]] + 
       3*SB[W[1], W[5], W[13], W[29]] - 3*SB[W[1], W[5], W[15], W[26]] + 
       3*SB[W[1], W[5], W[15], W[29]] - 3*SB[W[1], W[5], W[20], W[26]] - 
       3*SB[W[1], W[5], W[20], W[27]] + 3*SB[W[1], W[5], W[20], W[28]] - 
       3*SB[W[1], W[5], W[20], W[29]] + 3*SB[W[1], W[5], W[20], W[30]] - 
       3*SB[W[1], W[5], W[29], W[16]] - 3*SB[W[1], W[5], W[29], W[17]] - 
       3*SB[W[1], W[5], W[29], W[18]] - 3*SB[W[1], W[5], W[29], W[19]] - 
       3*SB[W[1], W[5], W[29], W[20]] - 3*SB[W[1], W[11], W[1], W[26]] - 
       6*SB[W[1], W[11], W[1], W[27]] - 3*SB[W[1], W[11], W[1], W[28]] - 
       3*SB[W[1], W[11], W[1], W[29]] - 6*SB[W[1], W[11], W[1], W[30]] + 
       3*SB[W[1], W[11], W[2], W[26]] - 6*SB[W[1], W[11], W[2], W[27]] - 
       3*SB[W[1], W[11], W[2], W[28]] + 3*SB[W[1], W[11], W[2], W[29]] - 
       3*SB[W[1], W[11], W[3], W[26]] - 3*SB[W[1], W[11], W[3], W[28]] + 
       3*SB[W[1], W[11], W[3], W[29]] + 6*SB[W[1], W[11], W[3], W[30]] + 
       3*SB[W[1], W[11], W[4], W[26]] + 6*SB[W[1], W[11], W[4], W[27]] + 
       3*SB[W[1], W[11], W[4], W[28]] + 3*SB[W[1], W[11], W[4], W[29]] + 
       6*SB[W[1], W[11], W[4], W[30]] - 9*SB[W[1], W[11], W[5], W[27]] + 
       9*SB[W[1], W[11], W[5], W[30]] - 3*SB[W[1], W[11], W[16], W[26]] + 
       3*SB[W[1], W[11], W[16], W[27]] + 3*SB[W[1], W[11], W[16], W[28]] - 
       3*SB[W[1], W[11], W[16], W[29]] + 3*SB[W[1], W[11], W[16], W[30]] + 
       3*SB[W[1], W[11], W[18], W[26]] - 3*SB[W[1], W[11], W[18], W[27]] + 
       3*SB[W[1], W[11], W[18], W[28]] - 3*SB[W[1], W[11], W[18], W[29]] - 
       3*SB[W[1], W[11], W[18], W[30]] - 3*SB[W[1], W[11], W[27], W[16]] - 
       3*SB[W[1], W[11], W[27], W[17]] - 3*SB[W[1], W[11], W[27], W[18]] - 
       3*SB[W[1], W[11], W[27], W[19]] - 3*SB[W[1], W[11], W[27], W[20]] + 
       3*SB[W[1], W[11], W[30], W[16]] + 3*SB[W[1], W[11], W[30], W[17]] + 
       3*SB[W[1], W[11], W[30], W[18]] + 3*SB[W[1], W[11], W[30], W[19]] + 
       3*SB[W[1], W[11], W[30], W[20]] - 3*SB[W[1], W[13], W[1], W[26]] - 
       6*SB[W[1], W[13], W[1], W[27]] - 3*SB[W[1], W[13], W[1], W[28]] - 
       6*SB[W[1], W[13], W[1], W[29]] - 3*SB[W[1], W[13], W[1], W[30]] - 
       9*SB[W[1], W[13], W[2], W[27]] + 9*SB[W[1], W[13], W[2], W[29]] + 
       3*SB[W[1], W[13], W[3], W[26]] + 6*SB[W[1], W[13], W[3], W[27]] + 
       3*SB[W[1], W[13], W[3], W[28]] + 6*SB[W[1], W[13], W[3], W[29]] + 
       3*SB[W[1], W[13], W[3], W[30]] - 3*SB[W[1], W[13], W[4], W[26]] - 
       3*SB[W[1], W[13], W[4], W[28]] + 6*SB[W[1], W[13], W[4], W[29]] + 
       3*SB[W[1], W[13], W[4], W[30]] - 3*SB[W[1], W[13], W[5], W[26]] - 
       6*SB[W[1], W[13], W[5], W[27]] + 3*SB[W[1], W[13], W[5], W[28]] + 
       3*SB[W[1], W[13], W[5], W[30]] + 3*SB[W[1], W[13], W[18], W[26]] - 
       3*SB[W[1], W[13], W[18], W[27]] + 3*SB[W[1], W[13], W[18], W[28]] - 
       3*SB[W[1], W[13], W[18], W[29]] - 3*SB[W[1], W[13], W[18], W[30]] + 
       3*SB[W[1], W[13], W[20], W[26]] + 3*SB[W[1], W[13], W[20], W[27]] - 
       3*SB[W[1], W[13], W[20], W[28]] + 3*SB[W[1], W[13], W[20], W[29]] - 
       3*SB[W[1], W[13], W[20], W[30]] - 3*SB[W[1], W[13], W[27], W[16]] - 
       3*SB[W[1], W[13], W[27], W[17]] - 3*SB[W[1], W[13], W[27], W[18]] - 
       3*SB[W[1], W[13], W[27], W[19]] - 3*SB[W[1], W[13], W[27], W[20]] + 
       3*SB[W[1], W[13], W[29], W[16]] + 3*SB[W[1], W[13], W[29], W[17]] + 
       3*SB[W[1], W[13], W[29], W[18]] + 3*SB[W[1], W[13], W[29], W[19]] + 
       3*SB[W[1], W[13], W[29], W[20]] - 6*SB[W[2], W[1], W[3], W[26]] + 
       6*SB[W[2], W[1], W[3], W[27]] + 3*SB[W[2], W[1], W[3], W[28]] - 
       3*SB[W[2], W[1], W[3], W[29]] - 6*SB[W[2], W[1], W[3], W[30]] - 
       3*SB[W[2], W[1], W[4], W[26]] + 6*SB[W[2], W[1], W[4], W[27]] + 
       6*SB[W[2], W[1], W[4], W[28]] - 3*SB[W[2], W[1], W[4], W[29]] - 
       6*SB[W[2], W[1], W[4], W[30]] - 3*SB[W[2], W[1], W[5], W[26]] + 
       3*SB[W[2], W[1], W[5], W[27]] + 6*SB[W[2], W[1], W[5], W[28]] - 
       6*SB[W[2], W[1], W[5], W[29]] - 6*SB[W[2], W[1], W[5], W[30]] - 
       3*SB[W[2], W[1], W[11], W[27]] + 3*SB[W[2], W[1], W[11], W[30]] + 
       9*SB[W[2], W[1], W[12], W[26]] - 9*SB[W[2], W[1], W[12], W[28]] - 
       9*SB[W[2], W[1], W[13], W[27]] + 9*SB[W[2], W[1], W[13], W[29]] - 
       3*SB[W[2], W[1], W[14], W[28]] + 3*SB[W[2], W[1], W[14], W[30]] + 
       3*SB[W[2], W[1], W[16], W[26]] - 3*SB[W[2], W[1], W[16], W[27]] - 
       3*SB[W[2], W[1], W[16], W[28]] + 3*SB[W[2], W[1], W[16], W[29]] - 
       3*SB[W[2], W[1], W[16], W[30]] - 3*SB[W[2], W[1], W[30], W[16]] - 
       3*SB[W[2], W[1], W[30], W[17]] - 3*SB[W[2], W[1], W[30], W[18]] - 
       3*SB[W[2], W[1], W[30], W[19]] - 3*SB[W[2], W[1], W[30], W[20]] - 
       6*SB[W[2], W[3], W[1], W[26]] - 3*SB[W[2], W[3], W[1], W[27]] + 
       3*SB[W[2], W[3], W[1], W[28]] + 6*SB[W[2], W[3], W[1], W[29]] - 
       6*SB[W[2], W[3], W[1], W[30]] - 6*SB[W[2], W[3], W[4], W[26]] - 
       6*SB[W[2], W[3], W[4], W[27]] + 6*SB[W[2], W[3], W[4], W[28]] + 
       3*SB[W[2], W[3], W[4], W[29]] - 3*SB[W[2], W[3], W[4], W[30]] - 
       6*SB[W[2], W[3], W[5], W[26]] - 3*SB[W[2], W[3], W[5], W[27]] + 
       6*SB[W[2], W[3], W[5], W[28]] + 6*SB[W[2], W[3], W[5], W[29]] - 
       3*SB[W[2], W[3], W[5], W[30]] + 3*SB[W[2], W[3], W[12], W[26]] - 
       3*SB[W[2], W[3], W[12], W[28]] + 9*SB[W[2], W[3], W[13], W[27]] - 
       9*SB[W[2], W[3], W[13], W[29]] - 9*SB[W[2], W[3], W[14], W[28]] + 
       9*SB[W[2], W[3], W[14], W[30]] + 3*SB[W[2], W[3], W[15], W[26]] - 
       3*SB[W[2], W[3], W[15], W[29]] - 3*SB[W[2], W[3], W[17], W[26]] + 
       3*SB[W[2], W[3], W[17], W[27]] - 3*SB[W[2], W[3], W[17], W[28]] - 
       3*SB[W[2], W[3], W[17], W[29]] + 3*SB[W[2], W[3], W[17], W[30]] - 
       3*SB[W[2], W[3], W[26], W[16]] - 3*SB[W[2], W[3], W[26], W[17]] - 
       3*SB[W[2], W[3], W[26], W[18]] - 3*SB[W[2], W[3], W[26], W[19]] - 
       3*SB[W[2], W[3], W[26], W[20]] - 3*SB[W[2], W[4], W[1], W[26]] + 
       3*SB[W[2], W[4], W[1], W[27]] + 6*SB[W[2], W[4], W[1], W[28]] - 
       3*SB[W[2], W[4], W[1], W[29]] - 3*SB[W[2], W[4], W[1], W[30]] + 
       3*SB[W[2], W[4], W[2], W[26]] + 3*SB[W[2], W[4], W[2], W[27]] + 
       6*SB[W[2], W[4], W[2], W[28]] + 3*SB[W[2], W[4], W[2], W[29]] + 
       6*SB[W[2], W[4], W[2], W[30]] - 6*SB[W[2], W[4], W[3], W[26]] - 
       6*SB[W[2], W[4], W[3], W[27]] + 6*SB[W[2], W[4], W[3], W[28]] + 
       3*SB[W[2], W[4], W[3], W[29]] - 3*SB[W[2], W[4], W[3], W[30]] - 
       3*SB[W[2], W[4], W[5], W[28]] + 3*SB[W[2], W[4], W[11], W[27]] - 
       3*SB[W[2], W[4], W[11], W[30]] + 3*SB[W[2], W[4], W[12], W[26]] - 
       3*SB[W[2], W[4], W[12], W[28]] + 3*SB[W[2], W[4], W[19], W[26]] - 
       3*SB[W[2], W[4], W[19], W[27]] + 3*SB[W[2], W[4], W[19], W[28]] - 
       3*SB[W[2], W[4], W[19], W[29]] + 3*SB[W[2], W[4], W[19], W[30]] + 
       3*SB[W[2], W[4], W[28], W[16]] + 3*SB[W[2], W[4], W[28], W[17]] + 
       3*SB[W[2], W[4], W[28], W[18]] + 3*SB[W[2], W[4], W[28], W[19]] + 
       3*SB[W[2], W[4], W[28], W[20]] - 3*SB[W[2], W[5], W[1], W[26]] + 
       3*SB[W[2], W[5], W[1], W[27]] + 6*SB[W[2], W[5], W[1], W[28]] - 
       6*SB[W[2], W[5], W[1], W[29]] - 6*SB[W[2], W[5], W[1], W[30]] + 
       6*SB[W[2], W[5], W[2], W[26]] + 3*SB[W[2], W[5], W[2], W[27]] + 
       6*SB[W[2], W[5], W[2], W[28]] + 3*SB[W[2], W[5], W[2], W[29]] + 
       3*SB[W[2], W[5], W[2], W[30]] - 3*SB[W[2], W[5], W[3], W[26]] - 
       3*SB[W[2], W[5], W[3], W[27]] + 6*SB[W[2], W[5], W[3], W[28]] + 
       3*SB[W[2], W[5], W[3], W[29]] - 3*SB[W[2], W[5], W[3], W[30]] - 
       3*SB[W[2], W[5], W[4], W[28]] - 3*SB[W[2], W[5], W[14], W[28]] + 
       3*SB[W[2], W[5], W[14], W[30]] - 3*SB[W[2], W[5], W[15], W[26]] + 
       3*SB[W[2], W[5], W[15], W[29]] + 3*SB[W[2], W[5], W[19], W[26]] - 
       3*SB[W[2], W[5], W[19], W[27]] + 3*SB[W[2], W[5], W[19], W[28]] - 
       3*SB[W[2], W[5], W[19], W[29]] + 3*SB[W[2], W[5], W[19], W[30]] + 
       3*SB[W[2], W[5], W[28], W[16]] + 3*SB[W[2], W[5], W[28], W[17]] + 
       3*SB[W[2], W[5], W[28], W[18]] + 3*SB[W[2], W[5], W[28], W[19]] + 
       3*SB[W[2], W[5], W[28], W[20]] + 9*SB[W[2], W[12], W[1], W[26]] - 
       9*SB[W[2], W[12], W[1], W[28]] - 6*SB[W[2], W[12], W[2], W[26]] - 
       3*SB[W[2], W[12], W[2], W[27]] - 6*SB[W[2], W[12], W[2], W[28]] - 
       3*SB[W[2], W[12], W[2], W[29]] - 3*SB[W[2], W[12], W[2], W[30]] + 
       3*SB[W[2], W[12], W[3], W[27]] - 6*SB[W[2], W[12], W[3], W[28]] - 
       3*SB[W[2], W[12], W[3], W[29]] + 3*SB[W[2], W[12], W[3], W[30]] + 
       6*SB[W[2], W[12], W[4], W[26]] - 3*SB[W[2], W[12], W[4], W[27]] - 
       3*SB[W[2], W[12], W[4], W[29]] + 3*SB[W[2], W[12], W[4], W[30]] + 
       6*SB[W[2], W[12], W[5], W[26]] + 3*SB[W[2], W[12], W[5], W[27]] + 
       6*SB[W[2], W[12], W[5], W[28]] + 3*SB[W[2], W[12], W[5], W[29]] + 
       3*SB[W[2], W[12], W[5], W[30]] + 3*SB[W[2], W[12], W[17], W[26]] - 
       3*SB[W[2], W[12], W[17], W[27]] + 3*SB[W[2], W[12], W[17], W[28]] + 
       3*SB[W[2], W[12], W[17], W[29]] - 3*SB[W[2], W[12], W[17], W[30]] - 
       3*SB[W[2], W[12], W[19], W[26]] + 3*SB[W[2], W[12], W[19], W[27]] - 
       3*SB[W[2], W[12], W[19], W[28]] + 3*SB[W[2], W[12], W[19], W[29]] - 
       3*SB[W[2], W[12], W[19], W[30]] + 3*SB[W[2], W[12], W[26], W[16]] + 
       3*SB[W[2], W[12], W[26], W[17]] + 3*SB[W[2], W[12], W[26], W[18]] + 
       3*SB[W[2], W[12], W[26], W[19]] + 3*SB[W[2], W[12], W[26], W[20]] - 
       3*SB[W[2], W[12], W[28], W[16]] - 3*SB[W[2], W[12], W[28], W[17]] - 
       3*SB[W[2], W[12], W[28], W[18]] - 3*SB[W[2], W[12], W[28], W[19]] - 
       3*SB[W[2], W[12], W[28], W[20]] + 3*SB[W[2], W[14], W[1], W[26]] - 
       3*SB[W[2], W[14], W[1], W[27]] - 6*SB[W[2], W[14], W[1], W[28]] + 
       3*SB[W[2], W[14], W[1], W[29]] - 3*SB[W[2], W[14], W[2], W[26]] - 
       3*SB[W[2], W[14], W[2], W[27]] - 6*SB[W[2], W[14], W[2], W[28]] - 
       3*SB[W[2], W[14], W[2], W[29]] - 6*SB[W[2], W[14], W[2], W[30]] - 
       9*SB[W[2], W[14], W[3], W[28]] + 9*SB[W[2], W[14], W[3], W[30]] + 
       3*SB[W[2], W[14], W[4], W[26]] + 3*SB[W[2], W[14], W[4], W[27]] + 
       6*SB[W[2], W[14], W[4], W[28]] + 3*SB[W[2], W[14], W[4], W[29]] + 
       6*SB[W[2], W[14], W[4], W[30]] + 3*SB[W[2], W[14], W[5], W[26]] - 
       3*SB[W[2], W[14], W[5], W[27]] - 3*SB[W[2], W[14], W[5], W[29]] + 
       6*SB[W[2], W[14], W[5], W[30]] - 3*SB[W[2], W[14], W[16], W[26]] + 
       3*SB[W[2], W[14], W[16], W[27]] + 3*SB[W[2], W[14], W[16], W[28]] - 
       3*SB[W[2], W[14], W[16], W[29]] + 3*SB[W[2], W[14], W[16], W[30]] - 
       3*SB[W[2], W[14], W[19], W[26]] + 3*SB[W[2], W[14], W[19], W[27]] - 
       3*SB[W[2], W[14], W[19], W[28]] + 3*SB[W[2], W[14], W[19], W[29]] - 
       3*SB[W[2], W[14], W[19], W[30]] - 3*SB[W[2], W[14], W[28], W[16]] - 
       3*SB[W[2], W[14], W[28], W[17]] - 3*SB[W[2], W[14], W[28], W[18]] - 
       3*SB[W[2], W[14], W[28], W[19]] - 3*SB[W[2], W[14], W[28], W[20]] + 
       3*SB[W[2], W[14], W[30], W[16]] + 3*SB[W[2], W[14], W[30], W[17]] + 
       3*SB[W[2], W[14], W[30], W[18]] + 3*SB[W[2], W[14], W[30], W[19]] + 
       3*SB[W[2], W[14], W[30], W[20]] - 6*SB[W[3], W[1], W[2], W[26]] - 
       3*SB[W[3], W[1], W[2], W[27]] + 3*SB[W[3], W[1], W[2], W[28]] + 
       6*SB[W[3], W[1], W[2], W[29]] - 6*SB[W[3], W[1], W[2], W[30]] + 
       3*SB[W[3], W[1], W[3], W[26]] + 6*SB[W[3], W[1], W[3], W[27]] + 
       3*SB[W[3], W[1], W[3], W[28]] + 6*SB[W[3], W[1], W[3], W[29]] + 
       3*SB[W[3], W[1], W[3], W[30]] - 3*SB[W[3], W[1], W[4], W[26]] - 
       3*SB[W[3], W[1], W[4], W[27]] - 3*SB[W[3], W[1], W[4], W[28]] + 
       6*SB[W[3], W[1], W[4], W[29]] + 3*SB[W[3], W[1], W[4], W[30]] - 
       3*SB[W[3], W[1], W[5], W[29]] - 3*SB[W[3], W[1], W[11], W[27]] + 
       3*SB[W[3], W[1], W[11], W[30]] + 3*SB[W[3], W[1], W[15], W[26]] - 
       3*SB[W[3], W[1], W[15], W[29]] + 3*SB[W[3], W[1], W[20], W[26]] + 
       3*SB[W[3], W[1], W[20], W[27]] - 3*SB[W[3], W[1], W[20], W[28]] + 
       3*SB[W[3], W[1], W[20], W[29]] - 3*SB[W[3], W[1], W[20], W[30]] + 
       3*SB[W[3], W[1], W[29], W[16]] + 3*SB[W[3], W[1], W[29], W[17]] + 
       3*SB[W[3], W[1], W[29], W[18]] + 3*SB[W[3], W[1], W[29], W[19]] + 
       3*SB[W[3], W[1], W[29], W[20]] - 6*SB[W[3], W[2], W[1], W[26]] - 
       3*SB[W[3], W[2], W[1], W[27]] + 3*SB[W[3], W[2], W[1], W[28]] + 
       6*SB[W[3], W[2], W[1], W[29]] - 6*SB[W[3], W[2], W[1], W[30]] - 
       6*SB[W[3], W[2], W[4], W[26]] - 6*SB[W[3], W[2], W[4], W[27]] + 
       6*SB[W[3], W[2], W[4], W[28]] + 3*SB[W[3], W[2], W[4], W[29]] - 
       3*SB[W[3], W[2], W[4], W[30]] - 6*SB[W[3], W[2], W[5], W[26]] - 
       3*SB[W[3], W[2], W[5], W[27]] + 6*SB[W[3], W[2], W[5], W[28]] + 
       6*SB[W[3], W[2], W[5], W[29]] - 3*SB[W[3], W[2], W[5], W[30]] + 
       3*SB[W[3], W[2], W[12], W[26]] - 3*SB[W[3], W[2], W[12], W[28]] + 
       9*SB[W[3], W[2], W[13], W[27]] - 9*SB[W[3], W[2], W[13], W[29]] - 
       9*SB[W[3], W[2], W[14], W[28]] + 9*SB[W[3], W[2], W[14], W[30]] + 
       3*SB[W[3], W[2], W[15], W[26]] - 3*SB[W[3], W[2], W[15], W[29]] - 
       3*SB[W[3], W[2], W[17], W[26]] + 3*SB[W[3], W[2], W[17], W[27]] - 
       3*SB[W[3], W[2], W[17], W[28]] - 3*SB[W[3], W[2], W[17], W[29]] + 
       3*SB[W[3], W[2], W[17], W[30]] - 3*SB[W[3], W[2], W[26], W[16]] - 
       3*SB[W[3], W[2], W[26], W[17]] - 3*SB[W[3], W[2], W[26], W[18]] - 
       3*SB[W[3], W[2], W[26], W[19]] - 3*SB[W[3], W[2], W[26], W[20]] - 
       3*SB[W[3], W[4], W[1], W[26]] - 6*SB[W[3], W[4], W[1], W[27]] - 
       3*SB[W[3], W[4], W[1], W[28]] + 6*SB[W[3], W[4], W[1], W[29]] + 
       6*SB[W[3], W[4], W[1], W[30]] - 6*SB[W[3], W[4], W[2], W[26]] - 
       6*SB[W[3], W[4], W[2], W[27]] - 3*SB[W[3], W[4], W[2], W[28]] + 
       3*SB[W[3], W[4], W[2], W[29]] + 6*SB[W[3], W[4], W[2], W[30]] - 
       3*SB[W[3], W[4], W[5], W[26]] - 6*SB[W[3], W[4], W[5], W[27]] - 
       6*SB[W[3], W[4], W[5], W[28]] + 6*SB[W[3], W[4], W[5], W[29]] + 
       3*SB[W[3], W[4], W[5], W[30]] + 3*SB[W[3], W[4], W[11], W[27]] - 
       3*SB[W[3], W[4], W[11], W[30]] + 3*SB[W[3], W[4], W[13], W[27]] - 
       3*SB[W[3], W[4], W[13], W[29]] + 9*SB[W[3], W[4], W[14], W[28]] - 
       9*SB[W[3], W[4], W[14], W[30]] + 9*SB[W[3], W[4], W[15], W[26]] - 
       9*SB[W[3], W[4], W[15], W[29]] + 3*SB[W[3], W[4], W[18], W[26]] - 
       3*SB[W[3], W[4], W[18], W[27]] + 3*SB[W[3], W[4], W[18], W[28]] - 
       3*SB[W[3], W[4], W[18], W[29]] - 3*SB[W[3], W[4], W[18], W[30]] - 
       3*SB[W[3], W[4], W[27], W[16]] - 3*SB[W[3], W[4], W[27], W[17]] - 
       3*SB[W[3], W[4], W[27], W[18]] - 3*SB[W[3], W[4], W[27], W[19]] - 
       3*SB[W[3], W[4], W[27], W[20]] - 3*SB[W[3], W[5], W[1], W[29]] - 
       3*SB[W[3], W[5], W[2], W[26]] - 3*SB[W[3], W[5], W[2], W[27]] + 
       3*SB[W[3], W[5], W[2], W[28]] + 6*SB[W[3], W[5], W[2], W[29]] - 
       3*SB[W[3], W[5], W[2], W[30]] + 6*SB[W[3], W[5], W[3], W[26]] + 
       3*SB[W[3], W[5], W[3], W[27]] + 3*SB[W[3], W[5], W[3], W[28]] + 
       6*SB[W[3], W[5], W[3], W[29]] + 3*SB[W[3], W[5], W[3], W[30]] - 
       3*SB[W[3], W[5], W[4], W[26]] - 6*SB[W[3], W[5], W[4], W[27]] - 
       6*SB[W[3], W[5], W[4], W[28]] + 6*SB[W[3], W[5], W[4], W[29]] + 
       3*SB[W[3], W[5], W[4], W[30]] - 3*SB[W[3], W[5], W[12], W[26]] + 
       3*SB[W[3], W[5], W[12], W[28]] + 3*SB[W[3], W[5], W[13], W[27]] - 
       3*SB[W[3], W[5], W[13], W[29]] + 3*SB[W[3], W[5], W[20], W[26]] + 
       3*SB[W[3], W[5], W[20], W[27]] - 3*SB[W[3], W[5], W[20], W[28]] + 
       3*SB[W[3], W[5], W[20], W[29]] - 3*SB[W[3], W[5], W[20], W[30]] + 
       3*SB[W[3], W[5], W[29], W[16]] + 3*SB[W[3], W[5], W[29], W[17]] + 
       3*SB[W[3], W[5], W[29], W[18]] + 3*SB[W[3], W[5], W[29], W[19]] + 
       3*SB[W[3], W[5], W[29], W[20]] + 3*SB[W[3], W[13], W[1], W[26]] + 
       6*SB[W[3], W[13], W[1], W[27]] + 3*SB[W[3], W[13], W[1], W[28]] + 
       6*SB[W[3], W[13], W[1], W[29]] + 3*SB[W[3], W[13], W[1], W[30]] + 
       9*SB[W[3], W[13], W[2], W[27]] - 9*SB[W[3], W[13], W[2], W[29]] - 
       3*SB[W[3], W[13], W[3], W[26]] - 6*SB[W[3], W[13], W[3], W[27]] - 
       3*SB[W[3], W[13], W[3], W[28]] - 6*SB[W[3], W[13], W[3], W[29]] - 
       3*SB[W[3], W[13], W[3], W[30]] + 3*SB[W[3], W[13], W[4], W[26]] + 
       3*SB[W[3], W[13], W[4], W[28]] - 6*SB[W[3], W[13], W[4], W[29]] - 
       3*SB[W[3], W[13], W[4], W[30]] + 3*SB[W[3], W[13], W[5], W[26]] + 
       6*SB[W[3], W[13], W[5], W[27]] - 3*SB[W[3], W[13], W[5], W[28]] - 
       3*SB[W[3], W[13], W[5], W[30]] - 3*SB[W[3], W[13], W[18], W[26]] + 
       3*SB[W[3], W[13], W[18], W[27]] - 3*SB[W[3], W[13], W[18], W[28]] + 
       3*SB[W[3], W[13], W[18], W[29]] + 3*SB[W[3], W[13], W[18], W[30]] - 
       3*SB[W[3], W[13], W[20], W[26]] - 3*SB[W[3], W[13], W[20], W[27]] + 
       3*SB[W[3], W[13], W[20], W[28]] - 3*SB[W[3], W[13], W[20], W[29]] + 
       3*SB[W[3], W[13], W[20], W[30]] + 3*SB[W[3], W[13], W[27], W[16]] + 
       3*SB[W[3], W[13], W[27], W[17]] + 3*SB[W[3], W[13], W[27], W[18]] + 
       3*SB[W[3], W[13], W[27], W[19]] + 3*SB[W[3], W[13], W[27], W[20]] - 
       3*SB[W[3], W[13], W[29], W[16]] - 3*SB[W[3], W[13], W[29], W[17]] - 
       3*SB[W[3], W[13], W[29], W[18]] - 3*SB[W[3], W[13], W[29], W[19]] - 
       3*SB[W[3], W[13], W[29], W[20]] + 6*SB[W[3], W[15], W[1], W[26]] + 
       3*SB[W[3], W[15], W[1], W[27]] - 3*SB[W[3], W[15], W[1], W[28]] - 
       3*SB[W[3], W[15], W[1], W[30]] + 3*SB[W[3], W[15], W[2], W[27]] - 
       3*SB[W[3], W[15], W[2], W[28]] - 6*SB[W[3], W[15], W[2], W[29]] + 
       3*SB[W[3], W[15], W[2], W[30]] - 6*SB[W[3], W[15], W[3], W[26]] - 
       3*SB[W[3], W[15], W[3], W[27]] - 3*SB[W[3], W[15], W[3], W[28]] - 
       6*SB[W[3], W[15], W[3], W[29]] - 3*SB[W[3], W[15], W[3], W[30]] + 
       9*SB[W[3], W[15], W[4], W[26]] - 9*SB[W[3], W[15], W[4], W[29]] + 
       6*SB[W[3], W[15], W[5], W[26]] + 3*SB[W[3], W[15], W[5], W[27]] + 
       3*SB[W[3], W[15], W[5], W[28]] + 6*SB[W[3], W[15], W[5], W[29]] + 
       3*SB[W[3], W[15], W[5], W[30]] + 3*SB[W[3], W[15], W[17], W[26]] - 
       3*SB[W[3], W[15], W[17], W[27]] + 3*SB[W[3], W[15], W[17], W[28]] + 
       3*SB[W[3], W[15], W[17], W[29]] - 3*SB[W[3], W[15], W[17], W[30]] - 
       3*SB[W[3], W[15], W[20], W[26]] - 3*SB[W[3], W[15], W[20], W[27]] + 
       3*SB[W[3], W[15], W[20], W[28]] - 3*SB[W[3], W[15], W[20], W[29]] + 
       3*SB[W[3], W[15], W[20], W[30]] + 3*SB[W[3], W[15], W[26], W[16]] + 
       3*SB[W[3], W[15], W[26], W[17]] + 3*SB[W[3], W[15], W[26], W[18]] + 
       3*SB[W[3], W[15], W[26], W[19]] + 3*SB[W[3], W[15], W[26], W[20]] - 
       3*SB[W[3], W[15], W[29], W[16]] - 3*SB[W[3], W[15], W[29], W[17]] - 
       3*SB[W[3], W[15], W[29], W[18]] - 3*SB[W[3], W[15], W[29], W[19]] - 
       3*SB[W[3], W[15], W[29], W[20]] - 3*SB[W[4], W[1], W[2], W[30]] - 
       3*SB[W[4], W[1], W[3], W[26]] - 3*SB[W[4], W[1], W[3], W[27]] - 
       3*SB[W[4], W[1], W[3], W[28]] + 3*SB[W[4], W[1], W[3], W[29]] + 
       6*SB[W[4], W[1], W[3], W[30]] + 3*SB[W[4], W[1], W[4], W[26]] + 
       6*SB[W[4], W[1], W[4], W[27]] + 3*SB[W[4], W[1], W[4], W[28]] + 
       3*SB[W[4], W[1], W[4], W[29]] + 6*SB[W[4], W[1], W[4], W[30]] + 
       3*SB[W[4], W[1], W[5], W[26]] - 3*SB[W[4], W[1], W[5], W[27]] - 
       6*SB[W[4], W[1], W[5], W[28]] - 6*SB[W[4], W[1], W[5], W[29]] + 
       6*SB[W[4], W[1], W[5], W[30]] - 3*SB[W[4], W[1], W[13], W[27]] + 
       3*SB[W[4], W[1], W[13], W[29]] + 3*SB[W[4], W[1], W[14], W[28]] - 
       3*SB[W[4], W[1], W[14], W[30]] - 3*SB[W[4], W[1], W[16], W[26]] + 
       3*SB[W[4], W[1], W[16], W[27]] + 3*SB[W[4], W[1], W[16], W[28]] - 
       3*SB[W[4], W[1], W[16], W[29]] + 3*SB[W[4], W[1], W[16], W[30]] + 
       3*SB[W[4], W[1], W[30], W[16]] + 3*SB[W[4], W[1], W[30], W[17]] + 
       3*SB[W[4], W[1], W[30], W[18]] + 3*SB[W[4], W[1], W[30], W[19]] + 
       3*SB[W[4], W[1], W[30], W[20]] - 3*SB[W[4], W[2], W[1], W[30]] - 
       6*SB[W[4], W[2], W[3], W[26]] - 6*SB[W[4], W[2], W[3], W[27]] - 
       3*SB[W[4], W[2], W[3], W[28]] + 3*SB[W[4], W[2], W[3], W[29]] + 
       6*SB[W[4], W[2], W[3], W[30]] + 3*SB[W[4], W[2], W[4], W[26]] + 
       3*SB[W[4], W[2], W[4], W[27]] + 6*SB[W[4], W[2], W[4], W[28]] + 
       3*SB[W[4], W[2], W[4], W[29]] + 6*SB[W[4], W[2], W[4], W[30]] + 
       3*SB[W[4], W[2], W[5], W[26]] - 3*SB[W[4], W[2], W[5], W[27]] - 
       3*SB[W[4], W[2], W[5], W[28]] - 3*SB[W[4], W[2], W[5], W[29]] + 
       6*SB[W[4], W[2], W[5], W[30]] + 3*SB[W[4], W[2], W[11], W[27]] - 
       3*SB[W[4], W[2], W[11], W[30]] + 3*SB[W[4], W[2], W[12], W[26]] - 
       3*SB[W[4], W[2], W[12], W[28]] - 3*SB[W[4], W[2], W[16], W[26]] + 
       3*SB[W[4], W[2], W[16], W[27]] + 3*SB[W[4], W[2], W[16], W[28]] - 
       3*SB[W[4], W[2], W[16], W[29]] + 3*SB[W[4], W[2], W[16], W[30]] + 
       3*SB[W[4], W[2], W[30], W[16]] + 3*SB[W[4], W[2], W[30], W[17]] + 
       3*SB[W[4], W[2], W[30], W[18]] + 3*SB[W[4], W[2], W[30], W[19]] + 
       3*SB[W[4], W[2], W[30], W[20]] - 3*SB[W[4], W[3], W[1], W[26]] - 
       6*SB[W[4], W[3], W[1], W[27]] - 3*SB[W[4], W[3], W[1], W[28]] + 
       6*SB[W[4], W[3], W[1], W[29]] + 6*SB[W[4], W[3], W[1], W[30]] - 
       6*SB[W[4], W[3], W[2], W[26]] - 6*SB[W[4], W[3], W[2], W[27]] - 
       3*SB[W[4], W[3], W[2], W[28]] + 3*SB[W[4], W[3], W[2], W[29]] + 
       6*SB[W[4], W[3], W[2], W[30]] - 3*SB[W[4], W[3], W[5], W[26]] - 
       6*SB[W[4], W[3], W[5], W[27]] - 6*SB[W[4], W[3], W[5], W[28]] + 
       6*SB[W[4], W[3], W[5], W[29]] + 3*SB[W[4], W[3], W[5], W[30]] + 
       3*SB[W[4], W[3], W[11], W[27]] - 3*SB[W[4], W[3], W[11], W[30]] + 
       3*SB[W[4], W[3], W[13], W[27]] - 3*SB[W[4], W[3], W[13], W[29]] + 
       9*SB[W[4], W[3], W[14], W[28]] - 9*SB[W[4], W[3], W[14], W[30]] + 
       9*SB[W[4], W[3], W[15], W[26]] - 9*SB[W[4], W[3], W[15], W[29]] + 
       3*SB[W[4], W[3], W[18], W[26]] - 3*SB[W[4], W[3], W[18], W[27]] + 
       3*SB[W[4], W[3], W[18], W[28]] - 3*SB[W[4], W[3], W[18], W[29]] - 
       3*SB[W[4], W[3], W[18], W[30]] - 3*SB[W[4], W[3], W[27], W[16]] - 
       3*SB[W[4], W[3], W[27], W[17]] - 3*SB[W[4], W[3], W[27], W[18]] - 
       3*SB[W[4], W[3], W[27], W[19]] - 3*SB[W[4], W[3], W[27], W[20]] + 
       3*SB[W[4], W[5], W[1], W[26]] - 3*SB[W[4], W[5], W[1], W[27]] - 
       6*SB[W[4], W[5], W[1], W[28]] - 6*SB[W[4], W[5], W[1], W[29]] + 
       6*SB[W[4], W[5], W[1], W[30]] + 6*SB[W[4], W[5], W[2], W[26]] - 
       3*SB[W[4], W[5], W[2], W[27]] - 6*SB[W[4], W[5], W[2], W[28]] - 
       3*SB[W[4], W[5], W[2], W[29]] + 6*SB[W[4], W[5], W[2], W[30]] + 
       6*SB[W[4], W[5], W[3], W[26]] - 6*SB[W[4], W[5], W[3], W[27]] - 
       6*SB[W[4], W[5], W[3], W[28]] - 3*SB[W[4], W[5], W[3], W[29]] + 
       3*SB[W[4], W[5], W[3], W[30]] + 9*SB[W[4], W[5], W[11], W[27]] - 
       9*SB[W[4], W[5], W[11], W[30]] - 3*SB[W[4], W[5], W[12], W[26]] + 
       3*SB[W[4], W[5], W[12], W[28]] + 3*SB[W[4], W[5], W[14], W[28]] - 
       3*SB[W[4], W[5], W[14], W[30]] - 9*SB[W[4], W[5], W[15], W[26]] + 
       9*SB[W[4], W[5], W[15], W[29]] - 3*SB[W[4], W[5], W[19], W[26]] + 
       3*SB[W[4], W[5], W[19], W[27]] - 3*SB[W[4], W[5], W[19], W[28]] + 
       3*SB[W[4], W[5], W[19], W[29]] - 3*SB[W[4], W[5], W[19], W[30]] - 
       3*SB[W[4], W[5], W[28], W[16]] - 3*SB[W[4], W[5], W[28], W[17]] - 
       3*SB[W[4], W[5], W[28], W[18]] - 3*SB[W[4], W[5], W[28], W[19]] - 
       3*SB[W[4], W[5], W[28], W[20]] + 3*SB[W[4], W[11], W[1], W[26]] + 
       6*SB[W[4], W[11], W[1], W[27]] + 3*SB[W[4], W[11], W[1], W[28]] + 
       3*SB[W[4], W[11], W[1], W[29]] + 6*SB[W[4], W[11], W[1], W[30]] - 
       3*SB[W[4], W[11], W[2], W[26]] + 6*SB[W[4], W[11], W[2], W[27]] + 
       3*SB[W[4], W[11], W[2], W[28]] - 3*SB[W[4], W[11], W[2], W[29]] + 
       3*SB[W[4], W[11], W[3], W[26]] + 3*SB[W[4], W[11], W[3], W[28]] - 
       3*SB[W[4], W[11], W[3], W[29]] - 6*SB[W[4], W[11], W[3], W[30]] - 
       3*SB[W[4], W[11], W[4], W[26]] - 6*SB[W[4], W[11], W[4], W[27]] - 
       3*SB[W[4], W[11], W[4], W[28]] - 3*SB[W[4], W[11], W[4], W[29]] - 
       6*SB[W[4], W[11], W[4], W[30]] + 9*SB[W[4], W[11], W[5], W[27]] - 
       9*SB[W[4], W[11], W[5], W[30]] + 3*SB[W[4], W[11], W[16], W[26]] - 
       3*SB[W[4], W[11], W[16], W[27]] - 3*SB[W[4], W[11], W[16], W[28]] + 
       3*SB[W[4], W[11], W[16], W[29]] - 3*SB[W[4], W[11], W[16], W[30]] - 
       3*SB[W[4], W[11], W[18], W[26]] + 3*SB[W[4], W[11], W[18], W[27]] - 
       3*SB[W[4], W[11], W[18], W[28]] + 3*SB[W[4], W[11], W[18], W[29]] + 
       3*SB[W[4], W[11], W[18], W[30]] + 3*SB[W[4], W[11], W[27], W[16]] + 
       3*SB[W[4], W[11], W[27], W[17]] + 3*SB[W[4], W[11], W[27], W[18]] + 
       3*SB[W[4], W[11], W[27], W[19]] + 3*SB[W[4], W[11], W[27], W[20]] - 
       3*SB[W[4], W[11], W[30], W[16]] - 3*SB[W[4], W[11], W[30], W[17]] - 
       3*SB[W[4], W[11], W[30], W[18]] - 3*SB[W[4], W[11], W[30], W[19]] - 
       3*SB[W[4], W[11], W[30], W[20]] - 3*SB[W[4], W[14], W[1], W[26]] + 
       3*SB[W[4], W[14], W[1], W[27]] + 6*SB[W[4], W[14], W[1], W[28]] - 
       3*SB[W[4], W[14], W[1], W[29]] + 3*SB[W[4], W[14], W[2], W[26]] + 
       3*SB[W[4], W[14], W[2], W[27]] + 6*SB[W[4], W[14], W[2], W[28]] + 
       3*SB[W[4], W[14], W[2], W[29]] + 6*SB[W[4], W[14], W[2], W[30]] + 
       9*SB[W[4], W[14], W[3], W[28]] - 9*SB[W[4], W[14], W[3], W[30]] - 
       3*SB[W[4], W[14], W[4], W[26]] - 3*SB[W[4], W[14], W[4], W[27]] - 
       6*SB[W[4], W[14], W[4], W[28]] - 3*SB[W[4], W[14], W[4], W[29]] - 
       6*SB[W[4], W[14], W[4], W[30]] - 3*SB[W[4], W[14], W[5], W[26]] + 
       3*SB[W[4], W[14], W[5], W[27]] + 3*SB[W[4], W[14], W[5], W[29]] - 
       6*SB[W[4], W[14], W[5], W[30]] + 3*SB[W[4], W[14], W[16], W[26]] - 
       3*SB[W[4], W[14], W[16], W[27]] - 3*SB[W[4], W[14], W[16], W[28]] + 
       3*SB[W[4], W[14], W[16], W[29]] - 3*SB[W[4], W[14], W[16], W[30]] + 
       3*SB[W[4], W[14], W[19], W[26]] - 3*SB[W[4], W[14], W[19], W[27]] + 
       3*SB[W[4], W[14], W[19], W[28]] - 3*SB[W[4], W[14], W[19], W[29]] + 
       3*SB[W[4], W[14], W[19], W[30]] + 3*SB[W[4], W[14], W[28], W[16]] + 
       3*SB[W[4], W[14], W[28], W[17]] + 3*SB[W[4], W[14], W[28], W[18]] + 
       3*SB[W[4], W[14], W[28], W[19]] + 3*SB[W[4], W[14], W[28], W[20]] - 
       3*SB[W[4], W[14], W[30], W[16]] - 3*SB[W[4], W[14], W[30], W[17]] - 
       3*SB[W[4], W[14], W[30], W[18]] - 3*SB[W[4], W[14], W[30], W[19]] - 
       3*SB[W[4], W[14], W[30], W[20]] + 6*SB[W[5], W[1], W[2], W[26]] + 
       3*SB[W[5], W[1], W[2], W[27]] - 3*SB[W[5], W[1], W[2], W[28]] - 
       6*SB[W[5], W[1], W[2], W[29]] - 6*SB[W[5], W[1], W[2], W[30]] + 
       6*SB[W[5], W[1], W[3], W[26]] + 6*SB[W[5], W[1], W[3], W[27]] - 
       3*SB[W[5], W[1], W[3], W[28]] - 6*SB[W[5], W[1], W[3], W[29]] - 
       3*SB[W[5], W[1], W[3], W[30]] + 3*SB[W[5], W[1], W[4], W[26]] + 
       6*SB[W[5], W[1], W[4], W[27]] - 6*SB[W[5], W[1], W[4], W[28]] - 
       6*SB[W[5], W[1], W[4], W[29]] - 3*SB[W[5], W[1], W[4], W[30]] - 
       9*SB[W[5], W[1], W[11], W[27]] + 9*SB[W[5], W[1], W[11], W[30]] - 
       9*SB[W[5], W[1], W[12], W[26]] + 9*SB[W[5], W[1], W[12], W[28]] - 
       3*SB[W[5], W[1], W[13], W[27]] + 3*SB[W[5], W[1], W[13], W[29]] - 
       3*SB[W[5], W[1], W[15], W[26]] + 3*SB[W[5], W[1], W[15], W[29]] - 
       3*SB[W[5], W[1], W[20], W[26]] - 3*SB[W[5], W[1], W[20], W[27]] + 
       3*SB[W[5], W[1], W[20], W[28]] - 3*SB[W[5], W[1], W[20], W[29]] + 
       3*SB[W[5], W[1], W[20], W[30]] - 3*SB[W[5], W[1], W[29], W[16]] - 
       3*SB[W[5], W[1], W[29], W[17]] - 3*SB[W[5], W[1], W[29], W[18]] - 
       3*SB[W[5], W[1], W[29], W[19]] - 3*SB[W[5], W[1], W[29], W[20]] + 
       6*SB[W[5], W[2], W[1], W[26]] + 3*SB[W[5], W[2], W[1], W[27]] - 
       3*SB[W[5], W[2], W[1], W[28]] - 6*SB[W[5], W[2], W[1], W[29]] - 
       6*SB[W[5], W[2], W[1], W[30]] - 3*SB[W[5], W[2], W[3], W[26]] + 
       6*SB[W[5], W[2], W[4], W[26]] - 3*SB[W[5], W[2], W[4], W[27]] - 
       3*SB[W[5], W[2], W[4], W[28]] - 3*SB[W[5], W[2], W[4], W[29]] + 
       3*SB[W[5], W[2], W[4], W[30]] + 6*SB[W[5], W[2], W[5], W[26]] + 
       3*SB[W[5], W[2], W[5], W[27]] + 6*SB[W[5], W[2], W[5], W[28]] + 
       3*SB[W[5], W[2], W[5], W[29]] + 3*SB[W[5], W[2], W[5], W[30]] - 
       3*SB[W[5], W[2], W[14], W[28]] + 3*SB[W[5], W[2], W[14], W[30]] - 
       3*SB[W[5], W[2], W[15], W[26]] + 3*SB[W[5], W[2], W[15], W[29]] + 
       3*SB[W[5], W[2], W[17], W[26]] - 3*SB[W[5], W[2], W[17], W[27]] + 
       3*SB[W[5], W[2], W[17], W[28]] + 3*SB[W[5], W[2], W[17], W[29]] - 
       3*SB[W[5], W[2], W[17], W[30]] + 3*SB[W[5], W[2], W[26], W[16]] + 
       3*SB[W[5], W[2], W[26], W[17]] + 3*SB[W[5], W[2], W[26], W[18]] + 
       3*SB[W[5], W[2], W[26], W[19]] + 3*SB[W[5], W[2], W[26], W[20]] + 
       6*SB[W[5], W[3], W[1], W[26]] + 3*SB[W[5], W[3], W[1], W[27]] - 
       3*SB[W[5], W[3], W[1], W[28]] - 3*SB[W[5], W[3], W[1], W[29]] - 
       3*SB[W[5], W[3], W[1], W[30]] - 3*SB[W[5], W[3], W[2], W[26]] + 
       6*SB[W[5], W[3], W[4], W[26]] - 6*SB[W[5], W[3], W[4], W[27]] - 
       6*SB[W[5], W[3], W[4], W[28]] - 3*SB[W[5], W[3], W[4], W[29]] + 
       3*SB[W[5], W[3], W[4], W[30]] + 6*SB[W[5], W[3], W[5], W[26]] + 
       3*SB[W[5], W[3], W[5], W[27]] + 3*SB[W[5], W[3], W[5], W[28]] + 
       6*SB[W[5], W[3], W[5], W[29]] + 3*SB[W[5], W[3], W[5], W[30]] - 
       3*SB[W[5], W[3], W[12], W[26]] + 3*SB[W[5], W[3], W[12], W[28]] + 
       3*SB[W[5], W[3], W[13], W[27]] - 3*SB[W[5], W[3], W[13], W[29]] + 
       3*SB[W[5], W[3], W[17], W[26]] - 3*SB[W[5], W[3], W[17], W[27]] + 
       3*SB[W[5], W[3], W[17], W[28]] + 3*SB[W[5], W[3], W[17], W[29]] - 
       3*SB[W[5], W[3], W[17], W[30]] + 3*SB[W[5], W[3], W[26], W[16]] + 
       3*SB[W[5], W[3], W[26], W[17]] + 3*SB[W[5], W[3], W[26], W[18]] + 
       3*SB[W[5], W[3], W[26], W[19]] + 3*SB[W[5], W[3], W[26], W[20]] + 
       3*SB[W[5], W[4], W[1], W[26]] - 3*SB[W[5], W[4], W[1], W[27]] - 
       6*SB[W[5], W[4], W[1], W[28]] - 6*SB[W[5], W[4], W[1], W[29]] + 
       6*SB[W[5], W[4], W[1], W[30]] + 6*SB[W[5], W[4], W[2], W[26]] - 
       3*SB[W[5], W[4], W[2], W[27]] - 6*SB[W[5], W[4], W[2], W[28]] - 
       3*SB[W[5], W[4], W[2], W[29]] + 6*SB[W[5], W[4], W[2], W[30]] + 
       6*SB[W[5], W[4], W[3], W[26]] - 6*SB[W[5], W[4], W[3], W[27]] - 
       6*SB[W[5], W[4], W[3], W[28]] - 3*SB[W[5], W[4], W[3], W[29]] + 
       3*SB[W[5], W[4], W[3], W[30]] + 9*SB[W[5], W[4], W[11], W[27]] - 
       9*SB[W[5], W[4], W[11], W[30]] - 3*SB[W[5], W[4], W[12], W[26]] + 
       3*SB[W[5], W[4], W[12], W[28]] + 3*SB[W[5], W[4], W[14], W[28]] - 
       3*SB[W[5], W[4], W[14], W[30]] - 9*SB[W[5], W[4], W[15], W[26]] + 
       9*SB[W[5], W[4], W[15], W[29]] - 3*SB[W[5], W[4], W[19], W[26]] + 
       3*SB[W[5], W[4], W[19], W[27]] - 3*SB[W[5], W[4], W[19], W[28]] + 
       3*SB[W[5], W[4], W[19], W[29]] - 3*SB[W[5], W[4], W[19], W[30]] - 
       3*SB[W[5], W[4], W[28], W[16]] - 3*SB[W[5], W[4], W[28], W[17]] - 
       3*SB[W[5], W[4], W[28], W[18]] - 3*SB[W[5], W[4], W[28], W[19]] - 
       3*SB[W[5], W[4], W[28], W[20]] - 9*SB[W[5], W[12], W[1], W[26]] + 
       9*SB[W[5], W[12], W[1], W[28]] + 6*SB[W[5], W[12], W[2], W[26]] + 
       3*SB[W[5], W[12], W[2], W[27]] + 6*SB[W[5], W[12], W[2], W[28]] + 
       3*SB[W[5], W[12], W[2], W[29]] + 3*SB[W[5], W[12], W[2], W[30]] - 
       3*SB[W[5], W[12], W[3], W[27]] + 6*SB[W[5], W[12], W[3], W[28]] + 
       3*SB[W[5], W[12], W[3], W[29]] - 3*SB[W[5], W[12], W[3], W[30]] - 
       6*SB[W[5], W[12], W[4], W[26]] + 3*SB[W[5], W[12], W[4], W[27]] + 
       3*SB[W[5], W[12], W[4], W[29]] - 3*SB[W[5], W[12], W[4], W[30]] - 
       6*SB[W[5], W[12], W[5], W[26]] - 3*SB[W[5], W[12], W[5], W[27]] - 
       6*SB[W[5], W[12], W[5], W[28]] - 3*SB[W[5], W[12], W[5], W[29]] - 
       3*SB[W[5], W[12], W[5], W[30]] - 3*SB[W[5], W[12], W[17], W[26]] + 
       3*SB[W[5], W[12], W[17], W[27]] - 3*SB[W[5], W[12], W[17], W[28]] - 
       3*SB[W[5], W[12], W[17], W[29]] + 3*SB[W[5], W[12], W[17], W[30]] + 
       3*SB[W[5], W[12], W[19], W[26]] - 3*SB[W[5], W[12], W[19], W[27]] + 
       3*SB[W[5], W[12], W[19], W[28]] - 3*SB[W[5], W[12], W[19], W[29]] + 
       3*SB[W[5], W[12], W[19], W[30]] - 3*SB[W[5], W[12], W[26], W[16]] - 
       3*SB[W[5], W[12], W[26], W[17]] - 3*SB[W[5], W[12], W[26], W[18]] - 
       3*SB[W[5], W[12], W[26], W[19]] - 3*SB[W[5], W[12], W[26], W[20]] + 
       3*SB[W[5], W[12], W[28], W[16]] + 3*SB[W[5], W[12], W[28], W[17]] + 
       3*SB[W[5], W[12], W[28], W[18]] + 3*SB[W[5], W[12], W[28], W[19]] + 
       3*SB[W[5], W[12], W[28], W[20]] - 6*SB[W[5], W[15], W[1], W[26]] - 
       3*SB[W[5], W[15], W[1], W[27]] + 3*SB[W[5], W[15], W[1], W[28]] + 
       3*SB[W[5], W[15], W[1], W[30]] - 3*SB[W[5], W[15], W[2], W[27]] + 
       3*SB[W[5], W[15], W[2], W[28]] + 6*SB[W[5], W[15], W[2], W[29]] - 
       3*SB[W[5], W[15], W[2], W[30]] + 6*SB[W[5], W[15], W[3], W[26]] + 
       3*SB[W[5], W[15], W[3], W[27]] + 3*SB[W[5], W[15], W[3], W[28]] + 
       6*SB[W[5], W[15], W[3], W[29]] + 3*SB[W[5], W[15], W[3], W[30]] - 
       9*SB[W[5], W[15], W[4], W[26]] + 9*SB[W[5], W[15], W[4], W[29]] - 
       6*SB[W[5], W[15], W[5], W[26]] - 3*SB[W[5], W[15], W[5], W[27]] - 
       3*SB[W[5], W[15], W[5], W[28]] - 6*SB[W[5], W[15], W[5], W[29]] - 
       3*SB[W[5], W[15], W[5], W[30]] - 3*SB[W[5], W[15], W[17], W[26]] + 
       3*SB[W[5], W[15], W[17], W[27]] - 3*SB[W[5], W[15], W[17], W[28]] - 
       3*SB[W[5], W[15], W[17], W[29]] + 3*SB[W[5], W[15], W[17], W[30]] + 
       3*SB[W[5], W[15], W[20], W[26]] + 3*SB[W[5], W[15], W[20], W[27]] - 
       3*SB[W[5], W[15], W[20], W[28]] + 3*SB[W[5], W[15], W[20], W[29]] - 
       3*SB[W[5], W[15], W[20], W[30]] - 3*SB[W[5], W[15], W[26], W[16]] - 
       3*SB[W[5], W[15], W[26], W[17]] - 3*SB[W[5], W[15], W[26], W[18]] - 
       3*SB[W[5], W[15], W[26], W[19]] - 3*SB[W[5], W[15], W[26], W[20]] + 
       3*SB[W[5], W[15], W[29], W[16]] + 3*SB[W[5], W[15], W[29], W[17]] + 
       3*SB[W[5], W[15], W[29], W[18]] + 3*SB[W[5], W[15], W[29], W[19]] + 
       3*SB[W[5], W[15], W[29], W[20]] - 27*SB[W[26]]*Zeta[3] - 
       27*SB[W[27]]*Zeta[3] - 27*SB[W[28]]*Zeta[3] - 27*SB[W[29]]*Zeta[3] - 
       27*SB[W[30]]*Zeta[3]}


==> anc/evaluate_pentagon/Makefile <==
prefix=/mt/home/alopresti/codes/ginac-1.6.4/build
exec_prefix=${prefix}
libdir=${exec_prefix}/lib
includedir=${prefix}/include


OBJDIR = build

SRCDIR = src
INTEGRANDS = $(SRCDIR)/functions
SRCFILES= $(wildcard $(INTEGRANDS)/*.cpp)
OBJFILES= $(patsubst $(INTEGRANDS)/%.cpp,$(OBJDIR)/functions/%.o,$(SRCFILES))
GINACLIBS = -L${libdir} -lgsl -lgslcblas -lm  -lcln -lginac  -Wl,-rpath -Wl,${libdir}
CFLAGS = -I${includedir}
CXX = g++ -std=c++03

.PHONY: all
all: example-code 

example-code : example-code.cpp $(OBJFILES) $(OBJDIR)/FAw3pt5.o $(OBJDIR)/integrate.o $(OBJDIR)/evaluatelower.o $(OBJDIR)/evaluate_pentagonfunctions.o $(OBJDIR)/evaluate_pentagonintegrals.o
	${CXX} $^ -o example-code ${GINACLIBS} ${CFLAGS}

$(OBJDIR)/evaluate_pentagonfunctions.o : $(SRCDIR)/evaluate_pentagonfunctions.cpp 
	${CXX} $< -c -o $@ ${GINACLIBS} ${CFLAGS}

$(OBJDIR)/evaluate_pentagonintegrals.o : $(SRCDIR)/evaluate_pentagonintegrals.cpp 
	${CXX} $< -c -o $@ ${GINACLIBS} ${CFLAGS}


$(OBJDIR)/integrate.o : $(SRCDIR)/integrate.cpp 
	${CXX} $< -c -o $@ ${GINACLIBS} ${CFLAGS}

$(OBJDIR)/evaluatelower.o : $(SRCDIR)/evaluatelower.cpp 
	${CXX} $< -c -o $@ ${GINACLIBS} ${CFLAGS}

$(OBJDIR)/functions/%.o: $(INTEGRANDS)/%.cpp $(SRCDIR)/header.h
	mkdir -p $(OBJDIR)/functions
	${CXX} $< -c -o $@ ${GINACLIBS} ${CFLAGS}

$(OBJDIR)/FAw3pt5.o: $(SRCDIR)/FAw3pt5.cpp
	${CXX} $< -c -o $@ ${GINACLIBS} ${CFLAGS}


.PHONY: clean
clean: 
	rm -rf $(OBJDIR)/*
	rm -f example-code


==> anc/evaluate_pentagon/example-code.cpp <==
#include <vector>
#include "src/header.h"
#include <iomanip>
#include <string>
#include <time.h>
#include <fstream>
#include <sstream>


std::vector<std::complex<double> > evaluate_pentagonfunctions(double v[5], double error);
std::vector<std::vector<std::vector<std::complex<double> > > > evaluate_pentagonintegrals(std::vector<std::complex<double> > pentagonfunctions);

int main (void)
{

    using namespace std;
  
   // input 

    int ptno;
    cout<<endl<<endl<<" ID number of kinematical test point [1-16]: ";
    cin>>ptno;
    cout<<endl;
    double v[5];
    switch(ptno){
       case 1 : v[0] = 0.9876543209876;  v[1] = 0.790123456790; v[2] = -1.80267859636; v[3] = 3.16049382716; v[4] = -2.211585663744; break; 
       case 2 : v[0] = 16.1428571428571; v[1] = -1.57508763903766; v[2] = 7.36670543927394; v[3] = 2.61908827694276; v[4] = -2.56621144698481e-1; break; 
       case 3 : v[0] = 16.1445783132530;   v[1] = -1.59898477157360; v[2] = 7.62385321100917; v[3] = 2.47169811320755;v[4] = -2.50000000000000e-1;break;
       case 4 : v[0] = 2.47169811320755; v[1] = -2.50000000000000e-1; v[2] = 16.1445783132530; v[3] = -1.59898477157360; v[4] = 7.62385321100917; break; 
       case 5 : v[0] = 8.88349514563107; v[1] = 11.1298701298701; v[2] = -9.16326530612245; v[3] = 22.0983606557377; v[4] = -1.20103092783505; break; 
       case 6 : v[0] = 2.37681159420290; v[1] = -7.48245614035088; v[2] = 15.9272727272727; v[3] = -8.01666666666667; v[4] = 4.65925925925926; break; 
       case 7 : v[0] = -2.78723404255319; v[1] = 4.26027397260274; v[2] = -2.14563106796117; v[3] = 1.35238095238095; v[4] = 1.26415094339623; break; 
       case 8 : v[0] = 8.88349514563107; v[1] = -3.16774193548387; v[2] = -9.16326530612245; v[3] = -4.05172413793103; v[4] = -1.20103092783505;break; 
       case 9 : v[0] = -7.85964912280702e-1; v[1] = -1.67833333333333e1; v[2] = -8.84955752212389e-2; v[3] = 2.26168224299065; v[4] = -3.10465116279070; break; 
       case 10 : v[0] = 1.64367816091954; v[1] = -2.14563106796117; v[2] = -1.99382716049383; v[3] = -6.22641509433962e-1; v[4] = -2.78723404255319; break;
       case 11 : v[0] = -1.; v[1] = -3.; v[2] = -11.; v[3] = -19.; v[4] = -31.; break; 
       case 12 : v[0] = -1.07718120805369; v[1] = -3.39320388349515; v[2] = -2.33380480905233; v[3] = -5.17628205128205; v[4] = -2.84709480122324; break;
       case 13 : v[0] = -6.76394849785408; v[1] = -4.01621621621622; v[2] = -5.71052631578947; v[3] = -7.58457711442786; v[4] = -1.81286549707602; break;
       case 14 : v[0] = -8.71016166281755; v[1] = -1.74778761061947; v[2] = -4.09117647058824; v[3] = -3.13824884792627; v[4] = -5.24157303370787; break;
       case 15 : v[0] = -0.0382775119617225; v[1] = -7.79320987654321; v[2] = -0.770897832817337; v[3] = -1.31178707224335; v[4] = -3.72935779816514; break;
       case 16 : v[0] = -5.55447941888620; v[1] = -8.10691823899371; v[2] = -0.408304498269896; v[3] = -0.431803896920176; v[4] = -6.80459770114943; break;
    
       default :  cout<<endl<<" A number outside the [1-16] range was entered. ";
                  cout<<endl<<endl<<" Insert phase space point (s12 s23 s34 s45 s51) : ";     cin>>v[0];   cin>>v[1];  cin>>v[2];  cin>>v[3];  cin>>v[4];    
    }
  
    if((v[0]<0)&&(v[1]<0)&&(v[2]<0)&&(v[3]<0)&&(v[4]<0)){cout<<endl<<" Euclidean kinematics"<<endl;}
    if((v[0]>0)&&(v[1]<0)&&(v[2]>0)&&(v[3]>0)&&(v[4]<0)){cout<<endl<<" Minkowskian kinematics, s12 channel"<<endl;}
    if((v[0]<0)&&(v[1]>0)&&(v[2]<0)&&(v[3]>0)&&(v[4]>0)){cout<<endl<<" Minkowskian kinematics, s23 channel"<<endl;}
    if((v[0]>0)&&(v[1]<0)&&(v[2]>0)&&(v[3]<0)&&(v[4]>0)){cout<<endl<<" Minkowskian kinematics, s34 channel"<<endl;}
    if((v[0]>0)&&(v[1]>0)&&(v[2]<0)&&(v[3]>0)&&(v[4]<0)){cout<<endl<<" Minkowskian kinematics, s45 channel"<<endl;}
    if((v[0]<0)&&(v[1]>0)&&(v[2]>0)&&(v[3]<0)&&(v[4]>0)){cout<<endl<<" Minkowskian kinematics, s15 channel"<<endl;}
    if((v[0]>0)&&(v[1]<0)&&(v[2]<0)&&(v[3]<0)&&(v[4]<0)){cout<<endl<<" Minkowskian kinematics, s35 channel"<<endl;}
    if((v[0]<0)&&(v[1]>0)&&(v[2]<0)&&(v[3]<0)&&(v[4]<0)){cout<<endl<<" Minkowskian kinematics, s14 channel"<<endl;}
    if((v[0]<0)&&(v[1]<0)&&(v[2]>0)&&(v[3]<0)&&(v[4]<0)){cout<<endl<<" Minkowskian kinematics, s25 channel"<<endl;}
    if((v[0]<0)&&(v[1]<0)&&(v[2]<0)&&(v[3]>0)&&(v[4]<0)){cout<<endl<<" Minkowskian kinematics, s13 channel"<<endl;}
    if((v[0]<0)&&(v[1]<0)&&(v[2]<0)&&(v[3]<0)&&(v[4]>0)){cout<<endl<<" Minkowskian kinematics, s24 channel"<<endl;}
    cout<<endl<<" point = { v1f -> "<<setprecision(15)<<v[0]<<" ,";
    cout<<" v2f -> "<<setprecision(15)<<v[1]<<" ,";
    cout<<" v3f -> "<<setprecision(15)<<v[2]<<" ,";
    cout<<" v4f -> "<<setprecision(15)<<v[3]<<" ,";
    cout<<" v5f -> "<<setprecision(15)<<v[4]<<"};"<<endl;
    cout<<endl;

   // set the integration error of the pentagon functions' evaluation

    double error = 1e-6;
  
    clock_t tick;
    clock_t tock;

   //  compute pentagon functions (and time it)
    tick = clock();

    vector<complex<double> > pentagonfunctions = evaluate_pentagonfunctions(v, error);

    tock = clock();

    cout << "Time to evaluate all functions: "<<float( tock-tick )/CLOCKS_PER_SEC <<"s."<<endl;


   //  assemble pentagon integrals (and time it)
    tick = clock();

    vector<vector<vector<complex<double> > > > pentagonintegrals = evaluate_pentagonintegrals(pentagonfunctions);
      
    tock = clock();
    cout << "Time to assemble them : "<<float( tock-tick )/CLOCKS_PER_SEC <<"s."<<endl<<endl;

   // output 
   ofstream tofile;
   tofile.open("output.txt"); 
   for(int i1=0; i1<5; i1++){
      for(int i2=0; i2<61; i2++){
         for(int i3=0; i3<5; i3++){
            if(i3==0){
               tofile<<" f["<<i2+1<<","<<i1+1<<"] = { "<<setw(4)<<real(pentagonintegrals[i2][i3][i1])<<" , ";
            } else if(i3==4){
                  tofile<<setw(16)<<setprecision(13)<<real(pentagonintegrals[i2][i3][i1])
                <<" + I*("<<setw(16)<<setprecision(13)<<imag(pentagonintegrals[i2][i3][i1])<<") }; "<<endl;
            } else{
                  tofile<<setw(16)<<setprecision(13)<<real(pentagonintegrals[i2][i3][i1])
                <<" + I*("<<setw(16)<<setprecision(13)<<imag(pentagonintegrals[i2][i3][i1])<<") , ";
            }           
         };
      }     tofile<<endl;
   }     tofile<<endl;
   tofile.close();

 
   return 0;
}





==> anc/evaluate_pentagon/src/FAw3pt5.cpp <==
#include <vector>
#include "header.h"
#include "phi5integrandRe.cpp"
#include "phi5integrandIm.cpp"

  using namespace std;
  using namespace GiNaC;

typedef double (*func)(double, void*) ; 
func pt5w4DLogRe2, pt5w4DLogIm2;

vector<double> ptstmp2;


double pt5w4DLogReTMP2(double t, void * p){
    typedef double (*func)(double, void*) ;
    double pt5w4DLogReTMP2;
    struct my_f_prm * prm=(struct my_f_prm *)p;
    double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);

    int npts(ptstmp2.size());
    double pts[npts];
    for(int count = 0; count<npts ; count++){pts[count]=ptstmp2.at(count);}
   
    double x1(0.);  double x2(0.);
    if(npts==3){
        x1 = pts[1];
        pt5w4DLogReTMP2 = (x1 * (*pt5w4DLogRe2)(x1*t, p) \
         +(1-x1) * (*pt5w4DLogRe2)(x1*t + (1.-t), p) ) ;
    };

    if(npts==4){
        x1 = pts[1]; x2 = pts[2];
        pt5w4DLogReTMP2 = (x1 * (*pt5w4DLogRe2)(x1*t, p)
          + (x2-x1)/2. * (*pt5w4DLogRe2)(x1*t + (x1+x2)/2.*(1.-t), p) \
          + (x2-x1)/2. * (*pt5w4DLogRe2)(x2*t + (x1+x2)/2.*(1.-t), p) \
          + (1-x2) * (*pt5w4DLogRe2)(x2*t + (1.-t), p));
    };
         return pt5w4DLogReTMP2;
}

double FAw3pt5Re(double v1,double v2,double v3,double v4, double v5){

    struct my_f_prm kinem = {v1,v2,v3,v4,v5};

    pt5w4DLogRe2 = &phi5integrandRe ; 
    double resultpt5w4DLogRe, errorpt5w4DLogRe;                            
      gsl_integration_workspace * wpt5w4DLogRe = gsl_integration_workspace_alloc (1e7);

      gsl_function Fpt5w4DLogRe; Fpt5w4DLogRe.function = pt5w4DLogRe2; Fpt5w4DLogRe.params = &kinem;

   if(v1<0&&v2<0&&v3<0&&v4<0&&v5<0){
       double poleraw1=1./(1.+ v1 + v2 - v4);
       double poleraw2=1./(1.+ v2 + v3 - v5);
       double poleraw3=1./(1.+ v3 + v4 - v1);
       double poleraw4=1./(1.+ v4 + v5 - v2);
       double poleraw5=1./(1.+ v5 + v1 - v3);
       double polezero(0.);
       double poleone(1.);
       ptstmp2.push_back(polezero);
       ptstmp2.push_back(poleone);
       if((poleraw1>polezero)&&(poleraw1<poleone)){ptstmp2.push_back(poleraw1);}
       if((poleraw2>polezero)&&(poleraw2<poleone)){ptstmp2.push_back(poleraw2);}
       if((poleraw3>polezero)&&(poleraw3<poleone)){ptstmp2.push_back(poleraw3);}
       if((poleraw4>polezero)&&(poleraw4<poleone)){ptstmp2.push_back(poleraw4);}
       if((poleraw5>polezero)&&(poleraw5<poleone)){ptstmp2.push_back(poleraw5);}
       sort(ptstmp2.begin(),ptstmp2.end());

       if(ptstmp2.size()==3||ptstmp2.size()==4){Fpt5w4DLogRe.function = &pt5w4DLogReTMP2;}

           gsl_integration_qags (&Fpt5w4DLogRe, 0., 1., 1e-9, 1e-9,100., 
                        wpt5w4DLogRe, &resultpt5w4DLogRe, &errorpt5w4DLogRe);
   } else {
      gsl_integration_qags (&Fpt5w4DLogRe, 0., 1., 1e-9, 1e-9, 100.,
                         wpt5w4DLogRe, &resultpt5w4DLogRe, &errorpt5w4DLogRe); 
  }

      gsl_integration_workspace_free (wpt5w4DLogRe); 

    return resultpt5w4DLogRe;
}


double FAw3pt5Im(double v1,double v2,double v3,double v4, double v5){
  using namespace std;
  using namespace GiNaC;

    struct my_f_prm kinem = {v1,v2,v3,v4,v5};
    typedef double (*func)(double, void*) ; 
    pt5w4DLogIm2 = &phi5integrandIm ; 
    double resultpt5w4DLogIm, errorpt5w4DLogIm;                            
      gsl_integration_workspace * wpt5w4DLogIm = gsl_integration_workspace_alloc (1e7);                                     

      gsl_function Fpt5w4DLogIm; Fpt5w4DLogIm.function = pt5w4DLogIm2; Fpt5w4DLogIm.params = &kinem;


   if(v1<0&&v2<0&&v3<0&&v4<0&&v5<0){
      resultpt5w4DLogIm = 0.;  } else {

      gsl_integration_qags (&Fpt5w4DLogIm, 0., 1., 1e-9, 1e-9, 1e6,
                         wpt5w4DLogIm, &resultpt5w4DLogIm, &errorpt5w4DLogIm); 
      gsl_integration_workspace_free (wpt5w4DLogIm); 
   }


   return resultpt5w4DLogIm;
}


==> anc/evaluate_pentagon/src/boundaryw4.cpp <==
    std::complex<double> bc1e4p1, bc2e4p1, bc3e4p1, bc4e4p1, bc5e4p1, bc6e4p1, bc7e4p1, bc8e4p1, bc9e4p1, bc10e4p1, bc11e4p1, bc12e4p1, bc13e4p1, bc14e4p1, bc15e4p1, bc16e4p1, bc17e4p1, bc18e4p1, bc19e4p1, bc20e4p1, bc21e4p1, bc22e4p1, bc23e4p1, bc24e4p1, bc25e4p1, bc26e4p1, bc27e4p1, bc28e4p1, bc29e4p1, bc30e4p1, bc31e4p1, bc32e4p1, bc33e4p1, bc34e4p1, bc35e4p1, bc36e4p1, bc37e4p1, bc38e4p1, bc39e4p1, bc40e4p1, bc41e4p1, bc42e4p1, bc43e4p1, bc44e4p1, bc45e4p1, bc46e4p1, bc47e4p1, bc48e4p1, bc49e4p1, bc50e4p1, bc51e4p1, bc52e4p1, bc53e4p1, bc54e4p1, bc55e4p1, bc56e4p1, bc57e4p1, bc58e4p1, bc59e4p1, bc60e4p1, bc61e4p1, bc1e4p2, bc2e4p2, bc3e4p2, bc4e4p2, bc5e4p2, bc6e4p2, bc7e4p2, bc8e4p2, bc9e4p2, bc10e4p2, bc11e4p2, bc12e4p2, bc13e4p2, bc14e4p2, bc15e4p2, bc16e4p2, bc17e4p2, bc18e4p2, bc19e4p2, bc20e4p2, bc21e4p2, bc22e4p2, bc23e4p2, bc24e4p2, bc25e4p2, bc26e4p2, bc27e4p2, bc28e4p2, bc29e4p2, bc30e4p2, bc31e4p2, bc32e4p2, bc33e4p2, bc34e4p2, bc35e4p2, bc36e4p2, bc37e4p2, bc38e4p2, bc39e4p2, bc40e4p2, bc41e4p2, bc42e4p2, bc43e4p2, bc44e4p2, bc45e4p2, bc46e4p2, bc47e4p2, bc48e4p2, bc49e4p2, bc50e4p2, bc51e4p2, bc52e4p2, bc53e4p2, bc54e4p2, bc55e4p2, bc56e4p2, bc57e4p2, bc58e4p2, bc59e4p2, bc60e4p2, bc61e4p2, bc1e4p3, bc2e4p3, bc3e4p3, bc4e4p3, bc5e4p3, bc6e4p3, bc7e4p3, bc8e4p3, bc9e4p3, bc10e4p3, bc11e4p3, bc12e4p3, bc13e4p3, bc14e4p3, bc15e4p3, bc16e4p3, bc17e4p3, bc18e4p3, bc19e4p3, bc20e4p3, bc21e4p3, bc22e4p3, bc23e4p3, bc24e4p3, bc25e4p3, bc26e4p3, bc27e4p3, bc28e4p3, bc29e4p3, bc30e4p3, bc31e4p3, bc32e4p3, bc33e4p3, bc34e4p3, bc35e4p3, bc36e4p3, bc37e4p3, bc38e4p3, bc39e4p3, bc40e4p3, bc41e4p3, bc42e4p3, bc43e4p3, bc44e4p3, bc45e4p3, bc46e4p3, bc47e4p3, bc48e4p3, bc49e4p3, bc50e4p3, bc51e4p3, bc52e4p3, bc53e4p3, bc54e4p3, bc55e4p3, bc56e4p3, bc57e4p3, bc58e4p3, bc59e4p3, bc60e4p3, bc61e4p3, bc1e4p4, bc2e4p4, bc3e4p4, bc4e4p4, bc5e4p4, bc6e4p4, bc7e4p4, bc8e4p4, bc9e4p4, bc10e4p4, bc11e4p4, bc12e4p4, bc13e4p4, bc14e4p4, bc15e4p4, bc16e4p4, bc17e4p4, bc18e4p4, bc19e4p4, bc20e4p4, bc21e4p4, bc22e4p4, bc23e4p4, bc24e4p4, bc25e4p4, bc26e4p4, bc27e4p4, bc28e4p4, bc29e4p4, bc30e4p4, bc31e4p4, bc32e4p4, bc33e4p4, bc34e4p4, bc35e4p4, bc36e4p4, bc37e4p4, bc38e4p4, bc39e4p4, bc40e4p4, bc41e4p4, bc42e4p4, bc43e4p4, bc44e4p4, bc45e4p4, bc46e4p4, bc47e4p4, bc48e4p4, bc49e4p4, bc50e4p4, bc51e4p4, bc52e4p4, bc53e4p4, bc54e4p4, bc55e4p4, bc56e4p4, bc57e4p4, bc58e4p4, bc59e4p4, bc60e4p4, bc61e4p4, bc1e4p5, bc2e4p5, bc3e4p5, bc4e4p5, bc5e4p5, bc6e4p5, bc7e4p5, bc8e4p5, bc9e4p5, bc10e4p5, bc11e4p5, bc12e4p5, bc13e4p5, bc14e4p5, bc15e4p5, bc16e4p5, bc17e4p5, bc18e4p5, bc19e4p5, bc20e4p5, bc21e4p5, bc22e4p5, bc23e4p5, bc24e4p5, bc25e4p5, bc26e4p5, bc27e4p5, bc28e4p5, bc29e4p5, bc30e4p5, bc31e4p5, bc32e4p5, bc33e4p5, bc34e4p5, bc35e4p5, bc36e4p5, bc37e4p5, bc38e4p5, bc39e4p5, bc40e4p5, bc41e4p5, bc42e4p5, bc43e4p5, bc44e4p5, bc45e4p5, bc46e4p5, bc47e4p5, bc48e4p5, bc49e4p5, bc50e4p5, bc51e4p5, bc52e4p5, bc53e4p5, bc54e4p5, bc55e4p5, bc56e4p5, bc57e4p5, bc58e4p5, bc59e4p5, bc60e4p5, bc61e4p5 ;

    int val;
 if((sgnv1<0)&&(sgnv2<0)&&(sgnv3<0)&&(sgnv4<0)&&(sgnv5<0)){val=0;}
 if((sgnv1>0)&&(sgnv2<0)&&(sgnv3>0)&&(sgnv4>0)&&(sgnv5<0)){val=1;}
 if((sgnv1<0)&&(sgnv2>0)&&(sgnv3<0)&&(sgnv4>0)&&(sgnv5>0)){val=2;}
 if((sgnv1>0)&&(sgnv2<0)&&(sgnv3>0)&&(sgnv4<0)&&(sgnv5>0)){val=3;}
 if((sgnv1>0)&&(sgnv2>0)&&(sgnv3<0)&&(sgnv4>0)&&(sgnv5<0)){val=4;}
 if((sgnv1<0)&&(sgnv2>0)&&(sgnv3>0)&&(sgnv4<0)&&(sgnv5>0)){val=5;}
 if((sgnv1>0)&&(sgnv2<0)&&(sgnv3<0)&&(sgnv4<0)&&(sgnv5<0)){val=6;}
 if((sgnv1<0)&&(sgnv2>0)&&(sgnv3<0)&&(sgnv4<0)&&(sgnv5<0)){val=7;}
 if((sgnv1<0)&&(sgnv2<0)&&(sgnv3>0)&&(sgnv4<0)&&(sgnv5<0)){val=8;}
 if((sgnv1<0)&&(sgnv2<0)&&(sgnv3<0)&&(sgnv4>0)&&(sgnv5<0)){val=9;}
 if((sgnv1<0)&&(sgnv2<0)&&(sgnv3<0)&&(sgnv4<0)&&(sgnv5>0)){val=10;}


    if (val == 0) {
        bc1e4p1 = 15.423106080383718 ; 
        bc2e4p1 = 15.423106080383718 ; 
        bc3e4p1 = 15.423106080383718 ; 
        bc4e4p1 = 15.423106080383718 ; 
        bc5e4p1 = 15.423106080383718 ; 
        bc6e4p1 = -5.6821969769834748 ; 
        bc7e4p1 = 0 ; 
        bc8e4p1 = 0 ; 
        bc9e4p1 = -5.6821969769834748 ; 
        bc10e4p1 = -2.7734532863847914 ; 
        bc11e4p1 = -5.6821969769834748 ; 
        bc12e4p1 = 0 ; 
        bc13e4p1 = 0 ; 
        bc14e4p1 = 0 ; 
        bc15e4p1 = 0 ; 
        bc16e4p1 = 18.264204568875456 ; 
        bc17e4p1 = 18.264204568875456 ; 
        bc18e4p1 = 14.814299261421201 ; 
        bc19e4p1 = -1.6234848505667072 ; 
        bc20e4p1 = 14.814299261421201 ; 
        bc21e4p1 = 0 ; 
        bc22e4p1 = 30.313100208498213 ; 
        bc23e4p1 = 32.199116202906360 ; 
        bc24e4p1 = 18.264204568875456 ; 
        bc25e4p1 = 18.264204568875456 ; 
        bc26e4p1 = 30.313100208498213 ; 
        bc27e4p1 = 32.199116202906360 ; 
        bc28e4p1 = -1.6234848505667072 ; 
        bc29e4p1 = -1.6234848505667072 ; 
        bc30e4p1 = 0 ; 
        bc31e4p1 = 30.313100208498213 ; 
        bc32e4p1 = 32.199116202906360 ; 
        bc33e4p1 = 18.264204568875456 ; 
        bc34e4p1 = 1.6234848505667072 ; 
        bc35e4p1 = 18.264204568875456 ; 
        bc36e4p1 = -8.1174242528335352 ; 
        bc37e4p1 = 42.869786852759248 ; 
        bc38e4p1 = 8.4596274164003216 ; 
        bc39e4p1 = 0 ; 
        bc40e4p1 = 0 ; 
        bc41e4p1 = 105.88442637717993 ; 
        bc42e4p1 = 0 ; 
        bc43e4p1 = 0 ; 
        bc44e4p1 = 0 ; 
        bc45e4p1 = 105.88442637717993 ; 
        bc46e4p1 = 0 ; 
        bc47e4p1 = 105.88442637717993 ; 
        bc48e4p1 = 0 ; 
        bc49e4p1 = 36.951525880385496 ; 
        bc50e4p1 = -31.607554913936756 ; 
        bc51e4p1 = 17.647404396196656 ; 
        bc52e4p1 = -0.81174242528335361 ; 
        bc53e4p1 = -11.296748751860004 ; 
        bc54e4p1 = -0.81174242528335361 ; 
        bc55e4p1 = -11.296748751860004 ; 
        bc56e4p1 = 36.951525880385496 ; 
        bc57e4p1 = -31.607554913936756 ; 
        bc58e4p1 = -35.294808792393312 ; 
        bc59e4p1 = 14.289928950919750 ; 
        bc60e4p1 = 17.587752547805994 ; 
        bc61e4p1 = -21.004879841473560 ; 
        bc1e4p2 = 15.423106080383718 ; 
        bc2e4p2 = 15.423106080383718 ; 
        bc3e4p2 = 15.423106080383718 ; 
        bc4e4p2 = 15.423106080383718 ; 
        bc5e4p2 = 15.423106080383718 ; 
        bc6e4p2 = -5.6821969769834748 ; 
        bc7e4p2 = 0 ; 
        bc8e4p2 = 0 ; 
        bc9e4p2 = -5.6821969769834748 ; 
        bc10e4p2 = -2.7734532863847914 ; 
        bc11e4p2 = -5.6821969769834748 ; 
        bc12e4p2 = 0 ; 
        bc13e4p2 = 0 ; 
        bc14e4p2 = 0 ; 
        bc15e4p2 = 0 ; 
        bc16e4p2 = 18.264204568875456 ; 
        bc17e4p2 = 18.264204568875456 ; 
        bc18e4p2 = 14.814299261421201 ; 
        bc19e4p2 = -1.6234848505667072 ; 
        bc20e4p2 = 14.814299261421201 ; 
        bc21e4p2 = 0 ; 
        bc22e4p2 = 30.313100208498213 ; 
        bc23e4p2 = 32.199116202906360 ; 
        bc24e4p2 = 18.264204568875456 ; 
        bc25e4p2 = 18.264204568875456 ; 
        bc26e4p2 = 30.313100208498213 ; 
        bc27e4p2 = 32.199116202906360 ; 
        bc28e4p2 = -1.6234848505667072 ; 
        bc29e4p2 = -1.6234848505667072 ; 
        bc30e4p2 = 0 ; 
        bc31e4p2 = 30.313100208498213 ; 
        bc32e4p2 = 32.199116202906360 ; 
        bc33e4p2 = 18.264204568875456 ; 
        bc34e4p2 = 1.6234848505667072 ; 
        bc35e4p2 = 18.264204568875456 ; 
        bc36e4p2 = -8.1174242528335352 ; 
        bc37e4p2 = 42.869786852759248 ; 
        bc38e4p2 = 8.4596274164003216 ; 
        bc39e4p2 = 0 ; 
        bc40e4p2 = 0 ; 
        bc41e4p2 = 105.88442637717993 ; 
        bc42e4p2 = 0 ; 
        bc43e4p2 = 0 ; 
        bc44e4p2 = 0 ; 
        bc45e4p2 = 105.88442637717993 ; 
        bc46e4p2 = 0 ; 
        bc47e4p2 = 105.88442637717993 ; 
        bc48e4p2 = 0 ; 
        bc49e4p2 = 36.951525880385496 ; 
        bc50e4p2 = -31.607554913936756 ; 
        bc51e4p2 = 17.647404396196656 ; 
        bc52e4p2 = -0.81174242528335361 ; 
        bc53e4p2 = -11.296748751860004 ; 
        bc54e4p2 = -0.81174242528335361 ; 
        bc55e4p2 = -11.296748751860004 ; 
        bc56e4p2 = 36.951525880385496 ; 
        bc57e4p2 = -31.607554913936756 ; 
        bc58e4p2 = -35.294808792393312 ; 
        bc59e4p2 = 14.289928950919750 ; 
        bc60e4p2 = 17.587752547805994 ; 
        bc61e4p2 = -21.004879841473560 ; 
        bc1e4p3 = 15.423106080383718 ; 
        bc2e4p3 = 15.423106080383718 ; 
        bc3e4p3 = 15.423106080383718 ; 
        bc4e4p3 = 15.423106080383718 ; 
        bc5e4p3 = 15.423106080383718 ; 
        bc6e4p3 = -5.6821969769834748 ; 
        bc7e4p3 = 0 ; 
        bc8e4p3 = 0 ; 
        bc9e4p3 = -5.6821969769834748 ; 
        bc10e4p3 = -2.7734532863847914 ; 
        bc11e4p3 = -5.6821969769834748 ; 
        bc12e4p3 = 0 ; 
        bc13e4p3 = 0 ; 
        bc14e4p3 = 0 ; 
        bc15e4p3 = 0 ; 
        bc16e4p3 = 18.264204568875456 ; 
        bc17e4p3 = 18.264204568875456 ; 
        bc18e4p3 = 14.814299261421201 ; 
        bc19e4p3 = -1.6234848505667072 ; 
        bc20e4p3 = 14.814299261421201 ; 
        bc21e4p3 = 0 ; 
        bc22e4p3 = 30.313100208498213 ; 
        bc23e4p3 = 32.199116202906360 ; 
        bc24e4p3 = 18.264204568875456 ; 
        bc25e4p3 = 18.264204568875456 ; 
        bc26e4p3 = 30.313100208498213 ; 
        bc27e4p3 = 32.199116202906360 ; 
        bc28e4p3 = -1.6234848505667072 ; 
        bc29e4p3 = -1.6234848505667072 ; 
        bc30e4p3 = 0 ; 
        bc31e4p3 = 30.313100208498213 ; 
        bc32e4p3 = 32.199116202906360 ; 
        bc33e4p3 = 18.264204568875456 ; 
        bc34e4p3 = 1.6234848505667072 ; 
        bc35e4p3 = 18.264204568875456 ; 
        bc36e4p3 = -8.1174242528335352 ; 
        bc37e4p3 = 42.869786852759248 ; 
        bc38e4p3 = 8.4596274164003216 ; 
        bc39e4p3 = 0 ; 
        bc40e4p3 = 0 ; 
        bc41e4p3 = 105.88442637717993 ; 
        bc42e4p3 = 0 ; 
        bc43e4p3 = 0 ; 
        bc44e4p3 = 0 ; 
        bc45e4p3 = 105.88442637717993 ; 
        bc46e4p3 = 0 ; 
        bc47e4p3 = 105.88442637717993 ; 
        bc48e4p3 = 0 ; 
        bc49e4p3 = 36.951525880385496 ; 
        bc50e4p3 = -31.607554913936756 ; 
        bc51e4p3 = 17.647404396196656 ; 
        bc52e4p3 = -0.81174242528335361 ; 
        bc53e4p3 = -11.296748751860004 ; 
        bc54e4p3 = -0.81174242528335361 ; 
        bc55e4p3 = -11.296748751860004 ; 
        bc56e4p3 = 36.951525880385496 ; 
        bc57e4p3 = -31.607554913936756 ; 
        bc58e4p3 = -35.294808792393312 ; 
        bc59e4p3 = 14.289928950919750 ; 
        bc60e4p3 = 17.587752547805994 ; 
        bc61e4p3 = -21.004879841473560 ; 
        bc1e4p4 = 15.423106080383718 ; 
        bc2e4p4 = 15.423106080383718 ; 
        bc3e4p4 = 15.423106080383718 ; 
        bc4e4p4 = 15.423106080383718 ; 
        bc5e4p4 = 15.423106080383718 ; 
        bc6e4p4 = -5.6821969769834748 ; 
        bc7e4p4 = 0 ; 
        bc8e4p4 = 0 ; 
        bc9e4p4 = -5.6821969769834748 ; 
        bc10e4p4 = -2.7734532863847914 ; 
        bc11e4p4 = -5.6821969769834748 ; 
        bc12e4p4 = 0 ; 
        bc13e4p4 = 0 ; 
        bc14e4p4 = 0 ; 
        bc15e4p4 = 0 ; 
        bc16e4p4 = 18.264204568875456 ; 
        bc17e4p4 = 18.264204568875456 ; 
        bc18e4p4 = 14.814299261421201 ; 
        bc19e4p4 = -1.6234848505667072 ; 
        bc20e4p4 = 14.814299261421201 ; 
        bc21e4p4 = 0 ; 
        bc22e4p4 = 30.313100208498213 ; 
        bc23e4p4 = 32.199116202906360 ; 
        bc24e4p4 = 18.264204568875456 ; 
        bc25e4p4 = 18.264204568875456 ; 
        bc26e4p4 = 30.313100208498213 ; 
        bc27e4p4 = 32.199116202906360 ; 
        bc28e4p4 = -1.6234848505667072 ; 
        bc29e4p4 = -1.6234848505667072 ; 
        bc30e4p4 = 0 ; 
        bc31e4p4 = 30.313100208498213 ; 
        bc32e4p4 = 32.199116202906360 ; 
        bc33e4p4 = 18.264204568875456 ; 
        bc34e4p4 = 1.6234848505667072 ; 
        bc35e4p4 = 18.264204568875456 ; 
        bc36e4p4 = -8.1174242528335352 ; 
        bc37e4p4 = 42.869786852759248 ; 
        bc38e4p4 = 8.4596274164003216 ; 
        bc39e4p4 = 0 ; 
        bc40e4p4 = 0 ; 
        bc41e4p4 = 105.88442637717993 ; 
        bc42e4p4 = 0 ; 
        bc43e4p4 = 0 ; 
        bc44e4p4 = 0 ; 
        bc45e4p4 = 105.88442637717993 ; 
        bc46e4p4 = 0 ; 
        bc47e4p4 = 105.88442637717993 ; 
        bc48e4p4 = 0 ; 
        bc49e4p4 = 36.951525880385496 ; 
        bc50e4p4 = -31.607554913936756 ; 
        bc51e4p4 = 17.647404396196656 ; 
        bc52e4p4 = -0.81174242528335361 ; 
        bc53e4p4 = -11.296748751860004 ; 
        bc54e4p4 = -0.81174242528335361 ; 
        bc55e4p4 = -11.296748751860004 ; 
        bc56e4p4 = 36.951525880385496 ; 
        bc57e4p4 = -31.607554913936756 ; 
        bc58e4p4 = -35.294808792393312 ; 
        bc59e4p4 = 14.289928950919750 ; 
        bc60e4p4 = 17.587752547805994 ; 
        bc61e4p4 = -21.004879841473560 ; 
        bc1e4p5 = 15.423106080383718 ; 
        bc2e4p5 = 15.423106080383718 ; 
        bc3e4p5 = 15.423106080383718 ; 
        bc4e4p5 = 15.423106080383718 ; 
        bc5e4p5 = 15.423106080383718 ; 
        bc6e4p5 = -5.6821969769834748 ; 
        bc7e4p5 = 0 ; 
        bc8e4p5 = 0 ; 
        bc9e4p5 = -5.6821969769834748 ; 
        bc10e4p5 = -2.7734532863847914 ; 
        bc11e4p5 = -5.6821969769834748 ; 
        bc12e4p5 = 0 ; 
        bc13e4p5 = 0 ; 
        bc14e4p5 = 0 ; 
        bc15e4p5 = 0 ; 
        bc16e4p5 = 18.264204568875456 ; 
        bc17e4p5 = 18.264204568875456 ; 
        bc18e4p5 = 14.814299261421201 ; 
        bc19e4p5 = -1.6234848505667072 ; 
        bc20e4p5 = 14.814299261421201 ; 
        bc21e4p5 = 0 ; 
        bc22e4p5 = 30.313100208498213 ; 
        bc23e4p5 = 32.199116202906360 ; 
        bc24e4p5 = 18.264204568875456 ; 
        bc25e4p5 = 18.264204568875456 ; 
        bc26e4p5 = 30.313100208498213 ; 
        bc27e4p5 = 32.199116202906360 ; 
        bc28e4p5 = -1.6234848505667072 ; 
        bc29e4p5 = -1.6234848505667072 ; 
        bc30e4p5 = 0 ; 
        bc31e4p5 = 30.313100208498213 ; 
        bc32e4p5 = 32.199116202906360 ; 
        bc33e4p5 = 18.264204568875456 ; 
        bc34e4p5 = 1.6234848505667072 ; 
        bc35e4p5 = 18.264204568875456 ; 
        bc36e4p5 = -8.1174242528335352 ; 
        bc37e4p5 = 42.869786852759248 ; 
        bc38e4p5 = 8.4596274164003216 ; 
        bc39e4p5 = 0 ; 
        bc40e4p5 = 0 ; 
        bc41e4p5 = 105.88442637717993 ; 
        bc42e4p5 = 0 ; 
        bc43e4p5 = 0 ; 
        bc44e4p5 = 0 ; 
        bc45e4p5 = 105.88442637717993 ; 
        bc46e4p5 = 0 ; 
        bc47e4p5 = 105.88442637717993 ; 
        bc48e4p5 = 0 ; 
        bc49e4p5 = 36.951525880385496 ; 
        bc50e4p5 = -31.607554913936756 ; 
        bc51e4p5 = 17.647404396196656 ; 
        bc52e4p5 = -0.81174242528335361 ; 
        bc53e4p5 = -11.296748751860004 ; 
        bc54e4p5 = -0.81174242528335361 ; 
        bc55e4p5 = -11.296748751860004 ; 
        bc56e4p5 = 36.951525880385496 ; 
        bc57e4p5 = -31.607554913936756 ; 
        bc58e4p5 = -35.294808792393312 ; 
        bc59e4p5 = 14.289928950919750 ; 
        bc60e4p5 = 17.587752547805994 ; 
        bc61e4p5 = -21.004879841473560 ; 
    }; 
    if (val == 1) {
        bc1e4p1 = 15.423106080383716 ; 
        bc2e4p1 = 15.423106080383716 ; 
        bc3e4p1 = 15.423106080383704 ; 
        bc4e4p1 = 15.423106080383713 ; 
        bc5e4p1 = 15.423106080383713 ; 
        bc6e4p1 = -5.6821969769834613 ; 
        bc7e4p1 = 1.5415771701103782 ; 
        bc8e4p1 = 1.5415771701103757 ; 
        bc9e4p1 = -5.6821969769834688 ; 
        bc10e4p1 = -2.7734532863847903 ; 
        bc11e4p1 = -5.6821969769834738 ; 
        bc12e4p1 = -3.6417942101324013 - 0.6625200412990019*1i ; 
        bc13e4p1 = 0 ; 
        bc14e4p1 = 3.6417942101320032 - 0.6625200413000357*1i ; 
        bc15e4p1 = -0.12932146114286755 ; 
        bc16e4p1 = 13.485050163175460 - 49.941138859579801*1i ; 
        bc17e4p1 = 45.131000050909968 + 9.782520527093945*1i ; 
        bc18e4p1 = -8.594375044945698 + 45.153540359941863*1i ; 
        bc19e4p1 = -42.210606114734389 + 12.106669779400618*1i ; 
        bc20e4p1 = 45.597115832850203 + 1.494675000623864*1i ; 
        bc21e4p1 = -0.46828771217032222 ; 
        bc22e4p1 = 57.151897179437836 - 121.597683076883032*1i ; 
        bc23e4p1 = 159.49266462699789 - 30.10251955307451*1i ; 
        bc24e4p1 = 20.007688899548979 + 17.045395999410610*1i ; 
        bc25e4p1 = 33.780506517839206 + 22.028664914992864*1i ; 
        bc26e4p1 = -118.165437093956982 - 44.041813657914943*1i ; 
        bc27e4p1 = 22.856961105476352 - 16.989636314506650*1i ; 
        bc28e4p1 = -25.318211880522508 + 23.538097974804321*1i ; 
        bc29e4p1 = -42.210606114734389 + 12.106669779400618*1i ; 
        bc30e4p1 = 4.4982341478775474*1i ; 
        bc31e4p1 = -33.944380478100416 + 5.151236274987655*1i ; 
        bc32e4p1 = 7.632684512647518 + 80.045978808977860*1i ; 
        bc33e4p1 = 16.922425625404995 + 9.413191860647115*1i ; 
        bc34e4p1 = -37.424523804982284 ; 
        bc35e4p1 = 33.885435109432450 - 24.309821677324698*1i ; 
        bc36e4p1 = -19.964787767811439 + 11.769048987402160*1i ; 
        bc37e4p1 = -43.886555033506330 - 28.495210654465340*1i ; 
        bc38e4p1 = -23.947888062003327 + 28.759741637237375*1i ; 
        bc39e4p1 = 62.667984761423975 - 20.587245302488460*1i ; 
        bc40e4p1 = 65.089848594847571 - 47.142744760044301*1i ; 
        bc41e4p1 = -84.859442919595272 - 62.502843208632125*1i ; 
        bc42e4p1 = 31.983085803543325 + 8.264231350062868*1i ; 
        bc43e4p1 = 51.857987991882505 + 31.799952743789519*1i ; 
        bc44e4p1 = 244.71700949867105 + 3.30917298550923*1i ; 
        bc45e4p1 = -95.182462094762271 - 73.785707807436675*1i ; 
        bc46e4p1 = -129.111079313652734 - 1.165716251990783*1i ; 
        bc47e4p1 = -91.276071707476393 - 65.504060265688339*1i ; 
        bc48e4p1 = -2.4808472927726324 + 8.8666618897990851*1i ; 
        bc49e4p1 = -442.23901879894398 - 9.19881166430152*1i ; 
        bc50e4p1 = 372.90205782842205 - 6.80471809592321*1i ; 
        bc51e4p1 = -16.514808747008025 - 13.677892558197500*1i ; 
        bc52e4p1 = -144.65984379379866 + 97.41539385009541*1i ; 
        bc53e4p1 = -112.271641751735806 + 42.831080286595006*1i ; 
        bc54e4p1 = 110.311694096552256 - 63.311924612182194*1i ; 
        bc55e4p1 = 102.598718823330612 + 27.556966435208555*1i ; 
        bc56e4p1 = 27.25076515722615 + 193.20131349823687*1i ; 
        bc57e4p1 = 30.09392671832250 - 150.56190620505447*1i ; 
        bc58e4p1 = 29.355919104511944 + 21.334483912386743*1i ; 
        bc59e4p1 = -15.047224744601324 - 8.618331804039772*1i ; 
        bc60e4p1 = -428.26066048051303 + 99.28965124645203*1i ; 
        bc61e4p1 = 14.541386357692402 + 14.976498446087072*1i ; 
        bc1e4p2 = 15.423106080383726 ; 
        bc2e4p2 = 15.423106080383713 ; 
        bc3e4p2 = 15.423106080383716 ; 
        bc4e4p2 = 15.423106080383716 ; 
        bc5e4p2 = 15.423106080383713 ; 
        bc6e4p2 = -5.6821969769834738 ; 
        bc7e4p2 = -3.6417942101324013 - 0.6625200412990019*1i ; 
        bc8e4p2 = 0 ; 
        bc9e4p2 = -5.6821969769834688 ; 
        bc10e4p2 = -2.7734532863847903 ; 
        bc11e4p2 = -5.6821969769834669 ; 
        bc12e4p2 = 1.5415771701103744 ; 
        bc13e4p2 = 1.5415771701103744 ; 
        bc14e4p2 = -0.12932146114286575 ; 
        bc15e4p2 = 3.6417942101320032 - 0.6625200413000357*1i ; 
        bc16e4p2 = -24.646620393778245 - 15.874033426416491*1i ; 
        bc17e4p2 = 15.912343354550074 + 28.277146431107160*1i ; 
        bc18e4p2 = 56.075432903132787 - 24.068385490892738*1i ; 
        bc19e4p2 = 37.424523804982286 ; 
        bc20e4p2 = 43.575758678160156 + 20.334743908094140*1i ; 
        bc21e4p2 = 4.4982341478775474*1i ; 
        bc22e4p2 = -19.824477508165918 - 9.577179411514495*1i ; 
        bc23e4p2 = 52.894818204296207 + 89.555649561521820*1i ; 
        bc24e4p2 = 45.131000050909955 + 9.782520527093925*1i ; 
        bc25e4p2 = 13.485050163175460 - 49.941138859579815*1i ; 
        bc26e4p2 = -25.686946181301498 - 50.055079066965707*1i ; 
        bc27e4p2 = -3.159757705709349 + 36.618823607186801*1i ; 
        bc28e4p2 = -42.210606114734389 + 12.106669779400618*1i ; 
        bc29e4p2 = -25.318211880522498 + 23.538097974804315*1i ; 
        bc30e4p2 = -0.46828771217029633 ; 
        bc31e4p2 = 57.151897179437821 - 121.597683076883028*1i ; 
        bc32e4p2 = 159.49266462699754 - 30.10251955307427*1i ; 
        bc33e4p2 = 45.624270399710785 + 9.258561900787543*1i ; 
        bc34e4p2 = 42.210606114734389 - 12.106669779400618*1i ; 
        bc35e4p2 = 21.685329307940208 + 20.416508753033391*1i ; 
        bc36e4p2 = -19.964787767811435 + 11.769048987402160*1i ; 
        bc37e4p2 = -43.886555033506329 - 28.495210654465340*1i ; 
        bc38e4p2 = 30.255890249747118 - 99.025181220082820*1i ; 
        bc39e4p2 = -8.5236007091390641 - 6.4294413354126119*1i ; 
        bc40e4p2 = 450.98944238663485 + 2.09329534898447*1i ; 
        bc41e4p2 = -95.182462094762272 - 73.785707807436676*1i ; 
        bc42e4p2 = -23.817163293836799 + 8.870963714919299*1i ; 
        bc43e4p2 = 84.689821757315561 + 6.153149487337275*1i ; 
        bc44e4p2 = -65.089848594847511 + 47.142744760044249*1i ; 
        bc45e4p2 = -84.859442919595273 - 62.502843208632125*1i ; 
        bc46e4p2 = 146.14766216761751 - 85.29168552675602*1i ; 
        bc47e4p2 = -91.276071707476395 - 65.504060265688341*1i ; 
        bc48e4p2 = 13.258705799743296 - 8.262111900371652*1i ; 
        bc49e4p2 = -63.908486971090161 - 29.667055866227545*1i ; 
        bc50e4p2 = -274.02407385617781 + 152.93845861112876*1i ; 
        bc51e4p2 = -13.073802355285688 - 9.916937691929319*1i ; 
        bc52e4p2 = 200.02064901879293 + 8.13033044728634*1i ; 
        bc53e4p2 = 72.135503529252293 - 22.537760393338259*1i ; 
        bc54e4p2 = -12.001324720138455 + 62.063459339586990*1i ; 
        bc55e4p2 = -130.827172486727071 + 33.417010344752936*1i ; 
        bc56e4p2 = -347.56455102469386 + 28.25792922780110*1i ; 
        bc57e4p2 = 481.25268651042057 - 41.96789903225447*1i ; 
        bc58e4p2 = 31.076422300373111 + 23.214961345520844*1i ; 
        bc59e4p2 = -15.047224744601325 - 8.618331804039760*1i ; 
        bc60e4p2 = -492.10911196773041 - 288.28946009604577*1i ; 
        bc61e4p2 = 14.541386357692402 + 14.976498446087049*1i ; 
        bc1e4p3 = 15.423106080383716 ; 
        bc2e4p3 = 15.423106080383713 ; 
        bc3e4p3 = 15.423106080383713 ; 
        bc4e4p3 = 15.423106080383726 ; 
        bc5e4p3 = 15.423106080383716 ; 
        bc6e4p3 = -5.6821969769834738 ; 
        bc7e4p3 = -3.6417942101320547 + 0.6625200413000677*1i ; 
        bc8e4p3 = 0.12932146114286575 ; 
        bc9e4p3 = -5.6821969769834733 ; 
        bc10e4p3 = -2.7734532863847912 ; 
        bc11e4p3 = -5.6821969769834733 ; 
        bc12e4p3 = 0 ; 
        bc13e4p3 = -3.6417942101324013 - 0.6625200412990019*1i ; 
        bc14e4p3 = 0 ; 
        bc15e4p3 = 3.6417942101320567 + 0.6625200412990587*1i ; 
        bc16e4p3 = 16.922425625404839 + 9.413191860647229*1i ; 
        bc17e4p3 = 33.885435109432487 - 24.309821677324724*1i ; 
        bc18e4p3 = 11.533698005254350 + 42.937428639975883*1i ; 
        bc19e4p3 = -42.210606114734389 + 12.106669779400618*1i ; 
        bc20e4p3 = -28.129175355813040 - 28.966796191775327*1i ; 
        bc21e4p3 = -4.4982341478775474*1i ; 
        bc22e4p3 = -118.165437093956984 - 44.041813657914941*1i ; 
        bc23e4p3 = 22.856961105476173 - 16.989636314506641*1i ; 
        bc24e4p3 = 15.912343354550074 + 28.277146431107160*1i ; 
        bc25e4p3 = -24.646620393778245 - 15.874033426416491*1i ; 
        bc26e4p3 = -33.944380478100416 + 5.151236274987655*1i ; 
        bc27e4p3 = 7.632684512647518 + 80.045978808977860*1i ; 
        bc28e4p3 = 37.424523804982286 ; 
        bc29e4p3 = -25.318211880522498 + 23.538097974804315*1i ; 
        bc30e4p3 = 0 ; 
        bc31e4p3 = -19.824477508165918 - 9.577179411514495*1i ; 
        bc32e4p3 = 52.894818204296207 + 89.555649561521820*1i ; 
        bc33e4p3 = 33.780506517839206 + 22.028664914992864*1i ; 
        bc34e4p3 = 25.318211880522498 - 23.538097974804315*1i ; 
        bc35e4p3 = 20.007688899550040 + 17.045395999410364*1i ; 
        bc36e4p3 = -28.410984884917376 + 6.053334889700312*1i ; 
        bc37e4p3 = -40.678240639565759 - 26.994602125937224*1i ; 
        bc38e4p3 = 263.53309766305485 - 171.72720658376649*1i ; 
        bc39e4p3 = 2.4808472927726324 - 8.8666618897990850*1i ; 
        bc40e4p3 = 129.111079313652623 + 1.165716251990852*1i ; 
        bc41e4p3 = -91.276071707476395 - 65.504060265688355*1i ; 
        bc42e4p3 = -51.857987991882518 - 31.799952743789518*1i ; 
        bc43e4p3 = 56.955452178170556 - 11.867909904761889*1i ; 
        bc44e4p3 = -450.98944238663470 - 2.09329534898453*1i ; 
        bc45e4p3 = -95.182462094762272 - 73.785707807436676*1i ; 
        bc46e4p3 = 244.71700949867088 + 3.30917298550929*1i ; 
        bc47e4p3 = -95.182462094762272 - 73.785707807436676*1i ; 
        bc48e4p3 = -40.043526192722452 + 1.570527119644370*1i ; 
        bc49e4p3 = 401.50521509546921 + 61.17025797935652*1i ; 
        bc50e4p3 = -592.41970017096152 + 17.65666869444360*1i ; 
        bc51e4p3 = -15.863743682460379 - 12.297617967906114*1i ; 
        bc52e4p3 = -62.36403331696517 + 128.64449395764014*1i ; 
        bc53e4p3 = -137.297947334719157 + 21.505594822265966*1i ; 
        bc54e4p3 = -101.44399421477388 + 109.57533104068274*1i ; 
        bc55e4p3 = -128.514424842657571 - 10.424033076484828*1i ; 
        bc56e4p3 = -442.23901879894737 - 9.19881166429531*1i ; 
        bc57e4p3 = 372.90205782842312 - 6.80471809592532*1i ; 
        bc58e4p3 = 31.076422300373111 + 23.214961345520837*1i ; 
        bc59e4p3 = -14.210478611069564 - 10.378475298937126*1i ; 
        bc60e4p3 = 542.58155588154422 - 386.30068403713500*1i ; 
        bc61e4p3 = 16.214878624755903 + 11.456211456292320*1i ; 
        bc1e4p4 = 15.423106080383713 ; 
        bc2e4p4 = 15.423106080383716 ; 
        bc3e4p4 = 15.423106080383713 ; 
        bc4e4p4 = 15.423106080383716 ; 
        bc5e4p4 = 15.423106080383726 ; 
        bc6e4p4 = -5.6821969769834669 ; 
        bc7e4p4 = 0.12932146114286575 ; 
        bc8e4p4 = -3.6417942101319979 + 0.6625200413000819*1i ; 
        bc9e4p4 = -5.6821969769834702 ; 
        bc10e4p4 = -2.7734532863847917 ; 
        bc11e4p4 = -5.6821969769834669 ; 
        bc12e4p4 = 0.12932146114286575 ; 
        bc13e4p4 = -3.6417942101320547 + 0.6625200413000677*1i ; 
        bc14e4p4 = -1.5415771701103744 ; 
        bc15e4p4 = -1.5415771701103744 ; 
        bc16e4p4 = 45.624270399710785 + 9.258561900787543*1i ; 
        bc17e4p4 = 21.685329307940222 + 20.416508753033548*1i ; 
        bc18e4p4 = -38.181512227993630 - 21.138055054623187*1i ; 
        bc19e4p4 = -25.318211880522498 + 23.538097974804315*1i ; 
        bc20e4p4 = -14.590593116452308 - 13.173108074560563*1i ; 
        bc21e4p4 = 0.46828771217029633 ; 
        bc22e4p4 = -25.686946181301498 - 50.055079066965707*1i ; 
        bc23e4p4 = -3.159757705709349 + 36.618823607186801*1i ; 
        bc24e4p4 = 33.885435109432487 - 24.309821677324724*1i ; 
        bc25e4p4 = 16.922425625404839 + 9.413191860647229*1i ; 
        bc26e4p4 = 57.151897179437821 - 121.597683076883028*1i ; 
        bc27e4p4 = 159.49266462699754 - 30.10251955307427*1i ; 
        bc28e4p4 = -42.210606114734389 + 12.106669779400618*1i ; 
        bc29e4p4 = -42.210606114734389 + 12.106669779400618*1i ; 
        bc30e4p4 = 0.46828771217029633 ; 
        bc31e4p4 = -118.165437093956984 - 44.041813657914941*1i ; 
        bc32e4p4 = 22.856961105476173 - 16.989636314506641*1i ; 
        bc33e4p4 = 13.485050163175460 - 49.941138859579815*1i ; 
        bc34e4p4 = 25.318211880522498 - 23.538097974804315*1i ; 
        bc35e4p4 = 45.131000050909955 + 9.782520527093925*1i ; 
        bc36e4p4 = 11.406580074940976 ; 
        bc37e4p4 = -42.631435833208702 - 31.135425896811384*1i ; 
        bc38e4p4 = 29.420716731794046 + 94.973391878650875*1i ; 
        bc39e4p4 = -13.258705799743296 + 8.262111900371652*1i ; 
        bc40e4p4 = -146.14766216761751 + 85.29168552675602*1i ; 
        bc41e4p4 = -91.276071707476395 - 65.504060265688341*1i ; 
        bc42e4p4 = -84.689821757315561 - 6.153149487337275*1i ; 
        bc43e4p4 = -31.983085803543336 - 8.264231350062863*1i ; 
        bc44e4p4 = -129.111079313651614 - 1.165716251990994*1i ; 
        bc45e4p4 = -91.276071707476395 - 65.504060265688341*1i ; 
        bc46e4p4 = -65.089848594847511 + 47.142744760044249*1i ; 
        bc47e4p4 = -84.859442919595273 - 62.502843208632125*1i ; 
        bc48e4p4 = -62.667984761423964 + 20.587245302488450*1i ; 
        bc49e4p4 = 27.25076515722797 + 193.20131349823710*1i ; 
        bc50e4p4 = 30.09392671832166 - 150.56190620505433*1i ; 
        bc51e4p4 = -16.282116749226253 - 11.417546220457426*1i ; 
        bc52e4p4 = -184.08445830051827 - 160.64805126670973*1i ; 
        bc53e4p4 = -105.62612991315887 + 111.94852259403287*1i ; 
        bc54e4p4 = 42.898364725695964 + 52.710493299393373*1i ; 
        bc55e4p4 = -163.63003659864921 + 34.41921173781565*1i ; 
        bc56e4p4 = -63.908486971089735 - 29.667055866226891*1i ; 
        bc57e4p4 = -274.02407385617795 + 152.93845861112855*1i ; 
        bc58e4p4 = 29.355919104511945 + 21.334483912386744*1i ; 
        bc59e4p4 = -12.071602348442524 - 9.378069613251709*1i ; 
        bc60e4p4 = 426.02899661016153 + 180.00495027431274*1i ; 
        bc61e4p4 = 20.492631150009986 + 13.457022827663160*1i ; 
        bc1e4p5 = 15.423106080383713 ; 
        bc2e4p5 = 15.423106080383726 ; 
        bc3e4p5 = 15.423106080383716 ; 
        bc4e4p5 = 15.423106080383713 ; 
        bc5e4p5 = 15.423106080383716 ; 
        bc6e4p5 = -5.6821969769834733 ; 
        bc7e4p5 = 0 ; 
        bc8e4p5 = -3.6417942101324013 - 0.6625200412990019*1i ; 
        bc9e4p5 = -5.6821969769834733 ; 
        bc10e4p5 = -2.7734532863847912 ; 
        bc11e4p5 = -5.6821969769834738 ; 
        bc12e4p5 = -3.6417942101320032 + 0.6625200413000357*1i ; 
        bc13e4p5 = 0.12932146114286575 ; 
        bc14e4p5 = 3.6417942101321988 + 0.6625200412990730*1i ; 
        bc15e4p5 = 0 ; 
        bc16e4p5 = 33.780506517839206 + 22.028664914992864*1i ; 
        bc17e4p5 = 20.007688899549010 + 17.045395999410528*1i ; 
        bc18e4p5 = -13.693006018048694 + 20.508100703496695*1i ; 
        bc19e4p5 = -25.318211880522498 + 23.538097974804315*1i ; 
        bc20e4p5 = 36.393816483047781 + 26.426000563716149*1i ; 
        bc21e4p5 = 0 ; 
        bc22e4p5 = -33.944380478100416 + 5.151236274987655*1i ; 
        bc23e4p5 = 7.632684512647518 + 80.045978808977860*1i ; 
        bc24e4p5 = 21.685329307940222 + 20.416508753033548*1i ; 
        bc25e4p5 = 45.624270399710785 + 9.258561900787543*1i ; 
        bc26e4p5 = -19.824477508165918 - 9.577179411514495*1i ; 
        bc27e4p5 = 52.894818204296207 + 89.555649561521820*1i ; 
        bc28e4p5 = -25.318211880522498 + 23.538097974804315*1i ; 
        bc29e4p5 = 37.424523804982286 ; 
        bc30e4p5 = -4.4982341478775474*1i ; 
        bc31e4p5 = -25.686946181301498 - 50.055079066965707*1i ; 
        bc32e4p5 = -3.159757705709349 + 36.618823607186801*1i ; 
        bc33e4p5 = -24.646620393777641 - 15.874033426416712*1i ; 
        bc34e4p5 = 42.210606114734389 - 12.106669779400618*1i ; 
        bc35e4p5 = 15.912343354550074 + 28.277146431107160*1i ; 
        bc36e4p5 = -28.410984884917376 + 6.053334889700312*1i ; 
        bc37e4p5 = -40.678240639565759 - 26.994602125937224*1i ; 
        bc38e4p5 = 285.16745738930054 - 97.92769798275534*1i ; 
        bc39e4p5 = 40.043526192722452 - 1.570527119644370*1i ; 
        bc40e4p5 = -244.71700949867088 - 3.30917298550929*1i ; 
        bc41e4p5 = -95.182462094762272 - 73.785707807436676*1i ; 
        bc42e4p5 = -56.955452178170556 + 11.867909904761889*1i ; 
        bc43e4p5 = 23.817163293836799 - 8.870963714919299*1i ; 
        bc44e4p5 = 146.14766216761675 - 85.29168552675590*1i ; 
        bc45e4p5 = -91.276071707476395 - 65.504060265688355*1i ; 
        bc46e4p5 = -450.98944238663485 - 2.09329534898447*1i ; 
        bc47e4p5 = -95.182462094762272 - 73.785707807436676*1i ; 
        bc48e4p5 = 8.5236007091390641 + 6.4294413354126119*1i ; 
        bc49e4p5 = -347.56455102469002 + 28.25792922780758*1i ; 
        bc50e4p5 = 481.25268651041929 - 41.96789903225663*1i ; 
        bc51e4p5 = -14.561613553365086 - 9.537068787323337*1i ; 
        bc52e4p5 = -261.04487994610495 + 28.96596086581350*1i ; 
        bc53e4p5 = -27.814646650172795 + 69.659533748826557*1i ; 
        bc54e4p5 = 0.587077368853959 + 106.737405947459711*1i ; 
        bc55e4p5 = -143.88539910548624 + 23.96955096584520*1i ; 
        bc56e4p5 = 401.50521509546649 + 61.17025797935691*1i ; 
        bc57e4p5 = -592.41970017096062 + 17.65666869444347*1i ; 
        bc58e4p5 = 31.727487364920759 + 24.595235935812226*1i ; 
        bc59e4p5 = -14.210478611069559 - 10.378475298937148*1i ; 
        bc60e4p5 = 667.15052735688094 - 153.21118902766403*1i ; 
        bc61e4p5 = 16.214878624755898 + 11.456211456292336*1i ; 
    }; 
    if (val == 2) {
        bc1e4p1 = 15.423106080383726 ; 
        bc2e4p1 = 15.423106080383713 ; 
        bc3e4p1 = 15.423106080383716 ; 
        bc4e4p1 = 15.423106080383716 ; 
        bc5e4p1 = 15.423106080383713 ; 
        bc6e4p1 = -5.6821969769834738 ; 
        bc7e4p1 = -3.6417942101324013 - 0.6625200412990019*1i ; 
        bc8e4p1 = 0 ; 
        bc9e4p1 = -5.6821969769834688 ; 
        bc10e4p1 = -2.7734532863847903 ; 
        bc11e4p1 = -5.6821969769834669 ; 
        bc12e4p1 = 1.5415771701103744 ; 
        bc13e4p1 = 1.5415771701103744 ; 
        bc14e4p1 = -0.12932146114286575 ; 
        bc15e4p1 = 3.6417942101320032 - 0.6625200413000357*1i ; 
        bc16e4p1 = -24.646620393778245 - 15.874033426416491*1i ; 
        bc17e4p1 = 15.912343354550074 + 28.277146431107160*1i ; 
        bc18e4p1 = 56.075432903132787 - 24.068385490892738*1i ; 
        bc19e4p1 = 37.424523804982286 ; 
        bc20e4p1 = 43.575758678160156 + 20.334743908094140*1i ; 
        bc21e4p1 = 4.4982341478775474*1i ; 
        bc22e4p1 = -19.824477508165918 - 9.577179411514495*1i ; 
        bc23e4p1 = 52.894818204296207 + 89.555649561521820*1i ; 
        bc24e4p1 = 45.131000050909955 + 9.782520527093925*1i ; 
        bc25e4p1 = 13.485050163175460 - 49.941138859579815*1i ; 
        bc26e4p1 = -25.686946181301498 - 50.055079066965707*1i ; 
        bc27e4p1 = -3.159757705709349 + 36.618823607186801*1i ; 
        bc28e4p1 = -42.210606114734389 + 12.106669779400618*1i ; 
        bc29e4p1 = -25.318211880522498 + 23.538097974804315*1i ; 
        bc30e4p1 = -0.46828771217029633 ; 
        bc31e4p1 = 57.151897179437821 - 121.597683076883028*1i ; 
        bc32e4p1 = 159.49266462699754 - 30.10251955307427*1i ; 
        bc33e4p1 = 45.624270399710785 + 9.258561900787543*1i ; 
        bc34e4p1 = 42.210606114734389 - 12.106669779400618*1i ; 
        bc35e4p1 = 21.685329307940208 + 20.416508753033391*1i ; 
        bc36e4p1 = -19.964787767811435 + 11.769048987402160*1i ; 
        bc37e4p1 = -43.886555033506329 - 28.495210654465340*1i ; 
        bc38e4p1 = 30.255890249747118 - 99.025181220082820*1i ; 
        bc39e4p1 = -8.5236007091390641 - 6.4294413354126119*1i ; 
        bc40e4p1 = 450.98944238663485 + 2.09329534898447*1i ; 
        bc41e4p1 = -95.182462094762272 - 73.785707807436676*1i ; 
        bc42e4p1 = -23.817163293836799 + 8.870963714919299*1i ; 
        bc43e4p1 = 84.689821757315561 + 6.153149487337275*1i ; 
        bc44e4p1 = -65.089848594847511 + 47.142744760044249*1i ; 
        bc45e4p1 = -84.859442919595273 - 62.502843208632125*1i ; 
        bc46e4p1 = 146.14766216761751 - 85.29168552675602*1i ; 
        bc47e4p1 = -91.276071707476395 - 65.504060265688341*1i ; 
        bc48e4p1 = 13.258705799743296 - 8.262111900371652*1i ; 
        bc49e4p1 = -63.908486971090161 - 29.667055866227545*1i ; 
        bc50e4p1 = -274.02407385617781 + 152.93845861112876*1i ; 
        bc51e4p1 = -13.073802355285688 - 9.916937691929319*1i ; 
        bc52e4p1 = 200.02064901879293 + 8.13033044728634*1i ; 
        bc53e4p1 = 72.135503529252293 - 22.537760393338259*1i ; 
        bc54e4p1 = -12.001324720138455 + 62.063459339586990*1i ; 
        bc55e4p1 = -130.827172486727071 + 33.417010344752936*1i ; 
        bc56e4p1 = -347.56455102469386 + 28.25792922780110*1i ; 
        bc57e4p1 = 481.25268651042057 - 41.96789903225447*1i ; 
        bc58e4p1 = 31.076422300373111 + 23.214961345520844*1i ; 
        bc59e4p1 = -15.047224744601325 - 8.618331804039760*1i ; 
        bc60e4p1 = -492.10911196773041 - 288.28946009604577*1i ; 
        bc61e4p1 = 14.541386357692402 + 14.976498446087049*1i ; 
        bc1e4p2 = 15.423106080383716 ; 
        bc2e4p2 = 15.423106080383713 ; 
        bc3e4p2 = 15.423106080383713 ; 
        bc4e4p2 = 15.423106080383726 ; 
        bc5e4p2 = 15.423106080383716 ; 
        bc6e4p2 = -5.6821969769834738 ; 
        bc7e4p2 = -3.6417942101320547 + 0.6625200413000677*1i ; 
        bc8e4p2 = 0.12932146114286575 ; 
        bc9e4p2 = -5.6821969769834733 ; 
        bc10e4p2 = -2.7734532863847912 ; 
        bc11e4p2 = -5.6821969769834733 ; 
        bc12e4p2 = 0 ; 
        bc13e4p2 = -3.6417942101324013 - 0.6625200412990019*1i ; 
        bc14e4p2 = 0 ; 
        bc15e4p2 = 3.6417942101320567 + 0.6625200412990587*1i ; 
        bc16e4p2 = 16.922425625404839 + 9.413191860647229*1i ; 
        bc17e4p2 = 33.885435109432487 - 24.309821677324724*1i ; 
        bc18e4p2 = 11.533698005254350 + 42.937428639975883*1i ; 
        bc19e4p2 = -42.210606114734389 + 12.106669779400618*1i ; 
        bc20e4p2 = -28.129175355813040 - 28.966796191775327*1i ; 
        bc21e4p2 = -4.4982341478775474*1i ; 
        bc22e4p2 = -118.165437093956984 - 44.041813657914941*1i ; 
        bc23e4p2 = 22.856961105476173 - 16.989636314506641*1i ; 
        bc24e4p2 = 15.912343354550074 + 28.277146431107160*1i ; 
        bc25e4p2 = -24.646620393778245 - 15.874033426416491*1i ; 
        bc26e4p2 = -33.944380478100416 + 5.151236274987655*1i ; 
        bc27e4p2 = 7.632684512647518 + 80.045978808977860*1i ; 
        bc28e4p2 = 37.424523804982286 ; 
        bc29e4p2 = -25.318211880522498 + 23.538097974804315*1i ; 
        bc30e4p2 = 0 ; 
        bc31e4p2 = -19.824477508165918 - 9.577179411514495*1i ; 
        bc32e4p2 = 52.894818204296207 + 89.555649561521820*1i ; 
        bc33e4p2 = 33.780506517839206 + 22.028664914992864*1i ; 
        bc34e4p2 = 25.318211880522498 - 23.538097974804315*1i ; 
        bc35e4p2 = 20.007688899550040 + 17.045395999410364*1i ; 
        bc36e4p2 = -28.410984884917376 + 6.053334889700312*1i ; 
        bc37e4p2 = -40.678240639565759 - 26.994602125937224*1i ; 
        bc38e4p2 = 263.53309766305485 - 171.72720658376649*1i ; 
        bc39e4p2 = 2.4808472927726324 - 8.8666618897990850*1i ; 
        bc40e4p2 = 129.111079313652623 + 1.165716251990852*1i ; 
        bc41e4p2 = -91.276071707476395 - 65.504060265688355*1i ; 
        bc42e4p2 = -51.857987991882518 - 31.799952743789518*1i ; 
        bc43e4p2 = 56.955452178170556 - 11.867909904761889*1i ; 
        bc44e4p2 = -450.98944238663470 - 2.09329534898453*1i ; 
        bc45e4p2 = -95.182462094762272 - 73.785707807436676*1i ; 
        bc46e4p2 = 244.71700949867088 + 3.30917298550929*1i ; 
        bc47e4p2 = -95.182462094762272 - 73.785707807436676*1i ; 
        bc48e4p2 = -40.043526192722452 + 1.570527119644370*1i ; 
        bc49e4p2 = 401.50521509546921 + 61.17025797935652*1i ; 
        bc50e4p2 = -592.41970017096152 + 17.65666869444360*1i ; 
        bc51e4p2 = -15.863743682460379 - 12.297617967906114*1i ; 
        bc52e4p2 = -62.36403331696517 + 128.64449395764014*1i ; 
        bc53e4p2 = -137.297947334719157 + 21.505594822265966*1i ; 
        bc54e4p2 = -101.44399421477388 + 109.57533104068274*1i ; 
        bc55e4p2 = -128.514424842657571 - 10.424033076484828*1i ; 
        bc56e4p2 = -442.23901879894737 - 9.19881166429531*1i ; 
        bc57e4p2 = 372.90205782842312 - 6.80471809592532*1i ; 
        bc58e4p2 = 31.076422300373111 + 23.214961345520837*1i ; 
        bc59e4p2 = -14.210478611069564 - 10.378475298937126*1i ; 
        bc60e4p2 = 542.58155588154422 - 386.30068403713500*1i ; 
        bc61e4p2 = 16.214878624755903 + 11.456211456292320*1i ; 
        bc1e4p3 = 15.423106080383713 ; 
        bc2e4p3 = 15.423106080383716 ; 
        bc3e4p3 = 15.423106080383713 ; 
        bc4e4p3 = 15.423106080383716 ; 
        bc5e4p3 = 15.423106080383726 ; 
        bc6e4p3 = -5.6821969769834669 ; 
        bc7e4p3 = 0.12932146114286575 ; 
        bc8e4p3 = -3.6417942101319979 + 0.6625200413000819*1i ; 
        bc9e4p3 = -5.6821969769834702 ; 
        bc10e4p3 = -2.7734532863847917 ; 
        bc11e4p3 = -5.6821969769834669 ; 
        bc12e4p3 = 0.12932146114286575 ; 
        bc13e4p3 = -3.6417942101320547 + 0.6625200413000677*1i ; 
        bc14e4p3 = -1.5415771701103744 ; 
        bc15e4p3 = -1.5415771701103744 ; 
        bc16e4p3 = 45.624270399710785 + 9.258561900787543*1i ; 
        bc17e4p3 = 21.685329307940222 + 20.416508753033548*1i ; 
        bc18e4p3 = -38.181512227993630 - 21.138055054623187*1i ; 
        bc19e4p3 = -25.318211880522498 + 23.538097974804315*1i ; 
        bc20e4p3 = -14.590593116452308 - 13.173108074560563*1i ; 
        bc21e4p3 = 0.46828771217029633 ; 
        bc22e4p3 = -25.686946181301498 - 50.055079066965707*1i ; 
        bc23e4p3 = -3.159757705709349 + 36.618823607186801*1i ; 
        bc24e4p3 = 33.885435109432487 - 24.309821677324724*1i ; 
        bc25e4p3 = 16.922425625404839 + 9.413191860647229*1i ; 
        bc26e4p3 = 57.151897179437821 - 121.597683076883028*1i ; 
        bc27e4p3 = 159.49266462699754 - 30.10251955307427*1i ; 
        bc28e4p3 = -42.210606114734389 + 12.106669779400618*1i ; 
        bc29e4p3 = -42.210606114734389 + 12.106669779400618*1i ; 
        bc30e4p3 = 0.46828771217029633 ; 
        bc31e4p3 = -118.165437093956984 - 44.041813657914941*1i ; 
        bc32e4p3 = 22.856961105476173 - 16.989636314506641*1i ; 
        bc33e4p3 = 13.485050163175460 - 49.941138859579815*1i ; 
        bc34e4p3 = 25.318211880522498 - 23.538097974804315*1i ; 
        bc35e4p3 = 45.131000050909955 + 9.782520527093925*1i ; 
        bc36e4p3 = 11.406580074940976 ; 
        bc37e4p3 = -42.631435833208702 - 31.135425896811384*1i ; 
        bc38e4p3 = 29.420716731794046 + 94.973391878650875*1i ; 
        bc39e4p3 = -13.258705799743296 + 8.262111900371652*1i ; 
        bc40e4p3 = -146.14766216761751 + 85.29168552675602*1i ; 
        bc41e4p3 = -91.276071707476395 - 65.504060265688341*1i ; 
        bc42e4p3 = -84.689821757315561 - 6.153149487337275*1i ; 
        bc43e4p3 = -31.983085803543336 - 8.264231350062863*1i ; 
        bc44e4p3 = -129.111079313651614 - 1.165716251990994*1i ; 
        bc45e4p3 = -91.276071707476395 - 65.504060265688341*1i ; 
        bc46e4p3 = -65.089848594847511 + 47.142744760044249*1i ; 
        bc47e4p3 = -84.859442919595273 - 62.502843208632125*1i ; 
        bc48e4p3 = -62.667984761423964 + 20.587245302488450*1i ; 
        bc49e4p3 = 27.25076515722797 + 193.20131349823710*1i ; 
        bc50e4p3 = 30.09392671832166 - 150.56190620505433*1i ; 
        bc51e4p3 = -16.282116749226253 - 11.417546220457426*1i ; 
        bc52e4p3 = -184.08445830051827 - 160.64805126670973*1i ; 
        bc53e4p3 = -105.62612991315887 + 111.94852259403287*1i ; 
        bc54e4p3 = 42.898364725695964 + 52.710493299393373*1i ; 
        bc55e4p3 = -163.63003659864921 + 34.41921173781565*1i ; 
        bc56e4p3 = -63.908486971089735 - 29.667055866226891*1i ; 
        bc57e4p3 = -274.02407385617795 + 152.93845861112855*1i ; 
        bc58e4p3 = 29.355919104511945 + 21.334483912386744*1i ; 
        bc59e4p3 = -12.071602348442524 - 9.378069613251709*1i ; 
        bc60e4p3 = 426.02899661016153 + 180.00495027431274*1i ; 
        bc61e4p3 = 20.492631150009986 + 13.457022827663160*1i ; 
        bc1e4p4 = 15.423106080383713 ; 
        bc2e4p4 = 15.423106080383726 ; 
        bc3e4p4 = 15.423106080383716 ; 
        bc4e4p4 = 15.423106080383713 ; 
        bc5e4p4 = 15.423106080383716 ; 
        bc6e4p4 = -5.6821969769834733 ; 
        bc7e4p4 = 0 ; 
        bc8e4p4 = -3.6417942101324013 - 0.6625200412990019*1i ; 
        bc9e4p4 = -5.6821969769834733 ; 
        bc10e4p4 = -2.7734532863847912 ; 
        bc11e4p4 = -5.6821969769834738 ; 
        bc12e4p4 = -3.6417942101320032 + 0.6625200413000357*1i ; 
        bc13e4p4 = 0.12932146114286575 ; 
        bc14e4p4 = 3.6417942101321988 + 0.6625200412990730*1i ; 
        bc15e4p4 = 0 ; 
        bc16e4p4 = 33.780506517839206 + 22.028664914992864*1i ; 
        bc17e4p4 = 20.007688899549010 + 17.045395999410528*1i ; 
        bc18e4p4 = -13.693006018048694 + 20.508100703496695*1i ; 
        bc19e4p4 = -25.318211880522498 + 23.538097974804315*1i ; 
        bc20e4p4 = 36.393816483047781 + 26.426000563716149*1i ; 
        bc21e4p4 = 0 ; 
        bc22e4p4 = -33.944380478100416 + 5.151236274987655*1i ; 
        bc23e4p4 = 7.632684512647518 + 80.045978808977860*1i ; 
        bc24e4p4 = 21.685329307940222 + 20.416508753033548*1i ; 
        bc25e4p4 = 45.624270399710785 + 9.258561900787543*1i ; 
        bc26e4p4 = -19.824477508165918 - 9.577179411514495*1i ; 
        bc27e4p4 = 52.894818204296207 + 89.555649561521820*1i ; 
        bc28e4p4 = -25.318211880522498 + 23.538097974804315*1i ; 
        bc29e4p4 = 37.424523804982286 ; 
        bc30e4p4 = -4.4982341478775474*1i ; 
        bc31e4p4 = -25.686946181301498 - 50.055079066965707*1i ; 
        bc32e4p4 = -3.159757705709349 + 36.618823607186801*1i ; 
        bc33e4p4 = -24.646620393777641 - 15.874033426416712*1i ; 
        bc34e4p4 = 42.210606114734389 - 12.106669779400618*1i ; 
        bc35e4p4 = 15.912343354550074 + 28.277146431107160*1i ; 
        bc36e4p4 = -28.410984884917376 + 6.053334889700312*1i ; 
        bc37e4p4 = -40.678240639565759 - 26.994602125937224*1i ; 
        bc38e4p4 = 285.16745738930054 - 97.92769798275534*1i ; 
        bc39e4p4 = 40.043526192722452 - 1.570527119644370*1i ; 
        bc40e4p4 = -244.71700949867088 - 3.30917298550929*1i ; 
        bc41e4p4 = -95.182462094762272 - 73.785707807436676*1i ; 
        bc42e4p4 = -56.955452178170556 + 11.867909904761889*1i ; 
        bc43e4p4 = 23.817163293836799 - 8.870963714919299*1i ; 
        bc44e4p4 = 146.14766216761675 - 85.29168552675590*1i ; 
        bc45e4p4 = -91.276071707476395 - 65.504060265688355*1i ; 
        bc46e4p4 = -450.98944238663485 - 2.09329534898447*1i ; 
        bc47e4p4 = -95.182462094762272 - 73.785707807436676*1i ; 
        bc48e4p4 = 8.5236007091390641 + 6.4294413354126119*1i ; 
        bc49e4p4 = -347.56455102469002 + 28.25792922780758*1i ; 
        bc50e4p4 = 481.25268651041929 - 41.96789903225663*1i ; 
        bc51e4p4 = -14.561613553365086 - 9.537068787323337*1i ; 
        bc52e4p4 = -261.04487994610495 + 28.96596086581350*1i ; 
        bc53e4p4 = -27.814646650172795 + 69.659533748826557*1i ; 
        bc54e4p4 = 0.587077368853959 + 106.737405947459711*1i ; 
        bc55e4p4 = -143.88539910548624 + 23.96955096584520*1i ; 
        bc56e4p4 = 401.50521509546649 + 61.17025797935691*1i ; 
        bc57e4p4 = -592.41970017096062 + 17.65666869444347*1i ; 
        bc58e4p4 = 31.727487364920759 + 24.595235935812226*1i ; 
        bc59e4p4 = -14.210478611069559 - 10.378475298937148*1i ; 
        bc60e4p4 = 667.15052735688094 - 153.21118902766403*1i ; 
        bc61e4p4 = 16.214878624755898 + 11.456211456292336*1i ; 
        bc1e4p5 = 15.423106080383716 ; 
        bc2e4p5 = 15.423106080383716 ; 
        bc3e4p5 = 15.423106080383704 ; 
        bc4e4p5 = 15.423106080383713 ; 
        bc5e4p5 = 15.423106080383713 ; 
        bc6e4p5 = -5.6821969769834613 ; 
        bc7e4p5 = 1.5415771701103782 ; 
        bc8e4p5 = 1.5415771701103757 ; 
        bc9e4p5 = -5.6821969769834688 ; 
        bc10e4p5 = -2.7734532863847903 ; 
        bc11e4p5 = -5.6821969769834738 ; 
        bc12e4p5 = -3.6417942101324013 - 0.6625200412990019*1i ; 
        bc13e4p5 = 0 ; 
        bc14e4p5 = 3.6417942101320032 - 0.6625200413000357*1i ; 
        bc15e4p5 = -0.12932146114286755 ; 
        bc16e4p5 = 13.485050163175460 - 49.941138859579801*1i ; 
        bc17e4p5 = 45.131000050909968 + 9.782520527093945*1i ; 
        bc18e4p5 = -8.594375044945698 + 45.153540359941863*1i ; 
        bc19e4p5 = -42.210606114734389 + 12.106669779400618*1i ; 
        bc20e4p5 = 45.597115832850203 + 1.494675000623864*1i ; 
        bc21e4p5 = -0.46828771217032222 ; 
        bc22e4p5 = 57.151897179437836 - 121.597683076883032*1i ; 
        bc23e4p5 = 159.49266462699789 - 30.10251955307451*1i ; 
        bc24e4p5 = 20.007688899548979 + 17.045395999410610*1i ; 
        bc25e4p5 = 33.780506517839206 + 22.028664914992864*1i ; 
        bc26e4p5 = -118.165437093956982 - 44.041813657914943*1i ; 
        bc27e4p5 = 22.856961105476352 - 16.989636314506650*1i ; 
        bc28e4p5 = -25.318211880522508 + 23.538097974804321*1i ; 
        bc29e4p5 = -42.210606114734389 + 12.106669779400618*1i ; 
        bc30e4p5 = 4.4982341478775474*1i ; 
        bc31e4p5 = -33.944380478100416 + 5.151236274987655*1i ; 
        bc32e4p5 = 7.632684512647518 + 80.045978808977860*1i ; 
        bc33e4p5 = 16.922425625404995 + 9.413191860647115*1i ; 
        bc34e4p5 = -37.424523804982284 ; 
        bc35e4p5 = 33.885435109432450 - 24.309821677324698*1i ; 
        bc36e4p5 = -19.964787767811439 + 11.769048987402160*1i ; 
        bc37e4p5 = -43.886555033506330 - 28.495210654465340*1i ; 
        bc38e4p5 = -23.947888062003327 + 28.759741637237375*1i ; 
        bc39e4p5 = 62.667984761423975 - 20.587245302488460*1i ; 
        bc40e4p5 = 65.089848594847571 - 47.142744760044301*1i ; 
        bc41e4p5 = -84.859442919595272 - 62.502843208632125*1i ; 
        bc42e4p5 = 31.983085803543325 + 8.264231350062868*1i ; 
        bc43e4p5 = 51.857987991882505 + 31.799952743789519*1i ; 
        bc44e4p5 = 244.71700949867105 + 3.30917298550923*1i ; 
        bc45e4p5 = -95.182462094762271 - 73.785707807436675*1i ; 
        bc46e4p5 = -129.111079313652734 - 1.165716251990783*1i ; 
        bc47e4p5 = -91.276071707476393 - 65.504060265688339*1i ; 
        bc48e4p5 = -2.4808472927726324 + 8.8666618897990851*1i ; 
        bc49e4p5 = -442.23901879894398 - 9.19881166430152*1i ; 
        bc50e4p5 = 372.90205782842205 - 6.80471809592321*1i ; 
        bc51e4p5 = -16.514808747008025 - 13.677892558197500*1i ; 
        bc52e4p5 = -144.65984379379866 + 97.41539385009541*1i ; 
        bc53e4p5 = -112.271641751735806 + 42.831080286595006*1i ; 
        bc54e4p5 = 110.311694096552256 - 63.311924612182194*1i ; 
        bc55e4p5 = 102.598718823330612 + 27.556966435208555*1i ; 
        bc56e4p5 = 27.25076515722615 + 193.20131349823687*1i ; 
        bc57e4p5 = 30.09392671832250 - 150.56190620505447*1i ; 
        bc58e4p5 = 29.355919104511944 + 21.334483912386743*1i ; 
        bc59e4p5 = -15.047224744601324 - 8.618331804039772*1i ; 
        bc60e4p5 = -428.26066048051303 + 99.28965124645203*1i ; 
        bc61e4p5 = 14.541386357692402 + 14.976498446087072*1i ; 
    }; 
    if (val == 3) {
        bc1e4p1 = 15.423106080383716 ; 
        bc2e4p1 = 15.423106080383713 ; 
        bc3e4p1 = 15.423106080383713 ; 
        bc4e4p1 = 15.423106080383726 ; 
        bc5e4p1 = 15.423106080383716 ; 
        bc6e4p1 = -5.6821969769834738 ; 
        bc7e4p1 = -3.6417942101320547 + 0.6625200413000677*1i ; 
        bc8e4p1 = 0.12932146114286575 ; 
        bc9e4p1 = -5.6821969769834733 ; 
        bc10e4p1 = -2.7734532863847912 ; 
        bc11e4p1 = -5.6821969769834733 ; 
        bc12e4p1 = 0 ; 
        bc13e4p1 = -3.6417942101324013 - 0.6625200412990019*1i ; 
        bc14e4p1 = 0 ; 
        bc15e4p1 = 3.6417942101320567 + 0.6625200412990587*1i ; 
        bc16e4p1 = 16.922425625404839 + 9.413191860647229*1i ; 
        bc17e4p1 = 33.885435109432487 - 24.309821677324724*1i ; 
        bc18e4p1 = 11.533698005254350 + 42.937428639975883*1i ; 
        bc19e4p1 = -42.210606114734389 + 12.106669779400618*1i ; 
        bc20e4p1 = -28.129175355813040 - 28.966796191775327*1i ; 
        bc21e4p1 = -4.4982341478775474*1i ; 
        bc22e4p1 = -118.165437093956984 - 44.041813657914941*1i ; 
        bc23e4p1 = 22.856961105476173 - 16.989636314506641*1i ; 
        bc24e4p1 = 15.912343354550074 + 28.277146431107160*1i ; 
        bc25e4p1 = -24.646620393778245 - 15.874033426416491*1i ; 
        bc26e4p1 = -33.944380478100416 + 5.151236274987655*1i ; 
        bc27e4p1 = 7.632684512647518 + 80.045978808977860*1i ; 
        bc28e4p1 = 37.424523804982286 ; 
        bc29e4p1 = -25.318211880522498 + 23.538097974804315*1i ; 
        bc30e4p1 = 0 ; 
        bc31e4p1 = -19.824477508165918 - 9.577179411514495*1i ; 
        bc32e4p1 = 52.894818204296207 + 89.555649561521820*1i ; 
        bc33e4p1 = 33.780506517839206 + 22.028664914992864*1i ; 
        bc34e4p1 = 25.318211880522498 - 23.538097974804315*1i ; 
        bc35e4p1 = 20.007688899550040 + 17.045395999410364*1i ; 
        bc36e4p1 = -28.410984884917376 + 6.053334889700312*1i ; 
        bc37e4p1 = -40.678240639565759 - 26.994602125937224*1i ; 
        bc38e4p1 = 263.53309766305485 - 171.72720658376649*1i ; 
        bc39e4p1 = 2.4808472927726324 - 8.8666618897990850*1i ; 
        bc40e4p1 = 129.111079313652623 + 1.165716251990852*1i ; 
        bc41e4p1 = -91.276071707476395 - 65.504060265688355*1i ; 
        bc42e4p1 = -51.857987991882518 - 31.799952743789518*1i ; 
        bc43e4p1 = 56.955452178170556 - 11.867909904761889*1i ; 
        bc44e4p1 = -450.98944238663470 - 2.09329534898453*1i ; 
        bc45e4p1 = -95.182462094762272 - 73.785707807436676*1i ; 
        bc46e4p1 = 244.71700949867088 + 3.30917298550929*1i ; 
        bc47e4p1 = -95.182462094762272 - 73.785707807436676*1i ; 
        bc48e4p1 = -40.043526192722452 + 1.570527119644370*1i ; 
        bc49e4p1 = 401.50521509546921 + 61.17025797935652*1i ; 
        bc50e4p1 = -592.41970017096152 + 17.65666869444360*1i ; 
        bc51e4p1 = -15.863743682460379 - 12.297617967906114*1i ; 
        bc52e4p1 = -62.36403331696517 + 128.64449395764014*1i ; 
        bc53e4p1 = -137.297947334719157 + 21.505594822265966*1i ; 
        bc54e4p1 = -101.44399421477388 + 109.57533104068274*1i ; 
        bc55e4p1 = -128.514424842657571 - 10.424033076484828*1i ; 
        bc56e4p1 = -442.23901879894737 - 9.19881166429531*1i ; 
        bc57e4p1 = 372.90205782842312 - 6.80471809592532*1i ; 
        bc58e4p1 = 31.076422300373111 + 23.214961345520837*1i ; 
        bc59e4p1 = -14.210478611069564 - 10.378475298937126*1i ; 
        bc60e4p1 = 542.58155588154422 - 386.30068403713500*1i ; 
        bc61e4p1 = 16.214878624755903 + 11.456211456292320*1i ; 
        bc1e4p2 = 15.423106080383713 ; 
        bc2e4p2 = 15.423106080383716 ; 
        bc3e4p2 = 15.423106080383713 ; 
        bc4e4p2 = 15.423106080383716 ; 
        bc5e4p2 = 15.423106080383726 ; 
        bc6e4p2 = -5.6821969769834669 ; 
        bc7e4p2 = 0.12932146114286575 ; 
        bc8e4p2 = -3.6417942101319979 + 0.6625200413000819*1i ; 
        bc9e4p2 = -5.6821969769834702 ; 
        bc10e4p2 = -2.7734532863847917 ; 
        bc11e4p2 = -5.6821969769834669 ; 
        bc12e4p2 = 0.12932146114286575 ; 
        bc13e4p2 = -3.6417942101320547 + 0.6625200413000677*1i ; 
        bc14e4p2 = -1.5415771701103744 ; 
        bc15e4p2 = -1.5415771701103744 ; 
        bc16e4p2 = 45.624270399710785 + 9.258561900787543*1i ; 
        bc17e4p2 = 21.685329307940222 + 20.416508753033548*1i ; 
        bc18e4p2 = -38.181512227993630 - 21.138055054623187*1i ; 
        bc19e4p2 = -25.318211880522498 + 23.538097974804315*1i ; 
        bc20e4p2 = -14.590593116452308 - 13.173108074560563*1i ; 
        bc21e4p2 = 0.46828771217029633 ; 
        bc22e4p2 = -25.686946181301498 - 50.055079066965707*1i ; 
        bc23e4p2 = -3.159757705709349 + 36.618823607186801*1i ; 
        bc24e4p2 = 33.885435109432487 - 24.309821677324724*1i ; 
        bc25e4p2 = 16.922425625404839 + 9.413191860647229*1i ; 
        bc26e4p2 = 57.151897179437821 - 121.597683076883028*1i ; 
        bc27e4p2 = 159.49266462699754 - 30.10251955307427*1i ; 
        bc28e4p2 = -42.210606114734389 + 12.106669779400618*1i ; 
        bc29e4p2 = -42.210606114734389 + 12.106669779400618*1i ; 
        bc30e4p2 = 0.46828771217029633 ; 
        bc31e4p2 = -118.165437093956984 - 44.041813657914941*1i ; 
        bc32e4p2 = 22.856961105476173 - 16.989636314506641*1i ; 
        bc33e4p2 = 13.485050163175460 - 49.941138859579815*1i ; 
        bc34e4p2 = 25.318211880522498 - 23.538097974804315*1i ; 
        bc35e4p2 = 45.131000050909955 + 9.782520527093925*1i ; 
        bc36e4p2 = 11.406580074940976 ; 
        bc37e4p2 = -42.631435833208702 - 31.135425896811384*1i ; 
        bc38e4p2 = 29.420716731794046 + 94.973391878650875*1i ; 
        bc39e4p2 = -13.258705799743296 + 8.262111900371652*1i ; 
        bc40e4p2 = -146.14766216761751 + 85.29168552675602*1i ; 
        bc41e4p2 = -91.276071707476395 - 65.504060265688341*1i ; 
        bc42e4p2 = -84.689821757315561 - 6.153149487337275*1i ; 
        bc43e4p2 = -31.983085803543336 - 8.264231350062863*1i ; 
        bc44e4p2 = -129.111079313651614 - 1.165716251990994*1i ; 
        bc45e4p2 = -91.276071707476395 - 65.504060265688341*1i ; 
        bc46e4p2 = -65.089848594847511 + 47.142744760044249*1i ; 
        bc47e4p2 = -84.859442919595273 - 62.502843208632125*1i ; 
        bc48e4p2 = -62.667984761423964 + 20.587245302488450*1i ; 
        bc49e4p2 = 27.25076515722797 + 193.20131349823710*1i ; 
        bc50e4p2 = 30.09392671832166 - 150.56190620505433*1i ; 
        bc51e4p2 = -16.282116749226253 - 11.417546220457426*1i ; 
        bc52e4p2 = -184.08445830051827 - 160.64805126670973*1i ; 
        bc53e4p2 = -105.62612991315887 + 111.94852259403287*1i ; 
        bc54e4p2 = 42.898364725695964 + 52.710493299393373*1i ; 
        bc55e4p2 = -163.63003659864921 + 34.41921173781565*1i ; 
        bc56e4p2 = -63.908486971089735 - 29.667055866226891*1i ; 
        bc57e4p2 = -274.02407385617795 + 152.93845861112855*1i ; 
        bc58e4p2 = 29.355919104511945 + 21.334483912386744*1i ; 
        bc59e4p2 = -12.071602348442524 - 9.378069613251709*1i ; 
        bc60e4p2 = 426.02899661016153 + 180.00495027431274*1i ; 
        bc61e4p2 = 20.492631150009986 + 13.457022827663160*1i ; 
        bc1e4p3 = 15.423106080383713 ; 
        bc2e4p3 = 15.423106080383726 ; 
        bc3e4p3 = 15.423106080383716 ; 
        bc4e4p3 = 15.423106080383713 ; 
        bc5e4p3 = 15.423106080383716 ; 
        bc6e4p3 = -5.6821969769834733 ; 
        bc7e4p3 = 0 ; 
        bc8e4p3 = -3.6417942101324013 - 0.6625200412990019*1i ; 
        bc9e4p3 = -5.6821969769834733 ; 
        bc10e4p3 = -2.7734532863847912 ; 
        bc11e4p3 = -5.6821969769834738 ; 
        bc12e4p3 = -3.6417942101320032 + 0.6625200413000357*1i ; 
        bc13e4p3 = 0.12932146114286575 ; 
        bc14e4p3 = 3.6417942101321988 + 0.6625200412990730*1i ; 
        bc15e4p3 = 0 ; 
        bc16e4p3 = 33.780506517839206 + 22.028664914992864*1i ; 
        bc17e4p3 = 20.007688899549010 + 17.045395999410528*1i ; 
        bc18e4p3 = -13.693006018048694 + 20.508100703496695*1i ; 
        bc19e4p3 = -25.318211880522498 + 23.538097974804315*1i ; 
        bc20e4p3 = 36.393816483047781 + 26.426000563716149*1i ; 
        bc21e4p3 = 0 ; 
        bc22e4p3 = -33.944380478100416 + 5.151236274987655*1i ; 
        bc23e4p3 = 7.632684512647518 + 80.045978808977860*1i ; 
        bc24e4p3 = 21.685329307940222 + 20.416508753033548*1i ; 
        bc25e4p3 = 45.624270399710785 + 9.258561900787543*1i ; 
        bc26e4p3 = -19.824477508165918 - 9.577179411514495*1i ; 
        bc27e4p3 = 52.894818204296207 + 89.555649561521820*1i ; 
        bc28e4p3 = -25.318211880522498 + 23.538097974804315*1i ; 
        bc29e4p3 = 37.424523804982286 ; 
        bc30e4p3 = -4.4982341478775474*1i ; 
        bc31e4p3 = -25.686946181301498 - 50.055079066965707*1i ; 
        bc32e4p3 = -3.159757705709349 + 36.618823607186801*1i ; 
        bc33e4p3 = -24.646620393777641 - 15.874033426416712*1i ; 
        bc34e4p3 = 42.210606114734389 - 12.106669779400618*1i ; 
        bc35e4p3 = 15.912343354550074 + 28.277146431107160*1i ; 
        bc36e4p3 = -28.410984884917376 + 6.053334889700312*1i ; 
        bc37e4p3 = -40.678240639565759 - 26.994602125937224*1i ; 
        bc38e4p3 = 285.16745738930054 - 97.92769798275534*1i ; 
        bc39e4p3 = 40.043526192722452 - 1.570527119644370*1i ; 
        bc40e4p3 = -244.71700949867088 - 3.30917298550929*1i ; 
        bc41e4p3 = -95.182462094762272 - 73.785707807436676*1i ; 
        bc42e4p3 = -56.955452178170556 + 11.867909904761889*1i ; 
        bc43e4p3 = 23.817163293836799 - 8.870963714919299*1i ; 
        bc44e4p3 = 146.14766216761675 - 85.29168552675590*1i ; 
        bc45e4p3 = -91.276071707476395 - 65.504060265688355*1i ; 
        bc46e4p3 = -450.98944238663485 - 2.09329534898447*1i ; 
        bc47e4p3 = -95.182462094762272 - 73.785707807436676*1i ; 
        bc48e4p3 = 8.5236007091390641 + 6.4294413354126119*1i ; 
        bc49e4p3 = -347.56455102469002 + 28.25792922780758*1i ; 
        bc50e4p3 = 481.25268651041929 - 41.96789903225663*1i ; 
        bc51e4p3 = -14.561613553365086 - 9.537068787323337*1i ; 
        bc52e4p3 = -261.04487994610495 + 28.96596086581350*1i ; 
        bc53e4p3 = -27.814646650172795 + 69.659533748826557*1i ; 
        bc54e4p3 = 0.587077368853959 + 106.737405947459711*1i ; 
        bc55e4p3 = -143.88539910548624 + 23.96955096584520*1i ; 
        bc56e4p3 = 401.50521509546649 + 61.17025797935691*1i ; 
        bc57e4p3 = -592.41970017096062 + 17.65666869444347*1i ; 
        bc58e4p3 = 31.727487364920759 + 24.595235935812226*1i ; 
        bc59e4p3 = -14.210478611069559 - 10.378475298937148*1i ; 
        bc60e4p3 = 667.15052735688094 - 153.21118902766403*1i ; 
        bc61e4p3 = 16.214878624755898 + 11.456211456292336*1i ; 
        bc1e4p4 = 15.423106080383716 ; 
        bc2e4p4 = 15.423106080383716 ; 
        bc3e4p4 = 15.423106080383704 ; 
        bc4e4p4 = 15.423106080383713 ; 
        bc5e4p4 = 15.423106080383713 ; 
        bc6e4p4 = -5.6821969769834613 ; 
        bc7e4p4 = 1.5415771701103782 ; 
        bc8e4p4 = 1.5415771701103757 ; 
        bc9e4p4 = -5.6821969769834688 ; 
        bc10e4p4 = -2.7734532863847903 ; 
        bc11e4p4 = -5.6821969769834738 ; 
        bc12e4p4 = -3.6417942101324013 - 0.6625200412990019*1i ; 
        bc13e4p4 = 0 ; 
        bc14e4p4 = 3.6417942101320032 - 0.6625200413000357*1i ; 
        bc15e4p4 = -0.12932146114286755 ; 
        bc16e4p4 = 13.485050163175460 - 49.941138859579801*1i ; 
        bc17e4p4 = 45.131000050909968 + 9.782520527093945*1i ; 
        bc18e4p4 = -8.594375044945698 + 45.153540359941863*1i ; 
        bc19e4p4 = -42.210606114734389 + 12.106669779400618*1i ; 
        bc20e4p4 = 45.597115832850203 + 1.494675000623864*1i ; 
        bc21e4p4 = -0.46828771217032222 ; 
        bc22e4p4 = 57.151897179437836 - 121.597683076883032*1i ; 
        bc23e4p4 = 159.49266462699789 - 30.10251955307451*1i ; 
        bc24e4p4 = 20.007688899548979 + 17.045395999410610*1i ; 
        bc25e4p4 = 33.780506517839206 + 22.028664914992864*1i ; 
        bc26e4p4 = -118.165437093956982 - 44.041813657914943*1i ; 
        bc27e4p4 = 22.856961105476352 - 16.989636314506650*1i ; 
        bc28e4p4 = -25.318211880522508 + 23.538097974804321*1i ; 
        bc29e4p4 = -42.210606114734389 + 12.106669779400618*1i ; 
        bc30e4p4 = 4.4982341478775474*1i ; 
        bc31e4p4 = -33.944380478100416 + 5.151236274987655*1i ; 
        bc32e4p4 = 7.632684512647518 + 80.045978808977860*1i ; 
        bc33e4p4 = 16.922425625404995 + 9.413191860647115*1i ; 
        bc34e4p4 = -37.424523804982284 ; 
        bc35e4p4 = 33.885435109432450 - 24.309821677324698*1i ; 
        bc36e4p4 = -19.964787767811439 + 11.769048987402160*1i ; 
        bc37e4p4 = -43.886555033506330 - 28.495210654465340*1i ; 
        bc38e4p4 = -23.947888062003327 + 28.759741637237375*1i ; 
        bc39e4p4 = 62.667984761423975 - 20.587245302488460*1i ; 
        bc40e4p4 = 65.089848594847571 - 47.142744760044301*1i ; 
        bc41e4p4 = -84.859442919595272 - 62.502843208632125*1i ; 
        bc42e4p4 = 31.983085803543325 + 8.264231350062868*1i ; 
        bc43e4p4 = 51.857987991882505 + 31.799952743789519*1i ; 
        bc44e4p4 = 244.71700949867105 + 3.30917298550923*1i ; 
        bc45e4p4 = -95.182462094762271 - 73.785707807436675*1i ; 
        bc46e4p4 = -129.111079313652734 - 1.165716251990783*1i ; 
        bc47e4p4 = -91.276071707476393 - 65.504060265688339*1i ; 
        bc48e4p4 = -2.4808472927726324 + 8.8666618897990851*1i ; 
        bc49e4p4 = -442.23901879894398 - 9.19881166430152*1i ; 
        bc50e4p4 = 372.90205782842205 - 6.80471809592321*1i ; 
        bc51e4p4 = -16.514808747008025 - 13.677892558197500*1i ; 
        bc52e4p4 = -144.65984379379866 + 97.41539385009541*1i ; 
        bc53e4p4 = -112.271641751735806 + 42.831080286595006*1i ; 
        bc54e4p4 = 110.311694096552256 - 63.311924612182194*1i ; 
        bc55e4p4 = 102.598718823330612 + 27.556966435208555*1i ; 
        bc56e4p4 = 27.25076515722615 + 193.20131349823687*1i ; 
        bc57e4p4 = 30.09392671832250 - 150.56190620505447*1i ; 
        bc58e4p4 = 29.355919104511944 + 21.334483912386743*1i ; 
        bc59e4p4 = -15.047224744601324 - 8.618331804039772*1i ; 
        bc60e4p4 = -428.26066048051303 + 99.28965124645203*1i ; 
        bc61e4p4 = 14.541386357692402 + 14.976498446087072*1i ; 
        bc1e4p5 = 15.423106080383726 ; 
        bc2e4p5 = 15.423106080383713 ; 
        bc3e4p5 = 15.423106080383716 ; 
        bc4e4p5 = 15.423106080383716 ; 
        bc5e4p5 = 15.423106080383713 ; 
        bc6e4p5 = -5.6821969769834738 ; 
        bc7e4p5 = -3.6417942101324013 - 0.6625200412990019*1i ; 
        bc8e4p5 = 0 ; 
        bc9e4p5 = -5.6821969769834688 ; 
        bc10e4p5 = -2.7734532863847903 ; 
        bc11e4p5 = -5.6821969769834669 ; 
        bc12e4p5 = 1.5415771701103744 ; 
        bc13e4p5 = 1.5415771701103744 ; 
        bc14e4p5 = -0.12932146114286575 ; 
        bc15e4p5 = 3.6417942101320032 - 0.6625200413000357*1i ; 
        bc16e4p5 = -24.646620393778245 - 15.874033426416491*1i ; 
        bc17e4p5 = 15.912343354550074 + 28.277146431107160*1i ; 
        bc18e4p5 = 56.075432903132787 - 24.068385490892738*1i ; 
        bc19e4p5 = 37.424523804982286 ; 
        bc20e4p5 = 43.575758678160156 + 20.334743908094140*1i ; 
        bc21e4p5 = 4.4982341478775474*1i ; 
        bc22e4p5 = -19.824477508165918 - 9.577179411514495*1i ; 
        bc23e4p5 = 52.894818204296207 + 89.555649561521820*1i ; 
        bc24e4p5 = 45.131000050909955 + 9.782520527093925*1i ; 
        bc25e4p5 = 13.485050163175460 - 49.941138859579815*1i ; 
        bc26e4p5 = -25.686946181301498 - 50.055079066965707*1i ; 
        bc27e4p5 = -3.159757705709349 + 36.618823607186801*1i ; 
        bc28e4p5 = -42.210606114734389 + 12.106669779400618*1i ; 
        bc29e4p5 = -25.318211880522498 + 23.538097974804315*1i ; 
        bc30e4p5 = -0.46828771217029633 ; 
        bc31e4p5 = 57.151897179437821 - 121.597683076883028*1i ; 
        bc32e4p5 = 159.49266462699754 - 30.10251955307427*1i ; 
        bc33e4p5 = 45.624270399710785 + 9.258561900787543*1i ; 
        bc34e4p5 = 42.210606114734389 - 12.106669779400618*1i ; 
        bc35e4p5 = 21.685329307940208 + 20.416508753033391*1i ; 
        bc36e4p5 = -19.964787767811435 + 11.769048987402160*1i ; 
        bc37e4p5 = -43.886555033506329 - 28.495210654465340*1i ; 
        bc38e4p5 = 30.255890249747118 - 99.025181220082820*1i ; 
        bc39e4p5 = -8.5236007091390641 - 6.4294413354126119*1i ; 
        bc40e4p5 = 450.98944238663485 + 2.09329534898447*1i ; 
        bc41e4p5 = -95.182462094762272 - 73.785707807436676*1i ; 
        bc42e4p5 = -23.817163293836799 + 8.870963714919299*1i ; 
        bc43e4p5 = 84.689821757315561 + 6.153149487337275*1i ; 
        bc44e4p5 = -65.089848594847511 + 47.142744760044249*1i ; 
        bc45e4p5 = -84.859442919595273 - 62.502843208632125*1i ; 
        bc46e4p5 = 146.14766216761751 - 85.29168552675602*1i ; 
        bc47e4p5 = -91.276071707476395 - 65.504060265688341*1i ; 
        bc48e4p5 = 13.258705799743296 - 8.262111900371652*1i ; 
        bc49e4p5 = -63.908486971090161 - 29.667055866227545*1i ; 
        bc50e4p5 = -274.02407385617781 + 152.93845861112876*1i ; 
        bc51e4p5 = -13.073802355285688 - 9.916937691929319*1i ; 
        bc52e4p5 = 200.02064901879293 + 8.13033044728634*1i ; 
        bc53e4p5 = 72.135503529252293 - 22.537760393338259*1i ; 
        bc54e4p5 = -12.001324720138455 + 62.063459339586990*1i ; 
        bc55e4p5 = -130.827172486727071 + 33.417010344752936*1i ; 
        bc56e4p5 = -347.56455102469386 + 28.25792922780110*1i ; 
        bc57e4p5 = 481.25268651042057 - 41.96789903225447*1i ; 
        bc58e4p5 = 31.076422300373111 + 23.214961345520844*1i ; 
        bc59e4p5 = -15.047224744601325 - 8.618331804039760*1i ; 
        bc60e4p5 = -492.10911196773041 - 288.28946009604577*1i ; 
        bc61e4p5 = 14.541386357692402 + 14.976498446087049*1i ; 
    }; 
    if (val == 4) {
        bc1e4p1 = 15.423106080383713 ; 
        bc2e4p1 = 15.423106080383716 ; 
        bc3e4p1 = 15.423106080383713 ; 
        bc4e4p1 = 15.423106080383716 ; 
        bc5e4p1 = 15.423106080383726 ; 
        bc6e4p1 = -5.6821969769834669 ; 
        bc7e4p1 = 0.12932146114286575 ; 
        bc8e4p1 = -3.6417942101319979 + 0.6625200413000819*1i ; 
        bc9e4p1 = -5.6821969769834702 ; 
        bc10e4p1 = -2.7734532863847917 ; 
        bc11e4p1 = -5.6821969769834669 ; 
        bc12e4p1 = 0.12932146114286575 ; 
        bc13e4p1 = -3.6417942101320547 + 0.6625200413000677*1i ; 
        bc14e4p1 = -1.5415771701103744 ; 
        bc15e4p1 = -1.5415771701103744 ; 
        bc16e4p1 = 45.624270399710785 + 9.258561900787543*1i ; 
        bc17e4p1 = 21.685329307940222 + 20.416508753033548*1i ; 
        bc18e4p1 = -38.181512227993630 - 21.138055054623187*1i ; 
        bc19e4p1 = -25.318211880522498 + 23.538097974804315*1i ; 
        bc20e4p1 = -14.590593116452308 - 13.173108074560563*1i ; 
        bc21e4p1 = 0.46828771217029633 ; 
        bc22e4p1 = -25.686946181301498 - 50.055079066965707*1i ; 
        bc23e4p1 = -3.159757705709349 + 36.618823607186801*1i ; 
        bc24e4p1 = 33.885435109432487 - 24.309821677324724*1i ; 
        bc25e4p1 = 16.922425625404839 + 9.413191860647229*1i ; 
        bc26e4p1 = 57.151897179437821 - 121.597683076883028*1i ; 
        bc27e4p1 = 159.49266462699754 - 30.10251955307427*1i ; 
        bc28e4p1 = -42.210606114734389 + 12.106669779400618*1i ; 
        bc29e4p1 = -42.210606114734389 + 12.106669779400618*1i ; 
        bc30e4p1 = 0.46828771217029633 ; 
        bc31e4p1 = -118.165437093956984 - 44.041813657914941*1i ; 
        bc32e4p1 = 22.856961105476173 - 16.989636314506641*1i ; 
        bc33e4p1 = 13.485050163175460 - 49.941138859579815*1i ; 
        bc34e4p1 = 25.318211880522498 - 23.538097974804315*1i ; 
        bc35e4p1 = 45.131000050909955 + 9.782520527093925*1i ; 
        bc36e4p1 = 11.406580074940976 ; 
        bc37e4p1 = -42.631435833208702 - 31.135425896811384*1i ; 
        bc38e4p1 = 29.420716731794046 + 94.973391878650875*1i ; 
        bc39e4p1 = -13.258705799743296 + 8.262111900371652*1i ; 
        bc40e4p1 = -146.14766216761751 + 85.29168552675602*1i ; 
        bc41e4p1 = -91.276071707476395 - 65.504060265688341*1i ; 
        bc42e4p1 = -84.689821757315561 - 6.153149487337275*1i ; 
        bc43e4p1 = -31.983085803543336 - 8.264231350062863*1i ; 
        bc44e4p1 = -129.111079313651614 - 1.165716251990994*1i ; 
        bc45e4p1 = -91.276071707476395 - 65.504060265688341*1i ; 
        bc46e4p1 = -65.089848594847511 + 47.142744760044249*1i ; 
        bc47e4p1 = -84.859442919595273 - 62.502843208632125*1i ; 
        bc48e4p1 = -62.667984761423964 + 20.587245302488450*1i ; 
        bc49e4p1 = 27.25076515722797 + 193.20131349823710*1i ; 
        bc50e4p1 = 30.09392671832166 - 150.56190620505433*1i ; 
        bc51e4p1 = -16.282116749226253 - 11.417546220457426*1i ; 
        bc52e4p1 = -184.08445830051827 - 160.64805126670973*1i ; 
        bc53e4p1 = -105.62612991315887 + 111.94852259403287*1i ; 
        bc54e4p1 = 42.898364725695964 + 52.710493299393373*1i ; 
        bc55e4p1 = -163.63003659864921 + 34.41921173781565*1i ; 
        bc56e4p1 = -63.908486971089735 - 29.667055866226891*1i ; 
        bc57e4p1 = -274.02407385617795 + 152.93845861112855*1i ; 
        bc58e4p1 = 29.355919104511945 + 21.334483912386744*1i ; 
        bc59e4p1 = -12.071602348442524 - 9.378069613251709*1i ; 
        bc60e4p1 = 426.02899661016153 + 180.00495027431274*1i ; 
        bc61e4p1 = 20.492631150009986 + 13.457022827663160*1i ; 
        bc1e4p2 = 15.423106080383713 ; 
        bc2e4p2 = 15.423106080383726 ; 
        bc3e4p2 = 15.423106080383716 ; 
        bc4e4p2 = 15.423106080383713 ; 
        bc5e4p2 = 15.423106080383716 ; 
        bc6e4p2 = -5.6821969769834733 ; 
        bc7e4p2 = 0 ; 
        bc8e4p2 = -3.6417942101324013 - 0.6625200412990019*1i ; 
        bc9e4p2 = -5.6821969769834733 ; 
        bc10e4p2 = -2.7734532863847912 ; 
        bc11e4p2 = -5.6821969769834738 ; 
        bc12e4p2 = -3.6417942101320032 + 0.6625200413000357*1i ; 
        bc13e4p2 = 0.12932146114286575 ; 
        bc14e4p2 = 3.6417942101321988 + 0.6625200412990730*1i ; 
        bc15e4p2 = 0 ; 
        bc16e4p2 = 33.780506517839206 + 22.028664914992864*1i ; 
        bc17e4p2 = 20.007688899549010 + 17.045395999410528*1i ; 
        bc18e4p2 = -13.693006018048694 + 20.508100703496695*1i ; 
        bc19e4p2 = -25.318211880522498 + 23.538097974804315*1i ; 
        bc20e4p2 = 36.393816483047781 + 26.426000563716149*1i ; 
        bc21e4p2 = 0 ; 
        bc22e4p2 = -33.944380478100416 + 5.151236274987655*1i ; 
        bc23e4p2 = 7.632684512647518 + 80.045978808977860*1i ; 
        bc24e4p2 = 21.685329307940222 + 20.416508753033548*1i ; 
        bc25e4p2 = 45.624270399710785 + 9.258561900787543*1i ; 
        bc26e4p2 = -19.824477508165918 - 9.577179411514495*1i ; 
        bc27e4p2 = 52.894818204296207 + 89.555649561521820*1i ; 
        bc28e4p2 = -25.318211880522498 + 23.538097974804315*1i ; 
        bc29e4p2 = 37.424523804982286 ; 
        bc30e4p2 = -4.4982341478775474*1i ; 
        bc31e4p2 = -25.686946181301498 - 50.055079066965707*1i ; 
        bc32e4p2 = -3.159757705709349 + 36.618823607186801*1i ; 
        bc33e4p2 = -24.646620393777641 - 15.874033426416712*1i ; 
        bc34e4p2 = 42.210606114734389 - 12.106669779400618*1i ; 
        bc35e4p2 = 15.912343354550074 + 28.277146431107160*1i ; 
        bc36e4p2 = -28.410984884917376 + 6.053334889700312*1i ; 
        bc37e4p2 = -40.678240639565759 - 26.994602125937224*1i ; 
        bc38e4p2 = 285.16745738930054 - 97.92769798275534*1i ; 
        bc39e4p2 = 40.043526192722452 - 1.570527119644370*1i ; 
        bc40e4p2 = -244.71700949867088 - 3.30917298550929*1i ; 
        bc41e4p2 = -95.182462094762272 - 73.785707807436676*1i ; 
        bc42e4p2 = -56.955452178170556 + 11.867909904761889*1i ; 
        bc43e4p2 = 23.817163293836799 - 8.870963714919299*1i ; 
        bc44e4p2 = 146.14766216761675 - 85.29168552675590*1i ; 
        bc45e4p2 = -91.276071707476395 - 65.504060265688355*1i ; 
        bc46e4p2 = -450.98944238663485 - 2.09329534898447*1i ; 
        bc47e4p2 = -95.182462094762272 - 73.785707807436676*1i ; 
        bc48e4p2 = 8.5236007091390641 + 6.4294413354126119*1i ; 
        bc49e4p2 = -347.56455102469002 + 28.25792922780758*1i ; 
        bc50e4p2 = 481.25268651041929 - 41.96789903225663*1i ; 
        bc51e4p2 = -14.561613553365086 - 9.537068787323337*1i ; 
        bc52e4p2 = -261.04487994610495 + 28.96596086581350*1i ; 
        bc53e4p2 = -27.814646650172795 + 69.659533748826557*1i ; 
        bc54e4p2 = 0.587077368853959 + 106.737405947459711*1i ; 
        bc55e4p2 = -143.88539910548624 + 23.96955096584520*1i ; 
        bc56e4p2 = 401.50521509546649 + 61.17025797935691*1i ; 
        bc57e4p2 = -592.41970017096062 + 17.65666869444347*1i ; 
        bc58e4p2 = 31.727487364920759 + 24.595235935812226*1i ; 
        bc59e4p2 = -14.210478611069559 - 10.378475298937148*1i ; 
        bc60e4p2 = 667.15052735688094 - 153.21118902766403*1i ; 
        bc61e4p2 = 16.214878624755898 + 11.456211456292336*1i ; 
        bc1e4p3 = 15.423106080383716 ; 
        bc2e4p3 = 15.423106080383716 ; 
        bc3e4p3 = 15.423106080383704 ; 
        bc4e4p3 = 15.423106080383713 ; 
        bc5e4p3 = 15.423106080383713 ; 
        bc6e4p3 = -5.6821969769834613 ; 
        bc7e4p3 = 1.5415771701103782 ; 
        bc8e4p3 = 1.5415771701103757 ; 
        bc9e4p3 = -5.6821969769834688 ; 
        bc10e4p3 = -2.7734532863847903 ; 
        bc11e4p3 = -5.6821969769834738 ; 
        bc12e4p3 = -3.6417942101324013 - 0.6625200412990019*1i ; 
        bc13e4p3 = 0 ; 
        bc14e4p3 = 3.6417942101320032 - 0.6625200413000357*1i ; 
        bc15e4p3 = -0.12932146114286755 ; 
        bc16e4p3 = 13.485050163175460 - 49.941138859579801*1i ; 
        bc17e4p3 = 45.131000050909968 + 9.782520527093945*1i ; 
        bc18e4p3 = -8.594375044945698 + 45.153540359941863*1i ; 
        bc19e4p3 = -42.210606114734389 + 12.106669779400618*1i ; 
        bc20e4p3 = 45.597115832850203 + 1.494675000623864*1i ; 
        bc21e4p3 = -0.46828771217032222 ; 
        bc22e4p3 = 57.151897179437836 - 121.597683076883032*1i ; 
        bc23e4p3 = 159.49266462699789 - 30.10251955307451*1i ; 
        bc24e4p3 = 20.007688899548979 + 17.045395999410610*1i ; 
        bc25e4p3 = 33.780506517839206 + 22.028664914992864*1i ; 
        bc26e4p3 = -118.165437093956982 - 44.041813657914943*1i ; 
        bc27e4p3 = 22.856961105476352 - 16.989636314506650*1i ; 
        bc28e4p3 = -25.318211880522508 + 23.538097974804321*1i ; 
        bc29e4p3 = -42.210606114734389 + 12.106669779400618*1i ; 
        bc30e4p3 = 4.4982341478775474*1i ; 
        bc31e4p3 = -33.944380478100416 + 5.151236274987655*1i ; 
        bc32e4p3 = 7.632684512647518 + 80.045978808977860*1i ; 
        bc33e4p3 = 16.922425625404995 + 9.413191860647115*1i ; 
        bc34e4p3 = -37.424523804982284 ; 
        bc35e4p3 = 33.885435109432450 - 24.309821677324698*1i ; 
        bc36e4p3 = -19.964787767811439 + 11.769048987402160*1i ; 
        bc37e4p3 = -43.886555033506330 - 28.495210654465340*1i ; 
        bc38e4p3 = -23.947888062003327 + 28.759741637237375*1i ; 
        bc39e4p3 = 62.667984761423975 - 20.587245302488460*1i ; 
        bc40e4p3 = 65.089848594847571 - 47.142744760044301*1i ; 
        bc41e4p3 = -84.859442919595272 - 62.502843208632125*1i ; 
        bc42e4p3 = 31.983085803543325 + 8.264231350062868*1i ; 
        bc43e4p3 = 51.857987991882505 + 31.799952743789519*1i ; 
        bc44e4p3 = 244.71700949867105 + 3.30917298550923*1i ; 
        bc45e4p3 = -95.182462094762271 - 73.785707807436675*1i ; 
        bc46e4p3 = -129.111079313652734 - 1.165716251990783*1i ; 
        bc47e4p3 = -91.276071707476393 - 65.504060265688339*1i ; 
        bc48e4p3 = -2.4808472927726324 + 8.8666618897990851*1i ; 
        bc49e4p3 = -442.23901879894398 - 9.19881166430152*1i ; 
        bc50e4p3 = 372.90205782842205 - 6.80471809592321*1i ; 
        bc51e4p3 = -16.514808747008025 - 13.677892558197500*1i ; 
        bc52e4p3 = -144.65984379379866 + 97.41539385009541*1i ; 
        bc53e4p3 = -112.271641751735806 + 42.831080286595006*1i ; 
        bc54e4p3 = 110.311694096552256 - 63.311924612182194*1i ; 
        bc55e4p3 = 102.598718823330612 + 27.556966435208555*1i ; 
        bc56e4p3 = 27.25076515722615 + 193.20131349823687*1i ; 
        bc57e4p3 = 30.09392671832250 - 150.56190620505447*1i ; 
        bc58e4p3 = 29.355919104511944 + 21.334483912386743*1i ; 
        bc59e4p3 = -15.047224744601324 - 8.618331804039772*1i ; 
        bc60e4p3 = -428.26066048051303 + 99.28965124645203*1i ; 
        bc61e4p3 = 14.541386357692402 + 14.976498446087072*1i ; 
        bc1e4p4 = 15.423106080383726 ; 
        bc2e4p4 = 15.423106080383713 ; 
        bc3e4p4 = 15.423106080383716 ; 
        bc4e4p4 = 15.423106080383716 ; 
        bc5e4p4 = 15.423106080383713 ; 
        bc6e4p4 = -5.6821969769834738 ; 
        bc7e4p4 = -3.6417942101324013 - 0.6625200412990019*1i ; 
        bc8e4p4 = 0 ; 
        bc9e4p4 = -5.6821969769834688 ; 
        bc10e4p4 = -2.7734532863847903 ; 
        bc11e4p4 = -5.6821969769834669 ; 
        bc12e4p4 = 1.5415771701103744 ; 
        bc13e4p4 = 1.5415771701103744 ; 
        bc14e4p4 = -0.12932146114286575 ; 
        bc15e4p4 = 3.6417942101320032 - 0.6625200413000357*1i ; 
        bc16e4p4 = -24.646620393778245 - 15.874033426416491*1i ; 
        bc17e4p4 = 15.912343354550074 + 28.277146431107160*1i ; 
        bc18e4p4 = 56.075432903132787 - 24.068385490892738*1i ; 
        bc19e4p4 = 37.424523804982286 ; 
        bc20e4p4 = 43.575758678160156 + 20.334743908094140*1i ; 
        bc21e4p4 = 4.4982341478775474*1i ; 
        bc22e4p4 = -19.824477508165918 - 9.577179411514495*1i ; 
        bc23e4p4 = 52.894818204296207 + 89.555649561521820*1i ; 
        bc24e4p4 = 45.131000050909955 + 9.782520527093925*1i ; 
        bc25e4p4 = 13.485050163175460 - 49.941138859579815*1i ; 
        bc26e4p4 = -25.686946181301498 - 50.055079066965707*1i ; 
        bc27e4p4 = -3.159757705709349 + 36.618823607186801*1i ; 
        bc28e4p4 = -42.210606114734389 + 12.106669779400618*1i ; 
        bc29e4p4 = -25.318211880522498 + 23.538097974804315*1i ; 
        bc30e4p4 = -0.46828771217029633 ; 
        bc31e4p4 = 57.151897179437821 - 121.597683076883028*1i ; 
        bc32e4p4 = 159.49266462699754 - 30.10251955307427*1i ; 
        bc33e4p4 = 45.624270399710785 + 9.258561900787543*1i ; 
        bc34e4p4 = 42.210606114734389 - 12.106669779400618*1i ; 
        bc35e4p4 = 21.685329307940208 + 20.416508753033391*1i ; 
        bc36e4p4 = -19.964787767811435 + 11.769048987402160*1i ; 
        bc37e4p4 = -43.886555033506329 - 28.495210654465340*1i ; 
        bc38e4p4 = 30.255890249747118 - 99.025181220082820*1i ; 
        bc39e4p4 = -8.5236007091390641 - 6.4294413354126119*1i ; 
        bc40e4p4 = 450.98944238663485 + 2.09329534898447*1i ; 
        bc41e4p4 = -95.182462094762272 - 73.785707807436676*1i ; 
        bc42e4p4 = -23.817163293836799 + 8.870963714919299*1i ; 
        bc43e4p4 = 84.689821757315561 + 6.153149487337275*1i ; 
        bc44e4p4 = -65.089848594847511 + 47.142744760044249*1i ; 
        bc45e4p4 = -84.859442919595273 - 62.502843208632125*1i ; 
        bc46e4p4 = 146.14766216761751 - 85.29168552675602*1i ; 
        bc47e4p4 = -91.276071707476395 - 65.504060265688341*1i ; 
        bc48e4p4 = 13.258705799743296 - 8.262111900371652*1i ; 
        bc49e4p4 = -63.908486971090161 - 29.667055866227545*1i ; 
        bc50e4p4 = -274.02407385617781 + 152.93845861112876*1i ; 
        bc51e4p4 = -13.073802355285688 - 9.916937691929319*1i ; 
        bc52e4p4 = 200.02064901879293 + 8.13033044728634*1i ; 
        bc53e4p4 = 72.135503529252293 - 22.537760393338259*1i ; 
        bc54e4p4 = -12.001324720138455 + 62.063459339586990*1i ; 
        bc55e4p4 = -130.827172486727071 + 33.417010344752936*1i ; 
        bc56e4p4 = -347.56455102469386 + 28.25792922780110*1i ; 
        bc57e4p4 = 481.25268651042057 - 41.96789903225447*1i ; 
        bc58e4p4 = 31.076422300373111 + 23.214961345520844*1i ; 
        bc59e4p4 = -15.047224744601325 - 8.618331804039760*1i ; 
        bc60e4p4 = -492.10911196773041 - 288.28946009604577*1i ; 
        bc61e4p4 = 14.541386357692402 + 14.976498446087049*1i ; 
        bc1e4p5 = 15.423106080383716 ; 
        bc2e4p5 = 15.423106080383713 ; 
        bc3e4p5 = 15.423106080383713 ; 
        bc4e4p5 = 15.423106080383726 ; 
        bc5e4p5 = 15.423106080383716 ; 
        bc6e4p5 = -5.6821969769834738 ; 
        bc7e4p5 = -3.6417942101320547 + 0.6625200413000677*1i ; 
        bc8e4p5 = 0.12932146114286575 ; 
        bc9e4p5 = -5.6821969769834733 ; 
        bc10e4p5 = -2.7734532863847912 ; 
        bc11e4p5 = -5.6821969769834733 ; 
        bc12e4p5 = 0 ; 
        bc13e4p5 = -3.6417942101324013 - 0.6625200412990019*1i ; 
        bc14e4p5 = 0 ; 
        bc15e4p5 = 3.6417942101320567 + 0.6625200412990587*1i ; 
        bc16e4p5 = 16.922425625404839 + 9.413191860647229*1i ; 
        bc17e4p5 = 33.885435109432487 - 24.309821677324724*1i ; 
        bc18e4p5 = 11.533698005254350 + 42.937428639975883*1i ; 
        bc19e4p5 = -42.210606114734389 + 12.106669779400618*1i ; 
        bc20e4p5 = -28.129175355813040 - 28.966796191775327*1i ; 
        bc21e4p5 = -4.4982341478775474*1i ; 
        bc22e4p5 = -118.165437093956984 - 44.041813657914941*1i ; 
        bc23e4p5 = 22.856961105476173 - 16.989636314506641*1i ; 
        bc24e4p5 = 15.912343354550074 + 28.277146431107160*1i ; 
        bc25e4p5 = -24.646620393778245 - 15.874033426416491*1i ; 
        bc26e4p5 = -33.944380478100416 + 5.151236274987655*1i ; 
        bc27e4p5 = 7.632684512647518 + 80.045978808977860*1i ; 
        bc28e4p5 = 37.424523804982286 ; 
        bc29e4p5 = -25.318211880522498 + 23.538097974804315*1i ; 
        bc30e4p5 = 0 ; 
        bc31e4p5 = -19.824477508165918 - 9.577179411514495*1i ; 
        bc32e4p5 = 52.894818204296207 + 89.555649561521820*1i ; 
        bc33e4p5 = 33.780506517839206 + 22.028664914992864*1i ; 
        bc34e4p5 = 25.318211880522498 - 23.538097974804315*1i ; 
        bc35e4p5 = 20.007688899550040 + 17.045395999410364*1i ; 
        bc36e4p5 = -28.410984884917376 + 6.053334889700312*1i ; 
        bc37e4p5 = -40.678240639565759 - 26.994602125937224*1i ; 
        bc38e4p5 = 263.53309766305485 - 171.72720658376649*1i ; 
        bc39e4p5 = 2.4808472927726324 - 8.8666618897990850*1i ; 
        bc40e4p5 = 129.111079313652623 + 1.165716251990852*1i ; 
        bc41e4p5 = -91.276071707476395 - 65.504060265688355*1i ; 
        bc42e4p5 = -51.857987991882518 - 31.799952743789518*1i ; 
        bc43e4p5 = 56.955452178170556 - 11.867909904761889*1i ; 
        bc44e4p5 = -450.98944238663470 - 2.09329534898453*1i ; 
        bc45e4p5 = -95.182462094762272 - 73.785707807436676*1i ; 
        bc46e4p5 = 244.71700949867088 + 3.30917298550929*1i ; 
        bc47e4p5 = -95.182462094762272 - 73.785707807436676*1i ; 
        bc48e4p5 = -40.043526192722452 + 1.570527119644370*1i ; 
        bc49e4p5 = 401.50521509546921 + 61.17025797935652*1i ; 
        bc50e4p5 = -592.41970017096152 + 17.65666869444360*1i ; 
        bc51e4p5 = -15.863743682460379 - 12.297617967906114*1i ; 
        bc52e4p5 = -62.36403331696517 + 128.64449395764014*1i ; 
        bc53e4p5 = -137.297947334719157 + 21.505594822265966*1i ; 
        bc54e4p5 = -101.44399421477388 + 109.57533104068274*1i ; 
        bc55e4p5 = -128.514424842657571 - 10.424033076484828*1i ; 
        bc56e4p5 = -442.23901879894737 - 9.19881166429531*1i ; 
        bc57e4p5 = 372.90205782842312 - 6.80471809592532*1i ; 
        bc58e4p5 = 31.076422300373111 + 23.214961345520837*1i ; 
        bc59e4p5 = -14.210478611069564 - 10.378475298937126*1i ; 
        bc60e4p5 = 542.58155588154422 - 386.30068403713500*1i ; 
        bc61e4p5 = 16.214878624755903 + 11.456211456292320*1i ; 
    }; 
    if (val == 5) {
        bc1e4p1 = 15.423106080383713 ; 
        bc2e4p1 = 15.423106080383726 ; 
        bc3e4p1 = 15.423106080383716 ; 
        bc4e4p1 = 15.423106080383713 ; 
        bc5e4p1 = 15.423106080383716 ; 
        bc6e4p1 = -5.6821969769834733 ; 
        bc7e4p1 = 0 ; 
        bc8e4p1 = -3.6417942101324013 - 0.6625200412990019*1i ; 
        bc9e4p1 = -5.6821969769834733 ; 
        bc10e4p1 = -2.7734532863847912 ; 
        bc11e4p1 = -5.6821969769834738 ; 
        bc12e4p1 = -3.6417942101320032 + 0.6625200413000357*1i ; 
        bc13e4p1 = 0.12932146114286575 ; 
        bc14e4p1 = 3.6417942101321988 + 0.6625200412990730*1i ; 
        bc15e4p1 = 0 ; 
        bc16e4p1 = 33.780506517839206 + 22.028664914992864*1i ; 
        bc17e4p1 = 20.007688899549010 + 17.045395999410528*1i ; 
        bc18e4p1 = -13.693006018048694 + 20.508100703496695*1i ; 
        bc19e4p1 = -25.318211880522498 + 23.538097974804315*1i ; 
        bc20e4p1 = 36.393816483047781 + 26.426000563716149*1i ; 
        bc21e4p1 = 0 ; 
        bc22e4p1 = -33.944380478100416 + 5.151236274987655*1i ; 
        bc23e4p1 = 7.632684512647518 + 80.045978808977860*1i ; 
        bc24e4p1 = 21.685329307940222 + 20.416508753033548*1i ; 
        bc25e4p1 = 45.624270399710785 + 9.258561900787543*1i ; 
        bc26e4p1 = -19.824477508165918 - 9.577179411514495*1i ; 
        bc27e4p1 = 52.894818204296207 + 89.555649561521820*1i ; 
        bc28e4p1 = -25.318211880522498 + 23.538097974804315*1i ; 
        bc29e4p1 = 37.424523804982286 ; 
        bc30e4p1 = -4.4982341478775474*1i ; 
        bc31e4p1 = -25.686946181301498 - 50.055079066965707*1i ; 
        bc32e4p1 = -3.159757705709349 + 36.618823607186801*1i ; 
        bc33e4p1 = -24.646620393777641 - 15.874033426416712*1i ; 
        bc34e4p1 = 42.210606114734389 - 12.106669779400618*1i ; 
        bc35e4p1 = 15.912343354550074 + 28.277146431107160*1i ; 
        bc36e4p1 = -28.410984884917376 + 6.053334889700312*1i ; 
        bc37e4p1 = -40.678240639565759 - 26.994602125937224*1i ; 
        bc38e4p1 = 285.16745738930054 - 97.92769798275534*1i ; 
        bc39e4p1 = 40.043526192722452 - 1.570527119644370*1i ; 
        bc40e4p1 = -244.71700949867088 - 3.30917298550929*1i ; 
        bc41e4p1 = -95.182462094762272 - 73.785707807436676*1i ; 
        bc42e4p1 = -56.955452178170556 + 11.867909904761889*1i ; 
        bc43e4p1 = 23.817163293836799 - 8.870963714919299*1i ; 
        bc44e4p1 = 146.14766216761675 - 85.29168552675590*1i ; 
        bc45e4p1 = -91.276071707476395 - 65.504060265688355*1i ; 
        bc46e4p1 = -450.98944238663485 - 2.09329534898447*1i ; 
        bc47e4p1 = -95.182462094762272 - 73.785707807436676*1i ; 
        bc48e4p1 = 8.5236007091390641 + 6.4294413354126119*1i ; 
        bc49e4p1 = -347.56455102469002 + 28.25792922780758*1i ; 
        bc50e4p1 = 481.25268651041929 - 41.96789903225663*1i ; 
        bc51e4p1 = -14.561613553365086 - 9.537068787323337*1i ; 
        bc52e4p1 = -261.04487994610495 + 28.96596086581350*1i ; 
        bc53e4p1 = -27.814646650172795 + 69.659533748826557*1i ; 
        bc54e4p1 = 0.587077368853959 + 106.737405947459711*1i ; 
        bc55e4p1 = -143.88539910548624 + 23.96955096584520*1i ; 
        bc56e4p1 = 401.50521509546649 + 61.17025797935691*1i ; 
        bc57e4p1 = -592.41970017096062 + 17.65666869444347*1i ; 
        bc58e4p1 = 31.727487364920759 + 24.595235935812226*1i ; 
        bc59e4p1 = -14.210478611069559 - 10.378475298937148*1i ; 
        bc60e4p1 = 667.15052735688094 - 153.21118902766403*1i ; 
        bc61e4p1 = 16.214878624755898 + 11.456211456292336*1i ; 
        bc1e4p2 = 15.423106080383716 ; 
        bc2e4p2 = 15.423106080383716 ; 
        bc3e4p2 = 15.423106080383704 ; 
        bc4e4p2 = 15.423106080383713 ; 
        bc5e4p2 = 15.423106080383713 ; 
        bc6e4p2 = -5.6821969769834613 ; 
        bc7e4p2 = 1.5415771701103782 ; 
        bc8e4p2 = 1.5415771701103757 ; 
        bc9e4p2 = -5.6821969769834688 ; 
        bc10e4p2 = -2.7734532863847903 ; 
        bc11e4p2 = -5.6821969769834738 ; 
        bc12e4p2 = -3.6417942101324013 - 0.6625200412990019*1i ; 
        bc13e4p2 = 0 ; 
        bc14e4p2 = 3.6417942101320032 - 0.6625200413000357*1i ; 
        bc15e4p2 = -0.12932146114286755 ; 
        bc16e4p2 = 13.485050163175460 - 49.941138859579801*1i ; 
        bc17e4p2 = 45.131000050909968 + 9.782520527093945*1i ; 
        bc18e4p2 = -8.594375044945698 + 45.153540359941863*1i ; 
        bc19e4p2 = -42.210606114734389 + 12.106669779400618*1i ; 
        bc20e4p2 = 45.597115832850203 + 1.494675000623864*1i ; 
        bc21e4p2 = -0.46828771217032222 ; 
        bc22e4p2 = 57.151897179437836 - 121.597683076883032*1i ; 
        bc23e4p2 = 159.49266462699789 - 30.10251955307451*1i ; 
        bc24e4p2 = 20.007688899548979 + 17.045395999410610*1i ; 
        bc25e4p2 = 33.780506517839206 + 22.028664914992864*1i ; 
        bc26e4p2 = -118.165437093956982 - 44.041813657914943*1i ; 
        bc27e4p2 = 22.856961105476352 - 16.989636314506650*1i ; 
        bc28e4p2 = -25.318211880522508 + 23.538097974804321*1i ; 
        bc29e4p2 = -42.210606114734389 + 12.106669779400618*1i ; 
        bc30e4p2 = 4.4982341478775474*1i ; 
        bc31e4p2 = -33.944380478100416 + 5.151236274987655*1i ; 
        bc32e4p2 = 7.632684512647518 + 80.045978808977860*1i ; 
        bc33e4p2 = 16.922425625404995 + 9.413191860647115*1i ; 
        bc34e4p2 = -37.424523804982284 ; 
        bc35e4p2 = 33.885435109432450 - 24.309821677324698*1i ; 
        bc36e4p2 = -19.964787767811439 + 11.769048987402160*1i ; 
        bc37e4p2 = -43.886555033506330 - 28.495210654465340*1i ; 
        bc38e4p2 = -23.947888062003327 + 28.759741637237375*1i ; 
        bc39e4p2 = 62.667984761423975 - 20.587245302488460*1i ; 
        bc40e4p2 = 65.089848594847571 - 47.142744760044301*1i ; 
        bc41e4p2 = -84.859442919595272 - 62.502843208632125*1i ; 
        bc42e4p2 = 31.983085803543325 + 8.264231350062868*1i ; 
        bc43e4p2 = 51.857987991882505 + 31.799952743789519*1i ; 
        bc44e4p2 = 244.71700949867105 + 3.30917298550923*1i ; 
        bc45e4p2 = -95.182462094762271 - 73.785707807436675*1i ; 
        bc46e4p2 = -129.111079313652734 - 1.165716251990783*1i ; 
        bc47e4p2 = -91.276071707476393 - 65.504060265688339*1i ; 
        bc48e4p2 = -2.4808472927726324 + 8.8666618897990851*1i ; 
        bc49e4p2 = -442.23901879894398 - 9.19881166430152*1i ; 
        bc50e4p2 = 372.90205782842205 - 6.80471809592321*1i ; 
        bc51e4p2 = -16.514808747008025 - 13.677892558197500*1i ; 
        bc52e4p2 = -144.65984379379866 + 97.41539385009541*1i ; 
        bc53e4p2 = -112.271641751735806 + 42.831080286595006*1i ; 
        bc54e4p2 = 110.311694096552256 - 63.311924612182194*1i ; 
        bc55e4p2 = 102.598718823330612 + 27.556966435208555*1i ; 
        bc56e4p2 = 27.25076515722615 + 193.20131349823687*1i ; 
        bc57e4p2 = 30.09392671832250 - 150.56190620505447*1i ; 
        bc58e4p2 = 29.355919104511944 + 21.334483912386743*1i ; 
        bc59e4p2 = -15.047224744601324 - 8.618331804039772*1i ; 
        bc60e4p2 = -428.26066048051303 + 99.28965124645203*1i ; 
        bc61e4p2 = 14.541386357692402 + 14.976498446087072*1i ; 
        bc1e4p3 = 15.423106080383726 ; 
        bc2e4p3 = 15.423106080383713 ; 
        bc3e4p3 = 15.423106080383716 ; 
        bc4e4p3 = 15.423106080383716 ; 
        bc5e4p3 = 15.423106080383713 ; 
        bc6e4p3 = -5.6821969769834738 ; 
        bc7e4p3 = -3.6417942101324013 - 0.6625200412990019*1i ; 
        bc8e4p3 = 0 ; 
        bc9e4p3 = -5.6821969769834688 ; 
        bc10e4p3 = -2.7734532863847903 ; 
        bc11e4p3 = -5.6821969769834669 ; 
        bc12e4p3 = 1.5415771701103744 ; 
        bc13e4p3 = 1.5415771701103744 ; 
        bc14e4p3 = -0.12932146114286575 ; 
        bc15e4p3 = 3.6417942101320032 - 0.6625200413000357*1i ; 
        bc16e4p3 = -24.646620393778245 - 15.874033426416491*1i ; 
        bc17e4p3 = 15.912343354550074 + 28.277146431107160*1i ; 
        bc18e4p3 = 56.075432903132787 - 24.068385490892738*1i ; 
        bc19e4p3 = 37.424523804982286 ; 
        bc20e4p3 = 43.575758678160156 + 20.334743908094140*1i ; 
        bc21e4p3 = 4.4982341478775474*1i ; 
        bc22e4p3 = -19.824477508165918 - 9.577179411514495*1i ; 
        bc23e4p3 = 52.894818204296207 + 89.555649561521820*1i ; 
        bc24e4p3 = 45.131000050909955 + 9.782520527093925*1i ; 
        bc25e4p3 = 13.485050163175460 - 49.941138859579815*1i ; 
        bc26e4p3 = -25.686946181301498 - 50.055079066965707*1i ; 
        bc27e4p3 = -3.159757705709349 + 36.618823607186801*1i ; 
        bc28e4p3 = -42.210606114734389 + 12.106669779400618*1i ; 
        bc29e4p3 = -25.318211880522498 + 23.538097974804315*1i ; 
        bc30e4p3 = -0.46828771217029633 ; 
        bc31e4p3 = 57.151897179437821 - 121.597683076883028*1i ; 
        bc32e4p3 = 159.49266462699754 - 30.10251955307427*1i ; 
        bc33e4p3 = 45.624270399710785 + 9.258561900787543*1i ; 
        bc34e4p3 = 42.210606114734389 - 12.106669779400618*1i ; 
        bc35e4p3 = 21.685329307940208 + 20.416508753033391*1i ; 
        bc36e4p3 = -19.964787767811435 + 11.769048987402160*1i ; 
        bc37e4p3 = -43.886555033506329 - 28.495210654465340*1i ; 
        bc38e4p3 = 30.255890249747118 - 99.025181220082820*1i ; 
        bc39e4p3 = -8.5236007091390641 - 6.4294413354126119*1i ; 
        bc40e4p3 = 450.98944238663485 + 2.09329534898447*1i ; 
        bc41e4p3 = -95.182462094762272 - 73.785707807436676*1i ; 
        bc42e4p3 = -23.817163293836799 + 8.870963714919299*1i ; 
        bc43e4p3 = 84.689821757315561 + 6.153149487337275*1i ; 
        bc44e4p3 = -65.089848594847511 + 47.142744760044249*1i ; 
        bc45e4p3 = -84.859442919595273 - 62.502843208632125*1i ; 
        bc46e4p3 = 146.14766216761751 - 85.29168552675602*1i ; 
        bc47e4p3 = -91.276071707476395 - 65.504060265688341*1i ; 
        bc48e4p3 = 13.258705799743296 - 8.262111900371652*1i ; 
        bc49e4p3 = -63.908486971090161 - 29.667055866227545*1i ; 
        bc50e4p3 = -274.02407385617781 + 152.93845861112876*1i ; 
        bc51e4p3 = -13.073802355285688 - 9.916937691929319*1i ; 
        bc52e4p3 = 200.02064901879293 + 8.13033044728634*1i ; 
        bc53e4p3 = 72.135503529252293 - 22.537760393338259*1i ; 
        bc54e4p3 = -12.001324720138455 + 62.063459339586990*1i ; 
        bc55e4p3 = -130.827172486727071 + 33.417010344752936*1i ; 
        bc56e4p3 = -347.56455102469386 + 28.25792922780110*1i ; 
        bc57e4p3 = 481.25268651042057 - 41.96789903225447*1i ; 
        bc58e4p3 = 31.076422300373111 + 23.214961345520844*1i ; 
        bc59e4p3 = -15.047224744601325 - 8.618331804039760*1i ; 
        bc60e4p3 = -492.10911196773041 - 288.28946009604577*1i ; 
        bc61e4p3 = 14.541386357692402 + 14.976498446087049*1i ; 
        bc1e4p4 = 15.423106080383716 ; 
        bc2e4p4 = 15.423106080383713 ; 
        bc3e4p4 = 15.423106080383713 ; 
        bc4e4p4 = 15.423106080383726 ; 
        bc5e4p4 = 15.423106080383716 ; 
        bc6e4p4 = -5.6821969769834738 ; 
        bc7e4p4 = -3.6417942101320547 + 0.6625200413000677*1i ; 
        bc8e4p4 = 0.12932146114286575 ; 
        bc9e4p4 = -5.6821969769834733 ; 
        bc10e4p4 = -2.7734532863847912 ; 
        bc11e4p4 = -5.6821969769834733 ; 
        bc12e4p4 = 0 ; 
        bc13e4p4 = -3.6417942101324013 - 0.6625200412990019*1i ; 
        bc14e4p4 = 0 ; 
        bc15e4p4 = 3.6417942101320567 + 0.6625200412990587*1i ; 
        bc16e4p4 = 16.922425625404839 + 9.413191860647229*1i ; 
        bc17e4p4 = 33.885435109432487 - 24.309821677324724*1i ; 
        bc18e4p4 = 11.533698005254350 + 42.937428639975883*1i ; 
        bc19e4p4 = -42.210606114734389 + 12.106669779400618*1i ; 
        bc20e4p4 = -28.129175355813040 - 28.966796191775327*1i ; 
        bc21e4p4 = -4.4982341478775474*1i ; 
        bc22e4p4 = -118.165437093956984 - 44.041813657914941*1i ; 
        bc23e4p4 = 22.856961105476173 - 16.989636314506641*1i ; 
        bc24e4p4 = 15.912343354550074 + 28.277146431107160*1i ; 
        bc25e4p4 = -24.646620393778245 - 15.874033426416491*1i ; 
        bc26e4p4 = -33.944380478100416 + 5.151236274987655*1i ; 
        bc27e4p4 = 7.632684512647518 + 80.045978808977860*1i ; 
        bc28e4p4 = 37.424523804982286 ; 
        bc29e4p4 = -25.318211880522498 + 23.538097974804315*1i ; 
        bc30e4p4 = 0 ; 
        bc31e4p4 = -19.824477508165918 - 9.577179411514495*1i ; 
        bc32e4p4 = 52.894818204296207 + 89.555649561521820*1i ; 
        bc33e4p4 = 33.780506517839206 + 22.028664914992864*1i ; 
        bc34e4p4 = 25.318211880522498 - 23.538097974804315*1i ; 
        bc35e4p4 = 20.007688899550040 + 17.045395999410364*1i ; 
        bc36e4p4 = -28.410984884917376 + 6.053334889700312*1i ; 
        bc37e4p4 = -40.678240639565759 - 26.994602125937224*1i ; 
        bc38e4p4 = 263.53309766305485 - 171.72720658376649*1i ; 
        bc39e4p4 = 2.4808472927726324 - 8.8666618897990850*1i ; 
        bc40e4p4 = 129.111079313652623 + 1.165716251990852*1i ; 
        bc41e4p4 = -91.276071707476395 - 65.504060265688355*1i ; 
        bc42e4p4 = -51.857987991882518 - 31.799952743789518*1i ; 
        bc43e4p4 = 56.955452178170556 - 11.867909904761889*1i ; 
        bc44e4p4 = -450.98944238663470 - 2.09329534898453*1i ; 
        bc45e4p4 = -95.182462094762272 - 73.785707807436676*1i ; 
        bc46e4p4 = 244.71700949867088 + 3.30917298550929*1i ; 
        bc47e4p4 = -95.182462094762272 - 73.785707807436676*1i ; 
        bc48e4p4 = -40.043526192722452 + 1.570527119644370*1i ; 
        bc49e4p4 = 401.50521509546921 + 61.17025797935652*1i ; 
        bc50e4p4 = -592.41970017096152 + 17.65666869444360*1i ; 
        bc51e4p4 = -15.863743682460379 - 12.297617967906114*1i ; 
        bc52e4p4 = -62.36403331696517 + 128.64449395764014*1i ; 
        bc53e4p4 = -137.297947334719157 + 21.505594822265966*1i ; 
        bc54e4p4 = -101.44399421477388 + 109.57533104068274*1i ; 
        bc55e4p4 = -128.514424842657571 - 10.424033076484828*1i ; 
        bc56e4p4 = -442.23901879894737 - 9.19881166429531*1i ; 
        bc57e4p4 = 372.90205782842312 - 6.80471809592532*1i ; 
        bc58e4p4 = 31.076422300373111 + 23.214961345520837*1i ; 
        bc59e4p4 = -14.210478611069564 - 10.378475298937126*1i ; 
        bc60e4p4 = 542.58155588154422 - 386.30068403713500*1i ; 
        bc61e4p4 = 16.214878624755903 + 11.456211456292320*1i ; 
        bc1e4p5 = 15.423106080383713 ; 
        bc2e4p5 = 15.423106080383716 ; 
        bc3e4p5 = 15.423106080383713 ; 
        bc4e4p5 = 15.423106080383716 ; 
        bc5e4p5 = 15.423106080383726 ; 
        bc6e4p5 = -5.6821969769834669 ; 
        bc7e4p5 = 0.12932146114286575 ; 
        bc8e4p5 = -3.6417942101319979 + 0.6625200413000819*1i ; 
        bc9e4p5 = -5.6821969769834702 ; 
        bc10e4p5 = -2.7734532863847917 ; 
        bc11e4p5 = -5.6821969769834669 ; 
        bc12e4p5 = 0.12932146114286575 ; 
        bc13e4p5 = -3.6417942101320547 + 0.6625200413000677*1i ; 
        bc14e4p5 = -1.5415771701103744 ; 
        bc15e4p5 = -1.5415771701103744 ; 
        bc16e4p5 = 45.624270399710785 + 9.258561900787543*1i ; 
        bc17e4p5 = 21.685329307940222 + 20.416508753033548*1i ; 
        bc18e4p5 = -38.181512227993630 - 21.138055054623187*1i ; 
        bc19e4p5 = -25.318211880522498 + 23.538097974804315*1i ; 
        bc20e4p5 = -14.590593116452308 - 13.173108074560563*1i ; 
        bc21e4p5 = 0.46828771217029633 ; 
        bc22e4p5 = -25.686946181301498 - 50.055079066965707*1i ; 
        bc23e4p5 = -3.159757705709349 + 36.618823607186801*1i ; 
        bc24e4p5 = 33.885435109432487 - 24.309821677324724*1i ; 
        bc25e4p5 = 16.922425625404839 + 9.413191860647229*1i ; 
        bc26e4p5 = 57.151897179437821 - 121.597683076883028*1i ; 
        bc27e4p5 = 159.49266462699754 - 30.10251955307427*1i ; 
        bc28e4p5 = -42.210606114734389 + 12.106669779400618*1i ; 
        bc29e4p5 = -42.210606114734389 + 12.106669779400618*1i ; 
        bc30e4p5 = 0.46828771217029633 ; 
        bc31e4p5 = -118.165437093956984 - 44.041813657914941*1i ; 
        bc32e4p5 = 22.856961105476173 - 16.989636314506641*1i ; 
        bc33e4p5 = 13.485050163175460 - 49.941138859579815*1i ; 
        bc34e4p5 = 25.318211880522498 - 23.538097974804315*1i ; 
        bc35e4p5 = 45.131000050909955 + 9.782520527093925*1i ; 
        bc36e4p5 = 11.406580074940976 ; 
        bc37e4p5 = -42.631435833208702 - 31.135425896811384*1i ; 
        bc38e4p5 = 29.420716731794046 + 94.973391878650875*1i ; 
        bc39e4p5 = -13.258705799743296 + 8.262111900371652*1i ; 
        bc40e4p5 = -146.14766216761751 + 85.29168552675602*1i ; 
        bc41e4p5 = -91.276071707476395 - 65.504060265688341*1i ; 
        bc42e4p5 = -84.689821757315561 - 6.153149487337275*1i ; 
        bc43e4p5 = -31.983085803543336 - 8.264231350062863*1i ; 
        bc44e4p5 = -129.111079313651614 - 1.165716251990994*1i ; 
        bc45e4p5 = -91.276071707476395 - 65.504060265688341*1i ; 
        bc46e4p5 = -65.089848594847511 + 47.142744760044249*1i ; 
        bc47e4p5 = -84.859442919595273 - 62.502843208632125*1i ; 
        bc48e4p5 = -62.667984761423964 + 20.587245302488450*1i ; 
        bc49e4p5 = 27.25076515722797 + 193.20131349823710*1i ; 
        bc50e4p5 = 30.09392671832166 - 150.56190620505433*1i ; 
        bc51e4p5 = -16.282116749226253 - 11.417546220457426*1i ; 
        bc52e4p5 = -184.08445830051827 - 160.64805126670973*1i ; 
        bc53e4p5 = -105.62612991315887 + 111.94852259403287*1i ; 
        bc54e4p5 = 42.898364725695964 + 52.710493299393373*1i ; 
        bc55e4p5 = -163.63003659864921 + 34.41921173781565*1i ; 
        bc56e4p5 = -63.908486971089735 - 29.667055866226891*1i ; 
        bc57e4p5 = -274.02407385617795 + 152.93845861112855*1i ; 
        bc58e4p5 = 29.355919104511945 + 21.334483912386744*1i ; 
        bc59e4p5 = -12.071602348442524 - 9.378069613251709*1i ; 
        bc60e4p5 = 426.02899661016153 + 180.00495027431274*1i ; 
        bc61e4p5 = 20.492631150009986 + 13.457022827663160*1i ; 
    }; 
    if (val == 6) {
        bc1e4p1 = 15.423106080383718 ; 
        bc2e4p1 = 15.423106080383718 ; 
        bc3e4p1 = 15.423106080383719 ; 
        bc4e4p1 = 15.423106080383718 ; 
        bc5e4p1 = 15.423106080383718 ; 
        bc6e4p1 = -5.6821969769834759 ; 
        bc7e4p1 = -3.6417942101320037 + 0.6625200413000351*1i ; 
        bc8e4p1 = -3.6417942101320037 + 0.6625200413000351*1i ; 
        bc9e4p1 = -5.6821969769834741 ; 
        bc10e4p1 = -2.7734532863847913 ; 
        bc11e4p1 = -5.6821969769834741 ; 
        bc12e4p1 = 0 ; 
        bc13e4p1 = 0 ; 
        bc14e4p1 = 0 ; 
        bc15e4p1 = 3.6417942101324001 + 0.6625200412990004*1i ; 
        bc16e4p1 = 16.922425625404998 + 9.413191860647114*1i ; 
        bc17e4p1 = 21.685329307940211 + 20.416508753033390*1i ; 
        bc18e4p1 = 17.099448999884747 ; 
        bc19e4p1 = -1.6234848505667074 ; 
        bc20e4p1 = 34.955139932992305 - 21.982203980214089*1i ; 
        bc21e4p1 = -4.4982341478775474*1i ; 
        bc22e4p1 = -81.294834582364636 + 9.968768383087745*1i ; 
        bc23e4p1 = -240.72247724000649 + 78.94632396902364*1i ; 
        bc24e4p1 = 15.912343354550086 + 28.277146431107163*1i ; 
        bc25e4p1 = 21.788503935509438 ; 
        bc26e4p1 = -33.944380478100416 + 5.151236274987654*1i ; 
        bc27e4p1 = 7.632684512647525 + 80.045978808977859*1i ; 
        bc28e4p1 = -42.210606114734389 + 12.106669779400619*1i ; 
        bc29e4p1 = -1.6234848505667074 ; 
        bc30e4p1 = 0 ; 
        bc31e4p1 = 0.14226571572681724 ; 
        bc32e4p1 = 46.296313669442300 ; 
        bc33e4p1 = 21.788503935509438 ; 
        bc34e4p1 = 205.92533427358586 - 92.49469806536973*1i ; 
        bc35e4p1 = 13.772293704154197 - 17.548227488262953*1i ; 
        bc36e4p1 = -28.410984884917380 + 6.053334889700313*1i ; 
        bc37e4p1 = 16.696688376924260 + 23.591914082832122*1i ; 
        bc38e4p1 = 424.33337391471302 - 121.67617397614518*1i ; 
        bc39e4p1 = 2.4808472927726326 - 8.8666618897990849*1i ; 
        bc40e4p1 = -56.615419296719831 + 44.375645945785073*1i ; 
        bc41e4p1 = 22.255797001016982 + 50.496753717329712*1i ; 
        bc42e4p1 = -131.786021290689871 + 42.951243415767292*1i ; 
        bc43e4p1 = 56.955452178170555 - 11.867909904761890*1i ; 
        bc44e4p1 = -497.03682089355297 + 229.56838475529031*1i ; 
        bc45e4p1 = 32.445194179531015 + 61.503465814537495*1i ; 
        bc46e4p1 = -202.29510718993125 + 72.23120864400122*1i ; 
        bc47e4p1 = 24.766035401612228 + 52.981948977446736*1i ; 
        bc48e4p1 = -1.5878163316014766 ; 
        bc49e4p1 = 135.27062092249491 + 51.24299215155277*1i ; 
        bc50e4p1 = -310.41534231436218 + 131.62496896649391*1i ; 
        bc51e4p1 = 6.6873921595749680 + 11.6708304419380439*1i ; 
        bc52e4p1 = 5.6950400866762405 ; 
        bc53e4p1 = -14.059331539006142 ; 
        bc54e4p1 = -160.84572471012609 + 49.36118773963248*1i ; 
        bc55e4p1 = -599.96507868461715 + 249.99886200057168*1i ; 
        bc56e4p1 = -18.474605814457516 + 1.855307308752210*1i ; 
        bc57e4p1 = -341.79240224305396 + 107.14118215343116*1i ; 
        bc58e4p1 = -7.836972067104868 - 17.246450449129408*1i ; 
        bc59e4p1 = 4.7040760627541634 + 6.8579177647817489*1i ; 
        bc60e4p1 = 1192.64428352468883 - 382.69457069053569*1i ; 
        bc61e4p1 = -5.2742425302244274 - 12.8148390866917339*1i ; 
        bc1e4p2 = 15.423106080383719 ; 
        bc2e4p2 = 15.423106080383718 ; 
        bc3e4p2 = 15.423106080383718 ; 
        bc4e4p2 = 15.423106080383718 ; 
        bc5e4p2 = 15.423106080383718 ; 
        bc6e4p2 = -5.6821969769834741 ; 
        bc7e4p2 = 0 ; 
        bc8e4p2 = 0 ; 
        bc9e4p2 = -5.6821969769834741 ; 
        bc10e4p2 = -2.7734532863847913 ; 
        bc11e4p2 = -5.6821969769834759 ; 
        bc12e4p2 = -3.6417942101320037 + 0.6625200413000351*1i ; 
        bc13e4p2 = -3.6417942101320037 + 0.6625200413000351*1i ; 
        bc14e4p2 = 3.6417942101324001 + 0.6625200412990004*1i ; 
        bc15e4p2 = 0 ; 
        bc16e4p2 = 33.780506517839216 + 22.028664914992868*1i ; 
        bc17e4p2 = 21.788503935509438 ; 
        bc18e4p2 = -96.736846613326702 + 54.162348097063636*1i ; 
        bc19e4p2 = -205.92533427358586 + 92.49469806536973*1i ; 
        bc20e4p2 = 17.719023813969969 ; 
        bc21e4p2 = 0 ; 
        bc22e4p2 = 0.14226571572681724 ; 
        bc23e4p2 = 46.296313669442300 ; 
        bc24e4p2 = 21.685329307940211 + 20.416508753033390*1i ; 
        bc25e4p2 = 16.922425625404998 + 9.413191860647114*1i ; 
        bc26e4p2 = -19.824477508165918 - 9.577179411514495*1i ; 
        bc27e4p2 = 52.894818204296211 + 89.555649561521820*1i ; 
        bc28e4p2 = -1.6234848505667074 ; 
        bc29e4p2 = -42.210606114734389 + 12.106669779400619*1i ; 
        bc30e4p2 = -4.4982341478775474*1i ; 
        bc31e4p2 = -81.294834582364636 + 9.968768383087745*1i ; 
        bc32e4p2 = -240.72247724000649 + 78.94632396902364*1i ; 
        bc33e4p2 = -4.179824742182068 - 25.844336519878000*1i ; 
        bc34e4p2 = 1.6234848505667074 ; 
        bc35e4p2 = 21.788503935509438 ; 
        bc36e4p2 = -28.410984884917380 + 6.053334889700313*1i ; 
        bc37e4p2 = 16.696688376924260 + 23.591914082832122*1i ; 
        bc38e4p2 = 268.03982400163295 - 147.63199313878226*1i ; 
        bc39e4p2 = 40.043526192722450 - 1.570527119644372*1i ; 
        bc40e4p2 = -429.78380148077102 + 95.08221902018063*1i ; 
        bc41e4p2 = 32.445194179531015 + 61.503465814537495*1i ; 
        bc42e4p2 = -2.0008662076582912 ; 
        bc43e4p2 = 23.817163293836800 - 8.870963714919299*1i ; 
        bc44e4p2 = 56.615419296719831 - 44.375645945785073*1i ; 
        bc45e4p2 = 22.255797001016982 + 50.496753717329712*1i ; 
        bc46e4p2 = -216.68378737594880 + 21.51200989721330*1i ; 
        bc47e4p2 = 24.766035401612228 + 52.981948977446736*1i ; 
        bc48e4p2 = -26.039245146807602 + 0.484317729197189*1i ; 
        bc49e4p2 = -206.02148742486541 + 8.99098069402734*1i ; 
        bc50e4p2 = 413.06662476534747 - 96.50069625575078*1i ; 
        bc51e4p2 = 3.2909264334036192 + 8.0019264095354467*1i ; 
        bc52e4p2 = -683.59556594742534 + 264.46118584968801*1i ; 
        bc53e4p2 = -476.26618409439861 + 215.82804534561663*1i ; 
        bc54e4p2 = 7.7602894669603135 ; 
        bc55e4p2 = -14.472381415062956 ; 
        bc56e4p2 = -189.10279458250457 + 152.33396760473585*1i ; 
        bc57e4p2 = -418.76414790774232 + 58.95654020150767*1i ; 
        bc58e4p2 = -9.535204930190543 - 19.080902465330705*1i ; 
        bc59e4p2 = 4.7040760627541598 + 6.8579177647817504*1i ; 
        bc60e4p2 = 784.53026327895800 - 330.52967063988894*1i ; 
        bc61e4p2 = -5.2742425302244203 - 12.8148390866917374*1i ; 
        bc1e4p3 = 15.423106080383718 ; 
        bc2e4p3 = 15.423106080383718 ; 
        bc3e4p3 = 15.423106080383718 ; 
        bc4e4p3 = 15.423106080383719 ; 
        bc5e4p3 = 15.423106080383718 ; 
        bc6e4p3 = -5.6821969769834741 ; 
        bc7e4p3 = 0 ; 
        bc8e4p3 = -3.6417942101324001 - 0.6625200412990004*1i ; 
        bc9e4p3 = -5.6821969769834741 ; 
        bc10e4p3 = -2.7734532863847913 ; 
        bc11e4p3 = -5.6821969769834741 ; 
        bc12e4p3 = 0 ; 
        bc13e4p3 = 0 ; 
        bc14e4p3 = 0 ; 
        bc15e4p3 = 0 ; 
        bc16e4p3 = 21.788503935509438 ; 
        bc17e4p3 = 13.772293704154197 - 17.548227488262953*1i ; 
        bc18e4p3 = 17.099448999884747 ; 
        bc19e4p3 = -1.6234848505667074 ; 
        bc20e4p3 = 36.393816483047784 + 26.426000563716149*1i ; 
        bc21e4p3 = 0 ; 
        bc22e4p3 = -33.944380478100416 + 5.151236274987654*1i ; 
        bc23e4p3 = 7.632684512647525 + 80.045978808977859*1i ; 
        bc24e4p3 = 21.788503935509438 ; 
        bc25e4p3 = 33.780506517839216 + 22.028664914992868*1i ; 
        bc26e4p3 = 0.14226571572681724 ; 
        bc27e4p3 = 46.296313669442300 ; 
        bc28e4p3 = -205.92533427358586 + 92.49469806536973*1i ; 
        bc29e4p3 = -42.210606114734389 + 12.106669779400619*1i ; 
        bc30e4p3 = 0 ; 
        bc31e4p3 = 0.14226571572681724 ; 
        bc32e4p3 = 46.296313669442300 ; 
        bc33e4p3 = 21.788503935509438 ; 
        bc34e4p3 = 42.210606114734389 - 12.106669779400619*1i ; 
        bc35e4p3 = 15.912343354550086 + 28.277146431107163*1i ; 
        bc36e4p3 = -8.1174242528335392 ; 
        bc37e4p3 = 15.441569176626627 + 22.349316452773618*1i ; 
        bc38e4p3 = -64.527093667315303 + 34.094127979784260*1i ; 
        bc39e4p3 = 1.5878163316014766 ; 
        bc40e4p3 = 202.29510718993126 - 72.23120864400122*1i ; 
        bc41e4p3 = 24.766035401612228 + 52.981948977446738*1i ; 
        bc42e4p3 = -56.955452178170555 + 11.867909904761890*1i ; 
        bc43e4p3 = 2.0008662076582912 ; 
        bc44e4p3 = 429.78380148077102 - 95.08221902018063*1i ; 
        bc45e4p3 = 32.445194179531015 + 61.503465814537495*1i ; 
        bc46e4p3 = -497.03682089355297 + 229.56838475529031*1i ; 
        bc47e4p3 = 32.445194179531015 + 61.503465814537499*1i ; 
        bc48e4p3 = -1.5878163316014766 ; 
        bc49e4p3 = -858.71540818435880 + 311.15041503274905*1i ; 
        bc50e4p3 = 706.82793825191561 - 253.71159965330259*1i ; 
        bc51e4p3 = 5.4075323632551703 + 10.2505776357562528*1i ; 
        bc52e4p3 = 5.6950400866762405 ; 
        bc53e4p3 = -14.059331539006142 ; 
        bc54e4p3 = 0.587077368853965 + 106.737405947459710*1i ; 
        bc55e4p3 = -143.88539910548625 + 23.96955096584519*1i ; 
        bc56e4p3 = 135.27062092249492 + 51.24299215155277*1i ; 
        bc57e4p3 = -310.41534231436218 + 131.62496896649391*1i ; 
        bc58e4p3 = -9.535204930190543 - 19.080902465330704*1i ; 
        bc59e4p3 = 6.4270495218620081 + 8.8700249571063320*1i ; 
        bc60e4p3 = -419.24820335490841 + 103.59091303026327*1i ; 
        bc61e4p3 = -1.8282956120087334 - 8.7906247020425863*1i ; 
        bc1e4p4 = 15.423106080383718 ; 
        bc2e4p4 = 15.423106080383718 ; 
        bc3e4p4 = 15.423106080383718 ; 
        bc4e4p4 = 15.423106080383718 ; 
        bc5e4p4 = 15.423106080383719 ; 
        bc6e4p4 = -5.6821969769834759 ; 
        bc7e4p4 = -3.6417942101324001 - 0.6625200412990004*1i ; 
        bc8e4p4 = 0 ; 
        bc9e4p4 = -5.6821969769834744 ; 
        bc10e4p4 = -2.7734532863847916 ; 
        bc11e4p4 = -5.6821969769834759 ; 
        bc12e4p4 = -3.6417942101324001 - 0.6625200412990004*1i ; 
        bc13e4p4 = 0 ; 
        bc14e4p4 = 3.6417942101320054 - 0.6625200413000386*1i ; 
        bc15e4p4 = 3.6417942101320054 - 0.6625200413000386*1i ; 
        bc16e4p4 = -4.179824742182068 - 25.844336519878000*1i ; 
        bc17e4p4 = 21.788503935509438 ; 
        bc18e4p4 = -8.594375044945694 + 45.153540359941859*1i ; 
        bc19e4p4 = -42.210606114734389 + 12.106669779400619*1i ; 
        bc20e4p4 = 43.575758678160159 + 20.334743908094138*1i ; 
        bc21e4p4 = 4.4982341478775474*1i ; 
        bc22e4p4 = -19.824477508165918 - 9.577179411514495*1i ; 
        bc23e4p4 = 52.894818204296211 + 89.555649561521820*1i ; 
        bc24e4p4 = 13.772293704154197 - 17.548227488262953*1i ; 
        bc25e4p4 = 21.788503935509438 ; 
        bc26e4p4 = -81.294834582364636 + 9.968768383087745*1i ; 
        bc27e4p4 = -240.72247724000649 + 78.94632396902364*1i ; 
        bc28e4p4 = -1.6234848505667074 ; 
        bc29e4p4 = -1.6234848505667074 ; 
        bc30e4p4 = 4.4982341478775474*1i ; 
        bc31e4p4 = -33.944380478100416 + 5.151236274987654*1i ; 
        bc32e4p4 = 7.632684512647525 + 80.045978808977859*1i ; 
        bc33e4p4 = 16.922425625404984 + 9.413191860647129*1i ; 
        bc34e4p4 = 42.210606114734389 - 12.106669779400619*1i ; 
        bc35e4p4 = 21.685329307940196 + 20.416508753033404*1i ; 
        bc36e4p4 = -110.268348964343115 + 46.247349032684860*1i ; 
        bc37e4p4 = 19.281148565586035 + 26.610074871318999*1i ; 
        bc38e4p4 = 580.98949653144640 - 283.72906938574298*1i ; 
        bc39e4p4 = 26.039245146807602 - 0.484317729197189*1i ; 
        bc40e4p4 = 216.68378737594879 - 21.51200989721331*1i ; 
        bc41e4p4 = 24.766035401612228 + 52.981948977446738*1i ; 
        bc42e4p4 = -23.817163293836800 + 8.870963714919299*1i ; 
        bc43e4p4 = 131.786021290689871 - 42.951243415767292*1i ; 
        bc44e4p4 = -202.29510718993126 + 72.23120864400122*1i ; 
        bc45e4p4 = 24.766035401612228 + 52.981948977446736*1i ; 
        bc46e4p4 = 56.615419296719830 - 44.375645945785067*1i ; 
        bc47e4p4 = 22.255797001016982 + 50.496753717329712*1i ; 
        bc48e4p4 = -2.4808472927726326 + 8.8666618897990849*1i ; 
        bc49e4p4 = -18.474605814455513 + 1.855307308745355*1i ; 
        bc50e4p4 = -341.79240224305464 + 107.14118215343346*1i ; 
        bc51e4p4 = 4.5460456337012456 + 9.2445240395939597*1i ; 
        bc52e4p4 = -144.65984379379866 + 97.41539385009540*1i ; 
        bc53e4p4 = -112.271641751735800 + 42.831080286594998*1i ; 
        bc54e4p4 = -12.001324720138453 + 62.063459339586985*1i ; 
        bc55e4p4 = -130.827172486727065 + 33.417010344752930*1i ; 
        bc56e4p4 = -206.02148742486342 + 8.99098069402053*1i ; 
        bc57e4p4 = 413.06662476534682 - 96.50069625574852*1i ; 
        bc58e4p4 = -7.836972067104868 - 17.246450449129408*1i ; 
        bc59e4p4 = 5.5903033883302512 + 8.0416265370673215*1i ; 
        bc60e4p4 = 727.19565698103733 - 532.45676161970471*1i ; 
        bc61e4p4 = -3.5017878790722400 - 10.4474215421205970*1i ; 
        bc1e4p5 = 15.423106080383718 ; 
        bc2e4p5 = 15.423106080383719 ; 
        bc3e4p5 = 15.423106080383718 ; 
        bc4e4p5 = 15.423106080383718 ; 
        bc5e4p5 = 15.423106080383718 ; 
        bc6e4p5 = -5.6821969769834741 ; 
        bc7e4p5 = 0 ; 
        bc8e4p5 = 0 ; 
        bc9e4p5 = -5.6821969769834741 ; 
        bc10e4p5 = -2.7734532863847913 ; 
        bc11e4p5 = -5.6821969769834741 ; 
        bc12e4p5 = 0 ; 
        bc13e4p5 = -3.6417942101323966 - 0.6625200412990075*1i ; 
        bc14e4p5 = 0 ; 
        bc15e4p5 = 0 ; 
        bc16e4p5 = 21.788503935509438 ; 
        bc17e4p5 = 15.912343354550086 + 28.277146431107163*1i ; 
        bc18e4p5 = 11.533698005254338 + 42.937428639975912*1i ; 
        bc19e4p5 = -42.210606114734389 + 12.106669779400619*1i ; 
        bc20e4p5 = 17.719023813969969 ; 
        bc21e4p5 = 0 ; 
        bc22e4p5 = 0.14226571572681724 ; 
        bc23e4p5 = 46.296313669442300 ; 
        bc24e4p5 = 21.788503935509438 ; 
        bc25e4p5 = -4.179824742182053 - 25.844336519878014*1i ; 
        bc26e4p5 = 0.14226571572681724 ; 
        bc27e4p5 = 46.296313669442300 ; 
        bc28e4p5 = -42.210606114734389 + 12.106669779400619*1i ; 
        bc29e4p5 = -205.92533427358586 + 92.49469806536973*1i ; 
        bc30e4p5 = 0 ; 
        bc31e4p5 = -19.824477508165918 - 9.577179411514495*1i ; 
        bc32e4p5 = 52.894818204296211 + 89.555649561521820*1i ; 
        bc33e4p5 = 33.780506517839216 + 22.028664914992868*1i ; 
        bc34e4p5 = 1.6234848505667074 ; 
        bc35e4p5 = 21.788503935509438 ; 
        bc36e4p5 = -8.1174242528335392 ; 
        bc37e4p5 = 15.441569176626627 + 22.349316452773618*1i ; 
        bc38e4p5 = 4.4627594405292634 - 9.5411476337599775*1i ; 
        bc39e4p5 = 1.5878163316014766 ; 
        bc40e4p5 = 497.03682089355297 - 229.56838475529031*1i ; 
        bc41e4p5 = 32.445194179531015 + 61.503465814537495*1i ; 
        bc42e4p5 = -2.0008662076582912 ; 
        bc43e4p5 = 2.0008662076582912 ; 
        bc44e4p5 = -216.68378737594879 + 21.51200989721331*1i ; 
        bc45e4p5 = 24.766035401612228 + 52.981948977446738*1i ; 
        bc46e4p5 = 429.78380148077102 - 95.08221902018063*1i ; 
        bc47e4p5 = 32.445194179531043 + 61.503465814537506*1i ; 
        bc48e4p5 = -40.043526192722450 + 1.570527119644372*1i ; 
        bc49e4p5 = -189.10279458250455 + 152.33396760473585*1i ; 
        bc50e4p5 = -418.76414790774232 + 58.95654020150766*1i ; 
        bc51e4p5 = 2.8478127706155748 + 7.4100720233926646*1i ; 
        bc52e4p5 = -62.36403331696517 + 128.64449395764015*1i ; 
        bc53e4p5 = -137.297947334719162 + 21.505594822265964*1i ; 
        bc54e4p5 = 7.7602894669603135 ; 
        bc55e4p5 = -14.472381415062956 ; 
        bc56e4p5 = -858.71540818436036 + 311.15041503275451*1i ; 
        bc57e4p5 = 706.82793825191718 - 253.71159965330805*1i ; 
        bc58e4p5 = -10.815064726510341 - 20.501155271512498*1i ; 
        bc59e4p5 = 6.4270495218620116 + 8.8700249571063378*1i ; 
        bc60e4p5 = -455.64167605286404 + 141.63686917532789*1i ; 
        bc61e4p5 = -1.8282956120087334 - 8.7906247020425845*1i ; 
    }; 
    if (val == 7) {
        bc1e4p1 = 15.423106080383719 ; 
        bc2e4p1 = 15.423106080383718 ; 
        bc3e4p1 = 15.423106080383718 ; 
        bc4e4p1 = 15.423106080383718 ; 
        bc5e4p1 = 15.423106080383718 ; 
        bc6e4p1 = -5.6821969769834741 ; 
        bc7e4p1 = 0 ; 
        bc8e4p1 = 0 ; 
        bc9e4p1 = -5.6821969769834741 ; 
        bc10e4p1 = -2.7734532863847913 ; 
        bc11e4p1 = -5.6821969769834759 ; 
        bc12e4p1 = -3.6417942101320037 + 0.6625200413000351*1i ; 
        bc13e4p1 = -3.6417942101320037 + 0.6625200413000351*1i ; 
        bc14e4p1 = 3.6417942101324001 + 0.6625200412990004*1i ; 
        bc15e4p1 = 0 ; 
        bc16e4p1 = 33.780506517839216 + 22.028664914992868*1i ; 
        bc17e4p1 = 21.788503935509438 ; 
        bc18e4p1 = -96.736846613326702 + 54.162348097063636*1i ; 
        bc19e4p1 = -205.92533427358586 + 92.49469806536973*1i ; 
        bc20e4p1 = 17.719023813969969 ; 
        bc21e4p1 = 0 ; 
        bc22e4p1 = 0.14226571572681724 ; 
        bc23e4p1 = 46.296313669442300 ; 
        bc24e4p1 = 21.685329307940211 + 20.416508753033390*1i ; 
        bc25e4p1 = 16.922425625404998 + 9.413191860647114*1i ; 
        bc26e4p1 = -19.824477508165918 - 9.577179411514495*1i ; 
        bc27e4p1 = 52.894818204296211 + 89.555649561521820*1i ; 
        bc28e4p1 = -1.6234848505667074 ; 
        bc29e4p1 = -42.210606114734389 + 12.106669779400619*1i ; 
        bc30e4p1 = -4.4982341478775474*1i ; 
        bc31e4p1 = -81.294834582364636 + 9.968768383087745*1i ; 
        bc32e4p1 = -240.72247724000649 + 78.94632396902364*1i ; 
        bc33e4p1 = -4.179824742182068 - 25.844336519878000*1i ; 
        bc34e4p1 = 1.6234848505667074 ; 
        bc35e4p1 = 21.788503935509438 ; 
        bc36e4p1 = -28.410984884917380 + 6.053334889700313*1i ; 
        bc37e4p1 = 16.696688376924260 + 23.591914082832122*1i ; 
        bc38e4p1 = 268.03982400163295 - 147.63199313878226*1i ; 
        bc39e4p1 = 40.043526192722450 - 1.570527119644372*1i ; 
        bc40e4p1 = -429.78380148077102 + 95.08221902018063*1i ; 
        bc41e4p1 = 32.445194179531015 + 61.503465814537495*1i ; 
        bc42e4p1 = -2.0008662076582912 ; 
        bc43e4p1 = 23.817163293836800 - 8.870963714919299*1i ; 
        bc44e4p1 = 56.615419296719831 - 44.375645945785073*1i ; 
        bc45e4p1 = 22.255797001016982 + 50.496753717329712*1i ; 
        bc46e4p1 = -216.68378737594880 + 21.51200989721330*1i ; 
        bc47e4p1 = 24.766035401612228 + 52.981948977446736*1i ; 
        bc48e4p1 = -26.039245146807602 + 0.484317729197189*1i ; 
        bc49e4p1 = -206.02148742486541 + 8.99098069402734*1i ; 
        bc50e4p1 = 413.06662476534747 - 96.50069625575078*1i ; 
        bc51e4p1 = 3.2909264334036192 + 8.0019264095354467*1i ; 
        bc52e4p1 = -683.59556594742534 + 264.46118584968801*1i ; 
        bc53e4p1 = -476.26618409439861 + 215.82804534561663*1i ; 
        bc54e4p1 = 7.7602894669603135 ; 
        bc55e4p1 = -14.472381415062956 ; 
        bc56e4p1 = -189.10279458250457 + 152.33396760473585*1i ; 
        bc57e4p1 = -418.76414790774232 + 58.95654020150767*1i ; 
        bc58e4p1 = -9.535204930190543 - 19.080902465330705*1i ; 
        bc59e4p1 = 4.7040760627541598 + 6.8579177647817504*1i ; 
        bc60e4p1 = 784.53026327895800 - 330.52967063988894*1i ; 
        bc61e4p1 = -5.2742425302244203 - 12.8148390866917374*1i ; 
        bc1e4p2 = 15.423106080383718 ; 
        bc2e4p2 = 15.423106080383718 ; 
        bc3e4p2 = 15.423106080383718 ; 
        bc4e4p2 = 15.423106080383719 ; 
        bc5e4p2 = 15.423106080383718 ; 
        bc6e4p2 = -5.6821969769834741 ; 
        bc7e4p2 = 0 ; 
        bc8e4p2 = -3.6417942101324001 - 0.6625200412990004*1i ; 
        bc9e4p2 = -5.6821969769834741 ; 
        bc10e4p2 = -2.7734532863847913 ; 
        bc11e4p2 = -5.6821969769834741 ; 
        bc12e4p2 = 0 ; 
        bc13e4p2 = 0 ; 
        bc14e4p2 = 0 ; 
        bc15e4p2 = 0 ; 
        bc16e4p2 = 21.788503935509438 ; 
        bc17e4p2 = 13.772293704154197 - 17.548227488262953*1i ; 
        bc18e4p2 = 17.099448999884747 ; 
        bc19e4p2 = -1.6234848505667074 ; 
        bc20e4p2 = 36.393816483047784 + 26.426000563716149*1i ; 
        bc21e4p2 = 0 ; 
        bc22e4p2 = -33.944380478100416 + 5.151236274987654*1i ; 
        bc23e4p2 = 7.632684512647525 + 80.045978808977859*1i ; 
        bc24e4p2 = 21.788503935509438 ; 
        bc25e4p2 = 33.780506517839216 + 22.028664914992868*1i ; 
        bc26e4p2 = 0.14226571572681724 ; 
        bc27e4p2 = 46.296313669442300 ; 
        bc28e4p2 = -205.92533427358586 + 92.49469806536973*1i ; 
        bc29e4p2 = -42.210606114734389 + 12.106669779400619*1i ; 
        bc30e4p2 = 0 ; 
        bc31e4p2 = 0.14226571572681724 ; 
        bc32e4p2 = 46.296313669442300 ; 
        bc33e4p2 = 21.788503935509438 ; 
        bc34e4p2 = 42.210606114734389 - 12.106669779400619*1i ; 
        bc35e4p2 = 15.912343354550086 + 28.277146431107163*1i ; 
        bc36e4p2 = -8.1174242528335392 ; 
        bc37e4p2 = 15.441569176626627 + 22.349316452773618*1i ; 
        bc38e4p2 = -64.527093667315303 + 34.094127979784260*1i ; 
        bc39e4p2 = 1.5878163316014766 ; 
        bc40e4p2 = 202.29510718993126 - 72.23120864400122*1i ; 
        bc41e4p2 = 24.766035401612228 + 52.981948977446738*1i ; 
        bc42e4p2 = -56.955452178170555 + 11.867909904761890*1i ; 
        bc43e4p2 = 2.0008662076582912 ; 
        bc44e4p2 = 429.78380148077102 - 95.08221902018063*1i ; 
        bc45e4p2 = 32.445194179531015 + 61.503465814537495*1i ; 
        bc46e4p2 = -497.03682089355297 + 229.56838475529031*1i ; 
        bc47e4p2 = 32.445194179531015 + 61.503465814537499*1i ; 
        bc48e4p2 = -1.5878163316014766 ; 
        bc49e4p2 = -858.71540818435880 + 311.15041503274905*1i ; 
        bc50e4p2 = 706.82793825191561 - 253.71159965330259*1i ; 
        bc51e4p2 = 5.4075323632551703 + 10.2505776357562528*1i ; 
        bc52e4p2 = 5.6950400866762405 ; 
        bc53e4p2 = -14.059331539006142 ; 
        bc54e4p2 = 0.587077368853965 + 106.737405947459710*1i ; 
        bc55e4p2 = -143.88539910548625 + 23.96955096584519*1i ; 
        bc56e4p2 = 135.27062092249492 + 51.24299215155277*1i ; 
        bc57e4p2 = -310.41534231436218 + 131.62496896649391*1i ; 
        bc58e4p2 = -9.535204930190543 - 19.080902465330704*1i ; 
        bc59e4p2 = 6.4270495218620081 + 8.8700249571063320*1i ; 
        bc60e4p2 = -419.24820335490841 + 103.59091303026327*1i ; 
        bc61e4p2 = -1.8282956120087334 - 8.7906247020425863*1i ; 
        bc1e4p3 = 15.423106080383718 ; 
        bc2e4p3 = 15.423106080383718 ; 
        bc3e4p3 = 15.423106080383718 ; 
        bc4e4p3 = 15.423106080383718 ; 
        bc5e4p3 = 15.423106080383719 ; 
        bc6e4p3 = -5.6821969769834759 ; 
        bc7e4p3 = -3.6417942101324001 - 0.6625200412990004*1i ; 
        bc8e4p3 = 0 ; 
        bc9e4p3 = -5.6821969769834744 ; 
        bc10e4p3 = -2.7734532863847916 ; 
        bc11e4p3 = -5.6821969769834759 ; 
        bc12e4p3 = -3.6417942101324001 - 0.6625200412990004*1i ; 
        bc13e4p3 = 0 ; 
        bc14e4p3 = 3.6417942101320054 - 0.6625200413000386*1i ; 
        bc15e4p3 = 3.6417942101320054 - 0.6625200413000386*1i ; 
        bc16e4p3 = -4.179824742182068 - 25.844336519878000*1i ; 
        bc17e4p3 = 21.788503935509438 ; 
        bc18e4p3 = -8.594375044945694 + 45.153540359941859*1i ; 
        bc19e4p3 = -42.210606114734389 + 12.106669779400619*1i ; 
        bc20e4p3 = 43.575758678160159 + 20.334743908094138*1i ; 
        bc21e4p3 = 4.4982341478775474*1i ; 
        bc22e4p3 = -19.824477508165918 - 9.577179411514495*1i ; 
        bc23e4p3 = 52.894818204296211 + 89.555649561521820*1i ; 
        bc24e4p3 = 13.772293704154197 - 17.548227488262953*1i ; 
        bc25e4p3 = 21.788503935509438 ; 
        bc26e4p3 = -81.294834582364636 + 9.968768383087745*1i ; 
        bc27e4p3 = -240.72247724000649 + 78.94632396902364*1i ; 
        bc28e4p3 = -1.6234848505667074 ; 
        bc29e4p3 = -1.6234848505667074 ; 
        bc30e4p3 = 4.4982341478775474*1i ; 
        bc31e4p3 = -33.944380478100416 + 5.151236274987654*1i ; 
        bc32e4p3 = 7.632684512647525 + 80.045978808977859*1i ; 
        bc33e4p3 = 16.922425625404984 + 9.413191860647129*1i ; 
        bc34e4p3 = 42.210606114734389 - 12.106669779400619*1i ; 
        bc35e4p3 = 21.685329307940196 + 20.416508753033404*1i ; 
        bc36e4p3 = -110.268348964343115 + 46.247349032684860*1i ; 
        bc37e4p3 = 19.281148565586035 + 26.610074871318999*1i ; 
        bc38e4p3 = 580.98949653144640 - 283.72906938574298*1i ; 
        bc39e4p3 = 26.039245146807602 - 0.484317729197189*1i ; 
        bc40e4p3 = 216.68378737594879 - 21.51200989721331*1i ; 
        bc41e4p3 = 24.766035401612228 + 52.981948977446738*1i ; 
        bc42e4p3 = -23.817163293836800 + 8.870963714919299*1i ; 
        bc43e4p3 = 131.786021290689871 - 42.951243415767292*1i ; 
        bc44e4p3 = -202.29510718993126 + 72.23120864400122*1i ; 
        bc45e4p3 = 24.766035401612228 + 52.981948977446736*1i ; 
        bc46e4p3 = 56.615419296719830 - 44.375645945785067*1i ; 
        bc47e4p3 = 22.255797001016982 + 50.496753717329712*1i ; 
        bc48e4p3 = -2.4808472927726326 + 8.8666618897990849*1i ; 
        bc49e4p3 = -18.474605814455513 + 1.855307308745355*1i ; 
        bc50e4p3 = -341.79240224305464 + 107.14118215343346*1i ; 
        bc51e4p3 = 4.5460456337012456 + 9.2445240395939597*1i ; 
        bc52e4p3 = -144.65984379379866 + 97.41539385009540*1i ; 
        bc53e4p3 = -112.271641751735800 + 42.831080286594998*1i ; 
        bc54e4p3 = -12.001324720138453 + 62.063459339586985*1i ; 
        bc55e4p3 = -130.827172486727065 + 33.417010344752930*1i ; 
        bc56e4p3 = -206.02148742486342 + 8.99098069402053*1i ; 
        bc57e4p3 = 413.06662476534682 - 96.50069625574852*1i ; 
        bc58e4p3 = -7.836972067104868 - 17.246450449129408*1i ; 
        bc59e4p3 = 5.5903033883302512 + 8.0416265370673215*1i ; 
        bc60e4p3 = 727.19565698103733 - 532.45676161970471*1i ; 
        bc61e4p3 = -3.5017878790722400 - 10.4474215421205970*1i ; 
        bc1e4p4 = 15.423106080383718 ; 
        bc2e4p4 = 15.423106080383719 ; 
        bc3e4p4 = 15.423106080383718 ; 
        bc4e4p4 = 15.423106080383718 ; 
        bc5e4p4 = 15.423106080383718 ; 
        bc6e4p4 = -5.6821969769834741 ; 
        bc7e4p4 = 0 ; 
        bc8e4p4 = 0 ; 
        bc9e4p4 = -5.6821969769834741 ; 
        bc10e4p4 = -2.7734532863847913 ; 
        bc11e4p4 = -5.6821969769834741 ; 
        bc12e4p4 = 0 ; 
        bc13e4p4 = -3.6417942101323966 - 0.6625200412990075*1i ; 
        bc14e4p4 = 0 ; 
        bc15e4p4 = 0 ; 
        bc16e4p4 = 21.788503935509438 ; 
        bc17e4p4 = 15.912343354550086 + 28.277146431107163*1i ; 
        bc18e4p4 = 11.533698005254338 + 42.937428639975912*1i ; 
        bc19e4p4 = -42.210606114734389 + 12.106669779400619*1i ; 
        bc20e4p4 = 17.719023813969969 ; 
        bc21e4p4 = 0 ; 
        bc22e4p4 = 0.14226571572681724 ; 
        bc23e4p4 = 46.296313669442300 ; 
        bc24e4p4 = 21.788503935509438 ; 
        bc25e4p4 = -4.179824742182053 - 25.844336519878014*1i ; 
        bc26e4p4 = 0.14226571572681724 ; 
        bc27e4p4 = 46.296313669442300 ; 
        bc28e4p4 = -42.210606114734389 + 12.106669779400619*1i ; 
        bc29e4p4 = -205.92533427358586 + 92.49469806536973*1i ; 
        bc30e4p4 = 0 ; 
        bc31e4p4 = -19.824477508165918 - 9.577179411514495*1i ; 
        bc32e4p4 = 52.894818204296211 + 89.555649561521820*1i ; 
        bc33e4p4 = 33.780506517839216 + 22.028664914992868*1i ; 
        bc34e4p4 = 1.6234848505667074 ; 
        bc35e4p4 = 21.788503935509438 ; 
        bc36e4p4 = -8.1174242528335392 ; 
        bc37e4p4 = 15.441569176626627 + 22.349316452773618*1i ; 
        bc38e4p4 = 4.4627594405292634 - 9.5411476337599775*1i ; 
        bc39e4p4 = 1.5878163316014766 ; 
        bc40e4p4 = 497.03682089355297 - 229.56838475529031*1i ; 
        bc41e4p4 = 32.445194179531015 + 61.503465814537495*1i ; 
        bc42e4p4 = -2.0008662076582912 ; 
        bc43e4p4 = 2.0008662076582912 ; 
        bc44e4p4 = -216.68378737594879 + 21.51200989721331*1i ; 
        bc45e4p4 = 24.766035401612228 + 52.981948977446738*1i ; 
        bc46e4p4 = 429.78380148077102 - 95.08221902018063*1i ; 
        bc47e4p4 = 32.445194179531043 + 61.503465814537506*1i ; 
        bc48e4p4 = -40.043526192722450 + 1.570527119644372*1i ; 
        bc49e4p4 = -189.10279458250455 + 152.33396760473585*1i ; 
        bc50e4p4 = -418.76414790774232 + 58.95654020150766*1i ; 
        bc51e4p4 = 2.8478127706155748 + 7.4100720233926646*1i ; 
        bc52e4p4 = -62.36403331696517 + 128.64449395764015*1i ; 
        bc53e4p4 = -137.297947334719162 + 21.505594822265964*1i ; 
        bc54e4p4 = 7.7602894669603135 ; 
        bc55e4p4 = -14.472381415062956 ; 
        bc56e4p4 = -858.71540818436036 + 311.15041503275451*1i ; 
        bc57e4p4 = 706.82793825191718 - 253.71159965330805*1i ; 
        bc58e4p4 = -10.815064726510341 - 20.501155271512498*1i ; 
        bc59e4p4 = 6.4270495218620116 + 8.8700249571063378*1i ; 
        bc60e4p4 = -455.64167605286404 + 141.63686917532789*1i ; 
        bc61e4p4 = -1.8282956120087334 - 8.7906247020425845*1i ; 
        bc1e4p5 = 15.423106080383718 ; 
        bc2e4p5 = 15.423106080383718 ; 
        bc3e4p5 = 15.423106080383719 ; 
        bc4e4p5 = 15.423106080383718 ; 
        bc5e4p5 = 15.423106080383718 ; 
        bc6e4p5 = -5.6821969769834759 ; 
        bc7e4p5 = -3.6417942101320037 + 0.6625200413000351*1i ; 
        bc8e4p5 = -3.6417942101320037 + 0.6625200413000351*1i ; 
        bc9e4p5 = -5.6821969769834741 ; 
        bc10e4p5 = -2.7734532863847913 ; 
        bc11e4p5 = -5.6821969769834741 ; 
        bc12e4p5 = 0 ; 
        bc13e4p5 = 0 ; 
        bc14e4p5 = 0 ; 
        bc15e4p5 = 3.6417942101324001 + 0.6625200412990004*1i ; 
        bc16e4p5 = 16.922425625404998 + 9.413191860647114*1i ; 
        bc17e4p5 = 21.685329307940211 + 20.416508753033390*1i ; 
        bc18e4p5 = 17.099448999884747 ; 
        bc19e4p5 = -1.6234848505667074 ; 
        bc20e4p5 = 34.955139932992305 - 21.982203980214089*1i ; 
        bc21e4p5 = -4.4982341478775474*1i ; 
        bc22e4p5 = -81.294834582364636 + 9.968768383087745*1i ; 
        bc23e4p5 = -240.72247724000649 + 78.94632396902364*1i ; 
        bc24e4p5 = 15.912343354550086 + 28.277146431107163*1i ; 
        bc25e4p5 = 21.788503935509438 ; 
        bc26e4p5 = -33.944380478100416 + 5.151236274987654*1i ; 
        bc27e4p5 = 7.632684512647525 + 80.045978808977859*1i ; 
        bc28e4p5 = -42.210606114734389 + 12.106669779400619*1i ; 
        bc29e4p5 = -1.6234848505667074 ; 
        bc30e4p5 = 0 ; 
        bc31e4p5 = 0.14226571572681724 ; 
        bc32e4p5 = 46.296313669442300 ; 
        bc33e4p5 = 21.788503935509438 ; 
        bc34e4p5 = 205.92533427358586 - 92.49469806536973*1i ; 
        bc35e4p5 = 13.772293704154197 - 17.548227488262953*1i ; 
        bc36e4p5 = -28.410984884917380 + 6.053334889700313*1i ; 
        bc37e4p5 = 16.696688376924260 + 23.591914082832122*1i ; 
        bc38e4p5 = 424.33337391471302 - 121.67617397614518*1i ; 
        bc39e4p5 = 2.4808472927726326 - 8.8666618897990849*1i ; 
        bc40e4p5 = -56.615419296719831 + 44.375645945785073*1i ; 
        bc41e4p5 = 22.255797001016982 + 50.496753717329712*1i ; 
        bc42e4p5 = -131.786021290689871 + 42.951243415767292*1i ; 
        bc43e4p5 = 56.955452178170555 - 11.867909904761890*1i ; 
        bc44e4p5 = -497.03682089355297 + 229.56838475529031*1i ; 
        bc45e4p5 = 32.445194179531015 + 61.503465814537495*1i ; 
        bc46e4p5 = -202.29510718993125 + 72.23120864400122*1i ; 
        bc47e4p5 = 24.766035401612228 + 52.981948977446736*1i ; 
        bc48e4p5 = -1.5878163316014766 ; 
        bc49e4p5 = 135.27062092249491 + 51.24299215155277*1i ; 
        bc50e4p5 = -310.41534231436218 + 131.62496896649391*1i ; 
        bc51e4p5 = 6.6873921595749680 + 11.6708304419380439*1i ; 
        bc52e4p5 = 5.6950400866762405 ; 
        bc53e4p5 = -14.059331539006142 ; 
        bc54e4p5 = -160.84572471012609 + 49.36118773963248*1i ; 
        bc55e4p5 = -599.96507868461715 + 249.99886200057168*1i ; 
        bc56e4p5 = -18.474605814457516 + 1.855307308752210*1i ; 
        bc57e4p5 = -341.79240224305396 + 107.14118215343116*1i ; 
        bc58e4p5 = -7.836972067104868 - 17.246450449129408*1i ; 
        bc59e4p5 = 4.7040760627541634 + 6.8579177647817489*1i ; 
        bc60e4p5 = 1192.64428352468883 - 382.69457069053569*1i ; 
        bc61e4p5 = -5.2742425302244274 - 12.8148390866917339*1i ; 
    }; 
    if (val == 8) {
        bc1e4p1 = 15.423106080383718 ; 
        bc2e4p1 = 15.423106080383718 ; 
        bc3e4p1 = 15.423106080383718 ; 
        bc4e4p1 = 15.423106080383719 ; 
        bc5e4p1 = 15.423106080383718 ; 
        bc6e4p1 = -5.6821969769834741 ; 
        bc7e4p1 = 0 ; 
        bc8e4p1 = -3.6417942101324001 - 0.6625200412990004*1i ; 
        bc9e4p1 = -5.6821969769834741 ; 
        bc10e4p1 = -2.7734532863847913 ; 
        bc11e4p1 = -5.6821969769834741 ; 
        bc12e4p1 = 0 ; 
        bc13e4p1 = 0 ; 
        bc14e4p1 = 0 ; 
        bc15e4p1 = 0 ; 
        bc16e4p1 = 21.788503935509438 ; 
        bc17e4p1 = 13.772293704154197 - 17.548227488262953*1i ; 
        bc18e4p1 = 17.099448999884747 ; 
        bc19e4p1 = -1.6234848505667074 ; 
        bc20e4p1 = 36.393816483047784 + 26.426000563716149*1i ; 
        bc21e4p1 = 0 ; 
        bc22e4p1 = -33.944380478100416 + 5.151236274987654*1i ; 
        bc23e4p1 = 7.632684512647525 + 80.045978808977859*1i ; 
        bc24e4p1 = 21.788503935509438 ; 
        bc25e4p1 = 33.780506517839216 + 22.028664914992868*1i ; 
        bc26e4p1 = 0.14226571572681724 ; 
        bc27e4p1 = 46.296313669442300 ; 
        bc28e4p1 = -205.92533427358586 + 92.49469806536973*1i ; 
        bc29e4p1 = -42.210606114734389 + 12.106669779400619*1i ; 
        bc30e4p1 = 0 ; 
        bc31e4p1 = 0.14226571572681724 ; 
        bc32e4p1 = 46.296313669442300 ; 
        bc33e4p1 = 21.788503935509438 ; 
        bc34e4p1 = 42.210606114734389 - 12.106669779400619*1i ; 
        bc35e4p1 = 15.912343354550086 + 28.277146431107163*1i ; 
        bc36e4p1 = -8.1174242528335392 ; 
        bc37e4p1 = 15.441569176626627 + 22.349316452773618*1i ; 
        bc38e4p1 = -64.527093667315303 + 34.094127979784260*1i ; 
        bc39e4p1 = 1.5878163316014766 ; 
        bc40e4p1 = 202.29510718993126 - 72.23120864400122*1i ; 
        bc41e4p1 = 24.766035401612228 + 52.981948977446738*1i ; 
        bc42e4p1 = -56.955452178170555 + 11.867909904761890*1i ; 
        bc43e4p1 = 2.0008662076582912 ; 
        bc44e4p1 = 429.78380148077102 - 95.08221902018063*1i ; 
        bc45e4p1 = 32.445194179531015 + 61.503465814537495*1i ; 
        bc46e4p1 = -497.03682089355297 + 229.56838475529031*1i ; 
        bc47e4p1 = 32.445194179531015 + 61.503465814537499*1i ; 
        bc48e4p1 = -1.5878163316014766 ; 
        bc49e4p1 = -858.71540818435880 + 311.15041503274905*1i ; 
        bc50e4p1 = 706.82793825191561 - 253.71159965330259*1i ; 
        bc51e4p1 = 5.4075323632551703 + 10.2505776357562528*1i ; 
        bc52e4p1 = 5.6950400866762405 ; 
        bc53e4p1 = -14.059331539006142 ; 
        bc54e4p1 = 0.587077368853965 + 106.737405947459710*1i ; 
        bc55e4p1 = -143.88539910548625 + 23.96955096584519*1i ; 
        bc56e4p1 = 135.27062092249492 + 51.24299215155277*1i ; 
        bc57e4p1 = -310.41534231436218 + 131.62496896649391*1i ; 
        bc58e4p1 = -9.535204930190543 - 19.080902465330704*1i ; 
        bc59e4p1 = 6.4270495218620081 + 8.8700249571063320*1i ; 
        bc60e4p1 = -419.24820335490841 + 103.59091303026327*1i ; 
        bc61e4p1 = -1.8282956120087334 - 8.7906247020425863*1i ; 
        bc1e4p2 = 15.423106080383718 ; 
        bc2e4p2 = 15.423106080383718 ; 
        bc3e4p2 = 15.423106080383718 ; 
        bc4e4p2 = 15.423106080383718 ; 
        bc5e4p2 = 15.423106080383719 ; 
        bc6e4p2 = -5.6821969769834759 ; 
        bc7e4p2 = -3.6417942101324001 - 0.6625200412990004*1i ; 
        bc8e4p2 = 0 ; 
        bc9e4p2 = -5.6821969769834744 ; 
        bc10e4p2 = -2.7734532863847916 ; 
        bc11e4p2 = -5.6821969769834759 ; 
        bc12e4p2 = -3.6417942101324001 - 0.6625200412990004*1i ; 
        bc13e4p2 = 0 ; 
        bc14e4p2 = 3.6417942101320054 - 0.6625200413000386*1i ; 
        bc15e4p2 = 3.6417942101320054 - 0.6625200413000386*1i ; 
        bc16e4p2 = -4.179824742182068 - 25.844336519878000*1i ; 
        bc17e4p2 = 21.788503935509438 ; 
        bc18e4p2 = -8.594375044945694 + 45.153540359941859*1i ; 
        bc19e4p2 = -42.210606114734389 + 12.106669779400619*1i ; 
        bc20e4p2 = 43.575758678160159 + 20.334743908094138*1i ; 
        bc21e4p2 = 4.4982341478775474*1i ; 
        bc22e4p2 = -19.824477508165918 - 9.577179411514495*1i ; 
        bc23e4p2 = 52.894818204296211 + 89.555649561521820*1i ; 
        bc24e4p2 = 13.772293704154197 - 17.548227488262953*1i ; 
        bc25e4p2 = 21.788503935509438 ; 
        bc26e4p2 = -81.294834582364636 + 9.968768383087745*1i ; 
        bc27e4p2 = -240.72247724000649 + 78.94632396902364*1i ; 
        bc28e4p2 = -1.6234848505667074 ; 
        bc29e4p2 = -1.6234848505667074 ; 
        bc30e4p2 = 4.4982341478775474*1i ; 
        bc31e4p2 = -33.944380478100416 + 5.151236274987654*1i ; 
        bc32e4p2 = 7.632684512647525 + 80.045978808977859*1i ; 
        bc33e4p2 = 16.922425625404984 + 9.413191860647129*1i ; 
        bc34e4p2 = 42.210606114734389 - 12.106669779400619*1i ; 
        bc35e4p2 = 21.685329307940196 + 20.416508753033404*1i ; 
        bc36e4p2 = -110.268348964343115 + 46.247349032684860*1i ; 
        bc37e4p2 = 19.281148565586035 + 26.610074871318999*1i ; 
        bc38e4p2 = 580.98949653144640 - 283.72906938574298*1i ; 
        bc39e4p2 = 26.039245146807602 - 0.484317729197189*1i ; 
        bc40e4p2 = 216.68378737594879 - 21.51200989721331*1i ; 
        bc41e4p2 = 24.766035401612228 + 52.981948977446738*1i ; 
        bc42e4p2 = -23.817163293836800 + 8.870963714919299*1i ; 
        bc43e4p2 = 131.786021290689871 - 42.951243415767292*1i ; 
        bc44e4p2 = -202.29510718993126 + 72.23120864400122*1i ; 
        bc45e4p2 = 24.766035401612228 + 52.981948977446736*1i ; 
        bc46e4p2 = 56.615419296719830 - 44.375645945785067*1i ; 
        bc47e4p2 = 22.255797001016982 + 50.496753717329712*1i ; 
        bc48e4p2 = -2.4808472927726326 + 8.8666618897990849*1i ; 
        bc49e4p2 = -18.474605814455513 + 1.855307308745355*1i ; 
        bc50e4p2 = -341.79240224305464 + 107.14118215343346*1i ; 
        bc51e4p2 = 4.5460456337012456 + 9.2445240395939597*1i ; 
        bc52e4p2 = -144.65984379379866 + 97.41539385009540*1i ; 
        bc53e4p2 = -112.271641751735800 + 42.831080286594998*1i ; 
        bc54e4p2 = -12.001324720138453 + 62.063459339586985*1i ; 
        bc55e4p2 = -130.827172486727065 + 33.417010344752930*1i ; 
        bc56e4p2 = -206.02148742486342 + 8.99098069402053*1i ; 
        bc57e4p2 = 413.06662476534682 - 96.50069625574852*1i ; 
        bc58e4p2 = -7.836972067104868 - 17.246450449129408*1i ; 
        bc59e4p2 = 5.5903033883302512 + 8.0416265370673215*1i ; 
        bc60e4p2 = 727.19565698103733 - 532.45676161970471*1i ; 
        bc61e4p2 = -3.5017878790722400 - 10.4474215421205970*1i ; 
        bc1e4p3 = 15.423106080383718 ; 
        bc2e4p3 = 15.423106080383719 ; 
        bc3e4p3 = 15.423106080383718 ; 
        bc4e4p3 = 15.423106080383718 ; 
        bc5e4p3 = 15.423106080383718 ; 
        bc6e4p3 = -5.6821969769834741 ; 
        bc7e4p3 = 0 ; 
        bc8e4p3 = 0 ; 
        bc9e4p3 = -5.6821969769834741 ; 
        bc10e4p3 = -2.7734532863847913 ; 
        bc11e4p3 = -5.6821969769834741 ; 
        bc12e4p3 = 0 ; 
        bc13e4p3 = -3.6417942101323966 - 0.6625200412990075*1i ; 
        bc14e4p3 = 0 ; 
        bc15e4p3 = 0 ; 
        bc16e4p3 = 21.788503935509438 ; 
        bc17e4p3 = 15.912343354550086 + 28.277146431107163*1i ; 
        bc18e4p3 = 11.533698005254338 + 42.937428639975912*1i ; 
        bc19e4p3 = -42.210606114734389 + 12.106669779400619*1i ; 
        bc20e4p3 = 17.719023813969969 ; 
        bc21e4p3 = 0 ; 
        bc22e4p3 = 0.14226571572681724 ; 
        bc23e4p3 = 46.296313669442300 ; 
        bc24e4p3 = 21.788503935509438 ; 
        bc25e4p3 = -4.179824742182053 - 25.844336519878014*1i ; 
        bc26e4p3 = 0.14226571572681724 ; 
        bc27e4p3 = 46.296313669442300 ; 
        bc28e4p3 = -42.210606114734389 + 12.106669779400619*1i ; 
        bc29e4p3 = -205.92533427358586 + 92.49469806536973*1i ; 
        bc30e4p3 = 0 ; 
        bc31e4p3 = -19.824477508165918 - 9.577179411514495*1i ; 
        bc32e4p3 = 52.894818204296211 + 89.555649561521820*1i ; 
        bc33e4p3 = 33.780506517839216 + 22.028664914992868*1i ; 
        bc34e4p3 = 1.6234848505667074 ; 
        bc35e4p3 = 21.788503935509438 ; 
        bc36e4p3 = -8.1174242528335392 ; 
        bc37e4p3 = 15.441569176626627 + 22.349316452773618*1i ; 
        bc38e4p3 = 4.4627594405292634 - 9.5411476337599775*1i ; 
        bc39e4p3 = 1.5878163316014766 ; 
        bc40e4p3 = 497.03682089355297 - 229.56838475529031*1i ; 
        bc41e4p3 = 32.445194179531015 + 61.503465814537495*1i ; 
        bc42e4p3 = -2.0008662076582912 ; 
        bc43e4p3 = 2.0008662076582912 ; 
        bc44e4p3 = -216.68378737594879 + 21.51200989721331*1i ; 
        bc45e4p3 = 24.766035401612228 + 52.981948977446738*1i ; 
        bc46e4p3 = 429.78380148077102 - 95.08221902018063*1i ; 
        bc47e4p3 = 32.445194179531043 + 61.503465814537506*1i ; 
        bc48e4p3 = -40.043526192722450 + 1.570527119644372*1i ; 
        bc49e4p3 = -189.10279458250455 + 152.33396760473585*1i ; 
        bc50e4p3 = -418.76414790774232 + 58.95654020150766*1i ; 
        bc51e4p3 = 2.8478127706155748 + 7.4100720233926646*1i ; 
        bc52e4p3 = -62.36403331696517 + 128.64449395764015*1i ; 
        bc53e4p3 = -137.297947334719162 + 21.505594822265964*1i ; 
        bc54e4p3 = 7.7602894669603135 ; 
        bc55e4p3 = -14.472381415062956 ; 
        bc56e4p3 = -858.71540818436036 + 311.15041503275451*1i ; 
        bc57e4p3 = 706.82793825191718 - 253.71159965330805*1i ; 
        bc58e4p3 = -10.815064726510341 - 20.501155271512498*1i ; 
        bc59e4p3 = 6.4270495218620116 + 8.8700249571063378*1i ; 
        bc60e4p3 = -455.64167605286404 + 141.63686917532789*1i ; 
        bc61e4p3 = -1.8282956120087334 - 8.7906247020425845*1i ; 
        bc1e4p4 = 15.423106080383718 ; 
        bc2e4p4 = 15.423106080383718 ; 
        bc3e4p4 = 15.423106080383719 ; 
        bc4e4p4 = 15.423106080383718 ; 
        bc5e4p4 = 15.423106080383718 ; 
        bc6e4p4 = -5.6821969769834759 ; 
        bc7e4p4 = -3.6417942101320037 + 0.6625200413000351*1i ; 
        bc8e4p4 = -3.6417942101320037 + 0.6625200413000351*1i ; 
        bc9e4p4 = -5.6821969769834741 ; 
        bc10e4p4 = -2.7734532863847913 ; 
        bc11e4p4 = -5.6821969769834741 ; 
        bc12e4p4 = 0 ; 
        bc13e4p4 = 0 ; 
        bc14e4p4 = 0 ; 
        bc15e4p4 = 3.6417942101324001 + 0.6625200412990004*1i ; 
        bc16e4p4 = 16.922425625404998 + 9.413191860647114*1i ; 
        bc17e4p4 = 21.685329307940211 + 20.416508753033390*1i ; 
        bc18e4p4 = 17.099448999884747 ; 
        bc19e4p4 = -1.6234848505667074 ; 
        bc20e4p4 = 34.955139932992305 - 21.982203980214089*1i ; 
        bc21e4p4 = -4.4982341478775474*1i ; 
        bc22e4p4 = -81.294834582364636 + 9.968768383087745*1i ; 
        bc23e4p4 = -240.72247724000649 + 78.94632396902364*1i ; 
        bc24e4p4 = 15.912343354550086 + 28.277146431107163*1i ; 
        bc25e4p4 = 21.788503935509438 ; 
        bc26e4p4 = -33.944380478100416 + 5.151236274987654*1i ; 
        bc27e4p4 = 7.632684512647525 + 80.045978808977859*1i ; 
        bc28e4p4 = -42.210606114734389 + 12.106669779400619*1i ; 
        bc29e4p4 = -1.6234848505667074 ; 
        bc30e4p4 = 0 ; 
        bc31e4p4 = 0.14226571572681724 ; 
        bc32e4p4 = 46.296313669442300 ; 
        bc33e4p4 = 21.788503935509438 ; 
        bc34e4p4 = 205.92533427358586 - 92.49469806536973*1i ; 
        bc35e4p4 = 13.772293704154197 - 17.548227488262953*1i ; 
        bc36e4p4 = -28.410984884917380 + 6.053334889700313*1i ; 
        bc37e4p4 = 16.696688376924260 + 23.591914082832122*1i ; 
        bc38e4p4 = 424.33337391471302 - 121.67617397614518*1i ; 
        bc39e4p4 = 2.4808472927726326 - 8.8666618897990849*1i ; 
        bc40e4p4 = -56.615419296719831 + 44.375645945785073*1i ; 
        bc41e4p4 = 22.255797001016982 + 50.496753717329712*1i ; 
        bc42e4p4 = -131.786021290689871 + 42.951243415767292*1i ; 
        bc43e4p4 = 56.955452178170555 - 11.867909904761890*1i ; 
        bc44e4p4 = -497.03682089355297 + 229.56838475529031*1i ; 
        bc45e4p4 = 32.445194179531015 + 61.503465814537495*1i ; 
        bc46e4p4 = -202.29510718993125 + 72.23120864400122*1i ; 
        bc47e4p4 = 24.766035401612228 + 52.981948977446736*1i ; 
        bc48e4p4 = -1.5878163316014766 ; 
        bc49e4p4 = 135.27062092249491 + 51.24299215155277*1i ; 
        bc50e4p4 = -310.41534231436218 + 131.62496896649391*1i ; 
        bc51e4p4 = 6.6873921595749680 + 11.6708304419380439*1i ; 
        bc52e4p4 = 5.6950400866762405 ; 
        bc53e4p4 = -14.059331539006142 ; 
        bc54e4p4 = -160.84572471012609 + 49.36118773963248*1i ; 
        bc55e4p4 = -599.96507868461715 + 249.99886200057168*1i ; 
        bc56e4p4 = -18.474605814457516 + 1.855307308752210*1i ; 
        bc57e4p4 = -341.79240224305396 + 107.14118215343116*1i ; 
        bc58e4p4 = -7.836972067104868 - 17.246450449129408*1i ; 
        bc59e4p4 = 4.7040760627541634 + 6.8579177647817489*1i ; 
        bc60e4p4 = 1192.64428352468883 - 382.69457069053569*1i ; 
        bc61e4p4 = -5.2742425302244274 - 12.8148390866917339*1i ; 
        bc1e4p5 = 15.423106080383719 ; 
        bc2e4p5 = 15.423106080383718 ; 
        bc3e4p5 = 15.423106080383718 ; 
        bc4e4p5 = 15.423106080383718 ; 
        bc5e4p5 = 15.423106080383718 ; 
        bc6e4p5 = -5.6821969769834741 ; 
        bc7e4p5 = 0 ; 
        bc8e4p5 = 0 ; 
        bc9e4p5 = -5.6821969769834741 ; 
        bc10e4p5 = -2.7734532863847913 ; 
        bc11e4p5 = -5.6821969769834759 ; 
        bc12e4p5 = -3.6417942101320037 + 0.6625200413000351*1i ; 
        bc13e4p5 = -3.6417942101320037 + 0.6625200413000351*1i ; 
        bc14e4p5 = 3.6417942101324001 + 0.6625200412990004*1i ; 
        bc15e4p5 = 0 ; 
        bc16e4p5 = 33.780506517839216 + 22.028664914992868*1i ; 
        bc17e4p5 = 21.788503935509438 ; 
        bc18e4p5 = -96.736846613326702 + 54.162348097063636*1i ; 
        bc19e4p5 = -205.92533427358586 + 92.49469806536973*1i ; 
        bc20e4p5 = 17.719023813969969 ; 
        bc21e4p5 = 0 ; 
        bc22e4p5 = 0.14226571572681724 ; 
        bc23e4p5 = 46.296313669442300 ; 
        bc24e4p5 = 21.685329307940211 + 20.416508753033390*1i ; 
        bc25e4p5 = 16.922425625404998 + 9.413191860647114*1i ; 
        bc26e4p5 = -19.824477508165918 - 9.577179411514495*1i ; 
        bc27e4p5 = 52.894818204296211 + 89.555649561521820*1i ; 
        bc28e4p5 = -1.6234848505667074 ; 
        bc29e4p5 = -42.210606114734389 + 12.106669779400619*1i ; 
        bc30e4p5 = -4.4982341478775474*1i ; 
        bc31e4p5 = -81.294834582364636 + 9.968768383087745*1i ; 
        bc32e4p5 = -240.72247724000649 + 78.94632396902364*1i ; 
        bc33e4p5 = -4.179824742182068 - 25.844336519878000*1i ; 
        bc34e4p5 = 1.6234848505667074 ; 
        bc35e4p5 = 21.788503935509438 ; 
        bc36e4p5 = -28.410984884917380 + 6.053334889700313*1i ; 
        bc37e4p5 = 16.696688376924260 + 23.591914082832122*1i ; 
        bc38e4p5 = 268.03982400163295 - 147.63199313878226*1i ; 
        bc39e4p5 = 40.043526192722450 - 1.570527119644372*1i ; 
        bc40e4p5 = -429.78380148077102 + 95.08221902018063*1i ; 
        bc41e4p5 = 32.445194179531015 + 61.503465814537495*1i ; 
        bc42e4p5 = -2.0008662076582912 ; 
        bc43e4p5 = 23.817163293836800 - 8.870963714919299*1i ; 
        bc44e4p5 = 56.615419296719831 - 44.375645945785073*1i ; 
        bc45e4p5 = 22.255797001016982 + 50.496753717329712*1i ; 
        bc46e4p5 = -216.68378737594880 + 21.51200989721330*1i ; 
        bc47e4p5 = 24.766035401612228 + 52.981948977446736*1i ; 
        bc48e4p5 = -26.039245146807602 + 0.484317729197189*1i ; 
        bc49e4p5 = -206.02148742486541 + 8.99098069402734*1i ; 
        bc50e4p5 = 413.06662476534747 - 96.50069625575078*1i ; 
        bc51e4p5 = 3.2909264334036192 + 8.0019264095354467*1i ; 
        bc52e4p5 = -683.59556594742534 + 264.46118584968801*1i ; 
        bc53e4p5 = -476.26618409439861 + 215.82804534561663*1i ; 
        bc54e4p5 = 7.7602894669603135 ; 
        bc55e4p5 = -14.472381415062956 ; 
        bc56e4p5 = -189.10279458250457 + 152.33396760473585*1i ; 
        bc57e4p5 = -418.76414790774232 + 58.95654020150767*1i ; 
        bc58e4p5 = -9.535204930190543 - 19.080902465330705*1i ; 
        bc59e4p5 = 4.7040760627541598 + 6.8579177647817504*1i ; 
        bc60e4p5 = 784.53026327895800 - 330.52967063988894*1i ; 
        bc61e4p5 = -5.2742425302244203 - 12.8148390866917374*1i ; 
    }; 
    if (val == 9) {
        bc1e4p1 = 15.423106080383718 ; 
        bc2e4p1 = 15.423106080383718 ; 
        bc3e4p1 = 15.423106080383718 ; 
        bc4e4p1 = 15.423106080383718 ; 
        bc5e4p1 = 15.423106080383719 ; 
        bc6e4p1 = -5.6821969769834759 ; 
        bc7e4p1 = -3.6417942101324001 - 0.6625200412990004*1i ; 
        bc8e4p1 = 0 ; 
        bc9e4p1 = -5.6821969769834744 ; 
        bc10e4p1 = -2.7734532863847916 ; 
        bc11e4p1 = -5.6821969769834759 ; 
        bc12e4p1 = -3.6417942101324001 - 0.6625200412990004*1i ; 
        bc13e4p1 = 0 ; 
        bc14e4p1 = 3.6417942101320054 - 0.6625200413000386*1i ; 
        bc15e4p1 = 3.6417942101320054 - 0.6625200413000386*1i ; 
        bc16e4p1 = -4.179824742182068 - 25.844336519878000*1i ; 
        bc17e4p1 = 21.788503935509438 ; 
        bc18e4p1 = -8.594375044945694 + 45.153540359941859*1i ; 
        bc19e4p1 = -42.210606114734389 + 12.106669779400619*1i ; 
        bc20e4p1 = 43.575758678160159 + 20.334743908094138*1i ; 
        bc21e4p1 = 4.4982341478775474*1i ; 
        bc22e4p1 = -19.824477508165918 - 9.577179411514495*1i ; 
        bc23e4p1 = 52.894818204296211 + 89.555649561521820*1i ; 
        bc24e4p1 = 13.772293704154197 - 17.548227488262953*1i ; 
        bc25e4p1 = 21.788503935509438 ; 
        bc26e4p1 = -81.294834582364636 + 9.968768383087745*1i ; 
        bc27e4p1 = -240.72247724000649 + 78.94632396902364*1i ; 
        bc28e4p1 = -1.6234848505667074 ; 
        bc29e4p1 = -1.6234848505667074 ; 
        bc30e4p1 = 4.4982341478775474*1i ; 
        bc31e4p1 = -33.944380478100416 + 5.151236274987654*1i ; 
        bc32e4p1 = 7.632684512647525 + 80.045978808977859*1i ; 
        bc33e4p1 = 16.922425625404984 + 9.413191860647129*1i ; 
        bc34e4p1 = 42.210606114734389 - 12.106669779400619*1i ; 
        bc35e4p1 = 21.685329307940196 + 20.416508753033404*1i ; 
        bc36e4p1 = -110.268348964343115 + 46.247349032684860*1i ; 
        bc37e4p1 = 19.281148565586035 + 26.610074871318999*1i ; 
        bc38e4p1 = 580.98949653144640 - 283.72906938574298*1i ; 
        bc39e4p1 = 26.039245146807602 - 0.484317729197189*1i ; 
        bc40e4p1 = 216.68378737594879 - 21.51200989721331*1i ; 
        bc41e4p1 = 24.766035401612228 + 52.981948977446738*1i ; 
        bc42e4p1 = -23.817163293836800 + 8.870963714919299*1i ; 
        bc43e4p1 = 131.786021290689871 - 42.951243415767292*1i ; 
        bc44e4p1 = -202.29510718993126 + 72.23120864400122*1i ; 
        bc45e4p1 = 24.766035401612228 + 52.981948977446736*1i ; 
        bc46e4p1 = 56.615419296719830 - 44.375645945785067*1i ; 
        bc47e4p1 = 22.255797001016982 + 50.496753717329712*1i ; 
        bc48e4p1 = -2.4808472927726326 + 8.8666618897990849*1i ; 
        bc49e4p1 = -18.474605814455513 + 1.855307308745355*1i ; 
        bc50e4p1 = -341.79240224305464 + 107.14118215343346*1i ; 
        bc51e4p1 = 4.5460456337012456 + 9.2445240395939597*1i ; 
        bc52e4p1 = -144.65984379379866 + 97.41539385009540*1i ; 
        bc53e4p1 = -112.271641751735800 + 42.831080286594998*1i ; 
        bc54e4p1 = -12.001324720138453 + 62.063459339586985*1i ; 
        bc55e4p1 = -130.827172486727065 + 33.417010344752930*1i ; 
        bc56e4p1 = -206.02148742486342 + 8.99098069402053*1i ; 
        bc57e4p1 = 413.06662476534682 - 96.50069625574852*1i ; 
        bc58e4p1 = -7.836972067104868 - 17.246450449129408*1i ; 
        bc59e4p1 = 5.5903033883302512 + 8.0416265370673215*1i ; 
        bc60e4p1 = 727.19565698103733 - 532.45676161970471*1i ; 
        bc61e4p1 = -3.5017878790722400 - 10.4474215421205970*1i ; 
        bc1e4p2 = 15.423106080383718 ; 
        bc2e4p2 = 15.423106080383719 ; 
        bc3e4p2 = 15.423106080383718 ; 
        bc4e4p2 = 15.423106080383718 ; 
        bc5e4p2 = 15.423106080383718 ; 
        bc6e4p2 = -5.6821969769834741 ; 
        bc7e4p2 = 0 ; 
        bc8e4p2 = 0 ; 
        bc9e4p2 = -5.6821969769834741 ; 
        bc10e4p2 = -2.7734532863847913 ; 
        bc11e4p2 = -5.6821969769834741 ; 
        bc12e4p2 = 0 ; 
        bc13e4p2 = -3.6417942101323966 - 0.6625200412990075*1i ; 
        bc14e4p2 = 0 ; 
        bc15e4p2 = 0 ; 
        bc16e4p2 = 21.788503935509438 ; 
        bc17e4p2 = 15.912343354550086 + 28.277146431107163*1i ; 
        bc18e4p2 = 11.533698005254338 + 42.937428639975912*1i ; 
        bc19e4p2 = -42.210606114734389 + 12.106669779400619*1i ; 
        bc20e4p2 = 17.719023813969969 ; 
        bc21e4p2 = 0 ; 
        bc22e4p2 = 0.14226571572681724 ; 
        bc23e4p2 = 46.296313669442300 ; 
        bc24e4p2 = 21.788503935509438 ; 
        bc25e4p2 = -4.179824742182053 - 25.844336519878014*1i ; 
        bc26e4p2 = 0.14226571572681724 ; 
        bc27e4p2 = 46.296313669442300 ; 
        bc28e4p2 = -42.210606114734389 + 12.106669779400619*1i ; 
        bc29e4p2 = -205.92533427358586 + 92.49469806536973*1i ; 
        bc30e4p2 = 0 ; 
        bc31e4p2 = -19.824477508165918 - 9.577179411514495*1i ; 
        bc32e4p2 = 52.894818204296211 + 89.555649561521820*1i ; 
        bc33e4p2 = 33.780506517839216 + 22.028664914992868*1i ; 
        bc34e4p2 = 1.6234848505667074 ; 
        bc35e4p2 = 21.788503935509438 ; 
        bc36e4p2 = -8.1174242528335392 ; 
        bc37e4p2 = 15.441569176626627 + 22.349316452773618*1i ; 
        bc38e4p2 = 4.4627594405292634 - 9.5411476337599775*1i ; 
        bc39e4p2 = 1.5878163316014766 ; 
        bc40e4p2 = 497.03682089355297 - 229.56838475529031*1i ; 
        bc41e4p2 = 32.445194179531015 + 61.503465814537495*1i ; 
        bc42e4p2 = -2.0008662076582912 ; 
        bc43e4p2 = 2.0008662076582912 ; 
        bc44e4p2 = -216.68378737594879 + 21.51200989721331*1i ; 
        bc45e4p2 = 24.766035401612228 + 52.981948977446738*1i ; 
        bc46e4p2 = 429.78380148077102 - 95.08221902018063*1i ; 
        bc47e4p2 = 32.445194179531043 + 61.503465814537506*1i ; 
        bc48e4p2 = -40.043526192722450 + 1.570527119644372*1i ; 
        bc49e4p2 = -189.10279458250455 + 152.33396760473585*1i ; 
        bc50e4p2 = -418.76414790774232 + 58.95654020150766*1i ; 
        bc51e4p2 = 2.8478127706155748 + 7.4100720233926646*1i ; 
        bc52e4p2 = -62.36403331696517 + 128.64449395764015*1i ; 
        bc53e4p2 = -137.297947334719162 + 21.505594822265964*1i ; 
        bc54e4p2 = 7.7602894669603135 ; 
        bc55e4p2 = -14.472381415062956 ; 
        bc56e4p2 = -858.71540818436036 + 311.15041503275451*1i ; 
        bc57e4p2 = 706.82793825191718 - 253.71159965330805*1i ; 
        bc58e4p2 = -10.815064726510341 - 20.501155271512498*1i ; 
        bc59e4p2 = 6.4270495218620116 + 8.8700249571063378*1i ; 
        bc60e4p2 = -455.64167605286404 + 141.63686917532789*1i ; 
        bc61e4p2 = -1.8282956120087334 - 8.7906247020425845*1i ; 
        bc1e4p3 = 15.423106080383718 ; 
        bc2e4p3 = 15.423106080383718 ; 
        bc3e4p3 = 15.423106080383719 ; 
        bc4e4p3 = 15.423106080383718 ; 
        bc5e4p3 = 15.423106080383718 ; 
        bc6e4p3 = -5.6821969769834759 ; 
        bc7e4p3 = -3.6417942101320037 + 0.6625200413000351*1i ; 
        bc8e4p3 = -3.6417942101320037 + 0.6625200413000351*1i ; 
        bc9e4p3 = -5.6821969769834741 ; 
        bc10e4p3 = -2.7734532863847913 ; 
        bc11e4p3 = -5.6821969769834741 ; 
        bc12e4p3 = 0 ; 
        bc13e4p3 = 0 ; 
        bc14e4p3 = 0 ; 
        bc15e4p3 = 3.6417942101324001 + 0.6625200412990004*1i ; 
        bc16e4p3 = 16.922425625404998 + 9.413191860647114*1i ; 
        bc17e4p3 = 21.685329307940211 + 20.416508753033390*1i ; 
        bc18e4p3 = 17.099448999884747 ; 
        bc19e4p3 = -1.6234848505667074 ; 
        bc20e4p3 = 34.955139932992305 - 21.982203980214089*1i ; 
        bc21e4p3 = -4.4982341478775474*1i ; 
        bc22e4p3 = -81.294834582364636 + 9.968768383087745*1i ; 
        bc23e4p3 = -240.72247724000649 + 78.94632396902364*1i ; 
        bc24e4p3 = 15.912343354550086 + 28.277146431107163*1i ; 
        bc25e4p3 = 21.788503935509438 ; 
        bc26e4p3 = -33.944380478100416 + 5.151236274987654*1i ; 
        bc27e4p3 = 7.632684512647525 + 80.045978808977859*1i ; 
        bc28e4p3 = -42.210606114734389 + 12.106669779400619*1i ; 
        bc29e4p3 = -1.6234848505667074 ; 
        bc30e4p3 = 0 ; 
        bc31e4p3 = 0.14226571572681724 ; 
        bc32e4p3 = 46.296313669442300 ; 
        bc33e4p3 = 21.788503935509438 ; 
        bc34e4p3 = 205.92533427358586 - 92.49469806536973*1i ; 
        bc35e4p3 = 13.772293704154197 - 17.548227488262953*1i ; 
        bc36e4p3 = -28.410984884917380 + 6.053334889700313*1i ; 
        bc37e4p3 = 16.696688376924260 + 23.591914082832122*1i ; 
        bc38e4p3 = 424.33337391471302 - 121.67617397614518*1i ; 
        bc39e4p3 = 2.4808472927726326 - 8.8666618897990849*1i ; 
        bc40e4p3 = -56.615419296719831 + 44.375645945785073*1i ; 
        bc41e4p3 = 22.255797001016982 + 50.496753717329712*1i ; 
        bc42e4p3 = -131.786021290689871 + 42.951243415767292*1i ; 
        bc43e4p3 = 56.955452178170555 - 11.867909904761890*1i ; 
        bc44e4p3 = -497.03682089355297 + 229.56838475529031*1i ; 
        bc45e4p3 = 32.445194179531015 + 61.503465814537495*1i ; 
        bc46e4p3 = -202.29510718993125 + 72.23120864400122*1i ; 
        bc47e4p3 = 24.766035401612228 + 52.981948977446736*1i ; 
        bc48e4p3 = -1.5878163316014766 ; 
        bc49e4p3 = 135.27062092249491 + 51.24299215155277*1i ; 
        bc50e4p3 = -310.41534231436218 + 131.62496896649391*1i ; 
        bc51e4p3 = 6.6873921595749680 + 11.6708304419380439*1i ; 
        bc52e4p3 = 5.6950400866762405 ; 
        bc53e4p3 = -14.059331539006142 ; 
        bc54e4p3 = -160.84572471012609 + 49.36118773963248*1i ; 
        bc55e4p3 = -599.96507868461715 + 249.99886200057168*1i ; 
        bc56e4p3 = -18.474605814457516 + 1.855307308752210*1i ; 
        bc57e4p3 = -341.79240224305396 + 107.14118215343116*1i ; 
        bc58e4p3 = -7.836972067104868 - 17.246450449129408*1i ; 
        bc59e4p3 = 4.7040760627541634 + 6.8579177647817489*1i ; 
        bc60e4p3 = 1192.64428352468883 - 382.69457069053569*1i ; 
        bc61e4p3 = -5.2742425302244274 - 12.8148390866917339*1i ; 
        bc1e4p4 = 15.423106080383719 ; 
        bc2e4p4 = 15.423106080383718 ; 
        bc3e4p4 = 15.423106080383718 ; 
        bc4e4p4 = 15.423106080383718 ; 
        bc5e4p4 = 15.423106080383718 ; 
        bc6e4p4 = -5.6821969769834741 ; 
        bc7e4p4 = 0 ; 
        bc8e4p4 = 0 ; 
        bc9e4p4 = -5.6821969769834741 ; 
        bc10e4p4 = -2.7734532863847913 ; 
        bc11e4p4 = -5.6821969769834759 ; 
        bc12e4p4 = -3.6417942101320037 + 0.6625200413000351*1i ; 
        bc13e4p4 = -3.6417942101320037 + 0.6625200413000351*1i ; 
        bc14e4p4 = 3.6417942101324001 + 0.6625200412990004*1i ; 
        bc15e4p4 = 0 ; 
        bc16e4p4 = 33.780506517839216 + 22.028664914992868*1i ; 
        bc17e4p4 = 21.788503935509438 ; 
        bc18e4p4 = -96.736846613326702 + 54.162348097063636*1i ; 
        bc19e4p4 = -205.92533427358586 + 92.49469806536973*1i ; 
        bc20e4p4 = 17.719023813969969 ; 
        bc21e4p4 = 0 ; 
        bc22e4p4 = 0.14226571572681724 ; 
        bc23e4p4 = 46.296313669442300 ; 
        bc24e4p4 = 21.685329307940211 + 20.416508753033390*1i ; 
        bc25e4p4 = 16.922425625404998 + 9.413191860647114*1i ; 
        bc26e4p4 = -19.824477508165918 - 9.577179411514495*1i ; 
        bc27e4p4 = 52.894818204296211 + 89.555649561521820*1i ; 
        bc28e4p4 = -1.6234848505667074 ; 
        bc29e4p4 = -42.210606114734389 + 12.106669779400619*1i ; 
        bc30e4p4 = -4.4982341478775474*1i ; 
        bc31e4p4 = -81.294834582364636 + 9.968768383087745*1i ; 
        bc32e4p4 = -240.72247724000649 + 78.94632396902364*1i ; 
        bc33e4p4 = -4.179824742182068 - 25.844336519878000*1i ; 
        bc34e4p4 = 1.6234848505667074 ; 
        bc35e4p4 = 21.788503935509438 ; 
        bc36e4p4 = -28.410984884917380 + 6.053334889700313*1i ; 
        bc37e4p4 = 16.696688376924260 + 23.591914082832122*1i ; 
        bc38e4p4 = 268.03982400163295 - 147.63199313878226*1i ; 
        bc39e4p4 = 40.043526192722450 - 1.570527119644372*1i ; 
        bc40e4p4 = -429.78380148077102 + 95.08221902018063*1i ; 
        bc41e4p4 = 32.445194179531015 + 61.503465814537495*1i ; 
        bc42e4p4 = -2.0008662076582912 ; 
        bc43e4p4 = 23.817163293836800 - 8.870963714919299*1i ; 
        bc44e4p4 = 56.615419296719831 - 44.375645945785073*1i ; 
        bc45e4p4 = 22.255797001016982 + 50.496753717329712*1i ; 
        bc46e4p4 = -216.68378737594880 + 21.51200989721330*1i ; 
        bc47e4p4 = 24.766035401612228 + 52.981948977446736*1i ; 
        bc48e4p4 = -26.039245146807602 + 0.484317729197189*1i ; 
        bc49e4p4 = -206.02148742486541 + 8.99098069402734*1i ; 
        bc50e4p4 = 413.06662476534747 - 96.50069625575078*1i ; 
        bc51e4p4 = 3.2909264334036192 + 8.0019264095354467*1i ; 
        bc52e4p4 = -683.59556594742534 + 264.46118584968801*1i ; 
        bc53e4p4 = -476.26618409439861 + 215.82804534561663*1i ; 
        bc54e4p4 = 7.7602894669603135 ; 
        bc55e4p4 = -14.472381415062956 ; 
        bc56e4p4 = -189.10279458250457 + 152.33396760473585*1i ; 
        bc57e4p4 = -418.76414790774232 + 58.95654020150767*1i ; 
        bc58e4p4 = -9.535204930190543 - 19.080902465330705*1i ; 
        bc59e4p4 = 4.7040760627541598 + 6.8579177647817504*1i ; 
        bc60e4p4 = 784.53026327895800 - 330.52967063988894*1i ; 
        bc61e4p4 = -5.2742425302244203 - 12.8148390866917374*1i ; 
        bc1e4p5 = 15.423106080383718 ; 
        bc2e4p5 = 15.423106080383718 ; 
        bc3e4p5 = 15.423106080383718 ; 
        bc4e4p5 = 15.423106080383719 ; 
        bc5e4p5 = 15.423106080383718 ; 
        bc6e4p5 = -5.6821969769834741 ; 
        bc7e4p5 = 0 ; 
        bc8e4p5 = -3.6417942101324001 - 0.6625200412990004*1i ; 
        bc9e4p5 = -5.6821969769834741 ; 
        bc10e4p5 = -2.7734532863847913 ; 
        bc11e4p5 = -5.6821969769834741 ; 
        bc12e4p5 = 0 ; 
        bc13e4p5 = 0 ; 
        bc14e4p5 = 0 ; 
        bc15e4p5 = 0 ; 
        bc16e4p5 = 21.788503935509438 ; 
        bc17e4p5 = 13.772293704154197 - 17.548227488262953*1i ; 
        bc18e4p5 = 17.099448999884747 ; 
        bc19e4p5 = -1.6234848505667074 ; 
        bc20e4p5 = 36.393816483047784 + 26.426000563716149*1i ; 
        bc21e4p5 = 0 ; 
        bc22e4p5 = -33.944380478100416 + 5.151236274987654*1i ; 
        bc23e4p5 = 7.632684512647525 + 80.045978808977859*1i ; 
        bc24e4p5 = 21.788503935509438 ; 
        bc25e4p5 = 33.780506517839216 + 22.028664914992868*1i ; 
        bc26e4p5 = 0.14226571572681724 ; 
        bc27e4p5 = 46.296313669442300 ; 
        bc28e4p5 = -205.92533427358586 + 92.49469806536973*1i ; 
        bc29e4p5 = -42.210606114734389 + 12.106669779400619*1i ; 
        bc30e4p5 = 0 ; 
        bc31e4p5 = 0.14226571572681724 ; 
        bc32e4p5 = 46.296313669442300 ; 
        bc33e4p5 = 21.788503935509438 ; 
        bc34e4p5 = 42.210606114734389 - 12.106669779400619*1i ; 
        bc35e4p5 = 15.912343354550086 + 28.277146431107163*1i ; 
        bc36e4p5 = -8.1174242528335392 ; 
        bc37e4p5 = 15.441569176626627 + 22.349316452773618*1i ; 
        bc38e4p5 = -64.527093667315303 + 34.094127979784260*1i ; 
        bc39e4p5 = 1.5878163316014766 ; 
        bc40e4p5 = 202.29510718993126 - 72.23120864400122*1i ; 
        bc41e4p5 = 24.766035401612228 + 52.981948977446738*1i ; 
        bc42e4p5 = -56.955452178170555 + 11.867909904761890*1i ; 
        bc43e4p5 = 2.0008662076582912 ; 
        bc44e4p5 = 429.78380148077102 - 95.08221902018063*1i ; 
        bc45e4p5 = 32.445194179531015 + 61.503465814537495*1i ; 
        bc46e4p5 = -497.03682089355297 + 229.56838475529031*1i ; 
        bc47e4p5 = 32.445194179531015 + 61.503465814537499*1i ; 
        bc48e4p5 = -1.5878163316014766 ; 
        bc49e4p5 = -858.71540818435880 + 311.15041503274905*1i ; 
        bc50e4p5 = 706.82793825191561 - 253.71159965330259*1i ; 
        bc51e4p5 = 5.4075323632551703 + 10.2505776357562528*1i ; 
        bc52e4p5 = 5.6950400866762405 ; 
        bc53e4p5 = -14.059331539006142 ; 
        bc54e4p5 = 0.587077368853965 + 106.737405947459710*1i ; 
        bc55e4p5 = -143.88539910548625 + 23.96955096584519*1i ; 
        bc56e4p5 = 135.27062092249492 + 51.24299215155277*1i ; 
        bc57e4p5 = -310.41534231436218 + 131.62496896649391*1i ; 
        bc58e4p5 = -9.535204930190543 - 19.080902465330704*1i ; 
        bc59e4p5 = 6.4270495218620081 + 8.8700249571063320*1i ; 
        bc60e4p5 = -419.24820335490841 + 103.59091303026327*1i ; 
        bc61e4p5 = -1.8282956120087334 - 8.7906247020425863*1i ; 
    }; 
    if (val == 10) {
        bc1e4p1 = 15.423106080383718 ; 
        bc2e4p1 = 15.423106080383719 ; 
        bc3e4p1 = 15.423106080383718 ; 
        bc4e4p1 = 15.423106080383718 ; 
        bc5e4p1 = 15.423106080383718 ; 
        bc6e4p1 = -5.6821969769834741 ; 
        bc7e4p1 = 0 ; 
        bc8e4p1 = 0 ; 
        bc9e4p1 = -5.6821969769834741 ; 
        bc10e4p1 = -2.7734532863847913 ; 
        bc11e4p1 = -5.6821969769834741 ; 
        bc12e4p1 = 0 ; 
        bc13e4p1 = -3.6417942101323966 - 0.6625200412990075*1i ; 
        bc14e4p1 = 0 ; 
        bc15e4p1 = 0 ; 
        bc16e4p1 = 21.788503935509438 ; 
        bc17e4p1 = 15.912343354550086 + 28.277146431107163*1i ; 
        bc18e4p1 = 11.533698005254338 + 42.937428639975912*1i ; 
        bc19e4p1 = -42.210606114734389 + 12.106669779400619*1i ; 
        bc20e4p1 = 17.719023813969969 ; 
        bc21e4p1 = 0 ; 
        bc22e4p1 = 0.14226571572681724 ; 
        bc23e4p1 = 46.296313669442300 ; 
        bc24e4p1 = 21.788503935509438 ; 
        bc25e4p1 = -4.179824742182053 - 25.844336519878014*1i ; 
        bc26e4p1 = 0.14226571572681724 ; 
        bc27e4p1 = 46.296313669442300 ; 
        bc28e4p1 = -42.210606114734389 + 12.106669779400619*1i ; 
        bc29e4p1 = -205.92533427358586 + 92.49469806536973*1i ; 
        bc30e4p1 = 0 ; 
        bc31e4p1 = -19.824477508165918 - 9.577179411514495*1i ; 
        bc32e4p1 = 52.894818204296211 + 89.555649561521820*1i ; 
        bc33e4p1 = 33.780506517839216 + 22.028664914992868*1i ; 
        bc34e4p1 = 1.6234848505667074 ; 
        bc35e4p1 = 21.788503935509438 ; 
        bc36e4p1 = -8.1174242528335392 ; 
        bc37e4p1 = 15.441569176626627 + 22.349316452773618*1i ; 
        bc38e4p1 = 4.4627594405292634 - 9.5411476337599775*1i ; 
        bc39e4p1 = 1.5878163316014766 ; 
        bc40e4p1 = 497.03682089355297 - 229.56838475529031*1i ; 
        bc41e4p1 = 32.445194179531015 + 61.503465814537495*1i ; 
        bc42e4p1 = -2.0008662076582912 ; 
        bc43e4p1 = 2.0008662076582912 ; 
        bc44e4p1 = -216.68378737594879 + 21.51200989721331*1i ; 
        bc45e4p1 = 24.766035401612228 + 52.981948977446738*1i ; 
        bc46e4p1 = 429.78380148077102 - 95.08221902018063*1i ; 
        bc47e4p1 = 32.445194179531043 + 61.503465814537506*1i ; 
        bc48e4p1 = -40.043526192722450 + 1.570527119644372*1i ; 
        bc49e4p1 = -189.10279458250455 + 152.33396760473585*1i ; 
        bc50e4p1 = -418.76414790774232 + 58.95654020150766*1i ; 
        bc51e4p1 = 2.8478127706155748 + 7.4100720233926646*1i ; 
        bc52e4p1 = -62.36403331696517 + 128.64449395764015*1i ; 
        bc53e4p1 = -137.297947334719162 + 21.505594822265964*1i ; 
        bc54e4p1 = 7.7602894669603135 ; 
        bc55e4p1 = -14.472381415062956 ; 
        bc56e4p1 = -858.71540818436036 + 311.15041503275451*1i ; 
        bc57e4p1 = 706.82793825191718 - 253.71159965330805*1i ; 
        bc58e4p1 = -10.815064726510341 - 20.501155271512498*1i ; 
        bc59e4p1 = 6.4270495218620116 + 8.8700249571063378*1i ; 
        bc60e4p1 = -455.64167605286404 + 141.63686917532789*1i ; 
        bc61e4p1 = -1.8282956120087334 - 8.7906247020425845*1i ; 
        bc1e4p2 = 15.423106080383718 ; 
        bc2e4p2 = 15.423106080383718 ; 
        bc3e4p2 = 15.423106080383719 ; 
        bc4e4p2 = 15.423106080383718 ; 
        bc5e4p2 = 15.423106080383718 ; 
        bc6e4p2 = -5.6821969769834759 ; 
        bc7e4p2 = -3.6417942101320037 + 0.6625200413000351*1i ; 
        bc8e4p2 = -3.6417942101320037 + 0.6625200413000351*1i ; 
        bc9e4p2 = -5.6821969769834741 ; 
        bc10e4p2 = -2.7734532863847913 ; 
        bc11e4p2 = -5.6821969769834741 ; 
        bc12e4p2 = 0 ; 
        bc13e4p2 = 0 ; 
        bc14e4p2 = 0 ; 
        bc15e4p2 = 3.6417942101324001 + 0.6625200412990004*1i ; 
        bc16e4p2 = 16.922425625404998 + 9.413191860647114*1i ; 
        bc17e4p2 = 21.685329307940211 + 20.416508753033390*1i ; 
        bc18e4p2 = 17.099448999884747 ; 
        bc19e4p2 = -1.6234848505667074 ; 
        bc20e4p2 = 34.955139932992305 - 21.982203980214089*1i ; 
        bc21e4p2 = -4.4982341478775474*1i ; 
        bc22e4p2 = -81.294834582364636 + 9.968768383087745*1i ; 
        bc23e4p2 = -240.72247724000649 + 78.94632396902364*1i ; 
        bc24e4p2 = 15.912343354550086 + 28.277146431107163*1i ; 
        bc25e4p2 = 21.788503935509438 ; 
        bc26e4p2 = -33.944380478100416 + 5.151236274987654*1i ; 
        bc27e4p2 = 7.632684512647525 + 80.045978808977859*1i ; 
        bc28e4p2 = -42.210606114734389 + 12.106669779400619*1i ; 
        bc29e4p2 = -1.6234848505667074 ; 
        bc30e4p2 = 0 ; 
        bc31e4p2 = 0.14226571572681724 ; 
        bc32e4p2 = 46.296313669442300 ; 
        bc33e4p2 = 21.788503935509438 ; 
        bc34e4p2 = 205.92533427358586 - 92.49469806536973*1i ; 
        bc35e4p2 = 13.772293704154197 - 17.548227488262953*1i ; 
        bc36e4p2 = -28.410984884917380 + 6.053334889700313*1i ; 
        bc37e4p2 = 16.696688376924260 + 23.591914082832122*1i ; 
        bc38e4p2 = 424.33337391471302 - 121.67617397614518*1i ; 
        bc39e4p2 = 2.4808472927726326 - 8.8666618897990849*1i ; 
        bc40e4p2 = -56.615419296719831 + 44.375645945785073*1i ; 
        bc41e4p2 = 22.255797001016982 + 50.496753717329712*1i ; 
        bc42e4p2 = -131.786021290689871 + 42.951243415767292*1i ; 
        bc43e4p2 = 56.955452178170555 - 11.867909904761890*1i ; 
        bc44e4p2 = -497.03682089355297 + 229.56838475529031*1i ; 
        bc45e4p2 = 32.445194179531015 + 61.503465814537495*1i ; 
        bc46e4p2 = -202.29510718993125 + 72.23120864400122*1i ; 
        bc47e4p2 = 24.766035401612228 + 52.981948977446736*1i ; 
        bc48e4p2 = -1.5878163316014766 ; 
        bc49e4p2 = 135.27062092249491 + 51.24299215155277*1i ; 
        bc50e4p2 = -310.41534231436218 + 131.62496896649391*1i ; 
        bc51e4p2 = 6.6873921595749680 + 11.6708304419380439*1i ; 
        bc52e4p2 = 5.6950400866762405 ; 
        bc53e4p2 = -14.059331539006142 ; 
        bc54e4p2 = -160.84572471012609 + 49.36118773963248*1i ; 
        bc55e4p2 = -599.96507868461715 + 249.99886200057168*1i ; 
        bc56e4p2 = -18.474605814457516 + 1.855307308752210*1i ; 
        bc57e4p2 = -341.79240224305396 + 107.14118215343116*1i ; 
        bc58e4p2 = -7.836972067104868 - 17.246450449129408*1i ; 
        bc59e4p2 = 4.7040760627541634 + 6.8579177647817489*1i ; 
        bc60e4p2 = 1192.64428352468883 - 382.69457069053569*1i ; 
        bc61e4p2 = -5.2742425302244274 - 12.8148390866917339*1i ; 
        bc1e4p3 = 15.423106080383719 ; 
        bc2e4p3 = 15.423106080383718 ; 
        bc3e4p3 = 15.423106080383718 ; 
        bc4e4p3 = 15.423106080383718 ; 
        bc5e4p3 = 15.423106080383718 ; 
        bc6e4p3 = -5.6821969769834741 ; 
        bc7e4p3 = 0 ; 
        bc8e4p3 = 0 ; 
        bc9e4p3 = -5.6821969769834741 ; 
        bc10e4p3 = -2.7734532863847913 ; 
        bc11e4p3 = -5.6821969769834759 ; 
        bc12e4p3 = -3.6417942101320037 + 0.6625200413000351*1i ; 
        bc13e4p3 = -3.6417942101320037 + 0.6625200413000351*1i ; 
        bc14e4p3 = 3.6417942101324001 + 0.6625200412990004*1i ; 
        bc15e4p3 = 0 ; 
        bc16e4p3 = 33.780506517839216 + 22.028664914992868*1i ; 
        bc17e4p3 = 21.788503935509438 ; 
        bc18e4p3 = -96.736846613326702 + 54.162348097063636*1i ; 
        bc19e4p3 = -205.92533427358586 + 92.49469806536973*1i ; 
        bc20e4p3 = 17.719023813969969 ; 
        bc21e4p3 = 0 ; 
        bc22e4p3 = 0.14226571572681724 ; 
        bc23e4p3 = 46.296313669442300 ; 
        bc24e4p3 = 21.685329307940211 + 20.416508753033390*1i ; 
        bc25e4p3 = 16.922425625404998 + 9.413191860647114*1i ; 
        bc26e4p3 = -19.824477508165918 - 9.577179411514495*1i ; 
        bc27e4p3 = 52.894818204296211 + 89.555649561521820*1i ; 
        bc28e4p3 = -1.6234848505667074 ; 
        bc29e4p3 = -42.210606114734389 + 12.106669779400619*1i ; 
        bc30e4p3 = -4.4982341478775474*1i ; 
        bc31e4p3 = -81.294834582364636 + 9.968768383087745*1i ; 
        bc32e4p3 = -240.72247724000649 + 78.94632396902364*1i ; 
        bc33e4p3 = -4.179824742182068 - 25.844336519878000*1i ; 
        bc34e4p3 = 1.6234848505667074 ; 
        bc35e4p3 = 21.788503935509438 ; 
        bc36e4p3 = -28.410984884917380 + 6.053334889700313*1i ; 
        bc37e4p3 = 16.696688376924260 + 23.591914082832122*1i ; 
        bc38e4p3 = 268.03982400163295 - 147.63199313878226*1i ; 
        bc39e4p3 = 40.043526192722450 - 1.570527119644372*1i ; 
        bc40e4p3 = -429.78380148077102 + 95.08221902018063*1i ; 
        bc41e4p3 = 32.445194179531015 + 61.503465814537495*1i ; 
        bc42e4p3 = -2.0008662076582912 ; 
        bc43e4p3 = 23.817163293836800 - 8.870963714919299*1i ; 
        bc44e4p3 = 56.615419296719831 - 44.375645945785073*1i ; 
        bc45e4p3 = 22.255797001016982 + 50.496753717329712*1i ; 
        bc46e4p3 = -216.68378737594880 + 21.51200989721330*1i ; 
        bc47e4p3 = 24.766035401612228 + 52.981948977446736*1i ; 
        bc48e4p3 = -26.039245146807602 + 0.484317729197189*1i ; 
        bc49e4p3 = -206.02148742486541 + 8.99098069402734*1i ; 
        bc50e4p3 = 413.06662476534747 - 96.50069625575078*1i ; 
        bc51e4p3 = 3.2909264334036192 + 8.0019264095354467*1i ; 
        bc52e4p3 = -683.59556594742534 + 264.46118584968801*1i ; 
        bc53e4p3 = -476.26618409439861 + 215.82804534561663*1i ; 
        bc54e4p3 = 7.7602894669603135 ; 
        bc55e4p3 = -14.472381415062956 ; 
        bc56e4p3 = -189.10279458250457 + 152.33396760473585*1i ; 
        bc57e4p3 = -418.76414790774232 + 58.95654020150767*1i ; 
        bc58e4p3 = -9.535204930190543 - 19.080902465330705*1i ; 
        bc59e4p3 = 4.7040760627541598 + 6.8579177647817504*1i ; 
        bc60e4p3 = 784.53026327895800 - 330.52967063988894*1i ; 
        bc61e4p3 = -5.2742425302244203 - 12.8148390866917374*1i ; 
        bc1e4p4 = 15.423106080383718 ; 
        bc2e4p4 = 15.423106080383718 ; 
        bc3e4p4 = 15.423106080383718 ; 
        bc4e4p4 = 15.423106080383719 ; 
        bc5e4p4 = 15.423106080383718 ; 
        bc6e4p4 = -5.6821969769834741 ; 
        bc7e4p4 = 0 ; 
        bc8e4p4 = -3.6417942101324001 - 0.6625200412990004*1i ; 
        bc9e4p4 = -5.6821969769834741 ; 
        bc10e4p4 = -2.7734532863847913 ; 
        bc11e4p4 = -5.6821969769834741 ; 
        bc12e4p4 = 0 ; 
        bc13e4p4 = 0 ; 
        bc14e4p4 = 0 ; 
        bc15e4p4 = 0 ; 
        bc16e4p4 = 21.788503935509438 ; 
        bc17e4p4 = 13.772293704154197 - 17.548227488262953*1i ; 
        bc18e4p4 = 17.099448999884747 ; 
        bc19e4p4 = -1.6234848505667074 ; 
        bc20e4p4 = 36.393816483047784 + 26.426000563716149*1i ; 
        bc21e4p4 = 0 ; 
        bc22e4p4 = -33.944380478100416 + 5.151236274987654*1i ; 
        bc23e4p4 = 7.632684512647525 + 80.045978808977859*1i ; 
        bc24e4p4 = 21.788503935509438 ; 
        bc25e4p4 = 33.780506517839216 + 22.028664914992868*1i ; 
        bc26e4p4 = 0.14226571572681724 ; 
        bc27e4p4 = 46.296313669442300 ; 
        bc28e4p4 = -205.92533427358586 + 92.49469806536973*1i ; 
        bc29e4p4 = -42.210606114734389 + 12.106669779400619*1i ; 
        bc30e4p4 = 0 ; 
        bc31e4p4 = 0.14226571572681724 ; 
        bc32e4p4 = 46.296313669442300 ; 
        bc33e4p4 = 21.788503935509438 ; 
        bc34e4p4 = 42.210606114734389 - 12.106669779400619*1i ; 
        bc35e4p4 = 15.912343354550086 + 28.277146431107163*1i ; 
        bc36e4p4 = -8.1174242528335392 ; 
        bc37e4p4 = 15.441569176626627 + 22.349316452773618*1i ; 
        bc38e4p4 = -64.527093667315303 + 34.094127979784260*1i ; 
        bc39e4p4 = 1.5878163316014766 ; 
        bc40e4p4 = 202.29510718993126 - 72.23120864400122*1i ; 
        bc41e4p4 = 24.766035401612228 + 52.981948977446738*1i ; 
        bc42e4p4 = -56.955452178170555 + 11.867909904761890*1i ; 
        bc43e4p4 = 2.0008662076582912 ; 
        bc44e4p4 = 429.78380148077102 - 95.08221902018063*1i ; 
        bc45e4p4 = 32.445194179531015 + 61.503465814537495*1i ; 
        bc46e4p4 = -497.03682089355297 + 229.56838475529031*1i ; 
        bc47e4p4 = 32.445194179531015 + 61.503465814537499*1i ; 
        bc48e4p4 = -1.5878163316014766 ; 
        bc49e4p4 = -858.71540818435880 + 311.15041503274905*1i ; 
        bc50e4p4 = 706.82793825191561 - 253.71159965330259*1i ; 
        bc51e4p4 = 5.4075323632551703 + 10.2505776357562528*1i ; 
        bc52e4p4 = 5.6950400866762405 ; 
        bc53e4p4 = -14.059331539006142 ; 
        bc54e4p4 = 0.587077368853965 + 106.737405947459710*1i ; 
        bc55e4p4 = -143.88539910548625 + 23.96955096584519*1i ; 
        bc56e4p4 = 135.27062092249492 + 51.24299215155277*1i ; 
        bc57e4p4 = -310.41534231436218 + 131.62496896649391*1i ; 
        bc58e4p4 = -9.535204930190543 - 19.080902465330704*1i ; 
        bc59e4p4 = 6.4270495218620081 + 8.8700249571063320*1i ; 
        bc60e4p4 = -419.24820335490841 + 103.59091303026327*1i ; 
        bc61e4p4 = -1.8282956120087334 - 8.7906247020425863*1i ; 
        bc1e4p5 = 15.423106080383718 ; 
        bc2e4p5 = 15.423106080383718 ; 
        bc3e4p5 = 15.423106080383718 ; 
        bc4e4p5 = 15.423106080383718 ; 
        bc5e4p5 = 15.423106080383719 ; 
        bc6e4p5 = -5.6821969769834759 ; 
        bc7e4p5 = -3.6417942101324001 - 0.6625200412990004*1i ; 
        bc8e4p5 = 0 ; 
        bc9e4p5 = -5.6821969769834744 ; 
        bc10e4p5 = -2.7734532863847916 ; 
        bc11e4p5 = -5.6821969769834759 ; 
        bc12e4p5 = -3.6417942101324001 - 0.6625200412990004*1i ; 
        bc13e4p5 = 0 ; 
        bc14e4p5 = 3.6417942101320054 - 0.6625200413000386*1i ; 
        bc15e4p5 = 3.6417942101320054 - 0.6625200413000386*1i ; 
        bc16e4p5 = -4.179824742182068 - 25.844336519878000*1i ; 
        bc17e4p5 = 21.788503935509438 ; 
        bc18e4p5 = -8.594375044945694 + 45.153540359941859*1i ; 
        bc19e4p5 = -42.210606114734389 + 12.106669779400619*1i ; 
        bc20e4p5 = 43.575758678160159 + 20.334743908094138*1i ; 
        bc21e4p5 = 4.4982341478775474*1i ; 
        bc22e4p5 = -19.824477508165918 - 9.577179411514495*1i ; 
        bc23e4p5 = 52.894818204296211 + 89.555649561521820*1i ; 
        bc24e4p5 = 13.772293704154197 - 17.548227488262953*1i ; 
        bc25e4p5 = 21.788503935509438 ; 
        bc26e4p5 = -81.294834582364636 + 9.968768383087745*1i ; 
        bc27e4p5 = -240.72247724000649 + 78.94632396902364*1i ; 
        bc28e4p5 = -1.6234848505667074 ; 
        bc29e4p5 = -1.6234848505667074 ; 
        bc30e4p5 = 4.4982341478775474*1i ; 
        bc31e4p5 = -33.944380478100416 + 5.151236274987654*1i ; 
        bc32e4p5 = 7.632684512647525 + 80.045978808977859*1i ; 
        bc33e4p5 = 16.922425625404984 + 9.413191860647129*1i ; 
        bc34e4p5 = 42.210606114734389 - 12.106669779400619*1i ; 
        bc35e4p5 = 21.685329307940196 + 20.416508753033404*1i ; 
        bc36e4p5 = -110.268348964343115 + 46.247349032684860*1i ; 
        bc37e4p5 = 19.281148565586035 + 26.610074871318999*1i ; 
        bc38e4p5 = 580.98949653144640 - 283.72906938574298*1i ; 
        bc39e4p5 = 26.039245146807602 - 0.484317729197189*1i ; 
        bc40e4p5 = 216.68378737594879 - 21.51200989721331*1i ; 
        bc41e4p5 = 24.766035401612228 + 52.981948977446738*1i ; 
        bc42e4p5 = -23.817163293836800 + 8.870963714919299*1i ; 
        bc43e4p5 = 131.786021290689871 - 42.951243415767292*1i ; 
        bc44e4p5 = -202.29510718993126 + 72.23120864400122*1i ; 
        bc45e4p5 = 24.766035401612228 + 52.981948977446736*1i ; 
        bc46e4p5 = 56.615419296719830 - 44.375645945785067*1i ; 
        bc47e4p5 = 22.255797001016982 + 50.496753717329712*1i ; 
        bc48e4p5 = -2.4808472927726326 + 8.8666618897990849*1i ; 
        bc49e4p5 = -18.474605814455513 + 1.855307308745355*1i ; 
        bc50e4p5 = -341.79240224305464 + 107.14118215343346*1i ; 
        bc51e4p5 = 4.5460456337012456 + 9.2445240395939597*1i ; 
        bc52e4p5 = -144.65984379379866 + 97.41539385009540*1i ; 
        bc53e4p5 = -112.271641751735800 + 42.831080286594998*1i ; 
        bc54e4p5 = -12.001324720138453 + 62.063459339586985*1i ; 
        bc55e4p5 = -130.827172486727065 + 33.417010344752930*1i ; 
        bc56e4p5 = -206.02148742486342 + 8.99098069402053*1i ; 
        bc57e4p5 = 413.06662476534682 - 96.50069625574852*1i ; 
        bc58e4p5 = -7.836972067104868 - 17.246450449129408*1i ; 
        bc59e4p5 = 5.5903033883302512 + 8.0416265370673215*1i ; 
        bc60e4p5 = 727.19565698103733 - 532.45676161970471*1i ; 
        bc61e4p5 = -3.5017878790722400 - 10.4474215421205970*1i ; 
    }; 


==> anc/evaluate_pentagon/src/evaluate_pentagonfunctions.cpp <==
#include <vector>
#include "header.h"


std::complex<double> integrate (int whichint, double s12, double s23, double s34, double s45, double s15, double err, size_t iwsalloc);
std::complex<double> evaluatelower (int whichint, double s12, double s23, double s34, double s45, double s15);


std::vector<std::complex<double> > evaluate_pentagonfunctions(double v[5], double error) { 

       double iwsall = 1e7;

       std::vector<std::complex<double> > eval_pen(82);

       eval_pen[0] = evaluatelower(1, v[0], v[1], v[2], v[3], v[4]);  // f[1,1,1]
       eval_pen[1] = evaluatelower(2, v[0], v[1], v[2], v[3], v[4]);  // f[1,1,2]
       eval_pen[2] = evaluatelower(3, v[0], v[1], v[2], v[3], v[4]);  // f[1,1,3]
       eval_pen[3] = evaluatelower(4, v[0], v[1], v[2], v[3], v[4]);  // f[1,1,4]
       eval_pen[4] = evaluatelower(5, v[0], v[1], v[2], v[3], v[4]);  // f[1,1,5]
       eval_pen[5] = evaluatelower(6, v[0], v[1], v[2], v[3], v[4]);  // f[2,1,1]
       eval_pen[6] = evaluatelower(7, v[0], v[1], v[2], v[3], v[4]);  // f[2,1,2]
       eval_pen[7] = evaluatelower(8, v[0], v[1], v[2], v[3], v[4]);  // f[2,1,3]
       eval_pen[8] = evaluatelower(9, v[0], v[1], v[2], v[3], v[4]);  // f[2,1,4]
       eval_pen[9] = evaluatelower(10, v[0], v[1], v[2], v[3], v[4]);  // f[2,1,5]
       eval_pen[10] = evaluatelower(11, v[0], v[1], v[2], v[3], v[4]);  // f[3,1,1]
       eval_pen[11] = evaluatelower(12, v[0], v[1], v[2], v[3], v[4]);  // f[3,1,2]
       eval_pen[12] = evaluatelower(13, v[0], v[1], v[2], v[3], v[4]);  // f[3,1,3]
       eval_pen[13] = evaluatelower(14, v[0], v[1], v[2], v[3], v[4]);  // f[3,1,4]
       eval_pen[14] = evaluatelower(15, v[0], v[1], v[2], v[3], v[4]);  // f[3,1,5]
       eval_pen[15] = evaluatelower(16, v[0], v[1], v[2], v[3], v[4]);  // f[3,2,1]
       eval_pen[16] = evaluatelower(17, v[0], v[1], v[2], v[3], v[4]);  // f[3,2,2]
       eval_pen[17] = evaluatelower(18, v[0], v[1], v[2], v[3], v[4]);  // f[3,2,3]
       eval_pen[18] = evaluatelower(19, v[0], v[1], v[2], v[3], v[4]);  // f[3,2,4]
       eval_pen[19] = evaluatelower(20, v[0], v[1], v[2], v[3], v[4]);  // f[3,2,5]
       eval_pen[20] = evaluatelower(21, v[0], v[1], v[2], v[3], v[4]);  // f[3,3,1]
       eval_pen[21] = evaluatelower(22, v[0], v[1], v[2], v[3], v[4]);  // f[3,3,2]
       eval_pen[22] = evaluatelower(23, v[0], v[1], v[2], v[3], v[4]);  // f[3,3,3]
       eval_pen[23] = evaluatelower(24, v[0], v[1], v[2], v[3], v[4]);  // f[3,3,4]
       eval_pen[24] = evaluatelower(25, v[0], v[1], v[2], v[3], v[4]);  // f[3,3,5]
       eval_pen[25] = evaluatelower(26, v[0], v[1], v[2], v[3], v[4]);  // f[3,4]
       eval_pen[26] = integrate(1, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,1,1]
       eval_pen[27] = integrate(2, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,1,2]
       eval_pen[28] = integrate(3, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,1,3]
       eval_pen[29] = integrate(4, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,1,4]
       eval_pen[30] = integrate(5, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,1,5]
       eval_pen[31] = integrate(6, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,2,1]
       eval_pen[32] = integrate(7, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,2,2]
       eval_pen[33] = integrate(8, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,2,3]
       eval_pen[34] = integrate(9, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,2,4]
       eval_pen[35] = integrate(10, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,2,5]
       eval_pen[36] = integrate(11, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,3,1]
       eval_pen[37] = integrate(12, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,3,2]
       eval_pen[38] = integrate(13, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,3,3]
       eval_pen[39] = integrate(14, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,3,4]
       eval_pen[40] = integrate(15, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,3,5]
       eval_pen[41] = integrate(16, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,4,1]
       eval_pen[42] = integrate(17, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,4,2]
       eval_pen[43] = integrate(18, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,4,3]
       eval_pen[44] = integrate(19, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,4,4]
       eval_pen[45] = integrate(20, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,4,5]
       eval_pen[46] = integrate(21, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,5,1]
       eval_pen[47] = integrate(22, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,5,2]
       eval_pen[48] = integrate(23, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,5,3]
       eval_pen[49] = integrate(24, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,5,4]
       eval_pen[50] = integrate(25, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,5,5]
       eval_pen[51] = integrate(26, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,6,1]
       eval_pen[52] = integrate(27, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,6,2]
       eval_pen[53] = integrate(28, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,6,3]
       eval_pen[54] = integrate(29, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,6,4]
       eval_pen[55] = integrate(30, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,6,5]
       eval_pen[56] = integrate(31, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,7,1]
       eval_pen[57] = integrate(32, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,7,2]
       eval_pen[58] = integrate(33, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,7,3]
       eval_pen[59] = integrate(34, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,7,4]
       eval_pen[60] = integrate(35, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,7,5]
       eval_pen[61] = integrate(36, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,8,1]
       eval_pen[62] = integrate(37, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,8,2]
       eval_pen[63] = integrate(38, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,8,3]
       eval_pen[64] = integrate(39, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,8,4]
       eval_pen[65] = integrate(40, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,8,5]
       eval_pen[66] = integrate(41, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,9,1]
       eval_pen[67] = integrate(42, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,9,2]
       eval_pen[68] = integrate(43, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,9,3]
       eval_pen[69] = integrate(44, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,9,4]
       eval_pen[70] = integrate(45, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,9,5]
       eval_pen[71] = integrate(46, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,10,1]
       eval_pen[72] = integrate(47, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,10,2]
       eval_pen[73] = integrate(48, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,10,3]
       eval_pen[74] = integrate(49, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,10,4]
       eval_pen[75] = integrate(50, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,10,5]
       eval_pen[76] = integrate(51, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,11,1]
       eval_pen[77] = integrate(52, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,11,2]
       eval_pen[78] = integrate(53, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,11,3]
       eval_pen[79] = integrate(54, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,11,4]
       eval_pen[80] = integrate(55, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,11,5]
       eval_pen[81] = integrate(56, v[0], v[1], v[2], v[3], v[4], error, iwsall);  // f[4,12]

        

       return eval_pen;
}



==> anc/evaluate_pentagon/src/evaluate_pentagonintegrals.cpp <==
#include "header.h"

std::vector<std::vector<std::vector<std::complex<double> > > > evaluate_pentagonintegrals(std::vector<std::complex<double> > eval_pen) {

    std::complex<double> f_1_1_1 = eval_pen[0];
    std::complex<double> f_1_1_2 = eval_pen[1];
    std::complex<double> f_1_1_3 = eval_pen[2];
    std::complex<double> f_1_1_4 = eval_pen[3];
    std::complex<double> f_1_1_5 = eval_pen[4];
    std::complex<double> f_2_1_1 = eval_pen[5];
    std::complex<double> f_2_1_2 = eval_pen[6];
    std::complex<double> f_2_1_3 = eval_pen[7];
    std::complex<double> f_2_1_4 = eval_pen[8];
    std::complex<double> f_2_1_5 = eval_pen[9];
    std::complex<double> f_3_1_1 = eval_pen[10];
    std::complex<double> f_3_1_2 = eval_pen[11];
    std::complex<double> f_3_1_3 = eval_pen[12];
    std::complex<double> f_3_1_4 = eval_pen[13];
    std::complex<double> f_3_1_5 = eval_pen[14];
    std::complex<double> f_3_2_1 = eval_pen[15];
    std::complex<double> f_3_2_2 = eval_pen[16];
    std::complex<double> f_3_2_3 = eval_pen[17];
    std::complex<double> f_3_2_4 = eval_pen[18];
    std::complex<double> f_3_2_5 = eval_pen[19];
    std::complex<double> f_3_3_1 = eval_pen[20];
    std::complex<double> f_3_3_2 = eval_pen[21];
    std::complex<double> f_3_3_3 = eval_pen[22];
    std::complex<double> f_3_3_4 = eval_pen[23];
    std::complex<double> f_3_3_5 = eval_pen[24];
    std::complex<double> f_3_4 = eval_pen[25];
    std::complex<double> f_4_1_1 = eval_pen[26];
    std::complex<double> f_4_1_2 = eval_pen[27];
    std::complex<double> f_4_1_3 = eval_pen[28];
    std::complex<double> f_4_1_4 = eval_pen[29];
    std::complex<double> f_4_1_5 = eval_pen[30];
    std::complex<double> f_4_2_1 = eval_pen[31];
    std::complex<double> f_4_2_2 = eval_pen[32];
    std::complex<double> f_4_2_3 = eval_pen[33];
    std::complex<double> f_4_2_4 = eval_pen[34];
    std::complex<double> f_4_2_5 = eval_pen[35];
    std::complex<double> f_4_3_1 = eval_pen[36];
    std::complex<double> f_4_3_2 = eval_pen[37];
    std::complex<double> f_4_3_3 = eval_pen[38];
    std::complex<double> f_4_3_4 = eval_pen[39];
    std::complex<double> f_4_3_5 = eval_pen[40];
    std::complex<double> f_4_4_1 = eval_pen[41];
    std::complex<double> f_4_4_2 = eval_pen[42];
    std::complex<double> f_4_4_3 = eval_pen[43];
    std::complex<double> f_4_4_4 = eval_pen[44];
    std::complex<double> f_4_4_5 = eval_pen[45];
    std::complex<double> f_4_5_1 = eval_pen[46];
    std::complex<double> f_4_5_2 = eval_pen[47];
    std::complex<double> f_4_5_3 = eval_pen[48];
    std::complex<double> f_4_5_4 = eval_pen[49];
    std::complex<double> f_4_5_5 = eval_pen[50];
    std::complex<double> f_4_6_1 = eval_pen[51];
    std::complex<double> f_4_6_2 = eval_pen[52];
    std::complex<double> f_4_6_3 = eval_pen[53];
    std::complex<double> f_4_6_4 = eval_pen[54];
    std::complex<double> f_4_6_5 = eval_pen[55];
    std::complex<double> f_4_7_1 = eval_pen[56];
    std::complex<double> f_4_7_2 = eval_pen[57];
    std::complex<double> f_4_7_3 = eval_pen[58];
    std::complex<double> f_4_7_4 = eval_pen[59];
    std::complex<double> f_4_7_5 = eval_pen[60];
    std::complex<double> f_4_8_1 = eval_pen[61];
    std::complex<double> f_4_8_2 = eval_pen[62];
    std::complex<double> f_4_8_3 = eval_pen[63];
    std::complex<double> f_4_8_4 = eval_pen[64];
    std::complex<double> f_4_8_5 = eval_pen[65];
    std::complex<double> f_4_9_1 = eval_pen[66];
    std::complex<double> f_4_9_2 = eval_pen[67];
    std::complex<double> f_4_9_3 = eval_pen[68];
    std::complex<double> f_4_9_4 = eval_pen[69];
    std::complex<double> f_4_9_5 = eval_pen[70];
    std::complex<double> f_4_10_1 = eval_pen[71];
    std::complex<double> f_4_10_2 = eval_pen[72];
    std::complex<double> f_4_10_3 = eval_pen[73];
    std::complex<double> f_4_10_4 = eval_pen[74];
    std::complex<double> f_4_10_5 = eval_pen[75];
    std::complex<double> f_4_11_1 = eval_pen[76];
    std::complex<double> f_4_11_2 = eval_pen[77];
    std::complex<double> f_4_11_3 = eval_pen[78];
    std::complex<double> f_4_11_4 = eval_pen[79];
    std::complex<double> f_4_11_5 = eval_pen[80];
    std::complex<double> f_4_12 = eval_pen[81];

    double sgnv1,sgnv2,sgnv3,sgnv4,sgnv5;
    sgnv1 = (imag(f_1_1_1)>=0) ? -1. : 1;
    sgnv2 = (imag(f_1_1_2)>=0) ? -1. : 1;
    sgnv3 = (imag(f_1_1_3)>=0) ? -1. : 1;
    sgnv4 = (imag(f_1_1_4)>=0) ? -1. : 1;
    sgnv5 = (imag(f_1_1_5)>=0) ? -1. : 1;
    double zeta3=1.2020569031595942;


    #include "boundaryw4.cpp"

    std::vector<std::vector<std::vector<std::complex<double> > > > masters(61);
    for(int i1=0; i1<61; i1++ ){
        masters[i1] = std::vector<std::vector<std::complex<double> > >(5);
        for(int i2=0; i2<5; i2++){
            masters[i1][i2] = std::vector<std::complex<double> >(5);
        }
    }
    
    masters[1-1][0][1-1] = -1.;
    masters[1-1][1][1-1] = 2.*f_1_1_2;
    masters[1-1][2][1-1] = 1.6449340668482262 - 2.*powCompl(f_1_1_2,2);
    masters[1-1][3][1-1] = 0.3333333333333333*(-9.869604401089358*f_1_1_2 + 4.*(powCompl(f_1_1_2,3) + 8.*zeta3));
    masters[1-1][4][1-1] = 0.3333333333333333*(3.*bc1e4p1 + f_1_1_2*(9.869604401089358*f_1_1_2 - 2.*(powCompl(f_1_1_2,3) + 32.*zeta3)));
    masters[2-1][0][1-1] = -1.;
    masters[2-1][1][1-1] = 2.*f_1_1_5;
    masters[2-1][2][1-1] = 1.6449340668482262 - 2.*powCompl(f_1_1_5,2);
    masters[2-1][3][1-1] = 0.3333333333333333*(-9.869604401089358*f_1_1_5 + 4.*(powCompl(f_1_1_5,3) + 8.*zeta3));
    masters[2-1][4][1-1] = 0.3333333333333333*(3.*bc2e4p1 + f_1_1_5*(9.869604401089358*f_1_1_5 - 2.*(powCompl(f_1_1_5,3) + 32.*zeta3)));
    masters[3-1][0][1-1] = -1.;
    masters[3-1][1][1-1] = 2.*f_1_1_1;
    masters[3-1][2][1-1] = 1.6449340668482262 - 2.*powCompl(f_1_1_1,2);
    masters[3-1][3][1-1] = 0.3333333333333333*(-9.869604401089358*f_1_1_1 + 4.*(powCompl(f_1_1_1,3) + 8.*zeta3));
    masters[3-1][4][1-1] = 0.3333333333333333*(3.*bc3e4p1 + f_1_1_1*(9.869604401089358*f_1_1_1 - 2.*(powCompl(f_1_1_1,3) + 32.*zeta3)));
    masters[4-1][0][1-1] = -1.;
    masters[4-1][1][1-1] = 2.*f_1_1_3;
    masters[4-1][2][1-1] = 1.6449340668482262 - 2.*powCompl(f_1_1_3,2);
    masters[4-1][3][1-1] = 0.3333333333333333*(-9.869604401089358*f_1_1_3 + 4.*(powCompl(f_1_1_3,3) + 8.*zeta3));
    masters[4-1][4][1-1] = 0.3333333333333333*(3.*bc4e4p1 + f_1_1_3*(9.869604401089358*f_1_1_3 - 2.*(powCompl(f_1_1_3,3) + 32.*zeta3)));
    masters[5-1][0][1-1] = -1.;
    masters[5-1][1][1-1] = 2.*f_1_1_4;
    masters[5-1][2][1-1] = 1.6449340668482262 - 2.*powCompl(f_1_1_4,2);
    masters[5-1][3][1-1] = 0.3333333333333333*(-9.869604401089358*f_1_1_4 + 4.*(powCompl(f_1_1_4,3) + 8.*zeta3));
    masters[5-1][4][1-1] = 0.3333333333333333*(3.*bc5e4p1 + f_1_1_4*(9.869604401089358*f_1_1_4 - 2.*(powCompl(f_1_1_4,3) + 32.*zeta3)));
    masters[6-1][0][1-1] = 1.;
    masters[6-1][1][1-1] = -1.*f_1_1_1 - 1.*f_1_1_4;
    masters[6-1][2][1-1] = 0.16666666666666666*(-9.869604401089358 + 3.*powCompl(f_1_1_1 + f_1_1_4,2));
    masters[6-1][3][1-1] = 0.16666666666666666*(-1.*powCompl(f_1_1_1,3) - 3.*powCompl(f_1_1_1,2)*f_1_1_4 - 3.*f_1_1_1*powCompl(f_1_1_4,2) - 1.*powCompl(f_1_1_4,3) + 9.869604401089358*(f_1_1_1 + f_1_1_4) - 28.*zeta3);
    masters[6-1][4][1-1] = 0.041666666666666664*(24.*bc6e4p1 + (f_1_1_1 + f_1_1_4)*(powCompl(f_1_1_1,3) + 3.*powCompl(f_1_1_1,2)*f_1_1_4 + 3.*f_1_1_1*powCompl(f_1_1_4,2) + powCompl(f_1_1_4,3) - 19.739208802178716*(f_1_1_1 + f_1_1_4) + 112.*zeta3));
    masters[7-1][0][1-1] = 0.;
    masters[7-1][1][1-1] = 0.5*(-1.*f_1_1_1 + f_1_1_4);
    masters[7-1][2][1-1] = 0.5*(powCompl(f_1_1_1,2) - 1.*powCompl(f_1_1_4,2) - 1.*f_2_1_4);
    masters[7-1][3][1-1] = 0.08333333333333333*(9.869604401089358*(f_1_1_1 - 1.*f_1_1_4) - 2.*(powCompl(f_1_1_1,3) + 3.*powCompl(f_1_1_1,2)*f_1_1_4 - 3.*f_1_1_1*powCompl(f_1_1_4,2) - 1.*powCompl(f_1_1_4,3) - 6.*f_1_1_4*f_2_1_4 + 3.*f_3_1_4 + 6.*f_3_2_4));
    masters[7-1][4][1-1] = 0.020833333333333332*(48.*bc7e4p1 - 3.*powCompl(f_1_1_1,4) + 28.*powCompl(f_1_1_1,3)*f_1_1_4 - 18.*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 4.*f_1_1_1*powCompl(f_1_1_4,3) - 3.*powCompl(f_1_1_4,4) + 24.*powCompl(f_1_1_1,2)*f_2_1_4 - 48.*f_1_1_1*f_1_1_4*f_2_1_4 - 24.*powCompl(f_1_1_4,2)*f_2_1_4 + 39.47841760435743*(-1.*powCompl(f_1_1_1,2) + powCompl(f_1_1_4,2) + f_2_1_4) + 48.*f_1_1_1*f_3_1_4 + 48.*f_1_1_1*f_3_2_4 + 48.*f_1_1_4*f_3_2_4 + 24.*f_4_1_4 + 48.*f_4_2_4 - 24.*f_4_3_4 + 256.*f_1_1_1*zeta3 - 256.*f_1_1_4*zeta3);
    masters[8-1][0][1-1] = 0.;
    masters[8-1][1][1-1] = 0.5*(-1.*f_1_1_1 + f_1_1_3);
    masters[8-1][2][1-1] = 0.25*(powCompl(f_1_1_1,2) + 2.*f_1_1_1*f_1_1_3 - 3.*powCompl(f_1_1_3,2) + 2.*f_2_1_1);
    masters[8-1][3][1-1] = 0.08333333333333333*(9.869604401089358*(f_1_1_1 - 1.*f_1_1_3) - 2.*(powCompl(f_1_1_1,3) + 3.*f_1_1_1*powCompl(f_1_1_3,2) - 4.*powCompl(f_1_1_3,3) + 6.*f_1_1_3*f_2_1_1 + 6.*f_3_1_1 + 3.*f_3_2_1));
    masters[8-1][4][1-1] = 0.020833333333333332*(48.*bc8e4p1 + 9.*powCompl(f_1_1_1,4) - 20.*powCompl(f_1_1_1,3)*f_1_1_3 + 30.*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) - 4.*f_1_1_1*powCompl(f_1_1_3,3) - 15.*powCompl(f_1_1_3,4) - 24.*powCompl(f_1_1_1,2)*f_2_1_1 + 48.*f_1_1_1*f_1_1_3*f_2_1_1 + 24.*powCompl(f_1_1_3,2)*f_2_1_1 - 19.739208802178716*(powCompl(f_1_1_1,2) + 2.*f_1_1_1*f_1_1_3 - 3.*powCompl(f_1_1_3,2) + 2.*f_2_1_1) + 48.*f_1_1_1*f_3_1_1 + 48.*f_1_1_3*f_3_1_1 + 48.*f_1_1_1*f_3_2_1 + 48.*f_4_1_1 + 24.*f_4_2_1 + 24.*f_4_3_1 + 256.*f_1_1_1*zeta3 - 256.*f_1_1_3*zeta3);
    masters[9-1][0][1-1] = 1.;
    masters[9-1][1][1-1] = -2.*f_1_1_4;
    masters[9-1][2][1-1] = -1.6449340668482262 + 2.*powCompl(f_1_1_4,2);
    masters[9-1][3][1-1] = 0.3333333333333333*(9.869604401089358*f_1_1_4 - 4.*powCompl(f_1_1_4,3) - 14.*zeta3);
    masters[9-1][4][1-1] = 0.3333333333333333*(3.*bc9e4p1 + f_1_1_4*(-9.869604401089358*f_1_1_4 + 2.*powCompl(f_1_1_4,3) + 28.*zeta3));
    masters[10-1][0][1-1] = 0.25;
    masters[10-1][1][1-1] = -0.5*f_1_1_4;
    masters[10-1][2][1-1] = 0.041666666666666664*(9.869604401089358 + 12.*powCompl(f_1_1_4,2));
    masters[10-1][3][1-1] = 0.08333333333333333*(-9.869604401089358*f_1_1_4 - 4.*powCompl(f_1_1_4,3) - 26.*zeta3);
    masters[10-1][4][1-1] = 0.08333333333333333*(12.*bc10e4p1 + f_1_1_4*(9.869604401089358*f_1_1_4 + 2.*powCompl(f_1_1_4,3) + 52.*zeta3));
    masters[11-1][0][1-1] = 1.;
    masters[11-1][1][1-1] = -1.*f_1_1_2 - 1.*f_1_1_4;
    masters[11-1][2][1-1] = 0.16666666666666666*(-9.869604401089358 + 3.*powCompl(f_1_1_2 + f_1_1_4,2));
    masters[11-1][3][1-1] = 0.16666666666666666*(-1.*powCompl(f_1_1_2,3) - 3.*powCompl(f_1_1_2,2)*f_1_1_4 - 3.*f_1_1_2*powCompl(f_1_1_4,2) - 1.*powCompl(f_1_1_4,3) + 9.869604401089358*(f_1_1_2 + f_1_1_4) - 28.*zeta3);
    masters[11-1][4][1-1] = 0.041666666666666664*(24.*bc11e4p1 + (f_1_1_2 + f_1_1_4)*(powCompl(f_1_1_2,3) + 3.*powCompl(f_1_1_2,2)*f_1_1_4 + 3.*f_1_1_2*powCompl(f_1_1_4,2) + powCompl(f_1_1_4,3) - 19.739208802178716*(f_1_1_2 + f_1_1_4) + 112.*zeta3));
    masters[12-1][0][1-1] = 0.;
    masters[12-1][1][1-1] = 0.5*(-1.*f_1_1_2 + f_1_1_4);
    masters[12-1][2][1-1] = 0.25*(powCompl(f_1_1_2,2) + 2.*f_1_1_2*f_1_1_4 - 3.*powCompl(f_1_1_4,2) + 2.*f_2_1_2);
    masters[12-1][3][1-1] = 0.08333333333333333*(9.869604401089358*(f_1_1_2 - 1.*f_1_1_4) - 2.*(powCompl(f_1_1_2,3) + 3.*f_1_1_2*powCompl(f_1_1_4,2) - 4.*powCompl(f_1_1_4,3) + 6.*f_1_1_4*f_2_1_2 + 6.*f_3_1_2 + 3.*f_3_2_2));
    masters[12-1][4][1-1] = 0.020833333333333332*(48.*bc12e4p1 + 9.*powCompl(f_1_1_2,4) - 20.*powCompl(f_1_1_2,3)*f_1_1_4 + 30.*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) - 4.*f_1_1_2*powCompl(f_1_1_4,3) - 15.*powCompl(f_1_1_4,4) - 24.*powCompl(f_1_1_2,2)*f_2_1_2 + 48.*f_1_1_2*f_1_1_4*f_2_1_2 + 24.*powCompl(f_1_1_4,2)*f_2_1_2 - 19.739208802178716*(powCompl(f_1_1_2,2) + 2.*f_1_1_2*f_1_1_4 - 3.*powCompl(f_1_1_4,2) + 2.*f_2_1_2) + 48.*f_1_1_2*f_3_1_2 + 48.*f_1_1_4*f_3_1_2 + 48.*f_1_1_2*f_3_2_2 + 48.*f_4_1_2 + 24.*f_4_2_2 + 24.*f_4_3_2 + 256.*f_1_1_2*zeta3 - 256.*f_1_1_4*zeta3);
    masters[13-1][0][1-1] = 0.;
    masters[13-1][1][1-1] = 0.5*(-1.*f_1_1_2 + f_1_1_5);
    masters[13-1][2][1-1] = 0.5*(powCompl(f_1_1_2,2) - 1.*powCompl(f_1_1_5,2) - 1.*f_2_1_5);
    masters[13-1][3][1-1] = 0.08333333333333333*(9.869604401089358*(f_1_1_2 - 1.*f_1_1_5) - 2.*(powCompl(f_1_1_2,3) + 3.*powCompl(f_1_1_2,2)*f_1_1_5 - 3.*f_1_1_2*powCompl(f_1_1_5,2) - 1.*powCompl(f_1_1_5,3) - 6.*f_1_1_5*f_2_1_5 + 3.*f_3_1_5 + 6.*f_3_2_5));
    masters[13-1][4][1-1] = 0.020833333333333332*(48.*bc13e4p1 - 3.*powCompl(f_1_1_2,4) + 28.*powCompl(f_1_1_2,3)*f_1_1_5 - 18.*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 4.*f_1_1_2*powCompl(f_1_1_5,3) - 3.*powCompl(f_1_1_5,4) + 24.*powCompl(f_1_1_2,2)*f_2_1_5 - 48.*f_1_1_2*f_1_1_5*f_2_1_5 - 24.*powCompl(f_1_1_5,2)*f_2_1_5 + 39.47841760435743*(-1.*powCompl(f_1_1_2,2) + powCompl(f_1_1_5,2) + f_2_1_5) + 48.*f_1_1_2*f_3_1_5 + 48.*f_1_1_2*f_3_2_5 + 48.*f_1_1_5*f_3_2_5 + 24.*f_4_1_5 + 48.*f_4_2_5 - 24.*f_4_3_5 + 256.*f_1_1_2*zeta3 - 256.*f_1_1_5*zeta3);
    masters[14-1][0][1-1] = 0.;
    masters[14-1][1][1-1] = 0.5*(-1.*f_1_1_2 + f_1_1_4);
    masters[14-1][2][1-1] = 0.5*(powCompl(f_1_1_2,2) - 1.*powCompl(f_1_1_4,2) + f_2_1_2);
    masters[14-1][3][1-1] = 0.08333333333333333*(9.869604401089358*(f_1_1_2 - 1.*f_1_1_4) + 2.*(-1.*powCompl(f_1_1_2,3) - 3.*powCompl(f_1_1_2,2)*f_1_1_4 + powCompl(f_1_1_4,3) + 3.*f_1_1_2*(powCompl(f_1_1_4,2) - 2.*f_2_1_2) + 3.*f_3_1_2 + 6.*f_3_2_2));
    masters[14-1][4][1-1] = 0.020833333333333332*(48.*bc14e4p1 + 3.*powCompl(f_1_1_2,4) + 4.*powCompl(f_1_1_2,3)*f_1_1_4 + 18.*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) - 28.*f_1_1_2*powCompl(f_1_1_4,3) + 3.*powCompl(f_1_1_4,4) + 24.*powCompl(f_1_1_2,2)*f_2_1_2 + 48.*f_1_1_2*f_1_1_4*f_2_1_2 - 24.*powCompl(f_1_1_4,2)*f_2_1_2 - 39.47841760435743*(powCompl(f_1_1_2,2) - 1.*powCompl(f_1_1_4,2) + f_2_1_2) - 48.*f_1_1_4*f_3_1_2 - 48.*f_1_1_2*f_3_2_2 - 48.*f_1_1_4*f_3_2_2 - 24.*f_4_1_2 - 48.*f_4_2_2 + 24.*f_4_3_2 + 256.*f_1_1_2*zeta3 - 256.*f_1_1_4*zeta3);
    masters[15-1][0][1-1] = 0.;
    masters[15-1][1][1-1] = 0.5*(-1.*f_1_1_1 + f_1_1_4);
    masters[15-1][2][1-1] = 0.25*(3.*powCompl(f_1_1_1,2) - 2.*f_1_1_1*f_1_1_4 - 1.*powCompl(f_1_1_4,2) - 2.*f_2_1_4);
    masters[15-1][3][1-1] = 0.08333333333333333*(9.869604401089358*(f_1_1_1 - 1.*f_1_1_4) + 2.*(-4.*powCompl(f_1_1_1,3) + 3.*powCompl(f_1_1_1,2)*f_1_1_4 + powCompl(f_1_1_4,3) + 6.*f_1_1_1*f_2_1_4 + 6.*f_3_1_4 + 3.*f_3_2_4));
    masters[15-1][4][1-1] = 0.020833333333333332*(48.*bc15e4p1 + 15.*powCompl(f_1_1_1,4) + 4.*powCompl(f_1_1_1,3)*f_1_1_4 - 30.*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + 20.*f_1_1_1*powCompl(f_1_1_4,3) - 9.*powCompl(f_1_1_4,4) - 24.*powCompl(f_1_1_1,2)*f_2_1_4 - 48.*f_1_1_1*f_1_1_4*f_2_1_4 + 24.*powCompl(f_1_1_4,2)*f_2_1_4 + 9.869604401089358*(-6.*powCompl(f_1_1_1,2) + 4.*f_1_1_1*f_1_1_4 + 2.*powCompl(f_1_1_4,2) + 4.*f_2_1_4) - 48.*f_1_1_1*f_3_1_4 - 48.*f_1_1_4*f_3_1_4 - 48.*f_1_1_4*f_3_2_4 - 48.*f_4_1_4 - 24.*f_4_2_4 - 24.*f_4_3_4 + 256.*f_1_1_1*zeta3 - 256.*f_1_1_4*zeta3);
    masters[16-1][0][1-1] = -1.5;
    masters[16-1][1][1-1] = 1.5*(f_1_1_1 + 2.*f_1_1_2 - 1.*f_1_1_4);
    masters[16-1][2][1-1] = 0.75*(9.869604401089358 - 4.*f_1_1_1*f_1_1_2 - 4.*powCompl(f_1_1_2,2) + 4.*f_1_1_2*f_1_1_4 + 4.*f_2_1_2 - 2.*f_2_1_4);
    masters[16-1][3][1-1] = 0.25*(-29.608813203268074*(f_1_1_1 + 2.*f_1_1_2 - 1.*f_1_1_4) + 2.*(2.*powCompl(f_1_1_2,3) + 3.*powCompl(f_1_1_1,2)*(f_1_1_2 - 1.*f_1_1_4) - 3.*f_1_1_2*powCompl(f_1_1_4,2) - 1.*powCompl(f_1_1_4,3) + 6.*f_1_1_1*(powCompl(f_1_1_2,2) - 1.*f_1_1_2*f_1_1_4 + powCompl(f_1_1_4,2)) - 12.*f_1_1_4*f_2_1_2 + 6.*f_1_1_4*f_2_1_4 - 12.*f_3_1_2 - 3.*f_3_1_4 - 12.*f_3_2_2 - 6.*f_3_2_4 - 6.*f_3_3_1 + 32.*zeta3));
    masters[16-1][4][1-1] = bc16e4p1 - 0.3125*powCompl(f_1_1_1,4) - 1.5*powCompl(f_1_1_1,3)*f_1_1_2 - 3.*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) - 1.*f_1_1_1*powCompl(f_1_1_2,3) + 1.25*powCompl(f_1_1_2,4) + 1.75*powCompl(f_1_1_1,3)*f_1_1_4 + 6.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 + 3.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 - 5.*powCompl(f_1_1_2,3)*f_1_1_4 - 1.875*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 4.5*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) + 4.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) - 1.25*f_1_1_1*powCompl(f_1_1_4,3) + 0.5625*powCompl(f_1_1_4,4) - 1.5*powCompl(f_1_1_1,2)*f_2_1_2 - 6.*f_1_1_1*f_1_1_2*f_2_1_2 - 6.*powCompl(f_1_1_2,2)*f_2_1_2 + 6.*f_1_1_1*f_1_1_4*f_2_1_2 + 12.*f_1_1_2*f_1_1_4*f_2_1_2 + 1.5*powCompl(f_1_1_1,2)*f_2_1_4 + 3.*f_1_1_1*f_1_1_2*f_2_1_4 + 3.*powCompl(f_1_1_2,2)*f_2_1_4 - 3.*f_1_1_1*f_1_1_4*f_2_1_4 - 6.*f_1_1_2*f_1_1_4*f_2_1_4 - 1.5*powCompl(f_1_1_4,2)*f_2_1_4 + 2.4674011002723395*(powCompl(f_1_1_1,2) + 6.*powCompl(f_1_1_2,2) + f_1_1_1*(6.*f_1_1_2 - 2.*f_1_1_4) - 6.*f_1_1_2*f_1_1_4 - 2.*f_2_1_2 + f_2_1_4) + 6.*f_1_1_1*f_3_1_2 + 12.*f_1_1_2*f_3_1_2 + 3.*f_1_1_1*f_3_1_4 + 3.*f_1_1_2*f_3_1_4 + 6.*f_1_1_1*f_3_2_2 + 12.*f_1_1_2*f_3_2_2 + 3.*f_1_1_1*f_3_2_4 + 6.*f_1_1_2*f_3_2_4 + 3.*f_1_1_4*f_3_2_4 + 3.*f_1_1_1*f_3_3_1 + 6.*f_1_1_2*f_3_3_1 + 1.5*f_4_1_4 + 3.*f_4_2_4 + 6.*f_4_3_2 - 1.5*f_4_3_4 + f_4_5_1 - 16.*f_1_1_1*zeta3 - 32.*f_1_1_2*zeta3 + 16.*f_1_1_4*zeta3;
    masters[17-1][0][1-1] = -1.5;
    masters[17-1][1][1-1] = 1.5*(f_1_1_1 - 1.*f_1_1_3 + 2.*f_1_1_5);
    masters[17-1][2][1-1] = 0.75*(9.869604401089358 - 1.*powCompl(f_1_1_1,2) + powCompl(f_1_1_3,2) + 2.*f_1_1_1*(f_1_1_3 - 2.*f_1_1_5) - 2.*powCompl(f_1_1_5,2) + 2.*f_2_1_1 - 4.*f_2_1_3);
    masters[17-1][3][1-1] = -2.*powCompl(f_1_1_3,3) + 1.5*powCompl(f_1_1_1,2)*f_1_1_5 + 4.5*powCompl(f_1_1_3,2)*f_1_1_5 + 3.*f_1_1_1*powCompl(f_1_1_5,2) + powCompl(f_1_1_5,3) - 7.4022033008170185*(f_1_1_1 - 1.*f_1_1_3 + 2.*f_1_1_5) - 3.*f_1_1_3*(f_1_1_1*f_1_1_5 + powCompl(f_1_1_5,2) + f_2_1_1 - 2.*f_2_1_3) - 3.*f_3_1_1 - 6.*f_3_1_3 - 1.5*f_3_2_1 - 6.*f_3_2_3 - 3.*f_3_3_5 + 16.*zeta3;
    masters[17-1][4][1-1] = bc17e4p1 + 0.4375*powCompl(f_1_1_1,4) - 1.25*powCompl(f_1_1_1,3)*f_1_1_3 + 0.375*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 1.75*f_1_1_1*powCompl(f_1_1_3,3) - 0.1875*powCompl(f_1_1_3,4) - 0.5*powCompl(f_1_1_1,3)*f_1_1_5 + 3.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 - 7.5*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 + 5.*powCompl(f_1_1_3,3)*f_1_1_5 - 2.25*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) + 9.*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) - 10.5*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 4.*f_1_1_1*powCompl(f_1_1_5,3) + 7.*f_1_1_3*powCompl(f_1_1_5,3) - 1.75*powCompl(f_1_1_5,4) - 1.5*powCompl(f_1_1_1,2)*f_2_1_1 + 3.*f_1_1_1*f_1_1_3*f_2_1_1 + 1.5*powCompl(f_1_1_3,2)*f_2_1_1 + 1.5*powCompl(f_1_1_1,2)*f_2_1_3 - 6.*f_1_1_1*f_1_1_3*f_2_1_3 + 6.*f_1_1_1*f_1_1_5*f_2_1_3 - 12.*f_1_1_3*f_1_1_5*f_2_1_3 + 6.*powCompl(f_1_1_5,2)*f_2_1_3 + 1.2337005501361697*(3.*powCompl(f_1_1_1,2) - 1.*powCompl(f_1_1_3,2) - 6.*f_1_1_1*(f_1_1_3 - 2.*f_1_1_5) - 8.*f_1_1_3*f_1_1_5 + 10.*powCompl(f_1_1_5,2) - 2.*f_2_1_1 + 4.*f_2_1_3) + 3.*f_1_1_1*f_3_1_1 + 3.*f_1_1_3*f_3_1_1 + 6.*f_1_1_1*f_3_1_3 + 12.*f_1_1_5*f_3_1_3 + 3.*f_1_1_1*f_3_2_1 + 6.*f_1_1_1*f_3_2_3 + 12.*f_1_1_5*f_3_2_3 + 3.*f_1_1_1*f_3_3_5 + 6.*f_1_1_5*f_3_3_5 + 3.*f_4_1_1 + 1.5*f_4_2_1 + 1.5*f_4_3_1 - 6.*f_4_3_3 + f_4_6_1 - 16.*f_1_1_1*zeta3 + 16.*f_1_1_3*zeta3 - 32.*f_1_1_5*zeta3;
    masters[18-1][0][1-1] = -0.75;
    masters[18-1][1][1-1] = -1.5*(f_1_1_2 - 1.*f_1_1_4 - 1.*f_1_1_5);
    masters[18-1][2][1-1] = 0.375*(9.869604401089358 + 8.*f_1_1_2*f_1_1_5 - 8.*f_1_1_4*f_1_1_5 - 4.*powCompl(f_1_1_5,2) - 8.*f_2_1_2 + 4.*f_2_1_5);
    masters[18-1][3][1-1] = 0.25*(29.608813203268074*(f_1_1_2 - 1.*f_1_1_4 - 1.*f_1_1_5) - 2.*(2.*powCompl(f_1_1_2,3) - 6.*powCompl(f_1_1_2,2)*f_1_1_4 - 3.*powCompl(f_1_1_4,2)*f_1_1_5 - 6.*f_1_1_4*powCompl(f_1_1_5,2) - 1.*powCompl(f_1_1_5,3) - 6.*f_1_1_5*f_2_1_2 + 3.*f_1_1_2*(powCompl(f_1_1_4,2) + 2.*f_1_1_4*f_1_1_5 + powCompl(f_1_1_5,2) - 2.*f_2_1_2 + 2.*f_2_1_5) + 12.*f_3_1_2 + 9.*f_3_1_5 + 6.*f_3_2_2 + 6.*f_3_2_5 + 6.*f_3_3_4 - 19.*zeta3));
    masters[18-1][4][1-1] = bc18e4p1 - 1.1875*powCompl(f_1_1_2,4) + 5.25*powCompl(f_1_1_2,3)*f_1_1_4 - 8.625*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 4.25*f_1_1_2*powCompl(f_1_1_4,3) - 0.8125*powCompl(f_1_1_4,4) + 4.5*powCompl(f_1_1_2,3)*f_1_1_5 - 15.*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 + 15.*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 - 4.*powCompl(f_1_1_4,3)*f_1_1_5 + 6.*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) - 4.5*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) - 2.*f_1_1_2*powCompl(f_1_1_5,3) - 1.*f_1_1_4*powCompl(f_1_1_5,3) + 0.75*powCompl(f_1_1_5,4) + 1.5*powCompl(f_1_1_2,2)*f_2_1_2 - 9.*f_1_1_2*f_1_1_4*f_2_1_2 + 4.5*powCompl(f_1_1_4,2)*f_2_1_2 - 12.*f_1_1_2*f_1_1_5*f_2_1_2 + 9.*f_1_1_4*f_1_1_5*f_2_1_2 + 1.5*powCompl(f_1_1_5,2)*f_2_1_2 + 6.*f_1_1_2*f_1_1_4*f_2_1_5 - 3.*powCompl(f_1_1_4,2)*f_2_1_5 + 6.*f_1_1_2*f_1_1_5*f_2_1_5 - 6.*f_1_1_4*f_1_1_5*f_2_1_5 - 3.*powCompl(f_1_1_5,2)*f_2_1_5 + 3.*f_2_1_2*f_2_1_5 - 1.5*powCompl(f_2_1_5,2) - 2.4674011002723395*(powCompl(f_1_1_2,2) - 2.*powCompl(f_1_1_4,2) - 6.*f_1_1_4*f_1_1_5 - 3.*powCompl(f_1_1_5,2) + f_1_1_2*(4.*f_1_1_4 + 6.*f_1_1_5) - 2.*f_2_1_2 + f_2_1_5) - 3.*f_1_1_2*f_3_1_2 + 9.*f_1_1_4*f_3_1_2 + 15.*f_1_1_5*f_3_1_2 - 3.*f_1_1_2*f_3_1_5 + 6.*f_1_1_4*f_3_1_5 + 12.*f_1_1_5*f_3_1_5 - 6.*f_1_1_2*f_3_2_2 + 9.*f_1_1_4*f_3_2_2 + 15.*f_1_1_5*f_3_2_2 + 6.*f_1_1_4*f_3_2_5 + 6.*f_1_1_5*f_3_2_5 - 3.*f_1_1_2*f_3_3_4 + 9.*f_1_1_4*f_3_3_4 + 9.*f_1_1_5*f_3_3_4 - 6.*f_4_1_2 - 1.5*f_4_1_5 - 3.*f_4_2_2 - 3.*f_4_2_5 - 4.5*f_4_3_2 + 3.*f_4_3_5 - 0.5*f_4_4_4 + f_4_5_4 + f_4_6_5 + f_4_8_1 + 13.*f_1_1_2*zeta3 - 19.*f_1_1_4*zeta3 - 19.*f_1_1_5*zeta3;
    masters[19-1][0][1-1] = 0.;
    masters[19-1][1][1-1] = 0.;
    masters[19-1][2][1-1] = -1.6449340668482262 + 0.5*powCompl(f_1_1_2,2) - 0.5*powCompl(f_1_1_4,2) - 1.*f_1_1_2*f_1_1_5 + f_1_1_4*f_1_1_5 + f_2_1_2 - 1.*f_2_1_5;
    masters[19-1][3][1-1] = 0.3333333333333333*(powCompl(f_1_1_2,3) - 6.*powCompl(f_1_1_2,2)*f_1_1_4 + powCompl(f_1_1_4,3) - 3.*powCompl(f_1_1_4,2)*f_1_1_5 - 3.*f_1_1_4*powCompl(f_1_1_5,2) + powCompl(f_1_1_5,3) + 9.869604401089358*(-1.*f_1_1_2 + f_1_1_4 + f_1_1_5) + 3.*f_1_1_2*(powCompl(f_1_1_4,2) + 2.*f_1_1_4*f_1_1_5 - 2.*f_2_1_2 + 2.*f_2_1_5) + 6.*f_3_1_2 + 6.*f_3_1_5 + 6.*f_3_2_2 + 6.*f_3_2_5 + 6.*f_3_3_4 - 6.*zeta3);
    masters[19-1][4][1-1] = 0.08333333333333333*(12.*bc19e4p1 - 9.869604401089358*(5.*powCompl(f_1_1_2,2) + 3.*powCompl(f_1_1_4,2) + 10.*f_1_1_4*f_1_1_5 + 4.*powCompl(f_1_1_5,2) - 2.*f_1_1_2*(4.*f_1_1_4 + 5.*f_1_1_5) + 2.*f_2_1_2 - 2.*f_2_1_5) - 4.*(powCompl(f_1_1_2,4) + powCompl(f_1_1_2,3)*(-4.*f_1_1_4 + 2.*f_1_1_5) - 3.*powCompl(f_1_1_2,2)*(powCompl(f_1_1_4,2) - 2.*f_1_1_4*f_1_1_5 + 2.*(powCompl(f_1_1_5,2) + f_2_1_2 - 1.*f_2_1_5)) + 4.*f_1_1_2*(powCompl(f_1_1_4,3) + powCompl(f_1_1_5,3) + 3.*(f_3_1_2 + f_3_1_5 + f_3_2_2 + f_3_2_5 + f_3_3_4 + zeta3)) - 2.*(powCompl(f_1_1_4,3)*f_1_1_5 - 1.*f_4_4_4 + 6.*f_1_1_5*zeta3 + f_1_1_4*(powCompl(f_1_1_5,3) + 6.*zeta3))));
    masters[20-1][0][1-1] = -0.75;
    masters[20-1][1][1-1] = -1.5*(f_1_1_1 - 1.*f_1_1_3 - 1.*f_1_1_4);
    masters[20-1][2][1-1] = 0.375*(9.869604401089358 - 2.*(powCompl(f_1_1_1,2) + powCompl(f_1_1_3,2) + 4.*f_1_1_3*f_1_1_4 - 2.*f_1_1_1*(f_1_1_3 + 2.*f_1_1_4) + 2.*(powCompl(f_1_1_4,2) + f_2_1_1 - 2.*f_2_1_4)));
    masters[20-1][3][1-1] = 7.4022033008170185*(f_1_1_1 - 1.*f_1_1_3 - 1.*f_1_1_4) + 0.5*(-2.*powCompl(f_1_1_1,3) + 9.*powCompl(f_1_1_1,2)*f_1_1_3 + powCompl(f_1_1_3,3) + 6.*powCompl(f_1_1_3,2)*f_1_1_4 + 6.*f_1_1_3*(powCompl(f_1_1_4,2) - 1.*f_2_1_4) - 6.*f_1_1_1*(powCompl(f_1_1_3,2) + 2.*f_1_1_3*f_1_1_4 - 1.*f_2_1_1 + f_2_1_4) - 6.*f_3_1_1 - 6.*f_3_1_4 - 9.*f_3_2_1 - 12.*f_3_2_4 - 6.*f_3_3_3 + 19.*zeta3);
    masters[20-1][4][1-1] = bc20e4p1 + 0.3125*powCompl(f_1_1_1,4) + 1.75*powCompl(f_1_1_1,3)*f_1_1_3 - 7.125*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 4.75*f_1_1_1*powCompl(f_1_1_3,3) - 0.9375*powCompl(f_1_1_3,4) + powCompl(f_1_1_1,3)*f_1_1_4 - 6.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 + 10.5*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 - 3.*powCompl(f_1_1_3,3)*f_1_1_4 + 0.75*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + 3.*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) - 4.5*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) - 2.5*f_1_1_1*powCompl(f_1_1_4,3) + 0.875*powCompl(f_1_1_4,4) - 6.*f_1_1_1*f_1_1_3*f_2_1_1 + 3.*powCompl(f_1_1_3,2)*f_2_1_1 - 6.*f_1_1_1*f_1_1_4*f_2_1_1 + 3.*f_1_1_3*f_1_1_4*f_2_1_1 + 3.*powCompl(f_1_1_4,2)*f_2_1_1 - 1.5*powCompl(f_2_1_1,2) + 1.2337005501361697*(powCompl(f_1_1_1,2) + 5.*powCompl(f_1_1_3,2) + 12.*f_1_1_3*f_1_1_4 + 6.*powCompl(f_1_1_4,2) - 2.*f_1_1_1*(5.*f_1_1_3 + 6.*f_1_1_4) + 2.*f_2_1_1 - 4.*f_2_1_4) - 1.5*powCompl(f_1_1_1,2)*f_2_1_4 + 6.*f_1_1_1*f_1_1_3*f_2_1_4 + 6.*f_1_1_1*f_1_1_4*f_2_1_4 - 6.*f_1_1_3*f_1_1_4*f_2_1_4 - 3.*powCompl(f_1_1_4,2)*f_2_1_4 + 3.*f_1_1_1*f_3_1_1 + 3.*f_1_1_3*f_3_1_1 + 3.*f_1_1_4*f_3_1_1 - 3.*f_1_1_1*f_3_1_4 + 6.*f_1_1_3*f_3_1_4 + 6.*f_1_1_4*f_3_1_4 + 9.*f_1_1_3*f_3_2_1 + 6.*f_1_1_4*f_3_2_1 + 12.*f_1_1_3*f_3_2_4 + 6.*f_1_1_4*f_3_2_4 + 6.*f_1_1_3*f_3_3_3 + 6.*f_1_1_4*f_3_3_3 - 3.*f_4_1_1 - 3.*f_4_1_4 - 1.5*f_4_2_1 - 6.*f_4_2_4 - 1.5*f_4_3_1 + 3.*f_4_3_4 + f_4_5_3 + f_4_7_1 + 16.*f_1_1_1*zeta3 - 19.*f_1_1_3*zeta3 - 19.*f_1_1_4*zeta3;
    masters[21-1][0][1-1] = 0.;
    masters[21-1][1][1-1] = 0.;
    masters[21-1][2][1-1] = 0.;
    masters[21-1][3][1-1] = 0.;
    masters[21-1][4][1-1] = bc21e4p1 + 0.125*(5.*powCompl(f_1_1_1,4) - 20.*powCompl(f_1_1_1,3)*f_1_1_4 + 5.*powCompl(f_1_1_4,4) + 10.*powCompl(f_1_1_1,2)*(3.*powCompl(f_1_1_4,2) - 2.*f_2_1_4) - 20.*powCompl(f_1_1_4,2)*f_2_1_4 + 24.*f_4_3_4 + 24.*f_1_1_4*(f_3_1_4 + f_3_2_4 + 2.*zeta3) - 4.*f_1_1_1*(5.*powCompl(f_1_1_4,3) - 10.*f_1_1_4*f_2_1_4 + 6.*(f_3_1_4 + f_3_2_4 + 2.*zeta3)));
    masters[22-1][0][1-1] = 0.;
    masters[22-1][1][1-1] = 0.;
    masters[22-1][2][1-1] = 0.;
    masters[22-1][3][1-1] = -0.16666666666666666*powCompl(f_1_1_1,3) - 0.16666666666666666*powCompl(f_1_1_3,3) + 0.3333333333333333*powCompl(f_1_1_4,3) + powCompl(f_1_1_1,2)*(-0.5*f_1_1_3 + f_1_1_4) + f_1_1_3*f_2_1_1 - 1.*f_1_1_4*f_2_1_4 + f_1_1_1*(0.5*powCompl(f_1_1_3,2) - 1.*powCompl(f_1_1_4,2) - 1.*f_2_1_1 + f_2_1_4) + 2.*f_3_1_1 + 2.*f_3_1_4 + 2.*f_3_2_1 + 2.*f_3_2_4 - 1.*f_3_3_3 + 7.*zeta3;
    masters[22-1][4][1-1] = bc22e4p1 - 4.934802200544679*powCompl(f_1_1_1,2) + 0.9166666666666666*powCompl(f_1_1_1,4) + 2.0833333333333335*powCompl(f_1_1_1,3)*f_1_1_3 - 0.375*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) - 0.5833333333333334*f_1_1_1*powCompl(f_1_1_3,3) + 0.22916666666666666*powCompl(f_1_1_3,4) - 0.75*powCompl(f_1_1_1,3)*f_1_1_4 - 8.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 + 4.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 - 1.*powCompl(f_1_1_3,3)*f_1_1_4 + 0.125*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + 5.*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) - 1.*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) - 0.08333333333333333*f_1_1_1*powCompl(f_1_1_4,3) - 1.*f_1_1_3*powCompl(f_1_1_4,3) - 0.14583333333333334*powCompl(f_1_1_4,4) + powCompl(f_1_1_1,2)*f_2_1_1 - 1.*powCompl(f_1_1_3,2)*f_2_1_1 - 4.*f_1_1_1*f_1_1_4*f_2_1_1 + 3.*f_1_1_3*f_1_1_4*f_2_1_1 + 1.5*powCompl(f_1_1_4,2)*f_2_1_1 + 0.5*powCompl(f_2_1_1,2) - 1.5*powCompl(f_1_1_1,2)*f_2_1_4 - 6.*f_1_1_1*f_1_1_3*f_2_1_4 - 0.5*powCompl(f_1_1_3,2)*f_2_1_4 + f_1_1_1*f_1_1_4*f_2_1_4 + 2.*f_1_1_3*f_1_1_4*f_2_1_4 + 0.5*powCompl(f_1_1_4,2)*f_2_1_4 + 0.5*powCompl(f_2_1_4,2) - 3.*f_1_1_1*f_3_1_1 - 1.*f_1_1_3*f_3_1_1 + 3.*f_1_1_4*f_3_1_1 - 2.*f_1_1_1*f_3_1_4 - 6.*f_1_1_3*f_3_1_4 - 2.*f_1_1_4*f_3_1_4 - 2.*f_1_1_1*f_3_2_1 - 2.*f_1_1_3*f_3_2_1 + 4.*f_1_1_4*f_3_2_1 - 3.*f_1_1_1*f_3_2_4 - 6.*f_1_1_3*f_3_2_4 - 1.*f_1_1_4*f_3_2_4 + 2.*f_1_1_1*f_3_3_3 + 3.*f_1_1_3*f_3_3_3 + 3.*f_1_1_4*f_3_3_3 + f_4_9_1 - 0.5*f_4_3_1 + 0.5*f_4_3_4 - 0.16666666666666666*f_4_4_3 + 0.3333333333333333*f_4_5_3 + 0.3333333333333333*f_4_6_4 - 14.*f_1_1_1*zeta3 - 14.*f_1_1_3*zeta3 - 14.*f_1_1_4*zeta3;
    masters[23-1][0][1-1] = -1.;
    masters[23-1][1][1-1] = 2.*(-1.*f_1_1_1 + f_1_1_3 + f_1_1_4);
    masters[23-1][2][1-1] = 8.224670334241132 - 0.5*powCompl(f_1_1_1,2) - 0.5*powCompl(f_1_1_3,2) - 4.*f_1_1_3*f_1_1_4 - 2.*powCompl(f_1_1_4,2) + f_1_1_1*(f_1_1_3 + 4.*f_1_1_4) - 3.*f_2_1_1 + 3.*f_2_1_4;
    masters[23-1][3][1-1] = 0.3333333333333333*(-7.*powCompl(f_1_1_1,3) + powCompl(f_1_1_3,3) + 49.34802200544679*(f_1_1_1 - 1.*f_1_1_3 - 1.*f_1_1_4) + 12.*powCompl(f_1_1_3,2)*f_1_1_4 + 12.*f_1_1_3*powCompl(f_1_1_4,2) + powCompl(f_1_1_4,3) + 3.*powCompl(f_1_1_1,2)*(7.*f_1_1_3 + f_1_1_4) - 3.*f_1_1_1*(4.*powCompl(f_1_1_3,2) + 8.*f_1_1_3*f_1_1_4 + powCompl(f_1_1_4,2) - 6.*f_2_1_1 + 6.*f_2_1_4) - 18.*f_3_1_1 - 27.*f_3_1_4 - 27.*f_3_2_1 - 18.*f_3_2_4 - 18.*f_3_3_3 + 62.*zeta3);
    masters[23-1][4][1-1] = bc23e4p1 - 3.4166666666666665*powCompl(f_1_1_1,4) + 11.666666666666666*powCompl(f_1_1_1,3)*f_1_1_3 - 19.*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 9.666666666666666*f_1_1_1*powCompl(f_1_1_3,3) - 1.9166666666666667*powCompl(f_1_1_3,4) + 10.666666666666666*powCompl(f_1_1_1,3)*f_1_1_4 - 32.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 + 32.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 - 8.666666666666666*powCompl(f_1_1_3,3)*f_1_1_4 - 1.*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + 14.*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) - 10.*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) - 5.333333333333333*f_1_1_1*powCompl(f_1_1_4,3) - 0.6666666666666666*f_1_1_3*powCompl(f_1_1_4,3) + 1.8333333333333333*powCompl(f_1_1_4,4) + 3.*powCompl(f_1_1_1,2)*f_2_1_1 - 18.*f_1_1_1*f_1_1_3*f_2_1_1 + 9.*powCompl(f_1_1_3,2)*f_2_1_1 - 24.*f_1_1_1*f_1_1_4*f_2_1_1 + 18.*f_1_1_3*f_1_1_4*f_2_1_1 + 9.*powCompl(f_1_1_4,2)*f_2_1_1 - 3.*powCompl(f_2_1_1,2) + 0.8224670334241131*(5.*powCompl(f_1_1_1,2) + 17.*powCompl(f_1_1_3,2) + 40.*f_1_1_3*f_1_1_4 + 20.*powCompl(f_1_1_4,2) - 2.*f_1_1_1*(17.*f_1_1_3 + 20.*f_1_1_4) + 6.*f_2_1_1 - 6.*f_2_1_4) + 12.*f_1_1_1*f_1_1_3*f_2_1_4 - 3.*powCompl(f_1_1_3,2)*f_2_1_4 + 12.*f_1_1_1*f_1_1_4*f_2_1_4 - 12.*f_1_1_3*f_1_1_4*f_2_1_4 - 6.*powCompl(f_1_1_4,2)*f_2_1_4 - 3.*powCompl(f_2_1_4,2) + 12.*f_1_1_3*f_3_1_1 + 18.*f_1_1_4*f_3_1_1 - 6.*f_1_1_1*f_3_1_4 + 12.*f_1_1_3*f_3_1_4 + 24.*f_1_1_4*f_3_1_4 - 6.*f_1_1_1*f_3_2_1 + 24.*f_1_1_3*f_3_2_1 + 24.*f_1_1_4*f_3_2_1 + 12.*f_1_1_3*f_3_2_4 + 12.*f_1_1_4*f_3_2_4 - 12.*f_1_1_1*f_3_3_3 + 18.*f_1_1_3*f_3_3_3 + 18.*f_1_1_4*f_3_3_3 - 6.*f_4_1_1 - 3.*f_4_1_4 - 3.*f_4_2_1 - 6.*f_4_2_4 - 6.*f_4_3_1 + 6.*f_4_3_4 - 1.*f_4_4_3 + 2.*f_4_5_3 + 2.*f_4_6_4 + 41.333333333333336*f_1_1_1*zeta3 - 41.333333333333336*f_1_1_3*zeta3 - 41.333333333333336*f_1_1_4*zeta3;
    masters[24-1][0][1-1] = -1.5;
    masters[24-1][1][1-1] = 1.5*(2.*f_1_1_1 + f_1_1_2 - 1.*f_1_1_4);
    masters[24-1][2][1-1] = 0.75*(9.869604401089358 - 2.*powCompl(f_1_1_1,2) - 4.*f_1_1_1*f_1_1_2 - 1.*powCompl(f_1_1_2,2) + 2.*f_1_1_2*f_1_1_4 + powCompl(f_1_1_4,2) + 2.*f_2_1_2 - 4.*f_2_1_4);
    masters[24-1][3][1-1] = powCompl(f_1_1_1,3) + 3.*powCompl(f_1_1_1,2)*(f_1_1_2 - 1.*f_1_1_4) - 7.4022033008170185*(2.*f_1_1_1 + f_1_1_2 - 1.*f_1_1_4) - 2.*powCompl(f_1_1_4,3) + 1.5*f_1_1_1*(powCompl(f_1_1_2,2) - 2.*f_1_1_2*f_1_1_4 + 3.*powCompl(f_1_1_4,2)) - 3.*f_1_1_4*f_2_1_2 + 6.*f_1_1_4*f_2_1_4 - 3.*f_3_1_2 - 6.*f_3_1_4 - 1.5*f_3_2_2 - 6.*f_3_2_4 - 3.*f_3_3_1 + 16.*zeta3;
    masters[24-1][4][1-1] = bc24e4p1 - 1.75*powCompl(f_1_1_1,4) - 4.*powCompl(f_1_1_1,3)*f_1_1_2 - 2.25*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) - 0.5*f_1_1_1*powCompl(f_1_1_2,3) + 0.4375*powCompl(f_1_1_2,4) + 7.*powCompl(f_1_1_1,3)*f_1_1_4 + 9.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 + 3.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 - 1.25*powCompl(f_1_1_2,3)*f_1_1_4 - 10.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 7.5*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) + 0.375*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 5.*f_1_1_1*powCompl(f_1_1_4,3) + 1.75*f_1_1_2*powCompl(f_1_1_4,3) - 0.1875*powCompl(f_1_1_4,4) - 1.5*powCompl(f_1_1_2,2)*f_2_1_2 + 3.*f_1_1_2*f_1_1_4*f_2_1_2 + 1.5*powCompl(f_1_1_4,2)*f_2_1_2 + 6.*powCompl(f_1_1_1,2)*f_2_1_4 + 6.*f_1_1_1*f_1_1_2*f_2_1_4 + 1.5*powCompl(f_1_1_2,2)*f_2_1_4 - 12.*f_1_1_1*f_1_1_4*f_2_1_4 - 6.*f_1_1_2*f_1_1_4*f_2_1_4 + 1.2337005501361697*(10.*powCompl(f_1_1_1,2) + 3.*powCompl(f_1_1_2,2) + 4.*f_1_1_1*(3.*f_1_1_2 - 2.*f_1_1_4) - 6.*f_1_1_2*f_1_1_4 - 1.*powCompl(f_1_1_4,2) - 2.*f_2_1_2 + 4.*f_2_1_4) + 3.*f_1_1_2*f_3_1_2 + 3.*f_1_1_4*f_3_1_2 + 12.*f_1_1_1*f_3_1_4 + 6.*f_1_1_2*f_3_1_4 + 3.*f_1_1_2*f_3_2_2 + 12.*f_1_1_1*f_3_2_4 + 6.*f_1_1_2*f_3_2_4 + 6.*f_1_1_1*f_3_3_1 + 3.*f_1_1_2*f_3_3_1 + 3.*f_4_1_2 + 1.5*f_4_2_2 + 1.5*f_4_3_2 - 6.*f_4_3_4 + f_4_6_2 - 32.*f_1_1_1*zeta3 - 16.*f_1_1_2*zeta3 + 16.*f_1_1_4*zeta3;
    masters[25-1][0][1-1] = -1.5;
    masters[25-1][1][1-1] = 1.5*(f_1_1_2 + 2.*f_1_1_3 - 1.*f_1_1_5);
    masters[25-1][2][1-1] = 0.75*(9.869604401089358 - 4.*f_1_1_2*f_1_1_3 - 4.*powCompl(f_1_1_3,2) + 4.*f_1_1_3*f_1_1_5 + 4.*f_2_1_3 - 2.*f_2_1_5);
    masters[25-1][3][1-1] = 0.25*(-29.608813203268074*(f_1_1_2 + 2.*f_1_1_3 - 1.*f_1_1_5) + 2.*(2.*powCompl(f_1_1_3,3) + 3.*powCompl(f_1_1_2,2)*(f_1_1_3 - 1.*f_1_1_5) - 3.*f_1_1_3*powCompl(f_1_1_5,2) - 1.*powCompl(f_1_1_5,3) + 6.*f_1_1_2*(powCompl(f_1_1_3,2) - 1.*f_1_1_3*f_1_1_5 + powCompl(f_1_1_5,2)) - 12.*f_1_1_5*f_2_1_3 + 6.*f_1_1_5*f_2_1_5 - 12.*f_3_1_3 - 3.*f_3_1_5 - 12.*f_3_2_3 - 6.*f_3_2_5 - 6.*f_3_3_2 + 32.*zeta3));
    masters[25-1][4][1-1] = bc25e4p1 - 0.3125*powCompl(f_1_1_2,4) - 1.5*powCompl(f_1_1_2,3)*f_1_1_3 - 3.*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) - 1.*f_1_1_2*powCompl(f_1_1_3,3) + 1.25*powCompl(f_1_1_3,4) + 1.75*powCompl(f_1_1_2,3)*f_1_1_5 + 6.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 + 3.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 - 5.*powCompl(f_1_1_3,3)*f_1_1_5 - 1.875*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 4.5*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) + 4.5*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 1.25*f_1_1_2*powCompl(f_1_1_5,3) + 0.5625*powCompl(f_1_1_5,4) - 1.5*powCompl(f_1_1_2,2)*f_2_1_3 - 6.*f_1_1_2*f_1_1_3*f_2_1_3 - 6.*powCompl(f_1_1_3,2)*f_2_1_3 + 6.*f_1_1_2*f_1_1_5*f_2_1_3 + 12.*f_1_1_3*f_1_1_5*f_2_1_3 + 1.5*powCompl(f_1_1_2,2)*f_2_1_5 + 3.*f_1_1_2*f_1_1_3*f_2_1_5 + 3.*powCompl(f_1_1_3,2)*f_2_1_5 - 3.*f_1_1_2*f_1_1_5*f_2_1_5 - 6.*f_1_1_3*f_1_1_5*f_2_1_5 - 1.5*powCompl(f_1_1_5,2)*f_2_1_5 + 2.4674011002723395*(powCompl(f_1_1_2,2) + 6.*powCompl(f_1_1_3,2) + f_1_1_2*(6.*f_1_1_3 - 2.*f_1_1_5) - 6.*f_1_1_3*f_1_1_5 - 2.*f_2_1_3 + f_2_1_5) + 6.*f_1_1_2*f_3_1_3 + 12.*f_1_1_3*f_3_1_3 + 3.*f_1_1_2*f_3_1_5 + 3.*f_1_1_3*f_3_1_5 + 6.*f_1_1_2*f_3_2_3 + 12.*f_1_1_3*f_3_2_3 + 3.*f_1_1_2*f_3_2_5 + 6.*f_1_1_3*f_3_2_5 + 3.*f_1_1_5*f_3_2_5 + 3.*f_1_1_2*f_3_3_2 + 6.*f_1_1_3*f_3_3_2 + 1.5*f_4_1_5 + 3.*f_4_2_5 + 6.*f_4_3_3 - 1.5*f_4_3_5 + f_4_5_2 - 16.*f_1_1_2*zeta3 - 32.*f_1_1_3*zeta3 + 16.*f_1_1_5*zeta3;
    masters[26-1][0][1-1] = 0.;
    masters[26-1][1][1-1] = 0.;
    masters[26-1][2][1-1] = 0.;
    masters[26-1][3][1-1] = -0.16666666666666666*powCompl(f_1_1_1,3) + 0.3333333333333333*powCompl(f_1_1_2,3) + 0.5*powCompl(f_1_1_1,2)*f_1_1_4 - 1.*powCompl(f_1_1_2,2)*f_1_1_4 - 0.16666666666666666*powCompl(f_1_1_4,3) + f_1_1_2*(powCompl(f_1_1_4,2) - 1.*f_2_1_2) + f_1_1_4*f_2_1_2 - 1.*f_1_1_4*f_2_1_4 + f_1_1_1*(-0.5*powCompl(f_1_1_4,2) + f_2_1_4) + 2.*f_3_1_2 + 2.*f_3_1_4 + 2.*f_3_2_2 + 2.*f_3_2_4 - 1.*f_3_3_1 + 7.*zeta3;
    masters[26-1][4][1-1] = bc26e4p1 + 0.22916666666666666*powCompl(f_1_1_1,4) - 0.14583333333333334*powCompl(f_1_1_2,4) + powCompl(f_1_1_1,3)*(-1.*f_1_1_2 - 0.5833333333333334*f_1_1_4) - 0.08333333333333333*powCompl(f_1_1_2,3)*f_1_1_4 - 4.934802200544679*powCompl(f_1_1_4,2) + 0.125*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) - 0.75*f_1_1_2*powCompl(f_1_1_4,3) + 0.9166666666666666*powCompl(f_1_1_4,4) + 0.5*powCompl(f_1_1_2,2)*f_2_1_2 + f_1_1_2*f_1_1_4*f_2_1_2 - 1.5*powCompl(f_1_1_4,2)*f_2_1_2 + 0.5*powCompl(f_2_1_2,2) + 1.5*powCompl(f_1_1_2,2)*f_2_1_4 - 4.*f_1_1_2*f_1_1_4*f_2_1_4 + powCompl(f_1_1_4,2)*f_2_1_4 + 0.5*powCompl(f_2_1_4,2) - 0.125*powCompl(f_1_1_1,2)*(8.*powCompl(f_1_1_2,2) - 32.*f_1_1_2*f_1_1_4 + 3.*powCompl(f_1_1_4,2) + 4.*f_2_1_2 + 8.*f_2_1_4) - 2.*f_1_1_2*f_3_1_2 - 2.*f_1_1_4*f_3_1_2 + 3.*f_1_1_2*f_3_1_4 - 3.*f_1_1_4*f_3_1_4 - 1.*f_1_1_2*f_3_2_2 - 3.*f_1_1_4*f_3_2_2 + 4.*f_1_1_2*f_3_2_4 - 2.*f_1_1_4*f_3_2_4 + 3.*f_1_1_2*f_3_3_1 + 2.*f_1_1_4*f_3_3_1 + f_4_9_4 + 0.5*f_4_3_2 - 0.5*f_4_3_4 - 0.16666666666666666*f_4_4_1 + 0.3333333333333333*f_4_5_1 + 0.3333333333333333*f_4_6_2 + f_1_1_1*(-1.*powCompl(f_1_1_2,3) + 5.*powCompl(f_1_1_2,2)*f_1_1_4 + 2.0833333333333335*powCompl(f_1_1_4,3) - 6.*f_1_1_4*f_2_1_2 + f_1_1_2*(-8.*powCompl(f_1_1_4,2) + 2.*f_2_1_2 + 3.*f_2_1_4) - 6.*f_3_1_2 - 1.*f_3_1_4 - 6.*f_3_2_2 - 2.*f_3_2_4 + 3.*f_3_3_1 - 14.*zeta3) - 14.*f_1_1_2*zeta3 - 14.*f_1_1_4*zeta3;
    masters[27-1][0][1-1] = -1.;
    masters[27-1][1][1-1] = 2.*(f_1_1_1 + f_1_1_2 - 1.*f_1_1_4);
    masters[27-1][2][1-1] = 8.224670334241132 - 0.5*powCompl(f_1_1_1,2) - 2.*powCompl(f_1_1_2,2) + 4.*f_1_1_2*f_1_1_4 - 0.5*powCompl(f_1_1_4,2) + f_1_1_1*(-4.*f_1_1_2 + f_1_1_4) + 3.*f_2_1_2 - 3.*f_2_1_4;
    masters[27-1][3][1-1] = 0.3333333333333333*(powCompl(f_1_1_1,3) + powCompl(f_1_1_2,3) + 12.*powCompl(f_1_1_1,2)*(f_1_1_2 - 1.*f_1_1_4) - 49.34802200544679*(f_1_1_1 + f_1_1_2 - 1.*f_1_1_4) - 3.*powCompl(f_1_1_2,2)*f_1_1_4 + 3.*f_1_1_2*powCompl(f_1_1_4,2) - 7.*powCompl(f_1_1_4,3) + 3.*f_1_1_1*(4.*powCompl(f_1_1_2,2) - 8.*f_1_1_2*f_1_1_4 + 7.*powCompl(f_1_1_4,2)) - 18.*f_1_1_4*f_2_1_2 + 18.*f_1_1_4*f_2_1_4 - 27.*f_3_1_2 - 18.*f_3_1_4 - 18.*f_3_2_2 - 27.*f_3_2_4 - 18.*f_3_3_1 + 62.*zeta3);
    masters[27-1][4][1-1] = bc27e4p1 - 1.9166666666666667*powCompl(f_1_1_1,4) - 8.666666666666666*powCompl(f_1_1_1,3)*f_1_1_2 - 10.*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) - 0.6666666666666666*f_1_1_1*powCompl(f_1_1_2,3) + 1.8333333333333333*powCompl(f_1_1_2,4) + 9.666666666666666*powCompl(f_1_1_1,3)*f_1_1_4 + 32.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 + 14.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 - 5.333333333333333*powCompl(f_1_1_2,3)*f_1_1_4 - 19.*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 32.*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) - 1.*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 11.666666666666666*f_1_1_1*powCompl(f_1_1_4,3) + 10.666666666666666*f_1_1_2*powCompl(f_1_1_4,3) - 3.4166666666666665*powCompl(f_1_1_4,4) - 3.*powCompl(f_1_1_1,2)*f_2_1_2 - 12.*f_1_1_1*f_1_1_2*f_2_1_2 - 6.*powCompl(f_1_1_2,2)*f_2_1_2 + 12.*f_1_1_1*f_1_1_4*f_2_1_2 + 12.*f_1_1_2*f_1_1_4*f_2_1_2 - 3.*powCompl(f_2_1_2,2) + 9.*powCompl(f_1_1_1,2)*f_2_1_4 + 18.*f_1_1_1*f_1_1_2*f_2_1_4 + 9.*powCompl(f_1_1_2,2)*f_2_1_4 - 18.*f_1_1_1*f_1_1_4*f_2_1_4 - 24.*f_1_1_2*f_1_1_4*f_2_1_4 + 3.*powCompl(f_1_1_4,2)*f_2_1_4 - 3.*powCompl(f_2_1_4,2) + 0.8224670334241131*(17.*powCompl(f_1_1_1,2) + 20.*powCompl(f_1_1_2,2) + f_1_1_1*(40.*f_1_1_2 - 34.*f_1_1_4) - 40.*f_1_1_2*f_1_1_4 + 5.*powCompl(f_1_1_4,2) - 6.*f_2_1_2 + 6.*f_2_1_4) + 12.*f_1_1_1*f_3_1_2 + 24.*f_1_1_2*f_3_1_2 - 6.*f_1_1_4*f_3_1_2 + 12.*f_1_1_1*f_3_1_4 + 18.*f_1_1_2*f_3_1_4 + 12.*f_1_1_1*f_3_2_2 + 12.*f_1_1_2*f_3_2_2 + 24.*f_1_1_1*f_3_2_4 + 24.*f_1_1_2*f_3_2_4 - 6.*f_1_1_4*f_3_2_4 + 18.*f_1_1_1*f_3_3_1 + 18.*f_1_1_2*f_3_3_1 - 12.*f_1_1_4*f_3_3_1 - 3.*f_4_1_2 - 6.*f_4_1_4 - 6.*f_4_2_2 - 3.*f_4_2_4 + 6.*f_4_3_2 - 6.*f_4_3_4 - 1.*f_4_4_1 + 2.*f_4_5_1 + 2.*f_4_6_2 - 41.333333333333336*f_1_1_1*zeta3 - 41.333333333333336*f_1_1_2*zeta3 + 41.333333333333336*f_1_1_4*zeta3;
    masters[28-1][0][1-1] = 0.;
    masters[28-1][1][1-1] = 0.;
    masters[28-1][2][1-1] = -1.6449340668482262 + f_1_1_1*(-1.*f_1_1_3 + f_1_1_5) + 0.5*(powCompl(f_1_1_3,2) - 1.*powCompl(f_1_1_5,2) - 2.*f_2_1_1 + 2.*f_2_1_3);
    masters[28-1][3][1-1] = 0.3333333333333333*(powCompl(f_1_1_1,3) + powCompl(f_1_1_3,3) - 3.*powCompl(f_1_1_1,2)*f_1_1_5 - 6.*powCompl(f_1_1_3,2)*f_1_1_5 + 3.*f_1_1_1*(2.*f_1_1_3 - 1.*f_1_1_5)*f_1_1_5 + 3.*f_1_1_3*powCompl(f_1_1_5,2) + powCompl(f_1_1_5,3) + 9.869604401089358*(f_1_1_1 - 1.*f_1_1_3 + f_1_1_5) + 6.*f_1_1_3*f_2_1_1 - 6.*f_1_1_3*f_2_1_3 + 6.*f_3_1_1 + 6.*f_3_1_3 + 6.*f_3_2_1 + 6.*f_3_2_3 + 6.*f_3_3_5 - 6.*zeta3);
    masters[28-1][4][1-1] = 0.08333333333333333*(12.*bc28e4p1 - 9.869604401089358*(4.*powCompl(f_1_1_1,2) + 5.*powCompl(f_1_1_3,2) - 10.*f_1_1_1*(f_1_1_3 - 1.*f_1_1_5) - 8.*f_1_1_3*f_1_1_5 + 3.*powCompl(f_1_1_5,2) - 2.*f_2_1_1 + 2.*f_2_1_3) - 4.*(-6.*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + powCompl(f_1_1_3,4) + powCompl(f_1_1_1,3)*(4.*f_1_1_3 - 2.*f_1_1_5) - 4.*powCompl(f_1_1_3,3)*f_1_1_5 - 3.*powCompl(f_1_1_3,2)*(powCompl(f_1_1_5,2) - 2.*f_2_1_1 + 2.*f_2_1_3) + 2.*f_1_1_1*(powCompl(f_1_1_3,3) + 3.*powCompl(f_1_1_3,2)*f_1_1_5 - 1.*powCompl(f_1_1_5,3) - 6.*zeta3) + 2.*(f_4_4_5 - 6.*f_1_1_5*zeta3) + 4.*f_1_1_3*(powCompl(f_1_1_5,3) + 3.*(f_3_1_1 + f_3_1_3 + f_3_2_1 + f_3_2_3 + f_3_3_5 + zeta3))));
    masters[29-1][0][1-1] = 0.;
    masters[29-1][1][1-1] = 0.;
    masters[29-1][2][1-1] = -1.6449340668482262 - 0.5*powCompl(f_1_1_2,2) + f_1_1_2*f_1_1_3 - 1.*f_1_1_3*f_1_1_5 + 0.5*powCompl(f_1_1_5,2) - 1.*f_2_1_3 + f_2_1_5;
    masters[29-1][3][1-1] = 0.3333333333333333*(powCompl(f_1_1_2,3) + powCompl(f_1_1_3,3) - 3.*powCompl(f_1_1_2,2)*(f_1_1_3 - 1.*f_1_1_5) + 9.869604401089358*(f_1_1_2 + f_1_1_3 - 1.*f_1_1_5) + powCompl(f_1_1_5,3) - 3.*f_1_1_2*(powCompl(f_1_1_3,2) - 2.*f_1_1_3*f_1_1_5 + 2.*powCompl(f_1_1_5,2)) + 6.*f_1_1_5*f_2_1_3 - 6.*f_1_1_5*f_2_1_5 + 6.*f_3_1_3 + 6.*f_3_1_5 + 6.*f_3_2_3 + 6.*f_3_2_5 + 6.*f_3_3_2 - 6.*zeta3);
    masters[29-1][4][1-1] = 0.08333333333333333*(12.*bc29e4p1 - 9.869604401089358*(3.*powCompl(f_1_1_2,2) + 4.*powCompl(f_1_1_3,2) + 2.*f_1_1_2*(5.*f_1_1_3 - 4.*f_1_1_5) - 10.*f_1_1_3*f_1_1_5 + 5.*powCompl(f_1_1_5,2) - 2.*f_2_1_3 + 2.*f_2_1_5) + 4.*(2.*powCompl(f_1_1_2,3)*(f_1_1_3 - 2.*f_1_1_5) - 4.*powCompl(f_1_1_3,3)*f_1_1_5 + 3.*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + 6.*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 1.*powCompl(f_1_1_5,4) - 6.*powCompl(f_1_1_5,2)*f_2_1_3 + 6.*powCompl(f_1_1_5,2)*f_2_1_5 - 12.*f_1_1_5*f_3_1_3 - 12.*f_1_1_5*f_3_1_5 - 12.*f_1_1_5*f_3_2_3 - 12.*f_1_1_5*f_3_2_5 - 12.*f_1_1_5*f_3_3_2 - 2.*f_4_4_2 - 2.*f_1_1_3*(powCompl(f_1_1_5,3) - 6.*zeta3) - 12.*f_1_1_5*zeta3 + 2.*f_1_1_2*(powCompl(f_1_1_3,3) - 3.*f_1_1_3*powCompl(f_1_1_5,2) + 2.*powCompl(f_1_1_5,3) + 6.*zeta3)));
    masters[30-1][0][1-1] = 0.;
    masters[30-1][1][1-1] = 0.;
    masters[30-1][2][1-1] = 0.;
    masters[30-1][3][1-1] = 0.;
    masters[30-1][4][1-1] = bc30e4p1 + 0.125*(-5.*powCompl(f_1_1_2,4) + 20.*powCompl(f_1_1_2,3)*f_1_1_4 - 5.*powCompl(f_1_1_4,4) + 20.*powCompl(f_1_1_4,2)*f_2_1_2 + powCompl(f_1_1_2,2)*(-30.*powCompl(f_1_1_4,2) + 20.*f_2_1_2) - 24.*f_4_3_2 + 24.*f_1_1_4*(f_3_1_2 + f_3_2_2 + 2.*zeta3) + 4.*f_1_1_2*(5.*powCompl(f_1_1_4,3) - 10.*f_1_1_4*f_2_1_2 - 6.*(f_3_1_2 + f_3_2_2 + 2.*zeta3)));
    masters[31-1][0][1-1] = 0.;
    masters[31-1][1][1-1] = 0.;
    masters[31-1][2][1-1] = 0.;
    masters[31-1][3][1-1] = -0.16666666666666666*powCompl(f_1_1_2,3) - 0.16666666666666666*powCompl(f_1_1_4,3) + 0.3333333333333333*powCompl(f_1_1_5,3) + powCompl(f_1_1_2,2)*(-0.5*f_1_1_4 + f_1_1_5) + f_1_1_4*f_2_1_2 - 1.*f_1_1_5*f_2_1_5 + f_1_1_2*(0.5*powCompl(f_1_1_4,2) - 1.*powCompl(f_1_1_5,2) - 1.*f_2_1_2 + f_2_1_5) + 2.*f_3_1_2 + 2.*f_3_1_5 + 2.*f_3_2_2 + 2.*f_3_2_5 - 1.*f_3_3_4 + 7.*zeta3;
    masters[31-1][4][1-1] = bc31e4p1 - 4.934802200544679*powCompl(f_1_1_2,2) + 0.9166666666666666*powCompl(f_1_1_2,4) + 2.0833333333333335*powCompl(f_1_1_2,3)*f_1_1_4 - 0.375*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) - 0.5833333333333334*f_1_1_2*powCompl(f_1_1_4,3) + 0.22916666666666666*powCompl(f_1_1_4,4) - 0.75*powCompl(f_1_1_2,3)*f_1_1_5 - 8.*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 + 4.*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 - 1.*powCompl(f_1_1_4,3)*f_1_1_5 + 0.125*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + 5.*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) - 1.*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) - 0.08333333333333333*f_1_1_2*powCompl(f_1_1_5,3) - 1.*f_1_1_4*powCompl(f_1_1_5,3) - 0.14583333333333334*powCompl(f_1_1_5,4) + powCompl(f_1_1_2,2)*f_2_1_2 - 1.*powCompl(f_1_1_4,2)*f_2_1_2 - 4.*f_1_1_2*f_1_1_5*f_2_1_2 + 3.*f_1_1_4*f_1_1_5*f_2_1_2 + 1.5*powCompl(f_1_1_5,2)*f_2_1_2 + 0.5*powCompl(f_2_1_2,2) - 1.5*powCompl(f_1_1_2,2)*f_2_1_5 - 6.*f_1_1_2*f_1_1_4*f_2_1_5 - 0.5*powCompl(f_1_1_4,2)*f_2_1_5 + f_1_1_2*f_1_1_5*f_2_1_5 + 2.*f_1_1_4*f_1_1_5*f_2_1_5 + 0.5*powCompl(f_1_1_5,2)*f_2_1_5 + 0.5*powCompl(f_2_1_5,2) - 3.*f_1_1_2*f_3_1_2 - 1.*f_1_1_4*f_3_1_2 + 3.*f_1_1_5*f_3_1_2 - 2.*f_1_1_2*f_3_1_5 - 6.*f_1_1_4*f_3_1_5 - 2.*f_1_1_5*f_3_1_5 - 2.*f_1_1_2*f_3_2_2 - 2.*f_1_1_4*f_3_2_2 + 4.*f_1_1_5*f_3_2_2 - 3.*f_1_1_2*f_3_2_5 - 6.*f_1_1_4*f_3_2_5 - 1.*f_1_1_5*f_3_2_5 + 2.*f_1_1_2*f_3_3_4 + 3.*f_1_1_4*f_3_3_4 + 3.*f_1_1_5*f_3_3_4 + f_4_9_2 - 0.5*f_4_3_2 + 0.5*f_4_3_5 - 0.16666666666666666*f_4_4_4 + 0.3333333333333333*f_4_5_4 + 0.3333333333333333*f_4_6_5 - 14.*f_1_1_2*zeta3 - 14.*f_1_1_4*zeta3 - 14.*f_1_1_5*zeta3;
    masters[32-1][0][1-1] = -1.;
    masters[32-1][1][1-1] = 2.*(-1.*f_1_1_2 + f_1_1_4 + f_1_1_5);
    masters[32-1][2][1-1] = 8.224670334241132 - 0.5*powCompl(f_1_1_2,2) - 0.5*powCompl(f_1_1_4,2) - 4.*f_1_1_4*f_1_1_5 - 2.*powCompl(f_1_1_5,2) + f_1_1_2*(f_1_1_4 + 4.*f_1_1_5) - 3.*f_2_1_2 + 3.*f_2_1_5;
    masters[32-1][3][1-1] = 0.3333333333333333*(-7.*powCompl(f_1_1_2,3) + powCompl(f_1_1_4,3) + 49.34802200544679*(f_1_1_2 - 1.*f_1_1_4 - 1.*f_1_1_5) + 12.*powCompl(f_1_1_4,2)*f_1_1_5 + 12.*f_1_1_4*powCompl(f_1_1_5,2) + powCompl(f_1_1_5,3) + 3.*powCompl(f_1_1_2,2)*(7.*f_1_1_4 + f_1_1_5) - 3.*f_1_1_2*(4.*powCompl(f_1_1_4,2) + 8.*f_1_1_4*f_1_1_5 + powCompl(f_1_1_5,2) - 6.*f_2_1_2 + 6.*f_2_1_5) - 18.*f_3_1_2 - 27.*f_3_1_5 - 27.*f_3_2_2 - 18.*f_3_2_5 - 18.*f_3_3_4 + 62.*zeta3);
    masters[32-1][4][1-1] = bc32e4p1 - 3.4166666666666665*powCompl(f_1_1_2,4) + 11.666666666666666*powCompl(f_1_1_2,3)*f_1_1_4 - 19.*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 9.666666666666666*f_1_1_2*powCompl(f_1_1_4,3) - 1.9166666666666667*powCompl(f_1_1_4,4) + 10.666666666666666*powCompl(f_1_1_2,3)*f_1_1_5 - 32.*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 + 32.*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 - 8.666666666666666*powCompl(f_1_1_4,3)*f_1_1_5 - 1.*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + 14.*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) - 10.*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) - 5.333333333333333*f_1_1_2*powCompl(f_1_1_5,3) - 0.6666666666666666*f_1_1_4*powCompl(f_1_1_5,3) + 1.8333333333333333*powCompl(f_1_1_5,4) + 3.*powCompl(f_1_1_2,2)*f_2_1_2 - 18.*f_1_1_2*f_1_1_4*f_2_1_2 + 9.*powCompl(f_1_1_4,2)*f_2_1_2 - 24.*f_1_1_2*f_1_1_5*f_2_1_2 + 18.*f_1_1_4*f_1_1_5*f_2_1_2 + 9.*powCompl(f_1_1_5,2)*f_2_1_2 - 3.*powCompl(f_2_1_2,2) + 0.8224670334241131*(5.*powCompl(f_1_1_2,2) + 17.*powCompl(f_1_1_4,2) + 40.*f_1_1_4*f_1_1_5 + 20.*powCompl(f_1_1_5,2) - 2.*f_1_1_2*(17.*f_1_1_4 + 20.*f_1_1_5) + 6.*f_2_1_2 - 6.*f_2_1_5) + 12.*f_1_1_2*f_1_1_4*f_2_1_5 - 3.*powCompl(f_1_1_4,2)*f_2_1_5 + 12.*f_1_1_2*f_1_1_5*f_2_1_5 - 12.*f_1_1_4*f_1_1_5*f_2_1_5 - 6.*powCompl(f_1_1_5,2)*f_2_1_5 - 3.*powCompl(f_2_1_5,2) + 12.*f_1_1_4*f_3_1_2 + 18.*f_1_1_5*f_3_1_2 - 6.*f_1_1_2*f_3_1_5 + 12.*f_1_1_4*f_3_1_5 + 24.*f_1_1_5*f_3_1_5 - 6.*f_1_1_2*f_3_2_2 + 24.*f_1_1_4*f_3_2_2 + 24.*f_1_1_5*f_3_2_2 + 12.*f_1_1_4*f_3_2_5 + 12.*f_1_1_5*f_3_2_5 - 12.*f_1_1_2*f_3_3_4 + 18.*f_1_1_4*f_3_3_4 + 18.*f_1_1_5*f_3_3_4 - 6.*f_4_1_2 - 3.*f_4_1_5 - 3.*f_4_2_2 - 6.*f_4_2_5 - 6.*f_4_3_2 + 6.*f_4_3_5 - 1.*f_4_4_4 + 2.*f_4_5_4 + 2.*f_4_6_5 + 41.333333333333336*f_1_1_2*zeta3 - 41.333333333333336*f_1_1_4*zeta3 - 41.333333333333336*f_1_1_5*zeta3;
    masters[33-1][0][1-1] = -1.5;
    masters[33-1][1][1-1] = 1.5*(-1.*f_1_1_2 + f_1_1_4 + 2.*f_1_1_5);
    masters[33-1][2][1-1] = 0.75*(9.869604401089358 + 4.*f_1_1_2*f_1_1_5 - 2.*(2.*f_1_1_4*f_1_1_5 + 2.*powCompl(f_1_1_5,2) + f_2_1_2 - 2.*f_2_1_5));
    masters[33-1][3][1-1] = 0.25*(29.608813203268074*(f_1_1_2 - 1.*f_1_1_4 - 2.*f_1_1_5) - 2.*(powCompl(f_1_1_2,3) - 3.*powCompl(f_1_1_4,2)*f_1_1_5 - 6.*f_1_1_4*powCompl(f_1_1_5,2) - 2.*powCompl(f_1_1_5,3) + powCompl(f_1_1_2,2)*(-6.*f_1_1_4 + 3.*f_1_1_5) + 3.*f_1_1_2*(powCompl(f_1_1_4,2) + 2.*f_1_1_4*f_1_1_5 - 2.*f_2_1_2 + 4.*f_2_1_5) + 3.*f_3_1_2 + 12.*f_3_1_5 + 6.*f_3_2_2 + 12.*f_3_2_5 + 6.*f_3_3_4 - 32.*zeta3));
    masters[33-1][4][1-1] = bc33e4p1 + 0.5625*powCompl(f_1_1_2,4) - 1.25*powCompl(f_1_1_2,3)*f_1_1_4 + 2.4674011002723395*powCompl(f_1_1_4,2) - 0.3125*powCompl(f_1_1_4,4) + 14.804406601634037*f_1_1_4*f_1_1_5 - 1.5*powCompl(f_1_1_4,3)*f_1_1_5 + 14.804406601634037*powCompl(f_1_1_5,2) - 3.*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) - 1.*f_1_1_4*powCompl(f_1_1_5,3) + 1.25*powCompl(f_1_1_5,4) + 2.4674011002723395*f_2_1_2 + 1.5*powCompl(f_1_1_4,2)*f_2_1_2 + 3.*f_1_1_4*f_1_1_5*f_2_1_2 + 3.*powCompl(f_1_1_5,2)*f_2_1_2 - 0.375*powCompl(f_1_1_2,2)*(5.*powCompl(f_1_1_4,2) + 12.*f_1_1_4*f_1_1_5 + 4.*(-3.*powCompl(f_1_1_5,2) + f_2_1_2)) - 4.934802200544679*f_2_1_5 - 1.5*powCompl(f_1_1_4,2)*f_2_1_5 - 6.*f_1_1_4*f_1_1_5*f_2_1_5 - 6.*powCompl(f_1_1_5,2)*f_2_1_5 + 3.*f_1_1_4*f_3_1_2 + 3.*f_1_1_5*f_3_1_2 + 6.*f_1_1_4*f_3_1_5 + 12.*f_1_1_5*f_3_1_5 + 3.*f_1_1_4*f_3_2_2 + 6.*f_1_1_5*f_3_2_2 + 6.*f_1_1_4*f_3_2_5 + 12.*f_1_1_5*f_3_2_5 + 3.*f_1_1_4*f_3_3_4 + 6.*f_1_1_5*f_3_3_4 + 1.5*f_4_1_2 + 3.*f_4_2_2 - 1.5*f_4_3_2 + 6.*f_4_3_5 + f_4_5_4 - 16.*f_1_1_4*zeta3 - 32.*f_1_1_5*zeta3 + 0.25*f_1_1_2*(7.*powCompl(f_1_1_4,3) + 24.*powCompl(f_1_1_4,2)*f_1_1_5 - 19.739208802178716*(f_1_1_4 + 3.*f_1_1_5) + 12.*f_1_1_4*(powCompl(f_1_1_5,2) - 1.*f_2_1_2 + 2.*f_2_1_5) + 4.*(-5.*powCompl(f_1_1_5,3) - 6.*f_1_1_5*(f_2_1_2 - 2.*f_2_1_5) + 3.*f_3_2_2 + 16.*zeta3));
    masters[34-1][0][1-1] = 0.;
    masters[34-1][1][1-1] = 0.;
    masters[34-1][2][1-1] = 0.16666666666666666*(9.869604401089358 - 3.*powCompl(f_1_1_1,2) + 3.*powCompl(f_1_1_3,2) + 6.*f_1_1_1*f_1_1_4 - 6.*f_1_1_3*f_1_1_4 - 6.*f_2_1_1 + 6.*f_2_1_4);
    masters[34-1][3][1-1] = 0.3333333333333333*(-1.*powCompl(f_1_1_1,3) + 6.*powCompl(f_1_1_1,2)*f_1_1_3 - 1.*powCompl(f_1_1_3,3) + 9.869604401089358*(f_1_1_1 - 1.*f_1_1_3 - 1.*f_1_1_4) + 3.*powCompl(f_1_1_3,2)*f_1_1_4 + 3.*f_1_1_3*powCompl(f_1_1_4,2) - 1.*powCompl(f_1_1_4,3) - 3.*f_1_1_1*(powCompl(f_1_1_3,2) + 2.*f_1_1_3*f_1_1_4 - 2.*f_2_1_1 + 2.*f_2_1_4) - 6.*f_3_1_1 - 6.*f_3_1_4 - 6.*f_3_2_1 - 6.*f_3_2_4 - 6.*f_3_3_3 + 6.*zeta3);
    masters[34-1][4][1-1] = 0.08333333333333333*(12.*bc34e4p1 + 9.869604401089358*(5.*powCompl(f_1_1_1,2) + 3.*powCompl(f_1_1_3,2) + 10.*f_1_1_3*f_1_1_4 + 4.*powCompl(f_1_1_4,2) - 2.*f_1_1_1*(4.*f_1_1_3 + 5.*f_1_1_4) + 2.*f_2_1_1 - 2.*f_2_1_4) + 4.*(powCompl(f_1_1_1,4) + powCompl(f_1_1_1,3)*(-4.*f_1_1_3 + 2.*f_1_1_4) - 3.*powCompl(f_1_1_1,2)*(powCompl(f_1_1_3,2) - 2.*f_1_1_3*f_1_1_4 + 2.*(powCompl(f_1_1_4,2) + f_2_1_1 - 1.*f_2_1_4)) + 4.*f_1_1_1*(powCompl(f_1_1_3,3) + powCompl(f_1_1_4,3) + 3.*(f_3_1_1 + f_3_1_4 + f_3_2_1 + f_3_2_4 + f_3_3_3 + zeta3)) - 2.*(powCompl(f_1_1_3,3)*f_1_1_4 - 1.*f_4_4_3 + 6.*f_1_1_4*zeta3 + f_1_1_3*(powCompl(f_1_1_4,3) + 6.*zeta3))));
    masters[35-1][0][1-1] = -1.5;
    masters[35-1][1][1-1] = 1.5*(-1.*f_1_1_1 + 2.*f_1_1_3 + f_1_1_4);
    masters[35-1][2][1-1] = 0.75*(9.869604401089358 + powCompl(f_1_1_1,2) - 2.*powCompl(f_1_1_3,2) + 2.*f_1_1_1*f_1_1_4 - 4.*f_1_1_3*f_1_1_4 - 1.*powCompl(f_1_1_4,2) - 4.*f_2_1_1 + 2.*f_2_1_4);
    masters[35-1][3][1-1] = -2.*powCompl(f_1_1_1,3) + 4.5*powCompl(f_1_1_1,2)*f_1_1_3 + powCompl(f_1_1_3,3) + 7.4022033008170185*(f_1_1_1 - 2.*f_1_1_3 - 1.*f_1_1_4) + 3.*powCompl(f_1_1_3,2)*f_1_1_4 + 1.5*f_1_1_3*powCompl(f_1_1_4,2) - 3.*f_1_1_1*(powCompl(f_1_1_3,2) + f_1_1_3*f_1_1_4 - 2.*f_2_1_1 + f_2_1_4) - 6.*f_3_1_1 - 3.*f_3_1_4 - 6.*f_3_2_1 - 1.5*f_3_2_4 - 3.*f_3_3_3 + 16.*zeta3;
    masters[35-1][4][1-1] = bc35e4p1 - 0.1875*powCompl(f_1_1_1,4) + 5.*powCompl(f_1_1_1,3)*f_1_1_3 - 10.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 7.*f_1_1_1*powCompl(f_1_1_3,3) - 1.75*powCompl(f_1_1_3,4) + 1.75*powCompl(f_1_1_1,3)*f_1_1_4 - 7.5*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 + 9.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 - 4.*powCompl(f_1_1_3,3)*f_1_1_4 + 0.375*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + 3.*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) - 2.25*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) - 1.25*f_1_1_1*powCompl(f_1_1_4,3) - 0.5*f_1_1_3*powCompl(f_1_1_4,3) + 0.4375*powCompl(f_1_1_4,4) - 12.*f_1_1_1*f_1_1_3*f_2_1_1 + 6.*powCompl(f_1_1_3,2)*f_2_1_1 - 6.*f_1_1_1*f_1_1_4*f_2_1_1 + 6.*f_1_1_3*f_1_1_4*f_2_1_1 + 1.5*powCompl(f_1_1_4,2)*f_2_1_1 + 1.5*powCompl(f_1_1_1,2)*f_2_1_4 + 3.*f_1_1_1*f_1_1_4*f_2_1_4 - 1.5*powCompl(f_1_1_4,2)*f_2_1_4 - 1.2337005501361697*(powCompl(f_1_1_1,2) - 10.*powCompl(f_1_1_3,2) - 12.*f_1_1_3*f_1_1_4 - 3.*powCompl(f_1_1_4,2) + f_1_1_1*(8.*f_1_1_3 + 6.*f_1_1_4) - 4.*f_2_1_1 + 2.*f_2_1_4) + 12.*f_1_1_3*f_3_1_1 + 6.*f_1_1_4*f_3_1_1 + 3.*f_1_1_1*f_3_1_4 + 3.*f_1_1_4*f_3_1_4 + 12.*f_1_1_3*f_3_2_1 + 6.*f_1_1_4*f_3_2_1 + 3.*f_1_1_4*f_3_2_4 + 6.*f_1_1_3*f_3_3_3 + 3.*f_1_1_4*f_3_3_3 + 3.*f_4_1_4 + 1.5*f_4_2_4 - 6.*f_4_3_1 + 1.5*f_4_3_4 + f_4_6_4 + 16.*f_1_1_1*zeta3 - 32.*f_1_1_3*zeta3 - 16.*f_1_1_4*zeta3;
    masters[36-1][0][1-1] = 2.;
    masters[36-1][1][1-1] = -2.*(f_1_1_1 + f_1_1_2);
    masters[36-1][2][1-1] = -6.579736267392905 + powCompl(f_1_1_2,2) - 1.*powCompl(f_1_1_4,2) + 2.*f_1_1_1*(f_1_1_2 + f_1_1_4) - 2.*f_2_1_2 + 2.*f_2_1_4;
    masters[36-1][3][1-1] = 0.3333333333333333*(19.739208802178716*(f_1_1_1 + f_1_1_2) - 3.*powCompl(f_1_1_1,2)*(f_1_1_2 - 1.*f_1_1_4) - 3.*powCompl(f_1_1_2,2)*f_1_1_4 + 3.*f_1_1_2*powCompl(f_1_1_4,2) + 4.*powCompl(f_1_1_4,3) - 3.*f_1_1_1*(powCompl(f_1_1_2,2) + 3.*powCompl(f_1_1_4,2)) + 12.*f_1_1_4*f_2_1_2 - 12.*f_1_1_4*f_2_1_4 + 6.*f_3_1_2 + 6.*f_3_1_4 + 6.*f_3_2_2 + 6.*f_3_2_4 + 6.*f_3_3_1 - 34.*zeta3);
    masters[36-1][4][1-1] = 0.08333333333333333*(12.*bc36e4p1 + powCompl(f_1_1_1,4) + 4.*powCompl(f_1_1_1,3)*f_1_1_2 + 4.*f_1_1_1*powCompl(f_1_1_2,3) + powCompl(f_1_1_2,4) - 8.*powCompl(f_1_1_1,3)*f_1_1_4 + 12.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 + 12.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 - 8.*powCompl(f_1_1_2,3)*f_1_1_4 - 6.*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 24.*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) + 18.*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 36.*f_1_1_1*powCompl(f_1_1_4,3) - 12.*f_1_1_2*powCompl(f_1_1_4,3) - 14.*powCompl(f_1_1_4,4) - 48.*powCompl(f_1_1_4,2)*f_2_1_2 + 48.*powCompl(f_1_1_4,2)*f_2_1_4 - 19.739208802178716*(powCompl(f_1_1_1,2) + 2.*powCompl(f_1_1_2,2) - 1.*powCompl(f_1_1_4,2) + 2.*f_1_1_1*(2.*f_1_1_2 + f_1_1_4) - 2.*f_2_1_2 + 2.*f_2_1_4) - 48.*f_1_1_4*f_3_1_2 - 48.*f_1_1_4*f_3_1_4 - 48.*f_1_1_4*f_3_2_2 - 48.*f_1_1_4*f_3_2_4 - 48.*f_1_1_4*f_3_3_1 - 4.*f_4_4_1 + 136.*f_1_1_1*zeta3 + 136.*f_1_1_2*zeta3);
    masters[37-1][0][1-1] = 0.;
    masters[37-1][1][1-1] = 0.;
    masters[37-1][2][1-1] = 0.;
    masters[37-1][3][1-1] = 1.5*f_3_4;
    masters[37-1][4][1-1] = 0.05*(20.*bc37e4p1 - 30.*f_1_1_1*f_3_4 - 30.*f_1_1_2*f_3_4 - 45.*f_1_1_3*f_3_4 - 45.*f_1_1_4*f_3_4 - 45.*f_1_1_5*f_3_4 - 4.*f_4_10_1 - 4.*f_4_10_2 + 6.*f_4_10_3 + 6.*f_4_10_4 + 6.*f_4_10_5 + f_4_12);
    masters[38-1][0][1-1] = -2.;
    masters[38-1][1][1-1] = 2.*f_1_1_1 + 2.*f_1_1_2 + f_1_1_3 - 2.*f_1_1_4 + f_1_1_5;
    masters[38-1][2][1-1] = 9.869604401089358 + 0.5*(powCompl(f_1_1_1,2) - 2.*powCompl(f_1_1_2,2) - 2.*powCompl(f_1_1_3,2) + 2.*f_1_1_3*f_1_1_4 + powCompl(f_1_1_4,2) + 2.*f_1_1_3*f_1_1_5 + 2.*f_1_1_4*f_1_1_5 - 2.*powCompl(f_1_1_5,2) - 2.*f_1_1_2*(f_1_1_3 - 2.*f_1_1_4 + f_1_1_5) - 2.*f_1_1_1*(2.*f_1_1_2 + f_1_1_3 + f_1_1_4 + f_1_1_5) + 6.*f_2_1_2 - 6.*f_2_1_4);
    masters[38-1][3][1-1] = 0.16666666666666666*(-1.*powCompl(f_1_1_1,3) - 1.*powCompl(f_1_1_2,3) + 3.*powCompl(f_1_1_2,2)*f_1_1_3 + 6.*f_1_1_2*powCompl(f_1_1_3,2) - 2.*powCompl(f_1_1_3,3) + 3.*powCompl(f_1_1_2,2)*f_1_1_4 - 6.*f_1_1_2*f_1_1_3*f_1_1_4 - 6.*powCompl(f_1_1_3,2)*f_1_1_4 - 3.*f_1_1_2*powCompl(f_1_1_4,2) - 6.*f_1_1_3*powCompl(f_1_1_4,2) - 5.*powCompl(f_1_1_4,3) + 3.*powCompl(f_1_1_2,2)*f_1_1_5 - 6.*f_1_1_2*f_1_1_3*f_1_1_5 + 12.*powCompl(f_1_1_3,2)*f_1_1_5 - 6.*f_1_1_2*f_1_1_4*f_1_1_5 + 6.*f_1_1_3*f_1_1_4*f_1_1_5 + 3.*powCompl(f_1_1_4,2)*f_1_1_5 + 6.*f_1_1_2*powCompl(f_1_1_5,2) - 15.*f_1_1_3*powCompl(f_1_1_5,2) - 6.*f_1_1_4*powCompl(f_1_1_5,2) + 7.*powCompl(f_1_1_5,3) + 3.*powCompl(f_1_1_1,2)*(2.*f_1_1_2 - 2.*f_1_1_3 - 2.*f_1_1_4 + f_1_1_5) - 29.608813203268074*(2.*f_1_1_1 + 2.*f_1_1_2 + f_1_1_3 - 2.*f_1_1_4 + f_1_1_5) + 3.*f_1_1_1*(2.*powCompl(f_1_1_2,2) + 2.*powCompl(f_1_1_3,2) + 5.*powCompl(f_1_1_4,2) + f_1_1_3*(4.*f_1_1_4 - 2.*f_1_1_5) - 2.*f_1_1_4*f_1_1_5 + 2.*powCompl(f_1_1_5,2) + 2.*f_1_1_2*(f_1_1_3 - 2.*f_1_1_4 + f_1_1_5)) - 18.*f_1_1_4*f_2_1_2 - 18.*f_1_1_5*f_2_1_2 + 18.*f_1_1_3*f_2_1_3 - 18.*f_1_1_5*f_2_1_3 + 18.*f_1_1_3*f_2_1_4 + 18.*f_1_1_4*f_2_1_4 - 36.*f_3_1_3 - 18.*f_3_1_4 - 18.*f_3_2_2 - 36.*f_3_2_3 - 18.*f_3_3_1 + 110.*zeta3);
    masters[38-1][4][1-1] = bc38e4p1 + 1.7604166666666667*powCompl(f_1_1_1,4) + 2.1666666666666665*powCompl(f_1_1_1,3)*f_1_1_2 + 4.*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) - 1.0833333333333333*f_1_1_1*powCompl(f_1_1_2,3) - 0.6770833333333334*powCompl(f_1_1_2,4) - 7.791666666666667*powCompl(f_1_1_1,3)*f_1_1_3 + 0.25*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_3 - 0.5*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_3 - 0.16666666666666666*powCompl(f_1_1_2,3)*f_1_1_3 + 9.8125*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) - 1.*f_1_1_1*f_1_1_2*powCompl(f_1_1_3,2) - 0.875*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) - 2.0416666666666665*f_1_1_1*powCompl(f_1_1_3,3) + 0.3333333333333333*f_1_1_2*powCompl(f_1_1_3,3) + 0.2916666666666667*powCompl(f_1_1_3,4) - 3.9166666666666665*powCompl(f_1_1_1,3)*f_1_1_4 - 12.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 - 5.75*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 + 4.333333333333333*powCompl(f_1_1_2,3)*f_1_1_4 + 15.5*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 - 0.5*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_4 - 1.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_4 - 14.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 + f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_4 + 2.6666666666666665*powCompl(f_1_1_3,3)*f_1_1_4 + 5.125*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + 16.25*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) - 3.875*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) - 6.5*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) + 1.75*f_1_1_2*f_1_1_3*powCompl(f_1_1_4,2) + 4.75*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) - 5.166666666666667*f_1_1_1*powCompl(f_1_1_4,3) - 1.6666666666666667*f_1_1_2*powCompl(f_1_1_4,3) - 0.08333333333333333*f_1_1_3*powCompl(f_1_1_4,3) + 1.2291666666666667*powCompl(f_1_1_4,4) - 0.16666666666666666*powCompl(f_1_1_1,3)*f_1_1_5 - 2.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_5 - 0.5*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_5 - 0.2916666666666667*powCompl(f_1_1_2,3)*f_1_1_5 + 3.5*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 + f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_5 + 2.75*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 - 10.25*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 - 1.25*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 + 3.2916666666666665*powCompl(f_1_1_3,3)*f_1_1_5 + 0.5*powCompl(f_1_1_1,2)*f_1_1_4*f_1_1_5 + 4.*f_1_1_1*f_1_1_2*f_1_1_4*f_1_1_5 + 5.*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 - 2.5*f_1_1_1*f_1_1_3*f_1_1_4*f_1_1_5 - 1.*f_1_1_2*f_1_1_3*f_1_1_4*f_1_1_5 + 2.*powCompl(f_1_1_3,2)*f_1_1_4*f_1_1_5 - 0.5*f_1_1_1*powCompl(f_1_1_4,2)*f_1_1_5 - 5.75*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 - 1.*f_1_1_3*powCompl(f_1_1_4,2)*f_1_1_5 + 1.1666666666666667*powCompl(f_1_1_4,3)*f_1_1_5 - 2.*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) - 1.*f_1_1_1*f_1_1_2*powCompl(f_1_1_5,2) - 3.6875*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + 9.25*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) - 0.5*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) - 3.6875*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + 1.75*f_1_1_1*f_1_1_4*powCompl(f_1_1_5,2) - 0.5*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) - 1.75*f_1_1_3*f_1_1_4*powCompl(f_1_1_5,2) + 1.75*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) - 2.9166666666666665*f_1_1_1*powCompl(f_1_1_5,3) + 2.9583333333333335*f_1_1_2*powCompl(f_1_1_5,3) + 2.5416666666666665*f_1_1_3*powCompl(f_1_1_5,3) - 0.5833333333333334*f_1_1_4*powCompl(f_1_1_5,3) - 2.1458333333333335*powCompl(f_1_1_5,4) - 4.5*powCompl(f_1_1_1,2)*f_2_1_1 + 12.*f_1_1_1*f_1_1_3*f_2_1_1 - 6.75*powCompl(f_1_1_3,2)*f_2_1_1 + 12.*f_1_1_1*f_1_1_4*f_2_1_1 - 9.*f_1_1_3*f_1_1_4*f_2_1_1 - 4.5*powCompl(f_1_1_4,2)*f_2_1_1 + 0.75*powCompl(f_1_1_1,2)*f_2_1_2 + 4.5*f_1_1_1*f_1_1_2*f_2_1_2 + 2.25*powCompl(f_1_1_2,2)*f_2_1_2 - 1.5*f_1_1_1*f_1_1_3*f_2_1_2 - 3.*f_1_1_2*f_1_1_3*f_2_1_2 - 3.*f_1_1_1*f_1_1_4*f_2_1_2 - 4.5*f_1_1_2*f_1_1_4*f_2_1_2 + 1.5*f_1_1_3*f_1_1_4*f_2_1_2 + 4.5*powCompl(f_1_1_4,2)*f_2_1_2 + 3.*f_1_1_2*f_1_1_5*f_2_1_2 + 1.5*powCompl(f_2_1_2,2) + 1.5*powCompl(f_1_1_1,2)*f_2_1_3 - 7.5*f_1_1_1*f_1_1_3*f_2_1_3 - 4.5*f_1_1_2*f_1_1_3*f_2_1_3 + 0.75*powCompl(f_1_1_3,2)*f_2_1_3 - 1.5*f_1_1_1*f_1_1_4*f_2_1_3 + 1.5*f_1_1_2*f_1_1_4*f_2_1_3 + 3.*f_1_1_3*f_1_1_4*f_2_1_3 + 7.5*f_1_1_1*f_1_1_5*f_2_1_3 + 4.5*f_1_1_2*f_1_1_5*f_2_1_3 - 1.5*f_1_1_3*f_1_1_5*f_2_1_3 - 1.5*f_1_1_4*f_1_1_5*f_2_1_3 + 2.25*powCompl(f_1_1_5,2)*f_2_1_3 - 0.75*powCompl(f_1_1_1,2)*f_2_1_4 - 7.5*f_1_1_1*f_1_1_2*f_2_1_4 - 3.75*powCompl(f_1_1_2,2)*f_2_1_4 - 3.*f_1_1_1*f_1_1_3*f_2_1_4 - 1.5*f_1_1_2*f_1_1_3*f_2_1_4 - 0.75*powCompl(f_1_1_3,2)*f_2_1_4 + 4.5*f_1_1_1*f_1_1_4*f_2_1_4 + 9.*f_1_1_2*f_1_1_4*f_2_1_4 + 3.*f_1_1_3*f_1_1_4*f_2_1_4 - 4.5*powCompl(f_1_1_4,2)*f_2_1_4 + 3.*f_1_1_2*f_1_1_5*f_2_1_4 + 1.5*powCompl(f_2_1_4,2) + 1.2337005501361697*(6.*powCompl(f_1_1_1,2) + 6.*powCompl(f_1_1_2,2) + 3.*powCompl(f_1_1_3,2) - 2.*f_1_1_3*f_1_1_4 + 4.*powCompl(f_1_1_4,2) - 6.*f_1_1_3*f_1_1_5 - 8.*f_1_1_4*f_1_1_5 + 5.*powCompl(f_1_1_5,2) + 2.*f_1_1_2*(f_1_1_3 - 3.*f_1_1_4 + 3.*f_1_1_5) + f_1_1_1*(8.*f_1_1_2 + 6.*f_1_1_3 - 2.*f_1_1_4 + 4.*f_1_1_5) - 4.*f_2_1_2 + 4.*f_2_1_4) + 1.5*powCompl(f_1_1_2,2)*f_2_1_5 + 3.*f_1_1_2*f_1_1_3*f_2_1_5 + 0.75*powCompl(f_1_1_3,2)*f_2_1_5 - 6.*f_1_1_2*f_1_1_4*f_2_1_5 - 1.5*f_1_1_3*f_1_1_4*f_2_1_5 + 3.75*powCompl(f_1_1_4,2)*f_2_1_5 - 6.*f_1_1_2*f_1_1_5*f_2_1_5 - 3.*f_1_1_3*f_1_1_5*f_2_1_5 + 6.*f_1_1_4*f_1_1_5*f_2_1_5 + 3.75*powCompl(f_1_1_5,2)*f_2_1_5 - 3.*f_2_1_2*f_2_1_5 + 9.*f_1_1_1*f_3_1_1 - 12.*f_1_1_3*f_3_1_1 - 9.*f_1_1_4*f_3_1_1 - 4.5*f_1_1_1*f_3_1_2 - 7.5*f_1_1_2*f_3_1_2 + 3.*f_1_1_3*f_3_1_2 + 10.5*f_1_1_4*f_3_1_2 - 3.*f_1_1_5*f_3_1_2 + 9.*f_1_1_1*f_3_1_3 + 6.*f_1_1_2*f_3_1_3 - 3.*f_1_1_4*f_3_1_3 + 6.*f_1_1_5*f_3_1_3 + 1.5*f_1_1_1*f_3_1_4 - 7.5*f_1_1_2*f_3_1_4 + 4.5*f_1_1_4*f_3_1_4 + 3.*f_1_1_2*f_3_1_5 + 3.*f_1_1_3*f_3_1_5 - 6.*f_1_1_4*f_3_1_5 - 6.*f_1_1_5*f_3_1_5 + 9.*f_1_1_1*f_3_2_1 - 12.*f_1_1_3*f_3_2_1 - 12.*f_1_1_4*f_3_2_1 - 4.5*f_1_1_1*f_3_2_2 - 1.5*f_1_1_2*f_3_2_2 + 3.*f_1_1_3*f_3_2_2 + 7.5*f_1_1_4*f_3_2_2 - 3.*f_1_1_5*f_3_2_2 + 9.*f_1_1_1*f_3_2_3 + 6.*f_1_1_2*f_3_2_3 - 3.*f_1_1_4*f_3_2_3 + 6.*f_1_1_5*f_3_2_3 - 4.5*f_1_1_1*f_3_2_4 - 10.5*f_1_1_2*f_3_2_4 - 6.*f_1_1_3*f_3_2_4 + 7.5*f_1_1_4*f_3_2_4 + 3.*f_1_1_2*f_3_2_5 + 3.*f_1_1_3*f_3_2_5 - 6.*f_1_1_4*f_3_2_5 - 6.*f_1_1_5*f_3_2_5 - 7.5*f_1_1_1*f_3_3_1 - 7.5*f_1_1_2*f_3_3_1 + 1.5*f_1_1_3*f_3_3_1 + 12.*f_1_1_4*f_3_3_1 + 3.*f_1_1_5*f_3_3_1 + 1.5*f_1_1_3*f_3_3_2 - 1.5*f_1_1_4*f_3_3_2 - 1.5*f_1_1_5*f_3_3_2 + 6.*f_1_1_1*f_3_3_3 - 7.5*f_1_1_3*f_3_3_3 - 7.5*f_1_1_4*f_3_3_3 + 3.*f_1_1_2*f_3_3_4 + 1.5*f_1_1_3*f_3_3_4 - 4.5*f_1_1_4*f_3_3_4 - 4.5*f_1_1_5*f_3_3_4 + 3.*f_1_1_1*f_3_3_5 - 4.5*f_1_1_3*f_3_3_5 - 1.5*f_1_1_4*f_3_3_5 + 4.5*f_1_1_5*f_3_3_5 + 6.*f_4_1_2 + f_4_11_1 + 3.*f_4_1_4 + 3.*f_4_2_2 + 6.*f_4_2_4 + 6.75*f_4_3_1 - 3.*f_4_3_2 + 0.75*f_4_3_3 + 1.5*f_4_3_4 - 3.75*f_4_3_5 + 1.75*f_4_4_1 + f_4_4_3 + 0.5*f_4_4_4 - 0.5*f_4_4_5 - 1.*f_4_5_1 - 1.*f_4_5_3 - 1.*f_4_5_4 + f_4_6_1 - 1.*f_4_6_2 - 1.*f_4_6_4 - 1.*f_4_7_1 - 1.*f_4_8_1 - 12.333333333333334*f_1_1_1*zeta3 - 15.333333333333334*f_1_1_2*zeta3 - 12.166666666666666*f_1_1_3*zeta3 + 33.333333333333336*f_1_1_4*zeta3 - 9.166666666666666*f_1_1_5*zeta3;
    masters[39-1][0][1-1] = 0.;
    masters[39-1][1][1-1] = 0.5*(-1.*f_1_1_2 + f_1_1_4);
    masters[39-1][2][1-1] = 0.5*(powCompl(f_1_1_2,2) - 1.*powCompl(f_1_1_4,2) + 2.*f_2_1_2);
    masters[39-1][3][1-1] = 0.16666666666666666*powCompl(f_1_1_1,3) + 0.3333333333333333*powCompl(f_1_1_2,3) + 0.5*powCompl(f_1_1_1,2)*(f_1_1_2 - 2.*f_1_1_4) - 0.8224670334241131*(2.*f_1_1_1 - 1.*f_1_1_2 - 1.*f_1_1_4) - 2.*powCompl(f_1_1_2,2)*f_1_1_4 + 2.5*f_1_1_2*powCompl(f_1_1_4,2) - 1.*powCompl(f_1_1_4,3) - 3.*f_1_1_2*f_2_1_2 + f_1_1_4*f_2_1_2 + f_1_1_1*(-1.*f_1_1_2*f_1_1_4 + 1.5*powCompl(f_1_1_4,2) - 1.*f_2_1_4) + f_1_1_4*f_2_1_4 + 2.*f_3_1_2 - 2.*f_3_1_4 + 4.*f_3_2_2 - 2.*f_3_2_4 - 1.*f_3_3_1;
    masters[39-1][4][1-1] = bc39e4p1 - 0.375*powCompl(f_1_1_1,4) - 0.8333333333333334*powCompl(f_1_1_1,3)*f_1_1_2 - 1.*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) + 0.3333333333333333*f_1_1_1*powCompl(f_1_1_2,3) - 1.25*powCompl(f_1_1_2,4) + 1.6666666666666667*powCompl(f_1_1_1,3)*f_1_1_4 + 3.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 + f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 + 4.333333333333333*powCompl(f_1_1_2,3)*f_1_1_4 - 2.25*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 2.5*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) - 5.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 0.6666666666666666*f_1_1_1*powCompl(f_1_1_4,3) + 3.6666666666666665*f_1_1_2*powCompl(f_1_1_4,3) - 0.9166666666666666*powCompl(f_1_1_4,4) + 0.8224670334241131*(3.*powCompl(f_1_1_1,2) - 1.*powCompl(f_1_1_2,2) + f_1_1_1*(4.*f_1_1_2 - 6.*f_1_1_4) - 4.*f_1_1_2*f_1_1_4 + 5.*powCompl(f_1_1_4,2) - 2.*f_2_1_2) - 0.5*powCompl(f_1_1_1,2)*f_2_1_2 - 2.*f_1_1_1*f_1_1_2*f_2_1_2 + 5.*powCompl(f_1_1_2,2)*f_2_1_2 + 4.*f_1_1_1*f_1_1_4*f_2_1_2 - 4.*f_1_1_2*f_1_1_4*f_2_1_2 + powCompl(f_1_1_4,2)*f_2_1_2 - 1.5*powCompl(f_2_1_2,2) + 2.*powCompl(f_1_1_1,2)*f_2_1_4 + f_1_1_1*f_1_1_2*f_2_1_4 + powCompl(f_1_1_2,2)*f_2_1_4 - 2.*f_1_1_1*f_1_1_4*f_2_1_4 - 2.*f_1_1_2*f_1_1_4*f_2_1_4 - 0.5*powCompl(f_2_1_4,2) + 4.*f_1_1_1*f_3_1_2 - 1.*f_1_1_2*f_3_1_2 - 3.*f_1_1_4*f_3_1_2 + 3.*f_1_1_1*f_3_1_4 + f_1_1_2*f_3_1_4 + f_1_1_4*f_3_1_4 + 2.*f_1_1_1*f_3_2_2 - 10.*f_1_1_2*f_3_2_2 + 2.*f_1_1_4*f_3_2_2 + 4.*f_1_1_1*f_3_2_4 + 2.*f_1_1_2*f_3_2_4 + f_1_1_1*f_3_3_1 + 2.*f_1_1_2*f_3_3_1 - 2.*f_1_1_4*f_3_3_1 - 4.*f_4_1_2 - 8.*f_4_2_2 - 2.*f_4_3_2 + 0.3333333333333333*f_4_5_1 - 0.6666666666666666*f_4_7_4 + 2.*f_1_1_1*zeta3 - 6.666666666666667*f_1_1_2*zeta3 + 6.666666666666667*f_1_1_4*zeta3;
    masters[40-1][0][1-1] = 0.;
    masters[40-1][1][1-1] = -1.*f_1_1_2 + f_1_1_5;
    masters[40-1][2][1-1] = 2.*powCompl(f_1_1_2,2) + f_1_1_1*(f_1_1_2 - 1.*f_1_1_5) + f_1_1_3*f_1_1_5 + f_1_1_4*f_1_1_5 - 1.*powCompl(f_1_1_5,2) - 1.*f_1_1_2*(f_1_1_3 + f_1_1_4 + f_1_1_5) - 2.*f_2_1_5;
    masters[40-1][3][1-1] = 0.16666666666666666*powCompl(f_1_1_2,3) + 2.*powCompl(f_1_1_2,2)*f_1_1_3 + f_1_1_2*powCompl(f_1_1_3,2) - 1.*powCompl(f_1_1_3,3) - 2.5*powCompl(f_1_1_2,2)*f_1_1_4 - 1.*f_1_1_2*f_1_1_3*f_1_1_4 + 2.5*f_1_1_2*powCompl(f_1_1_4,2) - 0.5*powCompl(f_1_1_4,3) - 0.5*powCompl(f_1_1_1,2)*(f_1_1_2 - 1.*f_1_1_5) - 1.6449340668482262*(f_1_1_2 + 3.*f_1_1_3 - 3.*f_1_1_4 - 1.*f_1_1_5) - 2.*powCompl(f_1_1_2,2)*f_1_1_5 - 4.*f_1_1_2*f_1_1_3*f_1_1_5 + 2.*powCompl(f_1_1_3,2)*f_1_1_5 + 2.*f_1_1_2*f_1_1_4*f_1_1_5 + f_1_1_3*f_1_1_4*f_1_1_5 - 1.*powCompl(f_1_1_4,2)*f_1_1_5 + 3.5*f_1_1_2*powCompl(f_1_1_5,2) - 1.*f_1_1_3*powCompl(f_1_1_5,2) - 1.*f_1_1_4*powCompl(f_1_1_5,2) - 0.16666666666666666*powCompl(f_1_1_5,3) - 3.*f_1_1_2*f_2_1_2 + 3.*f_1_1_4*f_2_1_2 + 3.*f_1_1_3*f_2_1_3 - 3.*f_1_1_5*f_2_1_3 + 3.*f_1_1_2*f_2_1_5 - 2.*f_1_1_3*f_2_1_5 - 2.*f_1_1_4*f_2_1_5 + 3.*f_1_1_5*f_2_1_5 + f_1_1_1*(-2.*powCompl(f_1_1_2,2) - 1.*f_1_1_3*f_1_1_5 - 1.*f_1_1_4*f_1_1_5 + powCompl(f_1_1_5,2) + f_1_1_2*(f_1_1_3 + f_1_1_4 + f_1_1_5) + 2.*f_2_1_5) + 6.*f_3_1_2 - 6.*f_3_1_3 + 2.*f_3_1_5 + 6.*f_3_2_2 - 6.*f_3_2_3 - 2.*f_3_2_5 - 3.*f_3_3_2 + 3.*f_3_3_4;
    masters[40-1][4][1-1] = bc40e4p1 - 0.375*powCompl(f_1_1_1,4) + 2.4166666666666665*powCompl(f_1_1_1,3)*f_1_1_2 + 4.75*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) + 0.08333333333333333*f_1_1_1*powCompl(f_1_1_2,3) - 1.46875*powCompl(f_1_1_2,4) + 5.5*powCompl(f_1_1_1,3)*f_1_1_3 + 2.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_3 - 0.5*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_3 + 0.6666666666666666*powCompl(f_1_1_2,3)*f_1_1_3 - 2.25*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) - 1.75*f_1_1_1*f_1_1_2*powCompl(f_1_1_3,2) + 2.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) - 1.*f_1_1_1*powCompl(f_1_1_3,3) - 2.1666666666666665*f_1_1_2*powCompl(f_1_1_3,3) - 1.34375*powCompl(f_1_1_3,4) - 1.5*powCompl(f_1_1_1,3)*f_1_1_4 - 13.25*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 - 5.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 + 9.791666666666666*powCompl(f_1_1_2,3)*f_1_1_4 - 9.75*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 - 3.5*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_4 - 0.25*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_4 + 6.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 + 1.75*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_4 - 2.25*powCompl(f_1_1_3,3)*f_1_1_4 + 8.625*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + 14.75*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) - 8.1875*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 5.25*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) + f_1_1_2*f_1_1_3*powCompl(f_1_1_4,2) - 1.125*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) - 8.*f_1_1_1*powCompl(f_1_1_4,3) - 1.0416666666666667*f_1_1_2*powCompl(f_1_1_4,3) - 1.*f_1_1_3*powCompl(f_1_1_4,3) + 1.53125*powCompl(f_1_1_4,4) + 0.08333333333333333*powCompl(f_1_1_1,3)*f_1_1_5 - 1.25*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_5 + 2.75*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_5 + 0.5*powCompl(f_1_1_2,3)*f_1_1_5 - 3.25*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 - 2.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_5 - 8.75*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 + 4.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 - 1.25*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 + 6.791666666666667*powCompl(f_1_1_3,3)*f_1_1_5 + 1.25*powCompl(f_1_1_1,2)*f_1_1_4*f_1_1_5 + f_1_1_1*f_1_1_2*f_1_1_4*f_1_1_5 - 13.25*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 + 2.*f_1_1_1*f_1_1_3*f_1_1_4*f_1_1_5 + 3.5*f_1_1_2*f_1_1_3*f_1_1_4*f_1_1_5 + 0.5*powCompl(f_1_1_3,2)*f_1_1_4*f_1_1_5 - 1.25*f_1_1_1*powCompl(f_1_1_4,2)*f_1_1_5 + 8.5*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 - 2.5*f_1_1_3*powCompl(f_1_1_4,2)*f_1_1_5 + 0.16666666666666666*powCompl(f_1_1_4,3)*f_1_1_5 + 1.375*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) - 3.5*f_1_1_1*f_1_1_2*powCompl(f_1_1_5,2) + 5.625*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 2.*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) + 11.75*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) - 7.8125*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + f_1_1_1*f_1_1_4*powCompl(f_1_1_5,2) + 4.25*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) - 1.75*f_1_1_3*f_1_1_4*powCompl(f_1_1_5,2) - 3.5*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) + 0.6666666666666666*f_1_1_1*powCompl(f_1_1_5,3) - 9.25*f_1_1_2*powCompl(f_1_1_5,3) + 1.2083333333333333*f_1_1_3*powCompl(f_1_1_5,3) + 1.3333333333333333*f_1_1_4*powCompl(f_1_1_5,3) + 2.15625*powCompl(f_1_1_5,4) + 3.*powCompl(f_1_1_1,2)*f_2_1_1 + 3.*f_1_1_1*f_1_1_2*f_2_1_1 - 1.5*f_1_1_1*f_1_1_3*f_2_1_1 - 1.5*f_1_1_2*f_1_1_3*f_2_1_1 + 0.75*powCompl(f_1_1_3,2)*f_2_1_1 - 4.5*f_1_1_1*f_1_1_4*f_2_1_1 - 1.5*f_1_1_2*f_1_1_4*f_2_1_1 + 4.5*f_1_1_3*f_1_1_4*f_2_1_1 + 0.75*powCompl(f_1_1_4,2)*f_2_1_1 + 1.5*f_1_1_1*f_1_1_5*f_2_1_1 + 1.5*f_1_1_2*f_1_1_5*f_2_1_1 - 1.5*f_1_1_3*f_1_1_5*f_2_1_1 + 1.5*f_1_1_4*f_1_1_5*f_2_1_1 + 0.75*powCompl(f_1_1_5,2)*f_2_1_1 + 0.75*powCompl(f_1_1_1,2)*f_2_1_2 + 6.*f_1_1_1*f_1_1_2*f_2_1_2 + 9.*powCompl(f_1_1_2,2)*f_2_1_2 - 6.*f_1_1_1*f_1_1_4*f_2_1_2 - 16.5*f_1_1_2*f_1_1_4*f_2_1_2 + 7.5*powCompl(f_1_1_4,2)*f_2_1_2 - 1.5*f_1_1_1*f_1_1_5*f_2_1_2 - 9.*f_1_1_2*f_1_1_5*f_2_1_2 + 3.*f_1_1_3*f_1_1_5*f_2_1_2 + 4.5*f_1_1_4*f_1_1_5*f_2_1_2 + 3.75*powCompl(f_1_1_5,2)*f_2_1_2 - 2.25*powCompl(f_1_1_1,2)*f_2_1_3 - 1.5*f_1_1_1*f_1_1_2*f_2_1_3 + 6.*powCompl(f_1_1_2,2)*f_2_1_3 + 3.*f_1_1_1*f_1_1_3*f_2_1_3 + 7.5*f_1_1_2*f_1_1_3*f_2_1_3 + 3.*powCompl(f_1_1_3,2)*f_2_1_3 + 1.5*f_1_1_2*f_1_1_4*f_2_1_3 + 3.*f_1_1_3*f_1_1_4*f_2_1_3 - 9.*f_1_1_2*f_1_1_5*f_2_1_3 - 7.5*f_1_1_3*f_1_1_5*f_2_1_3 - 1.5*f_1_1_4*f_1_1_5*f_2_1_3 + 4.5*powCompl(f_1_1_5,2)*f_2_1_3 - 4.5*powCompl(f_1_1_1,2)*f_2_1_4 - 10.5*f_1_1_1*f_1_1_2*f_2_1_4 - 4.5*powCompl(f_1_1_2,2)*f_2_1_4 - 4.5*f_1_1_1*f_1_1_3*f_2_1_4 + 10.5*f_1_1_1*f_1_1_4*f_2_1_4 + 13.5*f_1_1_2*f_1_1_4*f_2_1_4 + 4.5*f_1_1_3*f_1_1_4*f_2_1_4 - 6.75*powCompl(f_1_1_4,2)*f_2_1_4 + 1.5*f_1_1_1*f_1_1_5*f_2_1_4 + 1.5*f_1_1_2*f_1_1_5*f_2_1_4 - 1.5*f_1_1_3*f_1_1_5*f_2_1_4 - 3.*f_1_1_4*f_1_1_5*f_2_1_4 - 0.41123351671205655*(6.*powCompl(f_1_1_1,2) + 40.*powCompl(f_1_1_2,2) - 21.*powCompl(f_1_1_3,2) - 6.*f_1_1_3*f_1_1_4 + 3.*powCompl(f_1_1_4,2) + 20.*f_1_1_3*f_1_1_5 + 26.*f_1_1_4*f_1_1_5 - 32.*powCompl(f_1_1_5,2) - 2.*f_1_1_1*(5.*f_1_1_2 + f_1_1_5) - 4.*f_1_1_2*(2.*f_1_1_3 + 5.*f_1_1_4 + 2.*f_1_1_5) - 16.*f_2_1_5) - 1.*powCompl(f_1_1_1,2)*f_2_1_5 - 1.5*f_1_1_1*f_1_1_2*f_2_1_5 - 9.25*powCompl(f_1_1_2,2)*f_2_1_5 - 1.*f_1_1_1*f_1_1_3*f_2_1_5 - 1.5*f_1_1_2*f_1_1_3*f_2_1_5 - 1.75*powCompl(f_1_1_3,2)*f_2_1_5 + 0.5*f_1_1_1*f_1_1_4*f_2_1_5 + 6.*f_1_1_2*f_1_1_4*f_2_1_5 - 0.5*f_1_1_3*f_1_1_4*f_2_1_5 - 2.5*powCompl(f_1_1_4,2)*f_2_1_5 - 6.*f_1_1_1*f_1_1_5*f_2_1_5 + 8.*f_1_1_2*f_1_1_5*f_2_1_5 + 6.*f_1_1_3*f_1_1_5*f_2_1_5 - 4.5*f_1_1_4*f_1_1_5*f_2_1_5 - 6.25*powCompl(f_1_1_5,2)*f_2_1_5 - 6.*f_2_1_3*f_2_1_5 - 6.*f_1_1_1*f_3_1_1 - 3.*f_1_1_2*f_3_1_1 + 3.*f_1_1_3*f_3_1_1 + 6.*f_1_1_4*f_3_1_1 - 6.*f_1_1_1*f_3_1_2 - 19.5*f_1_1_2*f_3_1_2 + 13.5*f_1_1_4*f_3_1_2 + 4.5*f_1_1_5*f_3_1_2 - 7.5*f_1_1_2*f_3_1_3 - 4.5*f_1_1_3*f_3_1_3 - 3.*f_1_1_4*f_3_1_3 + 10.5*f_1_1_5*f_3_1_3 - 9.*f_1_1_1*f_3_1_4 - 12.*f_1_1_2*f_3_1_4 - 6.*f_1_1_3*f_3_1_4 + 12.*f_1_1_4*f_3_1_4 + 3.*f_1_1_5*f_3_1_4 + f_1_1_1*f_3_1_5 - 20.*f_1_1_2*f_3_1_5 - 2.5*f_1_1_3*f_3_1_5 + 3.5*f_1_1_4*f_3_1_5 + 14.*f_1_1_5*f_3_1_5 - 6.*f_1_1_1*f_3_2_1 - 3.*f_1_1_2*f_3_2_1 + 3.*f_1_1_3*f_3_2_1 + 6.*f_1_1_4*f_3_2_1 - 6.*f_1_1_1*f_3_2_2 - 19.5*f_1_1_2*f_3_2_2 + 13.5*f_1_1_4*f_3_2_2 + 7.5*f_1_1_5*f_3_2_2 - 3.*f_1_1_1*f_3_2_3 - 7.5*f_1_1_2*f_3_2_3 - 4.5*f_1_1_3*f_3_2_3 - 3.*f_1_1_4*f_3_2_3 + 10.5*f_1_1_5*f_3_2_3 - 9.*f_1_1_1*f_3_2_4 - 15.*f_1_1_2*f_3_2_4 - 6.*f_1_1_3*f_3_2_4 + 12.*f_1_1_4*f_3_2_4 + 3.*f_1_1_5*f_3_2_4 + 5.*f_1_1_1*f_3_2_5 - 14.*f_1_1_2*f_3_2_5 - 9.5*f_1_1_3*f_3_2_5 + 5.5*f_1_1_4*f_3_2_5 + 20.*f_1_1_5*f_3_2_5 - 6.*f_1_1_1*f_3_3_1 - 7.5*f_1_1_2*f_3_3_1 + 7.5*f_1_1_4*f_3_3_1 + 1.5*f_1_1_5*f_3_3_1 + 1.5*f_1_1_1*f_3_3_2 - 6.*f_1_1_2*f_3_3_2 - 6.*f_1_1_3*f_3_3_2 - 1.5*f_1_1_4*f_3_3_2 + 9.*f_1_1_5*f_3_3_2 - 3.*f_1_1_1*f_3_3_3 - 1.5*f_1_1_2*f_3_3_3 + 4.5*f_1_1_3*f_3_3_3 + 1.5*f_1_1_4*f_3_3_3 + 1.5*f_1_1_5*f_3_3_3 - 1.5*f_1_1_1*f_3_3_4 - 9.*f_1_1_2*f_3_3_4 + 3.*f_1_1_3*f_3_3_4 + 6.*f_1_1_4*f_3_3_4 + 6.*f_1_1_5*f_3_3_4 - 3.*f_1_1_1*f_3_3_5 - 1.5*f_1_1_2*f_3_3_5 + 1.5*f_1_1_3*f_3_3_5 - 1.5*f_1_1_4*f_3_3_5 - 1.5*f_1_1_5*f_3_3_5 - 1.*f_4_11_2 + f_4_11_4 - 4.*f_4_1_5 + 4.*f_4_2_5 + 1.5*f_4_3_1 - 8.25*f_4_3_2 - 3.75*f_4_3_3 + 4.5*f_4_3_4 + 4.*f_4_3_5 + f_4_4_1 + 1.75*f_4_4_2 - 0.5*f_4_4_3 - 1.75*f_4_4_4 + 0.5*f_4_4_5 - 1.*f_4_5_1 - 1.*f_4_5_2 + f_4_5_4 - 1.*f_4_5_5 - 1.*f_4_6_2 + f_4_6_4 + 2.*f_4_7_2 - 2.*f_4_8_4 - 3.*f_1_1_1*zeta3 - 3.3333333333333335*f_1_1_2*zeta3 - 13.5*f_1_1_3*zeta3 + 22.5*f_1_1_4*zeta3 + 3.3333333333333335*f_1_1_5*zeta3;
    masters[41-1][0][1-1] = 0.;
    masters[41-1][1][1-1] = 0.;
    masters[41-1][2][1-1] = 0.;
    masters[41-1][3][1-1] = 3.*f_3_4;
    masters[41-1][4][1-1] = 0.5*(2.*bc41e4p1 - 3.*(2.*f_1_1_1 + 3.*(f_1_1_2 + f_1_1_3 + f_1_1_4 + f_1_1_5))*f_3_4 + 2.*f_4_10_1);
    masters[42-1][0][1-1] = 0.;
    masters[42-1][1][1-1] = 0.5*(-1.*f_1_1_1 + f_1_1_3);
    masters[42-1][2][1-1] = f_1_1_1*f_1_1_3 - 1.*powCompl(f_1_1_3,2) + f_2_1_1;
    masters[42-1][3][1-1] = 1.1666666666666667*powCompl(f_1_1_3,3) - 0.8224670334241131*(f_1_1_1 + f_1_1_3 - 2.*f_1_1_4) - 0.5*f_1_1_3*powCompl(f_1_1_4,2) + 0.3333333333333333*powCompl(f_1_1_4,3) - 3.*f_1_1_3*f_2_1_1 - 1.*f_1_1_4*f_2_1_4 + f_1_1_1*(-1.5*powCompl(f_1_1_3,2) + f_1_1_3*f_1_1_4 - 0.5*powCompl(f_1_1_4,2) + f_2_1_1 + f_2_1_4) - 4.*f_3_1_1 + 2.*f_3_1_4 - 2.*f_3_2_1 + 2.*f_3_2_4 + f_3_3_3;
    masters[42-1][4][1-1] = bc42e4p1 + 0.041666666666666664*(16.*powCompl(f_1_1_1,4) - 24.*powCompl(f_1_1_3,4) - 6.*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) + 28.*f_1_1_3*powCompl(f_1_1_4,3) - 3.*powCompl(f_1_1_4,4) - 32.*powCompl(f_1_1_1,3)*(f_1_1_3 + f_1_1_4) + 108.*powCompl(f_1_1_3,2)*f_2_1_1 + 12.*powCompl(f_1_1_4,2)*f_2_1_1 + 36.*powCompl(f_2_1_1,2) - 19.739208802178716*(6.*powCompl(f_1_1_1,2) - 2.*powCompl(f_1_1_3,2) + 4.*f_1_1_3*f_1_1_4 + 3.*powCompl(f_1_1_4,2) - 2.*f_1_1_1*(f_1_1_3 + 3.*f_1_1_4) + 2.*f_2_1_1) + 12.*powCompl(f_1_1_1,2)*(3.*f_1_1_3*f_1_1_4 + 3.*powCompl(f_1_1_4,2) - 1.*f_2_1_1 - 3.*f_2_1_4) - 48.*powCompl(f_1_1_3,2)*f_2_1_4 - 96.*f_1_1_3*f_1_1_4*f_2_1_4 + 12.*powCompl(f_1_1_4,2)*f_2_1_4 + 48.*f_2_1_1*f_2_1_4 + 12.*powCompl(f_2_1_4,2) + 288.*f_1_1_3*f_3_1_1 + 96.*f_1_1_3*f_3_1_4 - 48.*f_1_1_4*f_3_1_4 + 72.*f_1_1_3*f_3_2_1 + 48.*f_1_1_4*f_3_2_1 + 96.*f_1_1_3*f_3_2_4 - 24.*f_1_1_4*f_3_2_4 + 24.*f_1_1_4*f_3_3_3 + 192.*f_4_1_1 + 96.*f_4_2_1 - 72.*f_4_3_1 + 24.*f_4_3_4 - 8.*f_4_4_3 + 16.*f_4_5_3 - 8.*f_4_6_4 + 16.*f_4_8_5 + 8.*f_1_1_1*(5.*powCompl(f_1_1_3,3) - 2.*powCompl(f_1_1_4,3) - 3.*f_1_1_3*(2.*powCompl(f_1_1_4,2) + 3.*f_2_1_1 - 4.*f_2_1_4) + 3.*f_1_1_4*f_2_1_4 - 12.*f_3_1_1 - 6.*f_3_1_4 + 3.*f_3_2_1 - 9.*f_3_2_4 - 26.*zeta3) + 160.*f_1_1_3*zeta3 - 48.*f_1_1_4*zeta3);
    masters[43-1][0][1-1] = 0.;
    masters[43-1][1][1-1] = 0.5*(-1.*f_1_1_1 + f_1_1_4);
    masters[43-1][2][1-1] = powCompl(f_1_1_1,2) - 1.*f_1_1_1*f_1_1_4 - 1.*f_2_1_4;
    masters[43-1][3][1-1] = 0.08333333333333333*(9.869604401089358*(f_1_1_1 - 2.*f_1_1_2 + f_1_1_4) - 2.*(7.*powCompl(f_1_1_1,3) + 2.*powCompl(f_1_1_2,3) - 9.*powCompl(f_1_1_1,2)*f_1_1_4 - 3.*powCompl(f_1_1_2,2)*f_1_1_4 - 6.*f_1_1_2*f_2_1_2 - 3.*f_1_1_1*(powCompl(f_1_1_2,2) - 2.*f_1_1_2*f_1_1_4 + 6.*f_2_1_4) + 6.*(f_1_1_4*(f_2_1_2 + f_2_1_4) + 2.*f_3_1_2 - 4.*f_3_1_4 + 2.*f_3_2_2 - 2.*f_3_2_4 + f_3_3_1)));
    masters[43-1][4][1-1] = 0.041666666666666664*(24.*bc43e4p1 + 24.*powCompl(f_1_1_1,4) + 6.*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) - 28.*f_1_1_1*powCompl(f_1_1_2,3) + 3.*powCompl(f_1_1_2,4) - 40.*powCompl(f_1_1_1,3)*f_1_1_4 + 48.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 + 16.*powCompl(f_1_1_2,3)*f_1_1_4 - 36.*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) - 36.*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 32.*f_1_1_1*powCompl(f_1_1_4,3) + 32.*f_1_1_2*powCompl(f_1_1_4,3) - 16.*powCompl(f_1_1_4,4) + 48.*powCompl(f_1_1_1,2)*f_2_1_2 + 96.*f_1_1_1*f_1_1_2*f_2_1_2 - 12.*powCompl(f_1_1_2,2)*f_2_1_2 - 96.*f_1_1_1*f_1_1_4*f_2_1_2 - 24.*f_1_1_2*f_1_1_4*f_2_1_2 + 36.*powCompl(f_1_1_4,2)*f_2_1_2 - 12.*powCompl(f_2_1_2,2) - 108.*powCompl(f_1_1_1,2)*f_2_1_4 - 12.*powCompl(f_1_1_2,2)*f_2_1_4 + 72.*f_1_1_1*f_1_1_4*f_2_1_4 + 12.*powCompl(f_1_1_4,2)*f_2_1_4 - 48.*f_2_1_2*f_2_1_4 - 36.*powCompl(f_2_1_4,2) + 9.869604401089358*(-4.*powCompl(f_1_1_1,2) + f_1_1_1*(8.*f_1_1_2 - 4.*f_1_1_4) + 2.*(3.*powCompl(f_1_1_2,2) - 6.*f_1_1_2*f_1_1_4 + 6.*powCompl(f_1_1_4,2) + 2.*f_2_1_4)) - 96.*f_1_1_1*f_3_1_2 + 48.*f_1_1_2*f_3_1_2 + 48.*f_1_1_4*f_3_1_2 - 288.*f_1_1_1*f_3_1_4 + 96.*f_1_1_4*f_3_1_4 - 96.*f_1_1_1*f_3_2_2 + 24.*f_1_1_2*f_3_2_2 + 72.*f_1_1_4*f_3_2_2 - 72.*f_1_1_1*f_3_2_4 - 48.*f_1_1_2*f_3_2_4 - 24.*f_1_1_4*f_3_2_4 - 24.*f_1_1_2*f_3_3_1 - 192.*f_4_1_4 - 96.*f_4_2_4 - 24.*f_4_3_2 + 72.*f_4_3_4 + 8.*f_4_4_1 - 16.*f_4_5_1 + 8.*f_4_6_2 - 16.*f_4_8_3 - 160.*f_1_1_1*zeta3 + 48.*f_1_1_2*zeta3 + 208.*f_1_1_4*zeta3);
    masters[44-1][0][1-1] = 0.;
    masters[44-1][1][1-1] = -1.*f_1_1_1 + f_1_1_3;
    masters[44-1][2][1-1] = powCompl(f_1_1_1,2) - 1.*f_1_1_2*f_1_1_3 - 2.*powCompl(f_1_1_3,2) + f_1_1_3*f_1_1_4 + f_1_1_1*(f_1_1_2 + f_1_1_3 - 1.*f_1_1_4 - 1.*f_1_1_5) + f_1_1_3*f_1_1_5 + 2.*f_2_1_1;
    masters[44-1][3][1-1] = 0.16666666666666666*powCompl(f_1_1_1,3) + 0.5*powCompl(f_1_1_2,2)*f_1_1_3 + 2.*f_1_1_2*powCompl(f_1_1_3,2) - 0.16666666666666666*powCompl(f_1_1_3,3) - 1.*f_1_1_2*f_1_1_3*f_1_1_4 - 2.*powCompl(f_1_1_3,2)*f_1_1_4 - 1.*f_1_1_3*powCompl(f_1_1_4,2) + powCompl(f_1_1_4,3) - 1.*f_1_1_2*f_1_1_3*f_1_1_5 + 2.5*powCompl(f_1_1_3,2)*f_1_1_5 + f_1_1_3*f_1_1_4*f_1_1_5 - 2.5*f_1_1_3*powCompl(f_1_1_5,2) + 0.5*powCompl(f_1_1_5,3) + powCompl(f_1_1_1,2)*(-1.*f_1_1_2 - 3.5*f_1_1_3 + f_1_1_4 + f_1_1_5) - 1.6449340668482262*(f_1_1_1 - 1.*f_1_1_3 - 3.*f_1_1_4 + 3.*f_1_1_5) - 2.*f_1_1_2*f_2_1_1 - 3.*f_1_1_3*f_2_1_1 + 2.*f_1_1_4*f_2_1_1 + 2.*f_1_1_5*f_2_1_1 + 3.*f_1_1_3*f_2_1_3 - 3.*f_1_1_5*f_2_1_3 - 0.5*f_1_1_1*(powCompl(f_1_1_2,2) - 4.*powCompl(f_1_1_3,2) + 4.*powCompl(f_1_1_4,2) + 2.*f_1_1_2*(f_1_1_3 - 1.*f_1_1_4 - 1.*f_1_1_5) + 2.*f_1_1_4*f_1_1_5 - 2.*powCompl(f_1_1_5,2) + f_1_1_3*(-8.*f_1_1_4 + 4.*f_1_1_5) + 6.*f_2_1_1 - 6.*f_2_1_4) - 3.*f_1_1_4*f_2_1_4 - 2.*f_3_1_1 - 6.*f_3_1_3 + 6.*f_3_1_4 + 2.*f_3_2_1 - 6.*f_3_2_3 + 6.*f_3_2_4 + 3.*f_3_3_3 - 3.*f_3_3_5;
    masters[44-1][4][1-1] = bc44e4p1 - 2.15625*powCompl(f_1_1_1,4) - 0.6666666666666666*powCompl(f_1_1_1,3)*f_1_1_2 - 1.375*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) - 0.08333333333333333*f_1_1_1*powCompl(f_1_1_2,3) + 0.375*powCompl(f_1_1_2,4) + 9.25*powCompl(f_1_1_1,3)*f_1_1_3 + 3.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_3 + 1.25*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_3 - 2.4166666666666665*powCompl(f_1_1_2,3)*f_1_1_3 - 5.625*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) - 2.75*f_1_1_1*f_1_1_2*powCompl(f_1_1_3,2) - 4.75*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) - 0.5*f_1_1_1*powCompl(f_1_1_3,3) - 0.08333333333333333*f_1_1_2*powCompl(f_1_1_3,3) + 1.46875*powCompl(f_1_1_3,4) - 1.2083333333333333*powCompl(f_1_1_1,3)*f_1_1_4 + 2.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 + 3.25*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 - 5.5*powCompl(f_1_1_2,3)*f_1_1_4 - 11.75*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 + 2.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_4 - 2.5*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_4 + 8.75*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 + 0.5*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_4 - 0.6666666666666666*powCompl(f_1_1_3,3)*f_1_1_4 + 7.8125*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 4.*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) + 2.25*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 1.25*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) + 1.75*f_1_1_2*f_1_1_3*powCompl(f_1_1_4,2) - 2.5*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) - 6.791666666666667*f_1_1_1*powCompl(f_1_1_4,3) + f_1_1_2*powCompl(f_1_1_4,3) + 2.1666666666666665*f_1_1_3*powCompl(f_1_1_4,3) + 1.34375*powCompl(f_1_1_4,4) - 1.3333333333333333*powCompl(f_1_1_1,3)*f_1_1_5 - 1.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_5 - 1.25*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_5 + 1.5*powCompl(f_1_1_2,3)*f_1_1_5 - 4.25*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 - 1.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_5 + 13.25*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 + 13.25*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 + 5.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 - 9.791666666666666*powCompl(f_1_1_3,3)*f_1_1_5 + 1.75*powCompl(f_1_1_1,2)*f_1_1_4*f_1_1_5 - 2.*f_1_1_1*f_1_1_2*f_1_1_4*f_1_1_5 + 9.75*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 - 3.5*f_1_1_1*f_1_1_3*f_1_1_4*f_1_1_5 + 3.5*f_1_1_2*f_1_1_3*f_1_1_4*f_1_1_5 + 0.25*powCompl(f_1_1_3,2)*f_1_1_4*f_1_1_5 - 0.5*f_1_1_1*powCompl(f_1_1_4,2)*f_1_1_5 - 6.*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 - 1.75*f_1_1_3*powCompl(f_1_1_4,2)*f_1_1_5 + 2.25*powCompl(f_1_1_4,3)*f_1_1_5 + 3.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) + 1.25*f_1_1_1*f_1_1_2*powCompl(f_1_1_5,2) - 8.625*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 8.5*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) - 14.75*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) + 8.1875*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + 2.5*f_1_1_1*f_1_1_4*powCompl(f_1_1_5,2) - 5.25*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) - 1.*f_1_1_3*f_1_1_4*powCompl(f_1_1_5,2) + 1.125*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) - 0.16666666666666666*f_1_1_1*powCompl(f_1_1_5,3) + 8.*f_1_1_2*powCompl(f_1_1_5,3) + 1.0416666666666667*f_1_1_3*powCompl(f_1_1_5,3) + f_1_1_4*powCompl(f_1_1_5,3) - 1.53125*powCompl(f_1_1_5,4) + 6.25*powCompl(f_1_1_1,2)*f_2_1_1 + 6.*f_1_1_1*f_1_1_2*f_2_1_1 + powCompl(f_1_1_2,2)*f_2_1_1 - 8.*f_1_1_1*f_1_1_3*f_2_1_1 + 1.5*f_1_1_2*f_1_1_3*f_2_1_1 + 9.25*powCompl(f_1_1_3,2)*f_2_1_1 - 6.*f_1_1_1*f_1_1_4*f_2_1_1 + f_1_1_2*f_1_1_4*f_2_1_1 + 1.5*f_1_1_3*f_1_1_4*f_2_1_1 + 1.75*powCompl(f_1_1_4,2)*f_2_1_1 + 4.5*f_1_1_1*f_1_1_5*f_2_1_1 - 0.5*f_1_1_2*f_1_1_5*f_2_1_1 - 6.*f_1_1_3*f_1_1_5*f_2_1_1 + 0.5*f_1_1_4*f_1_1_5*f_2_1_1 + 2.5*powCompl(f_1_1_5,2)*f_2_1_1 - 0.41123351671205655*(32.*powCompl(f_1_1_1,2) - 6.*powCompl(f_1_1_2,2) + 10.*f_1_1_2*f_1_1_3 - 40.*powCompl(f_1_1_3,2) + 8.*f_1_1_3*f_1_1_4 + 21.*powCompl(f_1_1_4,2) + 2.*f_1_1_1*(f_1_1_2 + 4.*f_1_1_3 - 10.*f_1_1_4 - 13.*f_1_1_5) + 20.*f_1_1_3*f_1_1_5 + 6.*f_1_1_4*f_1_1_5 - 3.*powCompl(f_1_1_5,2) + 16.*f_2_1_1) - 0.75*powCompl(f_1_1_1,2)*f_2_1_2 - 1.5*f_1_1_1*f_1_1_2*f_2_1_2 - 3.*powCompl(f_1_1_2,2)*f_2_1_2 - 1.5*f_1_1_1*f_1_1_3*f_2_1_2 - 3.*f_1_1_2*f_1_1_3*f_2_1_2 + 1.5*f_1_1_1*f_1_1_4*f_2_1_2 + 1.5*f_1_1_2*f_1_1_4*f_2_1_2 + 1.5*f_1_1_3*f_1_1_4*f_2_1_2 - 0.75*powCompl(f_1_1_4,2)*f_2_1_2 - 1.5*f_1_1_1*f_1_1_5*f_2_1_2 + 4.5*f_1_1_2*f_1_1_5*f_2_1_2 + 1.5*f_1_1_3*f_1_1_5*f_2_1_2 - 4.5*f_1_1_4*f_1_1_5*f_2_1_2 - 0.75*powCompl(f_1_1_5,2)*f_2_1_2 - 3.75*powCompl(f_1_1_1,2)*f_2_1_3 + 1.5*f_1_1_1*f_1_1_2*f_2_1_3 - 0.75*powCompl(f_1_1_2,2)*f_2_1_3 + 9.*f_1_1_1*f_1_1_3*f_2_1_3 - 6.*f_1_1_2*f_1_1_3*f_2_1_3 - 9.*powCompl(f_1_1_3,2)*f_2_1_3 - 3.*f_1_1_1*f_1_1_4*f_2_1_3 - 4.5*f_1_1_1*f_1_1_5*f_2_1_3 + 6.*f_1_1_2*f_1_1_5*f_2_1_3 + 16.5*f_1_1_3*f_1_1_5*f_2_1_3 - 7.5*powCompl(f_1_1_5,2)*f_2_1_3 - 4.5*powCompl(f_1_1_1,2)*f_2_1_4 + 2.25*powCompl(f_1_1_2,2)*f_2_1_4 + 9.*f_1_1_1*f_1_1_3*f_2_1_4 + 1.5*f_1_1_2*f_1_1_3*f_2_1_4 - 6.*powCompl(f_1_1_3,2)*f_2_1_4 + 7.5*f_1_1_1*f_1_1_4*f_2_1_4 - 3.*f_1_1_2*f_1_1_4*f_2_1_4 - 7.5*f_1_1_3*f_1_1_4*f_2_1_4 - 3.*powCompl(f_1_1_4,2)*f_2_1_4 + 1.5*f_1_1_1*f_1_1_5*f_2_1_4 - 1.5*f_1_1_3*f_1_1_5*f_2_1_4 - 3.*f_1_1_4*f_1_1_5*f_2_1_4 + 6.*f_2_1_1*f_2_1_4 - 1.5*f_1_1_1*f_1_1_2*f_2_1_5 + 4.5*powCompl(f_1_1_2,2)*f_2_1_5 - 1.5*f_1_1_1*f_1_1_3*f_2_1_5 + 10.5*f_1_1_2*f_1_1_3*f_2_1_5 + 4.5*powCompl(f_1_1_3,2)*f_2_1_5 + 1.5*f_1_1_1*f_1_1_4*f_2_1_5 + 4.5*f_1_1_2*f_1_1_4*f_2_1_5 + 3.*f_1_1_1*f_1_1_5*f_2_1_5 - 10.5*f_1_1_2*f_1_1_5*f_2_1_5 - 13.5*f_1_1_3*f_1_1_5*f_2_1_5 - 4.5*f_1_1_4*f_1_1_5*f_2_1_5 + 6.75*powCompl(f_1_1_5,2)*f_2_1_5 - 14.*f_1_1_1*f_3_1_1 - 1.*f_1_1_2*f_3_1_1 + 20.*f_1_1_3*f_3_1_1 + 2.5*f_1_1_4*f_3_1_1 - 3.5*f_1_1_5*f_3_1_1 + 6.*f_1_1_2*f_3_1_2 + 3.*f_1_1_3*f_3_1_2 - 3.*f_1_1_4*f_3_1_2 - 6.*f_1_1_5*f_3_1_2 - 4.5*f_1_1_1*f_3_1_3 + 6.*f_1_1_2*f_3_1_3 + 19.5*f_1_1_3*f_3_1_3 - 13.5*f_1_1_5*f_3_1_3 - 10.5*f_1_1_1*f_3_1_4 + 7.5*f_1_1_3*f_3_1_4 + 4.5*f_1_1_4*f_3_1_4 + 3.*f_1_1_5*f_3_1_4 - 3.*f_1_1_1*f_3_1_5 + 9.*f_1_1_2*f_3_1_5 + 12.*f_1_1_3*f_3_1_5 + 6.*f_1_1_4*f_3_1_5 - 12.*f_1_1_5*f_3_1_5 - 20.*f_1_1_1*f_3_2_1 - 5.*f_1_1_2*f_3_2_1 + 14.*f_1_1_3*f_3_2_1 + 9.5*f_1_1_4*f_3_2_1 - 5.5*f_1_1_5*f_3_2_1 + 6.*f_1_1_2*f_3_2_2 + 3.*f_1_1_3*f_3_2_2 - 3.*f_1_1_4*f_3_2_2 - 6.*f_1_1_5*f_3_2_2 - 7.5*f_1_1_1*f_3_2_3 + 6.*f_1_1_2*f_3_2_3 + 19.5*f_1_1_3*f_3_2_3 - 13.5*f_1_1_5*f_3_2_3 - 10.5*f_1_1_1*f_3_2_4 + 3.*f_1_1_2*f_3_2_4 + 7.5*f_1_1_3*f_3_2_4 + 4.5*f_1_1_4*f_3_2_4 + 3.*f_1_1_5*f_3_2_4 - 3.*f_1_1_1*f_3_2_5 + 9.*f_1_1_2*f_3_2_5 + 15.*f_1_1_3*f_3_2_5 + 6.*f_1_1_4*f_3_2_5 - 12.*f_1_1_5*f_3_2_5 + 1.5*f_1_1_1*f_3_3_1 + 3.*f_1_1_2*f_3_3_1 + 1.5*f_1_1_3*f_3_3_1 - 1.5*f_1_1_4*f_3_3_1 + 1.5*f_1_1_5*f_3_3_1 - 1.5*f_1_1_1*f_3_3_2 + 6.*f_1_1_2*f_3_3_2 + 7.5*f_1_1_3*f_3_3_2 - 7.5*f_1_1_5*f_3_3_2 - 9.*f_1_1_1*f_3_3_3 - 1.5*f_1_1_2*f_3_3_3 + 6.*f_1_1_3*f_3_3_3 + 6.*f_1_1_4*f_3_3_3 + 1.5*f_1_1_5*f_3_3_3 - 1.5*f_1_1_1*f_3_3_4 + 3.*f_1_1_2*f_3_3_4 + 1.5*f_1_1_3*f_3_3_4 - 4.5*f_1_1_4*f_3_3_4 - 1.5*f_1_1_5*f_3_3_4 - 6.*f_1_1_1*f_3_3_5 + 1.5*f_1_1_2*f_3_3_5 + 9.*f_1_1_3*f_3_3_5 - 3.*f_1_1_4*f_3_3_5 - 6.*f_1_1_5*f_3_3_5 + 4.*f_4_1_1 + f_4_11_3 - 1.*f_4_11_5 - 4.*f_4_2_1 - 4.*f_4_3_1 - 1.5*f_4_3_2 + 8.25*f_4_3_3 + 3.75*f_4_3_4 - 4.5*f_4_3_5 - 0.5*f_4_4_1 - 1.*f_4_4_2 - 1.75*f_4_4_3 + 0.5*f_4_4_4 + 1.75*f_4_4_5 + f_4_5_1 + f_4_5_2 + f_4_5_3 - 1.*f_4_5_5 + f_4_6_3 - 1.*f_4_6_5 - 2.*f_4_7_3 + 2.*f_4_8_5 - 3.3333333333333335*f_1_1_1*zeta3 + 3.*f_1_1_2*zeta3 + 3.3333333333333335*f_1_1_3*zeta3 + 13.5*f_1_1_4*zeta3 - 22.5*f_1_1_5*zeta3;
    masters[45-1][0][1-1] = 0.;
    masters[45-1][1][1-1] = 0.;
    masters[45-1][2][1-1] = 0.;
    masters[45-1][3][1-1] = 3.*f_3_4;
    masters[45-1][4][1-1] = 0.5*(2.*bc45e4p1 - 3.*(3.*f_1_1_1 + 2.*f_1_1_2 + 3.*(f_1_1_3 + f_1_1_4 + f_1_1_5))*f_3_4 + 2.*f_4_10_2);
    masters[46-1][0][1-1] = 0.;
    masters[46-1][1][1-1] = -1.*f_1_1_3 + f_1_1_5;
    masters[46-1][2][1-1] = powCompl(f_1_1_3,2) + f_1_1_3*f_1_1_4 + f_1_1_3*f_1_1_5 - 1.*f_1_1_4*f_1_1_5 - 2.*powCompl(f_1_1_5,2) + f_1_1_1*(-1.*f_1_1_3 + f_1_1_5) + f_1_1_2*(-1.*f_1_1_3 + f_1_1_5) + 2.*f_2_1_3;
    masters[46-1][3][1-1] = powCompl(f_1_1_1,3) + 0.5*powCompl(f_1_1_2,3) + powCompl(f_1_1_2,2)*f_1_1_3 + f_1_1_2*powCompl(f_1_1_3,2) + 0.16666666666666666*powCompl(f_1_1_3,3) + f_1_1_2*f_1_1_3*f_1_1_4 - 1.*powCompl(f_1_1_3,2)*f_1_1_4 - 0.5*f_1_1_3*powCompl(f_1_1_4,2) - 2.5*powCompl(f_1_1_2,2)*f_1_1_5 - 2.*f_1_1_2*f_1_1_3*f_1_1_5 - 3.5*powCompl(f_1_1_3,2)*f_1_1_5 - 1.*f_1_1_2*f_1_1_4*f_1_1_5 - 1.*f_1_1_3*f_1_1_4*f_1_1_5 + 0.5*powCompl(f_1_1_4,2)*f_1_1_5 + 2.5*f_1_1_2*powCompl(f_1_1_5,2) + 2.*f_1_1_3*powCompl(f_1_1_5,2) + 2.*f_1_1_4*powCompl(f_1_1_5,2) - 0.16666666666666666*powCompl(f_1_1_5,3) + 1.6449340668482262*(3.*f_1_1_1 - 3.*f_1_1_2 - 1.*f_1_1_3 + f_1_1_5) - 1.*powCompl(f_1_1_1,2)*(2.*f_1_1_3 + f_1_1_5) + 3.*f_1_1_3*f_2_1_1 + 2.*f_1_1_2*f_2_1_3 - 3.*f_1_1_3*f_2_1_3 - 2.*f_1_1_4*f_2_1_3 - 3.*f_1_1_5*f_2_1_3 + f_1_1_1*(powCompl(f_1_1_3,2) - 1.*f_1_1_4*f_1_1_5 - 2.*powCompl(f_1_1_5,2) + f_1_1_2*(-1.*f_1_1_3 + f_1_1_5) + f_1_1_3*(f_1_1_4 + 4.*f_1_1_5) - 3.*f_2_1_1 + 2.*f_2_1_3) - 3.*f_1_1_2*f_2_1_5 + 3.*f_1_1_5*f_2_1_5 + 6.*f_3_1_1 - 2.*f_3_1_3 - 6.*f_3_1_5 + 6.*f_3_2_1 + 2.*f_3_2_3 - 6.*f_3_2_5 - 3.*f_3_3_2 + 3.*f_3_3_5;
    masters[46-1][4][1-1] = bc46e4p1 + 1.34375*powCompl(f_1_1_1,4) + 2.25*powCompl(f_1_1_1,3)*f_1_1_2 + 1.125*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) + f_1_1_1*powCompl(f_1_1_2,3) - 1.53125*powCompl(f_1_1_2,4) - 6.791666666666667*powCompl(f_1_1_1,3)*f_1_1_3 - 0.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_3 + 2.5*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_3 - 0.16666666666666666*powCompl(f_1_1_2,3)*f_1_1_3 + 7.8125*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 1.75*f_1_1_1*f_1_1_2*powCompl(f_1_1_3,2) + 3.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) - 1.2083333333333333*f_1_1_1*powCompl(f_1_1_3,3) - 1.3333333333333333*f_1_1_2*powCompl(f_1_1_3,3) - 2.15625*powCompl(f_1_1_3,4) + powCompl(f_1_1_1,3)*f_1_1_4 - 6.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 - 5.25*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 + 8.*powCompl(f_1_1_2,3)*f_1_1_4 - 4.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 - 2.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_4 + 1.25*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_4 + 2.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 - 1.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_4 - 0.6666666666666666*powCompl(f_1_1_3,3)*f_1_1_4 + 2.25*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + 9.75*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) - 8.625*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 3.25*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) - 1.25*f_1_1_2*f_1_1_3*powCompl(f_1_1_4,2) - 1.375*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) - 5.5*f_1_1_1*powCompl(f_1_1_4,3) + 1.5*f_1_1_2*powCompl(f_1_1_4,3) - 0.08333333333333333*f_1_1_3*powCompl(f_1_1_4,3) + 0.375*powCompl(f_1_1_4,4) + 2.1666666666666665*powCompl(f_1_1_1,3)*f_1_1_5 - 1.75*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_5 - 1.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_5 + 1.0416666666666667*powCompl(f_1_1_2,3)*f_1_1_5 + 1.25*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 - 3.5*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_5 - 8.5*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 - 11.75*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 - 4.25*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 + 9.25*powCompl(f_1_1_3,3)*f_1_1_5 + 1.75*powCompl(f_1_1_1,2)*f_1_1_4*f_1_1_5 + 3.5*f_1_1_1*f_1_1_2*f_1_1_4*f_1_1_5 - 14.75*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 + 2.*f_1_1_1*f_1_1_3*f_1_1_4*f_1_1_5 - 1.*f_1_1_2*f_1_1_3*f_1_1_4*f_1_1_5 + 3.5*powCompl(f_1_1_3,2)*f_1_1_4*f_1_1_5 - 2.5*f_1_1_1*powCompl(f_1_1_4,2)*f_1_1_5 + 13.25*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 + 1.25*f_1_1_3*powCompl(f_1_1_4,2)*f_1_1_5 - 2.4166666666666665*powCompl(f_1_1_4,3)*f_1_1_5 - 2.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) + 0.25*f_1_1_1*f_1_1_2*powCompl(f_1_1_5,2) + 8.1875*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + 8.75*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) + 13.25*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) - 5.625*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + 0.5*f_1_1_1*f_1_1_4*powCompl(f_1_1_5,2) + 5.*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) - 2.75*f_1_1_3*f_1_1_4*powCompl(f_1_1_5,2) - 4.75*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) - 0.6666666666666666*f_1_1_1*powCompl(f_1_1_5,3) - 9.791666666666666*f_1_1_2*powCompl(f_1_1_5,3) - 0.5*f_1_1_3*powCompl(f_1_1_5,3) - 0.08333333333333333*f_1_1_4*powCompl(f_1_1_5,3) + 1.46875*powCompl(f_1_1_5,4) - 3.*powCompl(f_1_1_1,2)*f_2_1_1 - 3.*f_1_1_1*f_1_1_2*f_2_1_1 + 7.5*f_1_1_1*f_1_1_3*f_2_1_1 + 1.5*f_1_1_2*f_1_1_3*f_2_1_1 - 4.5*powCompl(f_1_1_3,2)*f_2_1_1 - 3.*f_1_1_1*f_1_1_4*f_2_1_1 + 2.25*powCompl(f_1_1_4,2)*f_2_1_1 - 7.5*f_1_1_1*f_1_1_5*f_2_1_1 - 1.5*f_1_1_2*f_1_1_5*f_2_1_1 + 9.*f_1_1_3*f_1_1_5*f_2_1_1 + 1.5*f_1_1_4*f_1_1_5*f_2_1_1 - 6.*powCompl(f_1_1_5,2)*f_2_1_1 - 4.5*f_1_1_1*f_1_1_2*f_2_1_2 + 6.75*powCompl(f_1_1_2,2)*f_2_1_2 + 1.5*f_1_1_1*f_1_1_3*f_2_1_2 + 3.*f_1_1_2*f_1_1_3*f_2_1_2 + 4.5*f_1_1_1*f_1_1_4*f_2_1_2 - 10.5*f_1_1_2*f_1_1_4*f_2_1_2 - 1.5*f_1_1_3*f_1_1_4*f_2_1_2 + 4.5*powCompl(f_1_1_4,2)*f_2_1_2 - 13.5*f_1_1_2*f_1_1_5*f_2_1_2 - 1.5*f_1_1_3*f_1_1_5*f_2_1_2 + 10.5*f_1_1_4*f_1_1_5*f_2_1_2 + 4.5*powCompl(f_1_1_5,2)*f_2_1_2 + 1.75*powCompl(f_1_1_1,2)*f_2_1_3 + 0.5*f_1_1_1*f_1_1_2*f_2_1_3 + 2.5*powCompl(f_1_1_2,2)*f_2_1_3 - 6.*f_1_1_1*f_1_1_3*f_2_1_3 + 4.5*f_1_1_2*f_1_1_3*f_2_1_3 + 6.25*powCompl(f_1_1_3,2)*f_2_1_3 + f_1_1_1*f_1_1_4*f_2_1_3 - 0.5*f_1_1_2*f_1_1_4*f_2_1_3 + 6.*f_1_1_3*f_1_1_4*f_2_1_3 + powCompl(f_1_1_4,2)*f_2_1_3 + 1.5*f_1_1_1*f_1_1_5*f_2_1_3 - 6.*f_1_1_2*f_1_1_5*f_2_1_3 - 8.*f_1_1_3*f_1_1_5*f_2_1_3 + 1.5*f_1_1_4*f_1_1_5*f_2_1_3 + 9.25*powCompl(f_1_1_5,2)*f_2_1_3 + 6.*f_2_1_1*f_2_1_3 - 0.41123351671205655*(21.*powCompl(f_1_1_1,2) - 3.*powCompl(f_1_1_2,2) + f_1_1_1*(6.*f_1_1_2 - 20.*f_1_1_3 + 8.*f_1_1_5) + f_1_1_2*(-26.*f_1_1_3 + 20.*f_1_1_5) + 2.*(16.*powCompl(f_1_1_3,2) - 3.*powCompl(f_1_1_4,2) + 5.*f_1_1_4*f_1_1_5 - 20.*powCompl(f_1_1_5,2) + f_1_1_3*(f_1_1_4 + 4.*f_1_1_5) + 8.*f_2_1_3)) - 0.75*powCompl(f_1_1_1,2)*f_2_1_4 - 4.5*f_1_1_1*f_1_1_2*f_2_1_4 - 0.75*powCompl(f_1_1_2,2)*f_2_1_4 + 1.5*f_1_1_1*f_1_1_3*f_2_1_4 - 1.5*f_1_1_2*f_1_1_3*f_2_1_4 - 0.75*powCompl(f_1_1_3,2)*f_2_1_4 + 1.5*f_1_1_1*f_1_1_4*f_2_1_4 + 4.5*f_1_1_2*f_1_1_4*f_2_1_4 - 1.5*f_1_1_3*f_1_1_4*f_2_1_4 - 3.*powCompl(f_1_1_4,2)*f_2_1_4 + 1.5*f_1_1_1*f_1_1_5*f_2_1_4 + 1.5*f_1_1_2*f_1_1_5*f_2_1_4 - 1.5*f_1_1_3*f_1_1_5*f_2_1_4 - 3.*f_1_1_4*f_1_1_5*f_2_1_4 - 7.5*powCompl(f_1_1_2,2)*f_2_1_5 - 3.*f_1_1_1*f_1_1_3*f_2_1_5 - 4.5*f_1_1_2*f_1_1_3*f_2_1_5 - 3.75*powCompl(f_1_1_3,2)*f_2_1_5 + 6.*f_1_1_2*f_1_1_4*f_2_1_5 + 1.5*f_1_1_3*f_1_1_4*f_2_1_5 - 0.75*powCompl(f_1_1_4,2)*f_2_1_5 + 16.5*f_1_1_2*f_1_1_5*f_2_1_5 + 9.*f_1_1_3*f_1_1_5*f_2_1_5 - 6.*f_1_1_4*f_1_1_5*f_2_1_5 - 9.*powCompl(f_1_1_5,2)*f_2_1_5 + 4.5*f_1_1_1*f_3_1_1 + 3.*f_1_1_2*f_3_1_1 - 10.5*f_1_1_3*f_3_1_1 + 7.5*f_1_1_5*f_3_1_1 + 6.*f_1_1_1*f_3_1_2 - 12.*f_1_1_2*f_3_1_2 - 3.*f_1_1_3*f_3_1_2 + 9.*f_1_1_4*f_3_1_2 + 12.*f_1_1_5*f_3_1_2 + 2.5*f_1_1_1*f_3_1_3 - 3.5*f_1_1_2*f_3_1_3 - 14.*f_1_1_3*f_3_1_3 - 1.*f_1_1_4*f_3_1_3 + 20.*f_1_1_5*f_3_1_3 - 3.*f_1_1_1*f_3_1_4 - 6.*f_1_1_2*f_3_1_4 + 6.*f_1_1_4*f_3_1_4 + 3.*f_1_1_5*f_3_1_4 - 13.5*f_1_1_2*f_3_1_5 - 4.5*f_1_1_3*f_3_1_5 + 6.*f_1_1_4*f_3_1_5 + 19.5*f_1_1_5*f_3_1_5 + 4.5*f_1_1_1*f_3_2_1 + 3.*f_1_1_2*f_3_2_1 - 10.5*f_1_1_3*f_3_2_1 + 3.*f_1_1_4*f_3_2_1 + 7.5*f_1_1_5*f_3_2_1 + 6.*f_1_1_1*f_3_2_2 - 12.*f_1_1_2*f_3_2_2 - 3.*f_1_1_3*f_3_2_2 + 9.*f_1_1_4*f_3_2_2 + 15.*f_1_1_5*f_3_2_2 + 9.5*f_1_1_1*f_3_2_3 - 5.5*f_1_1_2*f_3_2_3 - 20.*f_1_1_3*f_3_2_3 - 5.*f_1_1_4*f_3_2_3 + 14.*f_1_1_5*f_3_2_3 - 3.*f_1_1_1*f_3_2_4 - 6.*f_1_1_2*f_3_2_4 + 6.*f_1_1_4*f_3_2_4 + 3.*f_1_1_5*f_3_2_4 - 13.5*f_1_1_2*f_3_2_5 - 7.5*f_1_1_3*f_3_2_5 + 6.*f_1_1_4*f_3_2_5 + 19.5*f_1_1_5*f_3_2_5 - 4.5*f_1_1_1*f_3_3_1 - 1.5*f_1_1_2*f_3_3_1 - 1.5*f_1_1_3*f_3_3_1 + 3.*f_1_1_4*f_3_3_1 + 1.5*f_1_1_5*f_3_3_1 - 3.*f_1_1_1*f_3_3_2 - 6.*f_1_1_2*f_3_3_2 - 6.*f_1_1_3*f_3_3_2 + 1.5*f_1_1_4*f_3_3_2 + 9.*f_1_1_5*f_3_3_2 - 1.5*f_1_1_1*f_3_3_3 + 1.5*f_1_1_2*f_3_3_3 + 1.5*f_1_1_3*f_3_3_3 + 3.*f_1_1_4*f_3_3_3 + 1.5*f_1_1_5*f_3_3_3 - 7.5*f_1_1_2*f_3_3_4 - 1.5*f_1_1_3*f_3_3_4 + 6.*f_1_1_4*f_3_3_4 + 7.5*f_1_1_5*f_3_3_4 + 6.*f_1_1_1*f_3_3_5 + 1.5*f_1_1_2*f_3_3_5 - 9.*f_1_1_3*f_3_3_5 - 1.5*f_1_1_4*f_3_3_5 + 6.*f_1_1_5*f_3_3_5 - 1.*f_4_11_2 + f_4_11_5 + 4.*f_4_1_3 - 4.*f_4_2_3 + 3.75*f_4_3_1 - 4.5*f_4_3_2 - 4.*f_4_3_3 - 1.5*f_4_3_4 + 8.25*f_4_3_5 + 0.5*f_4_4_1 + 1.75*f_4_4_2 - 0.5*f_4_4_3 - 1.*f_4_4_4 - 1.75*f_4_4_5 - 1.*f_4_5_2 + f_4_5_3 + f_4_5_4 + f_4_5_5 - 1.*f_4_6_2 + f_4_6_5 - 2.*f_4_7_5 + 2.*f_4_8_2 + 13.5*f_1_1_1*zeta3 - 22.5*f_1_1_2*zeta3 - 3.3333333333333335*f_1_1_3*zeta3 + 3.*f_1_1_4*zeta3 + 3.3333333333333335*f_1_1_5*zeta3;
    masters[47-1][0][1-1] = 0.;
    masters[47-1][1][1-1] = 0.;
    masters[47-1][2][1-1] = 0.;
    masters[47-1][3][1-1] = 3.*f_3_4;
    masters[47-1][4][1-1] = 0.5*(2.*bc47e4p1 - 3.*(3.*f_1_1_1 + 3.*f_1_1_2 + 3.*f_1_1_3 + 2.*f_1_1_4 + 3.*f_1_1_5)*f_3_4 + 2.*f_4_10_4);
    masters[48-1][0][1-1] = 0.;
    masters[48-1][1][1-1] = 0.5*(-1.*f_1_1_2 + f_1_1_5);
    masters[48-1][2][1-1] = 0.5*(powCompl(f_1_1_2,2) - 1.*powCompl(f_1_1_5,2) - 2.*f_2_1_5);
    masters[48-1][3][1-1] = powCompl(f_1_1_2,3) - 0.16666666666666666*powCompl(f_1_1_4,3) - 0.5*powCompl(f_1_1_4,2)*f_1_1_5 - 0.3333333333333333*powCompl(f_1_1_5,3) - 0.8224670334241131*(f_1_1_2 - 2.*f_1_1_4 + f_1_1_5) - 0.5*powCompl(f_1_1_2,2)*(3.*f_1_1_4 + 5.*f_1_1_5) + f_1_1_4*f_2_1_2 + f_1_1_2*(powCompl(f_1_1_4,2) + f_1_1_4*f_1_1_5 + 2.*powCompl(f_1_1_5,2) - 1.*f_2_1_2 - 1.*f_2_1_5) + 3.*f_1_1_5*f_2_1_5 + 2.*f_3_1_2 - 2.*f_3_1_5 + 2.*f_3_2_2 - 4.*f_3_2_5 + f_3_3_4;
    masters[48-1][4][1-1] = bc48e4p1 + 0.9166666666666666*powCompl(f_1_1_2,4) - 0.6666666666666666*powCompl(f_1_1_2,3)*f_1_1_4 + 2.25*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) - 1.6666666666666667*f_1_1_2*powCompl(f_1_1_4,3) + 0.375*powCompl(f_1_1_4,4) - 3.6666666666666665*powCompl(f_1_1_2,3)*f_1_1_5 + 2.5*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 - 3.*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 + 0.8333333333333334*powCompl(f_1_1_4,3)*f_1_1_5 + 5.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 1.*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) + powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) - 4.333333333333333*f_1_1_2*powCompl(f_1_1_5,3) - 0.3333333333333333*f_1_1_4*powCompl(f_1_1_5,3) + 1.25*powCompl(f_1_1_5,4) + 2.*f_1_1_2*f_1_1_4*f_2_1_2 - 2.*powCompl(f_1_1_4,2)*f_2_1_2 + 2.*f_1_1_2*f_1_1_5*f_2_1_2 - 1.*f_1_1_4*f_1_1_5*f_2_1_2 - 1.*powCompl(f_1_1_5,2)*f_2_1_2 + 0.5*powCompl(f_2_1_2,2) - 0.8224670334241131*(5.*powCompl(f_1_1_2,2) + 3.*powCompl(f_1_1_4,2) + 4.*f_1_1_4*f_1_1_5 - 1.*powCompl(f_1_1_5,2) - 2.*f_1_1_2*(3.*f_1_1_4 + 2.*f_1_1_5) - 2.*f_2_1_5) - 1.*powCompl(f_1_1_2,2)*f_2_1_5 - 4.*f_1_1_2*f_1_1_4*f_2_1_5 + 0.5*powCompl(f_1_1_4,2)*f_2_1_5 + 4.*f_1_1_2*f_1_1_5*f_2_1_5 + 2.*f_1_1_4*f_1_1_5*f_2_1_5 - 5.*powCompl(f_1_1_5,2)*f_2_1_5 + 1.5*powCompl(f_2_1_5,2) - 1.*f_1_1_2*f_3_1_2 - 3.*f_1_1_4*f_3_1_2 - 1.*f_1_1_5*f_3_1_2 + 3.*f_1_1_2*f_3_1_5 - 4.*f_1_1_4*f_3_1_5 + f_1_1_5*f_3_1_5 - 4.*f_1_1_4*f_3_2_2 - 2.*f_1_1_5*f_3_2_2 - 2.*f_1_1_2*f_3_2_5 - 2.*f_1_1_4*f_3_2_5 + 10.*f_1_1_5*f_3_2_5 + 2.*f_1_1_2*f_3_3_4 - 1.*f_1_1_4*f_3_3_4 - 2.*f_1_1_5*f_3_3_4 + 4.*f_4_1_5 + 8.*f_4_2_5 + 2.*f_4_3_5 - 0.3333333333333333*f_4_5_4 + 0.6666666666666666*f_4_7_2 - 6.666666666666667*f_1_1_2*zeta3 - 2.*f_1_1_4*zeta3 + 6.666666666666667*f_1_1_5*zeta3;
    masters[49-1][0][1-1] = -2.25;
    masters[49-1][1][1-1] = -1.5*(f_1_1_1 - 1.*f_1_1_2 - 3.*f_1_1_3 - 1.*f_1_1_4 + f_1_1_5);
    masters[49-1][2][1-1] = 11.925771984649641 + powCompl(f_1_1_1,2) + f_1_1_1*(f_1_1_2 + f_1_1_3 - 1.*f_1_1_5) + 0.5*(powCompl(f_1_1_2,2) - 7.*powCompl(f_1_1_3,2) - 6.*f_1_1_3*(f_1_1_4 - 1.*f_1_1_5) + 2.*f_1_1_4*f_1_1_5 + powCompl(f_1_1_5,2) - 2.*f_1_1_2*(3.*f_1_1_3 + f_1_1_4 + f_1_1_5) - 4.*f_2_1_1 + 4.*f_2_1_3 + 2.*f_2_1_4 - 2.*f_2_1_5);
    masters[49-1][3][1-1] = -2.8333333333333335*powCompl(f_1_1_1,3) - 1.*powCompl(f_1_1_2,3) + 2.*f_1_1_2*powCompl(f_1_1_3,2) + 1.6666666666666667*powCompl(f_1_1_3,3) + 2.*f_1_1_2*f_1_1_3*f_1_1_4 + 4.*powCompl(f_1_1_3,2)*f_1_1_4 + 0.5*powCompl(f_1_1_4,3) + 2.*powCompl(f_1_1_2,2)*f_1_1_5 - 2.*f_1_1_3*f_1_1_4*f_1_1_5 - 1.*f_1_1_2*powCompl(f_1_1_5,2) - 2.*f_1_1_3*powCompl(f_1_1_5,2) + 0.6666666666666666*powCompl(f_1_1_5,3) + powCompl(f_1_1_1,2)*(-1.*f_1_1_2 + 4.*f_1_1_3 + 2.5*f_1_1_4 + f_1_1_5) + 0.8224670334241131*(7.*f_1_1_1 - 7.*f_1_1_2 - 29.*f_1_1_3 - 7.*f_1_1_4 + 7.*f_1_1_5) + 2.*f_1_1_2*f_2_1_1 - 2.*f_1_1_4*f_2_1_1 - 2.*f_1_1_5*f_2_1_1 + 2.*f_1_1_2*f_2_1_3 - 2.*f_1_1_4*f_2_1_3 - 6.*f_1_1_5*f_2_1_3 - 3.*f_1_1_4*f_2_1_4 + f_1_1_1*(-4.*powCompl(f_1_1_3,2) - 2.*f_1_1_3*f_1_1_4 - 1.5*powCompl(f_1_1_4,2) + 6.*f_2_1_1 + 2.*f_2_1_3 + f_2_1_4) + 3.*f_1_1_2*f_2_1_5 - 1.*f_1_1_5*f_2_1_5 - 4.*f_3_1_1 - 8.*f_3_1_3 + 4.*f_3_1_4 + 6.*f_3_1_5 - 8.*f_3_2_1 - 4.*f_3_2_3 + 6.*f_3_2_4 + 4.*f_3_2_5 - 2.*f_3_3_2 - 2.*f_3_3_3 + 22.*zeta3;
    masters[49-1][4][1-1] = bc49e4p1 + 5.041666666666667*powCompl(f_1_1_1,4) + 2.8333333333333335*powCompl(f_1_1_1,3)*f_1_1_2 + 0.5*f_1_1_1*powCompl(f_1_1_2,3) + 1.1875*powCompl(f_1_1_2,4) - 9.416666666666666*powCompl(f_1_1_1,3)*f_1_1_3 - 4.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_3 - 0.5*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_3 + 2.8333333333333335*powCompl(f_1_1_2,3)*f_1_1_3 + 1.375*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 3.*f_1_1_1*f_1_1_2*powCompl(f_1_1_3,2) + 11.916666666666666*f_1_1_1*powCompl(f_1_1_3,3) - 0.8333333333333334*f_1_1_2*powCompl(f_1_1_3,3) - 3.5416666666666665*powCompl(f_1_1_3,4) - 3.4166666666666665*powCompl(f_1_1_1,3)*f_1_1_4 - 2.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 - 1.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 + 3.3333333333333335*powCompl(f_1_1_2,3)*f_1_1_4 + 7.5*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 - 0.5*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_4 - 7.5*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 - 2.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_4 - 1.6666666666666667*powCompl(f_1_1_3,3)*f_1_1_4 - 1.875*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + 2.5*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) - 4.25*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 3.75*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) + 4.416666666666667*f_1_1_1*powCompl(f_1_1_4,3) + 1.6666666666666667*f_1_1_2*powCompl(f_1_1_4,3) - 2.5*f_1_1_3*powCompl(f_1_1_4,3) - 2.3125*powCompl(f_1_1_4,4) + 2.*powCompl(f_1_1_1,3)*f_1_1_5 - 0.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_5 + 1.5*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_5 - 2.5833333333333335*powCompl(f_1_1_2,3)*f_1_1_5 + 16.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 + f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_5 - 7.5*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 - 43.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 - 1.5*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 + 12.916666666666666*powCompl(f_1_1_3,3)*f_1_1_5 + f_1_1_1*f_1_1_2*f_1_1_4*f_1_1_5 - 10.*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 - 1.*f_1_1_1*f_1_1_3*f_1_1_4*f_1_1_5 + f_1_1_2*f_1_1_3*f_1_1_4*f_1_1_5 + 1.5*powCompl(f_1_1_3,2)*f_1_1_4*f_1_1_5 + 7.5*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 - 1.6666666666666667*powCompl(f_1_1_4,3)*f_1_1_5 - 12.*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) - 2.*f_1_1_1*f_1_1_2*powCompl(f_1_1_5,2) + 8.625*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + 36.5*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) + 8.*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) - 15.875*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + f_1_1_1*f_1_1_4*powCompl(f_1_1_5,2) + 4.5*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) + 0.5*f_1_1_3*f_1_1_4*powCompl(f_1_1_5,2) - 2.75*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) - 7.*f_1_1_1*powCompl(f_1_1_5,3) - 9.25*f_1_1_2*powCompl(f_1_1_5,3) + 7.75*f_1_1_3*powCompl(f_1_1_5,3) - 0.5*f_1_1_4*powCompl(f_1_1_5,3) - 1.4583333333333333*powCompl(f_1_1_5,4) - 12.5*powCompl(f_1_1_1,2)*f_2_1_1 - 6.*f_1_1_1*f_1_1_2*f_2_1_1 - 1.*powCompl(f_1_1_2,2)*f_2_1_1 + 13.*f_1_1_1*f_1_1_3*f_2_1_1 - 6.5*powCompl(f_1_1_3,2)*f_2_1_1 + 12.*f_1_1_1*f_1_1_4*f_2_1_1 - 3.*f_1_1_3*f_1_1_4*f_2_1_1 - 5.*powCompl(f_1_1_4,2)*f_2_1_1 - 18.*f_1_1_1*f_1_1_5*f_2_1_1 + 2.*f_1_1_2*f_1_1_5*f_2_1_1 + 18.*f_1_1_3*f_1_1_5*f_2_1_1 - 10.*powCompl(f_1_1_5,2)*f_2_1_1 - 3.*powCompl(f_2_1_1,2) - 2.5*powCompl(f_1_1_1,2)*f_2_1_2 - 4.*f_1_1_1*f_1_1_2*f_2_1_2 + 0.5*powCompl(f_1_1_2,2)*f_2_1_2 + 4.*f_1_1_1*f_1_1_4*f_2_1_2 - 4.*f_1_1_2*f_1_1_4*f_2_1_2 + 3.5*powCompl(f_1_1_4,2)*f_2_1_2 + f_1_1_1*f_1_1_5*f_2_1_2 - 6.*f_1_1_2*f_1_1_5*f_2_1_2 + 4.*f_1_1_4*f_1_1_5*f_2_1_2 + 2.5*powCompl(f_1_1_5,2)*f_2_1_2 + 13.*powCompl(f_1_1_1,2)*f_2_1_3 + 2.*f_1_1_1*f_1_1_2*f_2_1_3 - 0.5*powCompl(f_1_1_2,2)*f_2_1_3 - 30.*f_1_1_1*f_1_1_3*f_2_1_3 - 7.*f_1_1_2*f_1_1_3*f_2_1_3 + 4.5*powCompl(f_1_1_3,2)*f_2_1_3 - 2.*f_1_1_1*f_1_1_4*f_2_1_3 - 1.*f_1_1_2*f_1_1_4*f_2_1_3 + 2.*f_1_1_3*f_1_1_4*f_2_1_3 + powCompl(f_1_1_4,2)*f_2_1_3 + 18.*f_1_1_1*f_1_1_5*f_2_1_3 + 6.*f_1_1_2*f_1_1_5*f_2_1_3 - 15.*f_1_1_3*f_1_1_5*f_2_1_3 + 5.*f_1_1_4*f_1_1_5*f_2_1_3 + 16.5*powCompl(f_1_1_5,2)*f_2_1_3 + 6.*f_2_1_1*f_2_1_3 - 3.*powCompl(f_2_1_3,2) + 4.*powCompl(f_1_1_1,2)*f_2_1_4 - 3.*f_1_1_1*f_1_1_2*f_2_1_4 - 21.*f_1_1_1*f_1_1_3*f_2_1_4 + 7.5*powCompl(f_1_1_3,2)*f_2_1_4 - 9.*f_1_1_1*f_1_1_4*f_2_1_4 + 3.*f_1_1_2*f_1_1_4*f_2_1_4 + 20.*f_1_1_3*f_1_1_4*f_2_1_4 + 5.5*powCompl(f_1_1_4,2)*f_2_1_4 + f_1_1_2*f_1_1_5*f_2_1_4 - 6.*f_2_1_1*f_2_1_4 + 2.*f_2_1_2*f_2_1_4 - 0.5*powCompl(f_2_1_4,2) + f_1_1_1*f_1_1_2*f_2_1_5 - 6.*powCompl(f_1_1_2,2)*f_2_1_5 - 1.*f_1_1_1*f_1_1_3*f_2_1_5 - 6.*f_1_1_2*f_1_1_3*f_2_1_5 + 1.5*powCompl(f_1_1_3,2)*f_2_1_5 - 1.*f_1_1_1*f_1_1_4*f_2_1_5 - 1.*f_1_1_2*f_1_1_4*f_2_1_5 + f_1_1_3*f_1_1_4*f_2_1_5 - 0.5*powCompl(f_1_1_4,2)*f_2_1_5 - 2.*f_1_1_1*f_1_1_5*f_2_1_5 + 6.*f_1_1_2*f_1_1_5*f_2_1_5 + 3.*f_1_1_3*f_1_1_5*f_2_1_5 - 1.*f_1_1_4*f_1_1_5*f_2_1_5 - 3.5*powCompl(f_1_1_5,2)*f_2_1_5 - 0.5*powCompl(f_2_1_5,2) + 0.8224670334241131*(3.*powCompl(f_1_1_1,2) - 10.*powCompl(f_1_1_2,2) + 7.*powCompl(f_1_1_3,2) + 16.*f_1_1_3*f_1_1_4 - 5.*powCompl(f_1_1_4,2) - 26.*f_1_1_3*f_1_1_5 - 2.*f_1_1_4*f_1_1_5 + 2.*powCompl(f_1_1_5,2) + 2.*f_1_1_2*(7.*f_1_1_3 - 1.*f_1_1_4 + 5.*f_1_1_5) + 2.*f_1_1_1*(f_1_1_2 - 9.*f_1_1_3 + 4.*f_1_1_4 + 6.*f_1_1_5) + 8.*f_2_1_1 - 8.*f_2_1_3 - 2.*f_2_1_4 + 2.*f_2_1_5) + 31.*f_1_1_1*f_3_1_1 + 4.*f_1_1_2*f_3_1_1 - 19.*f_1_1_3*f_3_1_1 - 7.*f_1_1_4*f_3_1_1 + 14.*f_1_1_5*f_3_1_1 + 4.*f_1_1_1*f_3_1_2 - 2.*f_1_1_2*f_3_1_2 + 6.*f_1_1_4*f_3_1_2 + 4.*f_1_1_5*f_3_1_2 + 16.*f_1_1_1*f_3_1_3 + 5.*f_1_1_2*f_3_1_3 - 3.*f_1_1_3*f_3_1_3 + 6.*f_1_1_4*f_3_1_3 + 27.*f_1_1_5*f_3_1_3 + 7.*f_1_1_1*f_3_1_4 - 4.*f_1_1_2*f_3_1_4 - 21.*f_1_1_3*f_3_1_4 - 13.*f_1_1_4*f_3_1_4 + 2.*f_1_1_1*f_3_1_5 - 12.*f_1_1_2*f_3_1_5 - 7.*f_1_1_3*f_3_1_5 - 2.*f_1_1_4*f_3_1_5 + 2.*f_1_1_5*f_3_1_5 + 31.*f_1_1_1*f_3_2_1 + 8.*f_1_1_2*f_3_2_1 - 7.*f_1_1_3*f_3_2_1 - 19.*f_1_1_4*f_3_2_1 + 16.*f_1_1_5*f_3_2_1 + 4.*f_1_1_1*f_3_2_2 - 2.*f_1_1_2*f_3_2_2 + 6.*f_1_1_4*f_3_2_2 + 6.*f_1_1_5*f_3_2_2 + 32.*f_1_1_1*f_3_2_3 + 3.*f_1_1_2*f_3_2_3 - 15.*f_1_1_3*f_3_2_3 + 2.*f_1_1_4*f_3_2_3 + 27.*f_1_1_5*f_3_2_3 + 2.*f_1_1_1*f_3_2_4 - 2.*f_1_1_2*f_3_2_4 - 21.*f_1_1_3*f_3_2_4 - 12.*f_1_1_4*f_3_2_4 + 2.*f_1_1_1*f_3_2_5 - 13.*f_1_1_2*f_3_2_5 - 3.*f_1_1_3*f_3_2_5 + 7.*f_1_1_5*f_3_2_5 + f_1_1_2*f_3_3_1 + f_1_1_4*f_3_3_1 - 1.*f_1_1_1*f_3_3_2 - 6.*f_1_1_2*f_3_3_2 + 3.*f_1_1_3*f_3_3_2 + f_1_1_4*f_3_3_2 + f_1_1_5*f_3_3_2 + 5.*f_1_1_1*f_3_3_3 - 1.*f_1_1_3*f_3_3_3 - 10.*f_1_1_4*f_3_3_3 + f_1_1_1*f_3_3_4 - 3.*f_1_1_2*f_3_3_4 + 5.*f_1_1_4*f_3_3_4 + 4.*f_1_1_5*f_3_3_4 + 24.*f_1_1_1*f_3_3_5 - 18.*f_1_1_3*f_3_3_5 - 1.*f_1_1_4*f_3_3_5 + 24.*f_1_1_5*f_3_3_5 - 4.*f_4_1_1 - 0.6666666666666666*f_4_11_2 - 0.6666666666666666*f_4_11_3 + 4.*f_4_1_3 + 8.*f_4_1_4 + 4.*f_4_1_5 + 4.*f_4_2_1 - 4.*f_4_2_3 + 4.*f_4_2_4 + 8.*f_4_2_5 + 9.5*f_4_3_1 - 2.*f_4_3_2 - 7.5*f_4_3_3 - 4.5*f_4_3_4 + 1.5*f_4_3_5 + 0.16666666666666666*f_4_4_2 + 0.8333333333333334*f_4_4_3 - 0.6666666666666666*f_4_4_4 - 3.*f_4_4_5 + 0.6666666666666666*f_4_5_1 + 1.3333333333333333*f_4_5_2 - 2.6666666666666665*f_4_5_3 + 0.6666666666666666*f_4_5_4 + 4.*f_4_5_5 + 2.*f_4_6_1 - 0.6666666666666666*f_4_6_2 - 1.3333333333333333*f_4_6_3 + 1.3333333333333333*f_4_6_4 + 0.6666666666666666*f_4_6_5 + 0.6666666666666666*f_4_7_2 + 2.*f_4_7_3 - 2.*f_4_7_5 + 2.*f_4_8_2 + 0.6666666666666666*f_4_8_3 - 2.*f_4_8_5 + 9.*f_1_1_1*zeta3 - 11.*f_1_1_2*zeta3 - 62.*f_1_1_3*zeta3 - 7.*f_1_1_4*zeta3 + 5.*f_1_1_5*zeta3;
    masters[50-1][0][1-1] = 1.5;
    masters[50-1][1][1-1] = 0.5*(-3.*f_1_1_2 - 4.*f_1_1_3 - 2.*f_1_1_4 + 3.*f_1_1_5);
    masters[50-1][2][1-1] = -7.4022033008170185 - 0.5*powCompl(f_1_1_2,2) + powCompl(f_1_1_3,2) + 2.*f_1_1_3*f_1_1_4 - 2.*f_1_1_3*f_1_1_5 - 1.*f_1_1_4*f_1_1_5 - 0.5*powCompl(f_1_1_5,2) + f_1_1_2*(2.*f_1_1_3 + f_1_1_4 + f_1_1_5) + 2.*f_2_1_1 - 2.*f_2_1_3 + 2.5*f_2_1_5;
    masters[50-1][3][1-1] = 2.*powCompl(f_1_1_1,3) + 0.5*powCompl(f_1_1_2,3) - 1.*powCompl(f_1_1_2,2)*f_1_1_3 - 1.*f_1_1_2*powCompl(f_1_1_3,2) - 1.*powCompl(f_1_1_3,3) - 2.*f_1_1_2*f_1_1_3*f_1_1_4 - 3.*powCompl(f_1_1_3,2)*f_1_1_4 - 1.*f_1_1_3*powCompl(f_1_1_4,2) + 0.3333333333333333*powCompl(f_1_1_4,3) - 2.*powCompl(f_1_1_1,2)*(2.*f_1_1_3 + f_1_1_4) + 0.5*powCompl(f_1_1_2,2)*f_1_1_5 + 2.*f_1_1_2*f_1_1_3*f_1_1_5 + 2.*powCompl(f_1_1_3,2)*f_1_1_5 + 2.*f_1_1_3*f_1_1_4*f_1_1_5 - 2.5*f_1_1_2*powCompl(f_1_1_5,2) - 1.*f_1_1_3*powCompl(f_1_1_5,2) + 1.1666666666666667*powCompl(f_1_1_5,3) - 0.8224670334241131*(8.*f_1_1_1 - 11.*f_1_1_2 - 20.*f_1_1_3 - 10.*f_1_1_4 + 15.*f_1_1_5) - 2.*f_1_1_2*f_2_1_1 - 2.*f_1_1_3*f_2_1_1 + 2.*f_1_1_4*f_2_1_1 + 2.*f_1_1_5*f_2_1_1 + f_1_1_1*(3.*powCompl(f_1_1_3,2) + f_1_1_3*(4.*f_1_1_4 - 2.*f_1_1_5) + powCompl(f_1_1_5,2) - 4.*f_2_1_1 - 2.*f_2_1_3) - 2.*f_1_1_2*f_2_1_3 + 2.*f_1_1_3*f_2_1_3 + 2.*f_1_1_4*f_2_1_3 + 4.*f_1_1_5*f_2_1_3 - 2.*f_1_1_2*f_2_1_5 - 3.*f_1_1_5*f_2_1_5 + 4.*f_3_1_3 + 0.5*f_3_1_5 + 4.*f_3_2_1 + f_3_2_5 + 4.*f_3_3_2 + 4.*f_3_3_3 - 1.*f_3_3_4 - 2.*f_3_3_5 - 17.*zeta3;
    masters[50-1][4][1-1] = bc50e4p1 - 4.666666666666667*powCompl(f_1_1_1,4) - 5.*powCompl(f_1_1_1,3)*f_1_1_2 - 4.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) - 0.3333333333333333*f_1_1_1*powCompl(f_1_1_2,3) + 2.0208333333333335*powCompl(f_1_1_2,4) + 10.666666666666666*powCompl(f_1_1_1,3)*f_1_1_3 + 4.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_3 - 1.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_3 - 1.3333333333333333*powCompl(f_1_1_2,3)*f_1_1_3 - 3.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) - 4.*f_1_1_1*f_1_1_2*powCompl(f_1_1_3,2) - 4.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) - 6.666666666666667*f_1_1_1*powCompl(f_1_1_3,3) + 1.6666666666666667*f_1_1_2*powCompl(f_1_1_3,3) + 3.5416666666666665*powCompl(f_1_1_3,4) + 0.6666666666666666*powCompl(f_1_1_1,3)*f_1_1_4 + 15.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 + 9.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 - 16.916666666666668*powCompl(f_1_1_2,3)*f_1_1_4 - 3.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 + 4.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_4 - 2.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_4 + 2.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 + f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_4 + 2.3333333333333335*powCompl(f_1_1_3,3)*f_1_1_4 + 0.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 19.*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) + 14.125*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) - 4.*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) + 2.*f_1_1_2*f_1_1_3*powCompl(f_1_1_4,2) + 1.3333333333333333*f_1_1_1*powCompl(f_1_1_4,3) - 0.5833333333333334*f_1_1_2*powCompl(f_1_1_4,3) + 2.3333333333333335*f_1_1_3*powCompl(f_1_1_4,3) + 0.8125*powCompl(f_1_1_4,4) - 2.3333333333333335*powCompl(f_1_1_1,3)*f_1_1_5 + powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_5 - 1.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_5 - 1.1666666666666667*powCompl(f_1_1_2,3)*f_1_1_5 - 9.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 + 2.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_5 + 14.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 + 29.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 + 5.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 - 14.5*powCompl(f_1_1_3,3)*f_1_1_5 - 6.*f_1_1_1*f_1_1_2*f_1_1_4*f_1_1_5 + 28.*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 - 4.*f_1_1_1*f_1_1_3*f_1_1_4*f_1_1_5 + 2.*f_1_1_2*f_1_1_3*f_1_1_4*f_1_1_5 - 3.*powCompl(f_1_1_3,2)*f_1_1_4*f_1_1_5 + 2.*f_1_1_1*powCompl(f_1_1_4,2)*f_1_1_5 - 21.*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 - 2.*f_1_1_3*powCompl(f_1_1_4,2)*f_1_1_5 + 5.*powCompl(f_1_1_4,3)*f_1_1_5 + 8.*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) + 2.*f_1_1_1*f_1_1_2*powCompl(f_1_1_5,2) - 11.75*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 24.*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) - 19.*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) + 14.75*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + f_1_1_1*f_1_1_4*powCompl(f_1_1_5,2) - 11.*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) + 2.*f_1_1_3*f_1_1_4*powCompl(f_1_1_5,2) + 6.*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) + 3.3333333333333335*f_1_1_1*powCompl(f_1_1_5,3) + 14.833333333333334*f_1_1_2*powCompl(f_1_1_5,3) - 3.1666666666666665*f_1_1_3*powCompl(f_1_1_5,3) - 1.8333333333333333*powCompl(f_1_1_5,4) + 10.*powCompl(f_1_1_1,2)*f_2_1_1 + 8.*f_1_1_1*f_1_1_2*f_2_1_1 + powCompl(f_1_1_2,2)*f_2_1_1 - 10.*f_1_1_1*f_1_1_3*f_2_1_1 + 7.*powCompl(f_1_1_3,2)*f_2_1_1 - 2.*f_1_1_1*f_1_1_4*f_2_1_1 + 2.*f_1_1_2*f_1_1_4*f_2_1_1 - 1.*powCompl(f_1_1_4,2)*f_2_1_1 + 14.*f_1_1_1*f_1_1_5*f_2_1_1 - 16.*f_1_1_3*f_1_1_5*f_2_1_1 - 2.*f_1_1_4*f_1_1_5*f_2_1_1 + 9.*powCompl(f_1_1_5,2)*f_2_1_1 + powCompl(f_2_1_1,2) - 1.*powCompl(f_1_1_1,2)*f_2_1_2 - 2.*f_1_1_1*f_1_1_2*f_2_1_2 - 9.5*powCompl(f_1_1_2,2)*f_2_1_2 - 2.*f_1_1_1*f_1_1_3*f_2_1_2 - 4.*f_1_1_2*f_1_1_3*f_2_1_2 + 2.*f_1_1_1*f_1_1_4*f_2_1_2 + 17.*f_1_1_2*f_1_1_4*f_2_1_2 + 2.*f_1_1_3*f_1_1_4*f_2_1_2 - 9.5*powCompl(f_1_1_4,2)*f_2_1_2 - 2.*f_1_1_1*f_1_1_5*f_2_1_2 + 18.*f_1_1_2*f_1_1_5*f_2_1_2 + 2.*f_1_1_3*f_1_1_5*f_2_1_2 - 15.*f_1_1_4*f_1_1_5*f_2_1_2 - 5.5*powCompl(f_1_1_5,2)*f_2_1_2 - 8.*powCompl(f_1_1_1,2)*f_2_1_3 - 2.*powCompl(f_1_1_2,2)*f_2_1_3 + 20.*f_1_1_1*f_1_1_3*f_2_1_3 - 4.*f_1_1_2*f_1_1_3*f_2_1_3 - 8.*powCompl(f_1_1_3,2)*f_2_1_3 - 2.*f_1_1_1*f_1_1_4*f_2_1_3 - 6.*f_1_1_3*f_1_1_4*f_2_1_3 - 1.*powCompl(f_1_1_4,2)*f_2_1_3 - 10.*f_1_1_1*f_1_1_5*f_2_1_3 + 6.*f_1_1_2*f_1_1_5*f_2_1_3 + 18.*f_1_1_3*f_1_1_5*f_2_1_3 - 2.*f_1_1_4*f_1_1_5*f_2_1_3 - 17.*powCompl(f_1_1_5,2)*f_2_1_3 - 6.*f_2_1_1*f_2_1_3 + powCompl(f_2_1_3,2) + powCompl(f_1_1_1,2)*f_2_1_4 + 10.*f_1_1_1*f_1_1_2*f_2_1_4 + 5.*powCompl(f_1_1_2,2)*f_2_1_4 + 10.*f_1_1_1*f_1_1_3*f_2_1_4 + 2.*f_1_1_2*f_1_1_3*f_2_1_4 - 5.*powCompl(f_1_1_3,2)*f_2_1_4 - 14.*f_1_1_2*f_1_1_4*f_2_1_4 - 8.*f_1_1_3*f_1_1_4*f_2_1_4 + powCompl(f_1_1_4,2)*f_2_1_4 - 2.*f_1_1_2*f_1_1_5*f_2_1_4 + 6.*f_2_1_1*f_2_1_4 - 2.*f_1_1_1*f_1_1_2*f_2_1_5 + 11.*powCompl(f_1_1_2,2)*f_2_1_5 + 2.*f_1_1_1*f_1_1_3*f_2_1_5 + 10.*f_1_1_2*f_1_1_3*f_2_1_5 + 4.*powCompl(f_1_1_3,2)*f_2_1_5 + 2.*f_1_1_1*f_1_1_4*f_2_1_5 + 2.*f_1_1_2*f_1_1_4*f_2_1_5 - 2.*f_1_1_3*f_1_1_4*f_2_1_5 + 0.5*powCompl(f_1_1_4,2)*f_2_1_5 + 4.*f_1_1_1*f_1_1_5*f_2_1_5 - 16.*f_1_1_2*f_1_1_5*f_2_1_5 - 14.*f_1_1_3*f_1_1_5*f_2_1_5 + 12.*powCompl(f_1_1_5,2)*f_2_1_5 - 0.8224670334241131*(6.*powCompl(f_1_1_1,2) - 7.*powCompl(f_1_1_2,2) - 6.*powCompl(f_1_1_3,2) + 16.*f_1_1_3*f_1_1_4 + 14.*powCompl(f_1_1_4,2) - 4.*f_1_1_1*(f_1_1_2 + 3.*f_1_1_3 + f_1_1_4 - 1.*f_1_1_5) + 2.*f_1_1_2*(12.*f_1_1_3 + f_1_1_4 - 1.*f_1_1_5) - 20.*f_1_1_3*f_1_1_5 - 10.*f_1_1_4*f_1_1_5 + 9.*powCompl(f_1_1_5,2) + 8.*f_2_1_1 - 8.*f_2_1_3 + 5.*f_2_1_5) - 22.*f_1_1_1*f_3_1_1 - 4.*f_1_1_2*f_3_1_1 + 18.*f_1_1_3*f_3_1_1 + 2.*f_1_1_4*f_3_1_1 - 12.*f_1_1_5*f_3_1_1 + 19.*f_1_1_2*f_3_1_2 + 4.*f_1_1_3*f_3_1_2 - 19.*f_1_1_4*f_3_1_2 - 17.*f_1_1_5*f_3_1_2 - 10.*f_1_1_1*f_3_1_3 + 4.*f_1_1_2*f_3_1_3 + 16.*f_1_1_3*f_3_1_3 - 32.*f_1_1_5*f_3_1_3 + 2.*f_1_1_1*f_3_1_4 + 12.*f_1_1_2*f_3_1_4 + 10.*f_1_1_3*f_3_1_4 - 2.*f_1_1_4*f_3_1_4 - 4.*f_1_1_1*f_3_1_5 + 20.*f_1_1_2*f_3_1_5 + 12.*f_1_1_3*f_3_1_5 + 4.*f_1_1_4*f_3_1_5 - 21.*f_1_1_5*f_3_1_5 - 26.*f_1_1_1*f_3_2_1 - 8.*f_1_1_2*f_3_2_1 + 10.*f_1_1_3*f_3_2_1 + 6.*f_1_1_4*f_3_2_1 - 14.*f_1_1_5*f_3_2_1 + 19.*f_1_1_2*f_3_2_2 + 4.*f_1_1_3*f_3_2_2 - 19.*f_1_1_4*f_3_2_2 - 20.*f_1_1_5*f_3_2_2 - 22.*f_1_1_1*f_3_2_3 + 6.*f_1_1_2*f_3_2_3 + 24.*f_1_1_3*f_3_2_3 + 4.*f_1_1_4*f_3_2_3 - 28.*f_1_1_5*f_3_2_3 + 2.*f_1_1_1*f_3_2_4 + 16.*f_1_1_2*f_3_2_4 + 10.*f_1_1_3*f_3_2_4 - 2.*f_1_1_4*f_3_2_4 - 4.*f_1_1_1*f_3_2_5 + 22.*f_1_1_2*f_3_2_5 + 14.*f_1_1_3*f_3_2_5 + 2.*f_1_1_4*f_3_2_5 - 24.*f_1_1_5*f_3_2_5 + 8.*f_1_1_1*f_3_3_1 + 8.*f_1_1_2*f_3_3_1 + 2.*f_1_1_3*f_3_3_1 - 8.*f_1_1_4*f_3_3_1 + 2.*f_1_1_1*f_3_3_2 + 8.*f_1_1_2*f_3_3_2 + 6.*f_1_1_3*f_3_3_2 - 2.*f_1_1_4*f_3_3_2 - 12.*f_1_1_5*f_3_3_2 - 6.*f_1_1_1*f_3_3_3 - 2.*f_1_1_2*f_3_3_3 + 2.*f_1_1_4*f_3_3_3 - 2.*f_1_1_1*f_3_3_4 + 12.*f_1_1_2*f_3_3_4 + 2.*f_1_1_3*f_3_3_4 - 13.*f_1_1_4*f_3_3_4 - 9.*f_1_1_5*f_3_3_4 - 16.*f_1_1_1*f_3_3_5 + 14.*f_1_1_3*f_3_3_5 - 16.*f_1_1_5*f_3_3_5 + 4.*f_4_1_1 + 1.3333333333333333*f_4_11_2 + 1.3333333333333333*f_4_11_3 - 1.3333333333333333*f_4_11_5 - 4.*f_4_1_3 - 2.5*f_4_1_5 - 4.*f_4_2_1 + 4.*f_4_2_3 - 5.*f_4_2_5 - 6.*f_4_3_1 + 6.5*f_4_3_2 + 9.*f_4_3_3 + 2.*f_4_3_4 - 6.*f_4_3_5 - 1.3333333333333333*f_4_4_1 - 2.*f_4_4_2 - 1.*f_4_4_3 + 1.8333333333333333*f_4_4_4 + 2.6666666666666665*f_4_4_5 + 1.3333333333333333*f_4_5_1 + 0.6666666666666666*f_4_5_2 - 1.*f_4_5_4 - 2.6666666666666665*f_4_5_5 - 0.6666666666666666*f_4_6_1 + 1.3333333333333333*f_4_6_2 + 0.6666666666666666*f_4_6_3 - 0.6666666666666666*f_4_6_4 - 2.3333333333333335*f_4_6_5 - 0.6666666666666666*f_4_7_2 - 2.*f_4_7_3 + 2.*f_4_7_5 - 2.*f_4_8_2 + 2.*f_4_8_5 - 6.*f_1_1_1*zeta3 + 28.*f_1_1_2*zeta3 + 43.333333333333336*f_1_1_3*zeta3 + 16.666666666666668*f_1_1_4*zeta3 - 30.*f_1_1_5*zeta3;
    masters[51-1][0][1-1] = 0.;
    masters[51-1][1][1-1] = 0.;
    masters[51-1][2][1-1] = 0.;
    masters[51-1][3][1-1] = 0.5*f_3_4;
    masters[51-1][4][1-1] = 0.08333333333333333*(12.*bc51e4p1 - 3.*(3.*f_1_1_1 + f_1_1_2 + 3.*f_1_1_3 + 4.*f_1_1_4 + 3.*f_1_1_5)*f_3_4 + 4.*f_4_10_2 - 2.*f_4_10_4);
    masters[52-1][0][1-1] = -1.;
    masters[52-1][1][1-1] = 2.*(-1.*f_1_1_2 + f_1_1_4 + f_1_1_5);
    masters[52-1][2][1-1] = 2.4674011002723395 - 0.5*powCompl(f_1_1_2,2) - 0.5*powCompl(f_1_1_4,2) - 4.*f_1_1_4*f_1_1_5 - 2.*powCompl(f_1_1_5,2) + f_1_1_2*(f_1_1_4 + 4.*f_1_1_5) - 3.*f_2_1_2 + f_2_1_5;
    masters[52-1][3][1-1] = powCompl(f_1_1_2,3) - 0.6666666666666666*powCompl(f_1_1_4,3) + 9.869604401089358*(f_1_1_2 - 0.5*f_1_1_4 - 1.*f_1_1_5) - 2.*powCompl(f_1_1_2,2)*f_1_1_5 + 2.*powCompl(f_1_1_4,2)*f_1_1_5 + 4.*f_1_1_4*powCompl(f_1_1_5,2) + 3.*f_1_1_4*f_2_1_2 + 4.*f_1_1_5*f_2_1_2 + f_1_1_2*(powCompl(f_1_1_4,2) - 4.*f_1_1_4*f_1_1_5 - 1.*f_2_1_2 - 5.*f_2_1_5) + 3.*f_1_1_5*f_2_1_5 - 3.*f_3_1_2 - 10.*f_3_1_5 + f_3_2_2 - 8.*f_3_2_5 - 2.*f_3_3_4 + 1.1666666666666667*zeta3;
    masters[52-1][4][1-1] = bc52e4p1 - 2.7083333333333335*powCompl(f_1_1_2,4) + 6.5*powCompl(f_1_1_2,3)*f_1_1_4 - 9.25*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 2.5*f_1_1_2*powCompl(f_1_1_4,3) - 0.2916666666666667*powCompl(f_1_1_4,4) + 5.*powCompl(f_1_1_2,3)*f_1_1_5 - 32.*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 + 32.*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 - 6.*powCompl(f_1_1_4,3)*f_1_1_5 + 12.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + 12.*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) - 13.*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) - 17.*f_1_1_2*powCompl(f_1_1_5,3) + 2.*f_1_1_4*powCompl(f_1_1_5,3) + 4.916666666666667*powCompl(f_1_1_5,4) + 6.*powCompl(f_1_1_2,2)*f_2_1_2 - 14.*f_1_1_2*f_1_1_4*f_2_1_2 + 6.*powCompl(f_1_1_4,2)*f_2_1_2 - 28.*f_1_1_2*f_1_1_5*f_2_1_2 + 14.*f_1_1_4*f_1_1_5*f_2_1_2 + 11.*powCompl(f_1_1_5,2)*f_2_1_2 - 0.5*powCompl(f_2_1_2,2) - 9.*powCompl(f_1_1_2,2)*f_2_1_5 + 30.*f_1_1_2*f_1_1_4*f_2_1_5 - 11.*powCompl(f_1_1_4,2)*f_2_1_5 + 28.*f_1_1_2*f_1_1_5*f_2_1_5 - 28.*f_1_1_4*f_1_1_5*f_2_1_5 - 17.*powCompl(f_1_1_5,2)*f_2_1_5 + 8.*f_2_1_2*f_2_1_5 - 1.5*powCompl(f_2_1_5,2) - 0.8224670334241131*(11.*powCompl(f_1_1_2,2) + powCompl(f_1_1_4,2) - 24.*f_1_1_4*f_1_1_5 + 2.*f_1_1_2*(5.*f_1_1_4 + 18.*f_1_1_5) + 2.*(-9.*powCompl(f_1_1_5,2) - 7.*f_2_1_2 + f_2_1_5)) - 15.*f_1_1_2*f_3_1_2 + 17.*f_1_1_4*f_3_1_2 + 22.*f_1_1_5*f_3_1_2 - 17.*f_1_1_2*f_3_1_5 + 30.*f_1_1_4*f_3_1_5 + 37.*f_1_1_5*f_3_1_5 - 18.*f_1_1_2*f_3_2_2 + 12.*f_1_1_4*f_3_2_2 + 36.*f_1_1_5*f_3_2_2 - 12.*f_1_1_2*f_3_2_5 + 28.*f_1_1_4*f_3_2_5 + 28.*f_1_1_5*f_3_2_5 - 16.*f_1_1_2*f_3_3_4 + 18.*f_1_1_4*f_3_3_4 + 24.*f_1_1_5*f_3_3_4 - 3.*f_4_1_2 - 4.*f_4_1_5 - 3.*f_4_2_2 - 8.*f_4_2_5 - 7.*f_4_3_2 + 14.*f_4_3_5 - 2.3333333333333335*f_4_4_4 + 4.666666666666667*f_4_5_4 + 0.6666666666666666*f_4_6_5 - 0.6666666666666666*f_4_7_2 + 2.6666666666666665*f_4_8_1 - 2.6666666666666665*f_1_1_2*zeta3 - 2.3333333333333335*f_1_1_4*zeta3 - 11.333333333333334*f_1_1_5*zeta3;
    masters[53-1][0][1-1] = 0.75;
    masters[53-1][1][1-1] = 1.5*(f_1_1_2 - 1.*f_1_1_4 - 1.*f_1_1_5);
    masters[53-1][2][1-1] = -5.346035717256735 + 0.5*(powCompl(f_1_1_2,2) + powCompl(f_1_1_4,2) + 6.*f_1_1_4*f_1_1_5 + 3.*powCompl(f_1_1_5,2) - 2.*f_1_1_2*(f_1_1_4 + 3.*f_1_1_5) + 4.*f_2_1_2 - 5.*f_2_1_5);
    masters[53-1][3][1-1] = 0.08333333333333333*(9.869604401089358*(-15.*f_1_1_2 + 13.*f_1_1_4 + 15.*f_1_1_5) + 2.*(3.*powCompl(f_1_1_2,3) + 2.*powCompl(f_1_1_4,3) - 18.*powCompl(f_1_1_4,2)*f_1_1_5 + powCompl(f_1_1_5,3) + 3.*powCompl(f_1_1_2,2)*(-6.*f_1_1_4 + f_1_1_5) - 6.*f_1_1_4*(3.*powCompl(f_1_1_5,2) + 2.*f_2_1_2) - 6.*f_1_1_5*f_2_1_5 + 3.*f_1_1_2*(2.*powCompl(f_1_1_4,2) + 12.*f_1_1_4*f_1_1_5 - 1.*powCompl(f_1_1_5,2) - 4.*f_2_1_2 + 12.*f_2_1_5) + 12.*f_3_1_2 + 45.*f_3_1_5 + 12.*f_3_2_2 + 42.*f_3_2_5 + 30.*f_3_3_4 - 63.*zeta3));
    masters[53-1][4][1-1] = bc53e4p1 + 0.14583333333333334*powCompl(f_1_1_2,4) + 5.083333333333333*powCompl(f_1_1_2,3)*f_1_1_4 - 1.375*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 0.4166666666666667*f_1_1_2*powCompl(f_1_1_4,3) - 0.7708333333333334*powCompl(f_1_1_4,4) - 4.666666666666667*powCompl(f_1_1_2,3)*f_1_1_5 - 2.*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 - 4.*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 + 2.3333333333333335*powCompl(f_1_1_4,3)*f_1_1_5 + 5.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 1.*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) + 2.*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) - 2.*f_1_1_2*powCompl(f_1_1_5,3) + f_1_1_4*powCompl(f_1_1_5,3) - 0.08333333333333333*powCompl(f_1_1_5,4) + 4.5*powCompl(f_1_1_2,2)*f_2_1_2 - 5.*f_1_1_2*f_1_1_4*f_2_1_2 + 4.5*powCompl(f_1_1_4,2)*f_2_1_2 + 4.*f_1_1_2*f_1_1_5*f_2_1_2 - 1.*f_1_1_4*f_1_1_5*f_2_1_2 - 2.5*powCompl(f_1_1_5,2)*f_2_1_2 - 0.8224670334241131*(15.*powCompl(f_1_1_2,2) + 11.*powCompl(f_1_1_4,2) + 30.*f_1_1_4*f_1_1_5 + 17.*powCompl(f_1_1_5,2) - 2.*f_1_1_2*(13.*f_1_1_4 + 17.*f_1_1_5) + 4.*f_2_1_2 - 5.*f_2_1_5) - 5.*powCompl(f_1_1_2,2)*f_2_1_5 - 8.*f_1_1_2*f_1_1_4*f_2_1_5 + 1.5*powCompl(f_1_1_4,2)*f_2_1_5 - 2.*f_1_1_2*f_1_1_5*f_2_1_5 + 6.*f_1_1_4*f_1_1_5*f_2_1_5 + 2.*powCompl(f_1_1_5,2)*f_2_1_5 + powCompl(f_2_1_5,2) - 9.*f_1_1_2*f_3_1_2 + 5.*f_1_1_4*f_3_1_2 - 1.*f_1_1_5*f_3_1_2 - 8.*f_1_1_2*f_3_1_5 - 8.*f_1_1_4*f_3_1_5 - 7.*f_1_1_5*f_3_1_5 - 9.*f_1_1_2*f_3_2_2 + 5.*f_1_1_4*f_3_2_2 - 4.*f_1_1_5*f_3_2_2 - 12.*f_1_1_2*f_3_2_5 - 6.*f_1_1_4*f_3_2_5 - 2.*f_1_1_5*f_3_2_5 - 6.*f_1_1_2*f_3_3_4 - 1.*f_1_1_4*f_3_3_4 - 3.*f_1_1_5*f_3_3_4 + 2.5*f_4_1_5 + 5.*f_4_2_5 - 3.5*f_4_3_2 - 1.*f_4_3_5 - 1.5*f_4_4_4 - 1.*f_4_5_4 + 0.3333333333333333*f_4_6_5 + 0.6666666666666666*f_4_7_2 - 26.*f_1_1_2*zeta3 + 21.*f_1_1_4*zeta3 + 24.*f_1_1_5*zeta3;
    masters[54-1][0][1-1] = -1.;
    masters[54-1][1][1-1] = 2.*(-1.*f_1_1_1 + f_1_1_3 + f_1_1_4);
    masters[54-1][2][1-1] = 0.25*(9.869604401089358 - 2.*(3.*powCompl(f_1_1_1,2) + 3.*powCompl(f_1_1_3,2) + 8.*f_1_1_3*f_1_1_4 + 4.*powCompl(f_1_1_4,2) - 2.*f_1_1_1*(3.*f_1_1_3 + 4.*f_1_1_4) + 2.*f_2_1_1 - 6.*f_2_1_4));
    masters[54-1][3][1-1] = -2.*powCompl(f_1_1_1,3) + 1.5*powCompl(f_1_1_3,3) + 9.869604401089358*(f_1_1_1 - 1.*f_1_1_3 - 0.5*f_1_1_4) + 4.*powCompl(f_1_1_3,2)*f_1_1_4 + 4.*f_1_1_3*powCompl(f_1_1_4,2) + 0.8333333333333334*powCompl(f_1_1_4,3) + 0.5*powCompl(f_1_1_1,2)*(13.*f_1_1_3 + 5.*f_1_1_4) - 3.*f_1_1_3*f_2_1_1 - 4.*f_1_1_3*f_2_1_4 - 3.*f_1_1_4*f_2_1_4 + f_1_1_1*(-5.5*powCompl(f_1_1_3,2) - 8.*f_1_1_3*f_1_1_4 - 2.5*powCompl(f_1_1_4,2) + 5.*f_2_1_1 + f_2_1_4) - 8.*f_3_1_1 + f_3_1_4 - 10.*f_3_2_1 - 3.*f_3_2_4 - 2.*f_3_3_3 + 1.1666666666666667*zeta3;
    masters[54-1][4][1-1] = bc54e4p1 - 1.4583333333333333*powCompl(f_1_1_1,4) + 15.666666666666666*powCompl(f_1_1_1,3)*f_1_1_3 - 22.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 13.*f_1_1_1*powCompl(f_1_1_3,3) - 3.3333333333333335*powCompl(f_1_1_3,4) + 2.8333333333333335*powCompl(f_1_1_1,3)*f_1_1_4 - 24.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 + 23.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 - 6.666666666666667*powCompl(f_1_1_3,3)*f_1_1_4 + 0.25*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + 12.*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) - 7.*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) - 2.5*f_1_1_1*powCompl(f_1_1_4,3) - 2.*f_1_1_3*powCompl(f_1_1_4,3) + 0.7083333333333334*powCompl(f_1_1_4,4) + 6.5*powCompl(f_1_1_1,2)*f_2_1_1 - 21.*f_1_1_1*f_1_1_3*f_2_1_1 + 13.5*powCompl(f_1_1_3,2)*f_2_1_1 - 14.*f_1_1_1*f_1_1_4*f_2_1_1 + 12.*f_1_1_3*f_1_1_4*f_2_1_1 + 4.*powCompl(f_1_1_4,2)*f_2_1_1 - 1.5*powCompl(f_2_1_1,2) + 0.8224670334241131*(5.*powCompl(f_1_1_1,2) + 17.*powCompl(f_1_1_3,2) + 24.*f_1_1_3*f_1_1_4 + 6.*powCompl(f_1_1_4,2) - 2.*f_1_1_1*(17.*f_1_1_3 + 12.*f_1_1_4) + 2.*f_2_1_1 - 14.*f_2_1_4) - 4.5*powCompl(f_1_1_1,2)*f_2_1_4 - 4.*f_1_1_1*f_1_1_3*f_2_1_4 + powCompl(f_1_1_3,2)*f_2_1_4 + 3.*f_1_1_1*f_1_1_4*f_2_1_4 + 4.*f_1_1_3*f_1_1_4*f_2_1_4 - 0.5*powCompl(f_1_1_4,2)*f_2_1_4 - 2.*f_2_1_1*f_2_1_4 - 0.5*powCompl(f_2_1_4,2) - 2.*f_1_1_1*f_3_1_1 + 18.*f_1_1_3*f_3_1_1 + 12.*f_1_1_4*f_3_1_1 - 8.*f_1_1_1*f_3_1_4 - 4.*f_1_1_3*f_3_1_4 + 2.*f_1_1_4*f_3_1_4 - 7.*f_1_1_1*f_3_2_1 + 27.*f_1_1_3*f_3_2_1 + 12.*f_1_1_4*f_3_2_1 - 5.*f_1_1_1*f_3_2_4 + 4.*f_1_1_3*f_3_2_4 + 7.*f_1_1_4*f_3_2_4 - 6.*f_1_1_1*f_3_3_3 + 14.*f_1_1_3*f_3_3_3 + 8.*f_1_1_4*f_3_3_3 - 8.*f_4_1_1 - 3.*f_4_1_4 - 4.*f_4_2_1 - 3.*f_4_2_4 - 9.*f_4_3_1 + 2.*f_4_3_4 - 0.6666666666666666*f_4_4_3 + 2.*f_4_6_4 + 2.6666666666666665*f_4_7_1 - 0.6666666666666666*f_4_8_5 + 7.333333333333333*f_1_1_1*zeta3 - 11.333333333333334*f_1_1_3*zeta3 - 2.3333333333333335*f_1_1_4*zeta3;
    masters[55-1][0][1-1] = 0.75;
    masters[55-1][1][1-1] = 1.5*(f_1_1_1 - 1.*f_1_1_3 - 1.*f_1_1_4);
    masters[55-1][2][1-1] = 0.041666666666666664*(-128.30485721416164 + 6.*(powCompl(f_1_1_1,2) + powCompl(f_1_1_3,2) + 12.*f_1_1_3*f_1_1_4 + 6.*powCompl(f_1_1_4,2) - 2.*f_1_1_1*(f_1_1_3 + 6.*f_1_1_4) + 10.*f_2_1_1 - 8.*f_2_1_4));
    masters[55-1][3][1-1] = 2.5*powCompl(f_1_1_1,3) - 0.3333333333333333*powCompl(f_1_1_3,3) - 3.*powCompl(f_1_1_3,2)*f_1_1_4 - 3.*f_1_1_3*powCompl(f_1_1_4,2) - 0.6666666666666666*powCompl(f_1_1_4,3) - 2.*powCompl(f_1_1_1,2)*(3.*f_1_1_3 + f_1_1_4) + 0.8224670334241131*(-15.*f_1_1_1 + 15.*f_1_1_3 + 13.*f_1_1_4) + f_1_1_3*f_2_1_1 + 2.*f_1_1_4*f_2_1_4 + f_1_1_1*(3.5*powCompl(f_1_1_3,2) + 6.*f_1_1_3*f_1_1_4 + 2.*(powCompl(f_1_1_4,2) - 3.*f_2_1_1 + f_2_1_4)) + 7.*f_3_1_1 + 2.*f_3_1_4 + 7.5*f_3_2_1 + 2.*f_3_2_4 + 5.*f_3_3_3 - 10.5*zeta3;
    masters[55-1][4][1-1] = bc55e4p1 - 0.10416666666666667*powCompl(f_1_1_1,4) - 1.1666666666666667*powCompl(f_1_1_1,3)*f_1_1_3 + 7.*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) - 5.5*f_1_1_1*powCompl(f_1_1_3,3) + 1.0416666666666667*powCompl(f_1_1_3,4) - 4.75*powCompl(f_1_1_1,3)*f_1_1_4 - 3.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 + 3.*powCompl(f_1_1_3,3)*f_1_1_4 + 10.125*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 3.*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) - 8.083333333333334*f_1_1_1*powCompl(f_1_1_4,3) + 3.*f_1_1_3*powCompl(f_1_1_4,3) + 1.8541666666666667*powCompl(f_1_1_4,4) + 4.*powCompl(f_1_1_1,2)*f_2_1_1 + 2.*f_1_1_1*f_1_1_3*f_2_1_1 - 2.*powCompl(f_1_1_3,2)*f_2_1_1 + 2.*f_1_1_1*f_1_1_4*f_2_1_1 - 3.*f_1_1_3*f_1_1_4*f_2_1_1 + 0.5*powCompl(f_1_1_4,2)*f_2_1_1 + powCompl(f_2_1_1,2) - 0.41123351671205655*(33.*powCompl(f_1_1_1,2) + 29.*powCompl(f_1_1_3,2) + 60.*f_1_1_3*f_1_1_4 + 26.*powCompl(f_1_1_4,2) - 2.*f_1_1_1*(29.*f_1_1_3 + 30.*f_1_1_4) + 10.*f_2_1_1 - 8.*f_2_1_4) - 5.5*powCompl(f_1_1_1,2)*f_2_1_4 + 6.*f_1_1_1*f_1_1_3*f_2_1_4 - 2.5*powCompl(f_1_1_3,2)*f_2_1_4 + 7.*f_1_1_1*f_1_1_4*f_2_1_4 - 6.*f_1_1_3*f_1_1_4*f_2_1_4 - 5.5*powCompl(f_1_1_4,2)*f_2_1_4 + 2.*f_2_1_1*f_2_1_4 - 14.*f_1_1_1*f_3_1_1 - 3.*f_1_1_4*f_3_1_1 - 11.*f_1_1_1*f_3_1_4 + 6.*f_1_1_3*f_3_1_4 + 7.*f_1_1_4*f_3_1_4 - 10.*f_1_1_1*f_3_2_1 - 5.*f_1_1_3*f_3_2_1 - 11.*f_1_1_1*f_3_2_4 + 6.*f_1_1_3*f_3_2_4 + 7.*f_1_1_4*f_3_2_4 - 8.*f_1_1_1*f_3_3_3 - 1.*f_1_1_3*f_3_3_3 + f_1_1_4*f_3_3_3 + 5.*f_4_1_1 + 2.5*f_4_2_1 + 4.5*f_4_3_4 - 1.8333333333333333*f_4_4_3 + f_4_5_3 - 1.*f_4_6_4 + 0.6666666666666666*f_4_8_5 - 28.*f_1_1_1*zeta3 + 24.*f_1_1_3*zeta3 + 21.*f_1_1_4*zeta3;
    masters[56-1][0][1-1] = -2.25;
    masters[56-1][1][1-1] = 1.5*(f_1_1_1 - 1.*f_1_1_2 - 1.*f_1_1_3 + f_1_1_4 + 3.*f_1_1_5);
    masters[56-1][2][1-1] = 11.925771984649641 + f_1_1_1*(f_1_1_2 - 1.*f_1_1_4 - 3.*f_1_1_5) + 0.5*(powCompl(f_1_1_2,2) + 2.*powCompl(f_1_1_3,2) + powCompl(f_1_1_4,2) - 2.*f_1_1_2*(f_1_1_3 + f_1_1_4 - 3.*f_1_1_5) - 6.*f_1_1_4*f_1_1_5 - 7.*powCompl(f_1_1_5,2) + 2.*f_1_1_3*(f_1_1_4 + f_1_1_5) + 2.*f_2_1_1 - 2.*f_2_1_2 - 4.*f_2_1_3 + 4.*f_2_1_5);
    masters[56-1][3][1-1] = 0.5*powCompl(f_1_1_1,3) + 0.6666666666666666*powCompl(f_1_1_2,3) - 1.5*powCompl(f_1_1_1,2)*f_1_1_3 + f_1_1_2*powCompl(f_1_1_3,2) - 2.8333333333333335*powCompl(f_1_1_3,3) - 1.*powCompl(f_1_1_2,2)*f_1_1_4 - 1.*powCompl(f_1_1_3,2)*f_1_1_4 + 2.*f_1_1_2*powCompl(f_1_1_4,2) - 1.*powCompl(f_1_1_4,3) - 2.*powCompl(f_1_1_2,2)*f_1_1_5 + 4.*powCompl(f_1_1_3,2)*f_1_1_5 - 4.*f_1_1_3*powCompl(f_1_1_5,2) + 2.*f_1_1_4*powCompl(f_1_1_5,2) + 1.6666666666666667*powCompl(f_1_1_5,3) - 0.8224670334241131*(7.*f_1_1_1 - 7.*f_1_1_2 - 7.*f_1_1_3 + 7.*f_1_1_4 + 29.*f_1_1_5) + f_1_1_3*f_2_1_1 - 1.*f_1_1_2*f_2_1_2 + 3.*f_1_1_4*f_2_1_2 - 2.*f_1_1_2*f_2_1_3 + 6.*f_1_1_3*f_2_1_3 + 2.*f_1_1_4*f_2_1_3 + f_1_1_1*(2.5*powCompl(f_1_1_3,2) - 2.*f_1_1_2*f_1_1_5 - 2.*f_1_1_3*f_1_1_5 + 2.*f_1_1_4*f_1_1_5 + 4.*powCompl(f_1_1_5,2) - 3.*f_2_1_1 - 2.*f_2_1_3 - 2.*f_2_1_5) - 6.*f_1_1_2*f_2_1_5 + 2.*f_1_1_3*f_2_1_5 + 2.*f_1_1_4*f_2_1_5 + 4.*f_3_1_1 + 6.*f_3_1_2 - 4.*f_3_1_3 - 8.*f_3_1_5 + 6.*f_3_2_1 + 4.*f_3_2_2 - 8.*f_3_2_3 - 4.*f_3_2_5 - 2.*f_3_3_4 - 2.*f_3_3_5 + 22.*zeta3;
    masters[56-1][4][1-1] = bc56e4p1 - 2.3125*powCompl(f_1_1_1,4) - 1.6666666666666667*powCompl(f_1_1_1,3)*f_1_1_2 - 2.75*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) - 0.5*f_1_1_1*powCompl(f_1_1_2,3) - 1.4583333333333333*powCompl(f_1_1_2,4) + 4.416666666666667*powCompl(f_1_1_1,3)*f_1_1_3 + f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_3 - 7.*powCompl(f_1_1_2,3)*f_1_1_3 - 1.875*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) - 12.*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) - 3.4166666666666665*f_1_1_1*powCompl(f_1_1_3,3) + 2.*f_1_1_2*powCompl(f_1_1_3,3) + 5.041666666666667*powCompl(f_1_1_3,4) + 1.6666666666666667*powCompl(f_1_1_1,3)*f_1_1_4 + 7.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 + 4.5*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 - 9.25*powCompl(f_1_1_2,3)*f_1_1_4 + 2.5*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 + f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_4 - 2.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_4 - 2.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 - 0.5*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_4 + 2.8333333333333335*powCompl(f_1_1_3,3)*f_1_1_4 - 4.25*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 10.*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) + 8.625*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) - 1.*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) + 1.5*f_1_1_2*f_1_1_3*powCompl(f_1_1_4,2) + 3.3333333333333335*f_1_1_1*powCompl(f_1_1_4,3) - 2.5833333333333335*f_1_1_2*powCompl(f_1_1_4,3) + 0.5*f_1_1_3*powCompl(f_1_1_4,3) + 1.1875*powCompl(f_1_1_4,4) - 2.5*powCompl(f_1_1_1,3)*f_1_1_5 + 0.5*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_5 + 7.75*powCompl(f_1_1_2,3)*f_1_1_5 - 1.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_5 + 36.5*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 + 7.5*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 + 16.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 - 9.416666666666666*powCompl(f_1_1_3,3)*f_1_1_5 + f_1_1_1*f_1_1_2*f_1_1_4*f_1_1_5 + 8.*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 + f_1_1_2*f_1_1_3*f_1_1_4*f_1_1_5 - 4.*powCompl(f_1_1_3,2)*f_1_1_4*f_1_1_5 - 0.5*f_1_1_1*powCompl(f_1_1_4,2)*f_1_1_5 - 7.5*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 - 0.5*f_1_1_3*powCompl(f_1_1_4,2)*f_1_1_5 + 2.8333333333333335*powCompl(f_1_1_4,3)*f_1_1_5 + 3.75*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) + 1.5*f_1_1_1*f_1_1_2*powCompl(f_1_1_5,2) - 15.875*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 7.5*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) - 43.*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) + 1.375*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 2.*f_1_1_1*f_1_1_4*powCompl(f_1_1_5,2) - 1.5*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) + 3.*f_1_1_3*f_1_1_4*powCompl(f_1_1_5,2) - 1.6666666666666667*f_1_1_1*powCompl(f_1_1_5,3) + 12.916666666666666*f_1_1_2*powCompl(f_1_1_5,3) + 11.916666666666666*f_1_1_3*powCompl(f_1_1_5,3) - 0.8333333333333334*f_1_1_4*powCompl(f_1_1_5,3) - 3.5416666666666665*powCompl(f_1_1_5,4) + 5.5*powCompl(f_1_1_1,2)*f_2_1_1 - 9.*f_1_1_1*f_1_1_3*f_2_1_1 + 4.*powCompl(f_1_1_3,2)*f_2_1_1 + 3.*f_1_1_1*f_1_1_4*f_2_1_1 + f_1_1_2*f_1_1_4*f_2_1_1 - 3.*f_1_1_3*f_1_1_4*f_2_1_1 + 20.*f_1_1_1*f_1_1_5*f_2_1_1 - 21.*f_1_1_3*f_1_1_5*f_2_1_1 + 7.5*powCompl(f_1_1_5,2)*f_2_1_1 - 0.5*powCompl(f_2_1_1,2) - 0.5*powCompl(f_1_1_1,2)*f_2_1_2 - 1.*f_1_1_1*f_1_1_2*f_2_1_2 - 3.5*powCompl(f_1_1_2,2)*f_2_1_2 - 1.*f_1_1_1*f_1_1_3*f_2_1_2 - 2.*f_1_1_2*f_1_1_3*f_2_1_2 - 1.*f_1_1_1*f_1_1_4*f_2_1_2 + 6.*f_1_1_2*f_1_1_4*f_2_1_2 + f_1_1_3*f_1_1_4*f_2_1_2 - 6.*powCompl(f_1_1_4,2)*f_2_1_2 + f_1_1_1*f_1_1_5*f_2_1_2 + 3.*f_1_1_2*f_1_1_5*f_2_1_2 - 1.*f_1_1_3*f_1_1_5*f_2_1_2 - 6.*f_1_1_4*f_1_1_5*f_2_1_2 + 1.5*powCompl(f_1_1_5,2)*f_2_1_2 - 0.5*powCompl(f_2_1_2,2) - 5.*powCompl(f_1_1_1,2)*f_2_1_3 - 10.*powCompl(f_1_1_2,2)*f_2_1_3 + 12.*f_1_1_1*f_1_1_3*f_2_1_3 - 18.*f_1_1_2*f_1_1_3*f_2_1_3 - 12.5*powCompl(f_1_1_3,2)*f_2_1_3 + 2.*f_1_1_2*f_1_1_4*f_2_1_3 - 6.*f_1_1_3*f_1_1_4*f_2_1_3 - 1.*powCompl(f_1_1_4,2)*f_2_1_3 - 3.*f_1_1_1*f_1_1_5*f_2_1_3 + 18.*f_1_1_2*f_1_1_5*f_2_1_3 + 13.*f_1_1_3*f_1_1_5*f_2_1_3 - 6.5*powCompl(f_1_1_5,2)*f_2_1_3 - 6.*f_2_1_1*f_2_1_3 - 3.*powCompl(f_2_1_3,2) + 3.5*powCompl(f_1_1_1,2)*f_2_1_4 + 4.*f_1_1_1*f_1_1_2*f_2_1_4 + 2.5*powCompl(f_1_1_2,2)*f_2_1_4 + 4.*f_1_1_1*f_1_1_3*f_2_1_4 + f_1_1_2*f_1_1_3*f_2_1_4 - 2.5*powCompl(f_1_1_3,2)*f_2_1_4 - 4.*f_1_1_1*f_1_1_4*f_2_1_4 - 6.*f_1_1_2*f_1_1_4*f_2_1_4 - 4.*f_1_1_3*f_1_1_4*f_2_1_4 + 0.5*powCompl(f_1_1_4,2)*f_2_1_4 + 2.*f_2_1_1*f_2_1_4 + powCompl(f_1_1_1,2)*f_2_1_5 + 5.*f_1_1_1*f_1_1_2*f_2_1_5 + 16.5*powCompl(f_1_1_2,2)*f_2_1_5 - 2.*f_1_1_1*f_1_1_3*f_2_1_5 + 18.*f_1_1_2*f_1_1_3*f_2_1_5 + 13.*powCompl(f_1_1_3,2)*f_2_1_5 - 1.*f_1_1_1*f_1_1_4*f_2_1_5 + 6.*f_1_1_2*f_1_1_4*f_2_1_5 + 2.*f_1_1_3*f_1_1_4*f_2_1_5 - 0.5*powCompl(f_1_1_4,2)*f_2_1_5 + 2.*f_1_1_1*f_1_1_5*f_2_1_5 - 15.*f_1_1_2*f_1_1_5*f_2_1_5 - 30.*f_1_1_3*f_1_1_5*f_2_1_5 - 7.*f_1_1_4*f_1_1_5*f_2_1_5 + 4.5*powCompl(f_1_1_5,2)*f_2_1_5 + 6.*f_2_1_3*f_2_1_5 - 3.*powCompl(f_2_1_5,2) - 0.8224670334241131*(5.*powCompl(f_1_1_1,2) - 2.*powCompl(f_1_1_2,2) - 3.*powCompl(f_1_1_3,2) - 2.*f_1_1_3*f_1_1_4 + 10.*powCompl(f_1_1_4,2) - 2.*f_1_1_2*(6.*f_1_1_3 + 5.*f_1_1_4 - 13.*f_1_1_5) + 2.*f_1_1_1*(f_1_1_2 - 4.*f_1_1_3 + f_1_1_4 - 8.*f_1_1_5) + 18.*f_1_1_3*f_1_1_5 - 14.*f_1_1_4*f_1_1_5 - 7.*powCompl(f_1_1_5,2) + 2.*f_2_1_1 - 2.*f_2_1_2 - 8.*f_2_1_3 + 8.*f_2_1_5) - 13.*f_1_1_1*f_3_1_1 + 7.*f_1_1_3*f_3_1_1 - 4.*f_1_1_4*f_3_1_1 - 21.*f_1_1_5*f_3_1_1 - 2.*f_1_1_1*f_3_1_2 + 2.*f_1_1_2*f_3_1_2 + 2.*f_1_1_3*f_3_1_2 - 12.*f_1_1_4*f_3_1_2 - 7.*f_1_1_5*f_3_1_2 - 7.*f_1_1_1*f_3_1_3 + 14.*f_1_1_2*f_3_1_3 + 31.*f_1_1_3*f_3_1_3 + 4.*f_1_1_4*f_3_1_3 - 19.*f_1_1_5*f_3_1_3 + 6.*f_1_1_1*f_3_1_4 + 4.*f_1_1_2*f_3_1_4 + 4.*f_1_1_3*f_3_1_4 - 2.*f_1_1_4*f_3_1_4 + 6.*f_1_1_1*f_3_1_5 + 27.*f_1_1_2*f_3_1_5 + 16.*f_1_1_3*f_3_1_5 + 5.*f_1_1_4*f_3_1_5 - 3.*f_1_1_5*f_3_1_5 - 12.*f_1_1_1*f_3_2_1 + 2.*f_1_1_3*f_3_2_1 - 2.*f_1_1_4*f_3_2_1 - 21.*f_1_1_5*f_3_2_1 + 7.*f_1_1_2*f_3_2_2 + 2.*f_1_1_3*f_3_2_2 - 13.*f_1_1_4*f_3_2_2 - 3.*f_1_1_5*f_3_2_2 - 19.*f_1_1_1*f_3_2_3 + 16.*f_1_1_2*f_3_2_3 + 31.*f_1_1_3*f_3_2_3 + 8.*f_1_1_4*f_3_2_3 - 7.*f_1_1_5*f_3_2_3 + 6.*f_1_1_1*f_3_2_4 + 6.*f_1_1_2*f_3_2_4 + 4.*f_1_1_3*f_3_2_4 - 2.*f_1_1_4*f_3_2_4 + 2.*f_1_1_1*f_3_2_5 + 27.*f_1_1_2*f_3_2_5 + 32.*f_1_1_3*f_3_2_5 + 3.*f_1_1_4*f_3_2_5 - 15.*f_1_1_5*f_3_2_5 + 5.*f_1_1_1*f_3_3_1 + 4.*f_1_1_2*f_3_3_1 + f_1_1_3*f_3_3_1 - 3.*f_1_1_4*f_3_3_1 - 1.*f_1_1_1*f_3_3_2 + 24.*f_1_1_2*f_3_3_2 + 24.*f_1_1_3*f_3_3_2 - 18.*f_1_1_5*f_3_3_2 + f_1_1_1*f_3_3_3 + f_1_1_4*f_3_3_3 + f_1_1_1*f_3_3_4 + f_1_1_2*f_3_3_4 - 1.*f_1_1_3*f_3_3_4 - 6.*f_1_1_4*f_3_3_4 + 3.*f_1_1_5*f_3_3_4 - 10.*f_1_1_1*f_3_3_5 + 5.*f_1_1_3*f_3_3_5 - 1.*f_1_1_5*f_3_3_5 + 8.*f_4_1_1 + 4.*f_4_1_2 - 0.6666666666666666*f_4_11_4 - 0.6666666666666666*f_4_11_5 - 4.*f_4_1_3 + 4.*f_4_1_5 + 4.*f_4_2_1 + 8.*f_4_2_2 + 4.*f_4_2_3 - 4.*f_4_2_5 - 4.5*f_4_3_1 + 1.5*f_4_3_2 + 9.5*f_4_3_3 - 2.*f_4_3_4 - 7.5*f_4_3_5 - 0.6666666666666666*f_4_4_1 - 3.*f_4_4_2 + 0.16666666666666666*f_4_4_4 + 0.8333333333333334*f_4_4_5 + 0.6666666666666666*f_4_5_1 + 4.*f_4_5_2 + 0.6666666666666666*f_4_5_3 + 1.3333333333333333*f_4_5_4 - 2.6666666666666665*f_4_5_5 + 1.3333333333333333*f_4_6_1 + 0.6666666666666666*f_4_6_2 + 2.*f_4_6_3 - 0.6666666666666666*f_4_6_4 - 1.3333333333333333*f_4_6_5 - 2.*f_4_7_2 + 0.6666666666666666*f_4_7_4 + 2.*f_4_7_5 - 2.*f_4_8_2 + 2.*f_4_8_4 + 0.6666666666666666*f_4_8_5 - 7.*f_1_1_1*zeta3 + 5.*f_1_1_2*zeta3 + 9.*f_1_1_3*zeta3 - 11.*f_1_1_4*zeta3 - 62.*f_1_1_5*zeta3;
    masters[57-1][0][1-1] = 1.5;
    masters[57-1][1][1-1] = 0.5*(-2.*f_1_1_1 + 3.*f_1_1_2 - 3.*f_1_1_4 - 4.*f_1_1_5);
    masters[57-1][2][1-1] = -7.4022033008170185 - 0.5*powCompl(f_1_1_2,2) + f_1_1_2*f_1_1_4 - 0.5*powCompl(f_1_1_4,2) - 2.*f_1_1_2*f_1_1_5 + 2.*f_1_1_4*f_1_1_5 + powCompl(f_1_1_5,2) + f_1_1_1*(-1.*f_1_1_2 + f_1_1_4 + 2.*f_1_1_5) + 2.5*f_2_1_2 + 2.*f_2_1_3 - 2.*f_2_1_5;
    masters[57-1][3][1-1] = 0.3333333333333333*powCompl(f_1_1_1,3) + 1.1666666666666667*powCompl(f_1_1_2,3) + powCompl(f_1_1_2,2)*f_1_1_3 + 2.*powCompl(f_1_1_3,3) - 2.5*powCompl(f_1_1_2,2)*f_1_1_4 + 0.5*f_1_1_2*powCompl(f_1_1_4,2) + 0.5*powCompl(f_1_1_4,3) - 1.*powCompl(f_1_1_1,2)*f_1_1_5 - 1.*powCompl(f_1_1_2,2)*f_1_1_5 - 2.*f_1_1_2*f_1_1_3*f_1_1_5 - 4.*powCompl(f_1_1_3,2)*f_1_1_5 + 2.*f_1_1_2*f_1_1_4*f_1_1_5 - 1.*powCompl(f_1_1_4,2)*f_1_1_5 + 2.*f_1_1_2*powCompl(f_1_1_5,2) + 3.*f_1_1_3*powCompl(f_1_1_5,2) - 1.*f_1_1_4*powCompl(f_1_1_5,2) - 1.*powCompl(f_1_1_5,3) + 0.8224670334241131*(10.*f_1_1_1 - 15.*f_1_1_2 - 8.*f_1_1_3 + 11.*f_1_1_4 + 20.*f_1_1_5) - 3.*f_1_1_2*f_2_1_2 - 2.*f_1_1_4*f_2_1_2 + 2.*f_1_1_2*f_2_1_3 - 4.*f_1_1_3*f_2_1_3 - 2.*f_1_1_4*f_2_1_3 - 2.*f_1_1_5*f_2_1_3 + 4.*f_1_1_2*f_2_1_5 - 2.*f_1_1_3*f_2_1_5 - 2.*f_1_1_4*f_2_1_5 + 2.*f_1_1_5*f_2_1_5 + f_1_1_1*(-2.*powCompl(f_1_1_3,2) + 2.*f_1_1_2*f_1_1_5 + 4.*f_1_1_3*f_1_1_5 - 2.*f_1_1_4*f_1_1_5 - 3.*powCompl(f_1_1_5,2) + 2.*f_2_1_3 + 2.*f_2_1_5) + 0.5*f_3_1_2 + 4.*f_3_1_5 + f_3_2_2 + 4.*f_3_2_3 - 1.*f_3_3_1 - 2.*f_3_3_2 + 4.*f_3_3_4 + 4.*f_3_3_5 - 17.*zeta3;
    masters[57-1][4][1-1] = bc57e4p1 + 0.8125*powCompl(f_1_1_1,4) + 5.*powCompl(f_1_1_1,3)*f_1_1_2 + 6.*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) - 1.8333333333333333*powCompl(f_1_1_2,4) + 1.3333333333333333*powCompl(f_1_1_1,3)*f_1_1_3 + 2.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_3 + f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_3 + 3.3333333333333335*powCompl(f_1_1_2,3)*f_1_1_3 + 0.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 8.*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) + 0.6666666666666666*f_1_1_1*powCompl(f_1_1_3,3) - 2.3333333333333335*f_1_1_2*powCompl(f_1_1_3,3) - 4.666666666666667*powCompl(f_1_1_3,4) - 0.5833333333333334*powCompl(f_1_1_1,3)*f_1_1_4 - 21.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 - 11.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 + 14.833333333333334*powCompl(f_1_1_2,3)*f_1_1_4 - 19.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 - 6.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_4 + 2.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_4 + 15.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 + f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_4 - 5.*powCompl(f_1_1_3,3)*f_1_1_4 + 14.125*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + 28.*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) - 11.75*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 9.*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) - 1.*f_1_1_2*f_1_1_3*powCompl(f_1_1_4,2) - 4.5*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) - 16.916666666666668*f_1_1_1*powCompl(f_1_1_4,3) - 1.1666666666666667*f_1_1_2*powCompl(f_1_1_4,3) - 0.3333333333333333*f_1_1_3*powCompl(f_1_1_4,3) + 2.0208333333333335*powCompl(f_1_1_4,4) + 2.3333333333333335*powCompl(f_1_1_1,3)*f_1_1_5 - 2.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_5 + 2.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_5 - 3.1666666666666665*powCompl(f_1_1_2,3)*f_1_1_5 - 4.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 - 4.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_5 - 24.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 - 3.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 - 9.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 + 10.666666666666666*powCompl(f_1_1_3,3)*f_1_1_5 + 2.*powCompl(f_1_1_1,2)*f_1_1_4*f_1_1_5 + 2.*f_1_1_1*f_1_1_2*f_1_1_4*f_1_1_5 - 19.*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 + 4.*f_1_1_1*f_1_1_3*f_1_1_4*f_1_1_5 + 2.*f_1_1_2*f_1_1_3*f_1_1_4*f_1_1_5 + 4.*powCompl(f_1_1_3,2)*f_1_1_4*f_1_1_5 - 2.*f_1_1_1*powCompl(f_1_1_4,2)*f_1_1_5 + 14.*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 - 1.*f_1_1_3*powCompl(f_1_1_4,2)*f_1_1_5 - 1.3333333333333333*powCompl(f_1_1_4,3)*f_1_1_5 - 3.*f_1_1_1*f_1_1_2*powCompl(f_1_1_5,2) + 14.75*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + 2.*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) + 29.*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) - 3.5*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + f_1_1_1*f_1_1_4*powCompl(f_1_1_5,2) + 5.*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) - 4.*f_1_1_3*f_1_1_4*powCompl(f_1_1_5,2) - 4.5*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) + 2.3333333333333335*f_1_1_1*powCompl(f_1_1_5,3) - 14.5*f_1_1_2*powCompl(f_1_1_5,3) - 6.666666666666667*f_1_1_3*powCompl(f_1_1_5,3) + 1.6666666666666667*f_1_1_4*powCompl(f_1_1_5,3) + 3.5416666666666665*powCompl(f_1_1_5,4) + powCompl(f_1_1_1,2)*f_2_1_1 + powCompl(f_1_1_3,2)*f_2_1_1 - 14.*f_1_1_1*f_1_1_4*f_2_1_1 - 2.*f_1_1_2*f_1_1_4*f_2_1_1 + 10.*f_1_1_3*f_1_1_4*f_2_1_1 + 5.*powCompl(f_1_1_4,2)*f_2_1_1 - 8.*f_1_1_1*f_1_1_5*f_2_1_1 + 10.*f_1_1_3*f_1_1_5*f_2_1_1 + 2.*f_1_1_4*f_1_1_5*f_2_1_1 - 5.*powCompl(f_1_1_5,2)*f_2_1_1 + 0.5*powCompl(f_1_1_1,2)*f_2_1_2 + 12.*powCompl(f_1_1_2,2)*f_2_1_2 + 2.*f_1_1_1*f_1_1_3*f_2_1_2 + 4.*f_1_1_2*f_1_1_3*f_2_1_2 + 2.*f_1_1_1*f_1_1_4*f_2_1_2 - 16.*f_1_1_2*f_1_1_4*f_2_1_2 - 2.*f_1_1_3*f_1_1_4*f_2_1_2 + 11.*powCompl(f_1_1_4,2)*f_2_1_2 - 2.*f_1_1_1*f_1_1_5*f_2_1_2 - 14.*f_1_1_2*f_1_1_5*f_2_1_2 + 2.*f_1_1_3*f_1_1_5*f_2_1_2 + 10.*f_1_1_4*f_1_1_5*f_2_1_2 + 4.*powCompl(f_1_1_5,2)*f_2_1_2 - 1.*powCompl(f_1_1_1,2)*f_2_1_3 - 2.*f_1_1_1*f_1_1_2*f_2_1_3 + 9.*powCompl(f_1_1_2,2)*f_2_1_3 - 2.*f_1_1_1*f_1_1_3*f_2_1_3 + 14.*f_1_1_2*f_1_1_3*f_2_1_3 + 10.*powCompl(f_1_1_3,2)*f_2_1_3 + 2.*f_1_1_1*f_1_1_4*f_2_1_3 + 8.*f_1_1_3*f_1_1_4*f_2_1_3 + powCompl(f_1_1_4,2)*f_2_1_3 - 16.*f_1_1_2*f_1_1_5*f_2_1_3 - 10.*f_1_1_3*f_1_1_5*f_2_1_3 + 7.*powCompl(f_1_1_5,2)*f_2_1_3 + 6.*f_2_1_1*f_2_1_3 + powCompl(f_2_1_3,2) - 9.5*powCompl(f_1_1_1,2)*f_2_1_4 - 15.*f_1_1_1*f_1_1_2*f_2_1_4 - 5.5*powCompl(f_1_1_2,2)*f_2_1_4 + 2.*f_1_1_1*f_1_1_3*f_2_1_4 - 2.*f_1_1_2*f_1_1_3*f_2_1_4 - 1.*powCompl(f_1_1_3,2)*f_2_1_4 + 17.*f_1_1_1*f_1_1_4*f_2_1_4 + 18.*f_1_1_2*f_1_1_4*f_2_1_4 - 2.*f_1_1_3*f_1_1_4*f_2_1_4 - 9.5*powCompl(f_1_1_4,2)*f_2_1_4 + 2.*f_1_1_1*f_1_1_5*f_2_1_4 + 2.*f_1_1_2*f_1_1_5*f_2_1_4 - 2.*f_1_1_3*f_1_1_5*f_2_1_4 - 4.*f_1_1_4*f_1_1_5*f_2_1_4 - 0.8224670334241131*(14.*powCompl(f_1_1_1,2) + 9.*powCompl(f_1_1_2,2) + 6.*powCompl(f_1_1_3,2) - 4.*f_1_1_3*f_1_1_4 - 7.*powCompl(f_1_1_4,2) + f_1_1_2*(4.*f_1_1_3 - 2.*f_1_1_4 - 20.*f_1_1_5) - 2.*f_1_1_1*(5.*f_1_1_2 + 2.*f_1_1_3 - 1.*f_1_1_4 - 8.*f_1_1_5) - 12.*f_1_1_3*f_1_1_5 + 24.*f_1_1_4*f_1_1_5 - 6.*powCompl(f_1_1_5,2) + 5.*f_2_1_2 + 8.*f_2_1_3 - 8.*f_2_1_5) - 1.*powCompl(f_1_1_1,2)*f_2_1_5 - 2.*f_1_1_1*f_1_1_2*f_2_1_5 - 17.*powCompl(f_1_1_2,2)*f_2_1_5 - 2.*f_1_1_1*f_1_1_3*f_2_1_5 - 10.*f_1_1_2*f_1_1_3*f_2_1_5 - 8.*powCompl(f_1_1_3,2)*f_2_1_5 + 6.*f_1_1_2*f_1_1_4*f_2_1_5 - 2.*powCompl(f_1_1_4,2)*f_2_1_5 - 6.*f_1_1_1*f_1_1_5*f_2_1_5 + 18.*f_1_1_2*f_1_1_5*f_2_1_5 + 20.*f_1_1_3*f_1_1_5*f_2_1_5 - 4.*f_1_1_4*f_1_1_5*f_2_1_5 - 8.*powCompl(f_1_1_5,2)*f_2_1_5 - 6.*f_2_1_3*f_2_1_5 + powCompl(f_2_1_5,2) - 2.*f_1_1_1*f_3_1_1 + 2.*f_1_1_3*f_3_1_1 + 12.*f_1_1_4*f_3_1_1 + 10.*f_1_1_5*f_3_1_1 + 4.*f_1_1_1*f_3_1_2 - 21.*f_1_1_2*f_3_1_2 - 4.*f_1_1_3*f_3_1_2 + 20.*f_1_1_4*f_3_1_2 + 12.*f_1_1_5*f_3_1_2 + 2.*f_1_1_1*f_3_1_3 - 12.*f_1_1_2*f_3_1_3 - 22.*f_1_1_3*f_3_1_3 - 4.*f_1_1_4*f_3_1_3 + 18.*f_1_1_5*f_3_1_3 - 19.*f_1_1_1*f_3_1_4 - 17.*f_1_1_2*f_3_1_4 + 19.*f_1_1_4*f_3_1_4 + 4.*f_1_1_5*f_3_1_4 - 32.*f_1_1_2*f_3_1_5 - 10.*f_1_1_3*f_3_1_5 + 4.*f_1_1_4*f_3_1_5 + 16.*f_1_1_5*f_3_1_5 - 2.*f_1_1_1*f_3_2_1 + 2.*f_1_1_3*f_3_2_1 + 16.*f_1_1_4*f_3_2_1 + 10.*f_1_1_5*f_3_2_1 + 2.*f_1_1_1*f_3_2_2 - 24.*f_1_1_2*f_3_2_2 - 4.*f_1_1_3*f_3_2_2 + 22.*f_1_1_4*f_3_2_2 + 14.*f_1_1_5*f_3_2_2 + 6.*f_1_1_1*f_3_2_3 - 14.*f_1_1_2*f_3_2_3 - 26.*f_1_1_3*f_3_2_3 - 8.*f_1_1_4*f_3_2_3 + 10.*f_1_1_5*f_3_2_3 - 19.*f_1_1_1*f_3_2_4 - 20.*f_1_1_2*f_3_2_4 + 19.*f_1_1_4*f_3_2_4 + 4.*f_1_1_5*f_3_2_4 + 4.*f_1_1_1*f_3_2_5 - 28.*f_1_1_2*f_3_2_5 - 22.*f_1_1_3*f_3_2_5 + 6.*f_1_1_4*f_3_2_5 + 24.*f_1_1_5*f_3_2_5 - 13.*f_1_1_1*f_3_3_1 - 9.*f_1_1_2*f_3_3_1 - 2.*f_1_1_3*f_3_3_1 + 12.*f_1_1_4*f_3_3_1 + 2.*f_1_1_5*f_3_3_1 - 16.*f_1_1_2*f_3_3_2 - 16.*f_1_1_3*f_3_3_2 + 14.*f_1_1_5*f_3_3_2 - 8.*f_1_1_1*f_3_3_3 + 8.*f_1_1_3*f_3_3_3 + 8.*f_1_1_4*f_3_3_3 + 2.*f_1_1_5*f_3_3_3 - 2.*f_1_1_1*f_3_3_4 - 12.*f_1_1_2*f_3_3_4 + 2.*f_1_1_3*f_3_3_4 + 8.*f_1_1_4*f_3_3_4 + 6.*f_1_1_5*f_3_3_4 + 2.*f_1_1_1*f_3_3_5 - 6.*f_1_1_3*f_3_3_5 - 2.*f_1_1_4*f_3_3_5 - 2.5*f_4_1_2 - 1.3333333333333333*f_4_11_2 + 1.3333333333333333*f_4_11_4 + 1.3333333333333333*f_4_11_5 + 4.*f_4_1_3 - 4.*f_4_1_5 - 5.*f_4_2_2 - 4.*f_4_2_3 + 4.*f_4_2_5 + 2.*f_4_3_1 - 6.*f_4_3_2 - 6.*f_4_3_3 + 6.5*f_4_3_4 + 9.*f_4_3_5 + 1.8333333333333333*f_4_4_1 + 2.6666666666666665*f_4_4_2 - 1.3333333333333333*f_4_4_3 - 2.*f_4_4_4 - 1.*f_4_4_5 - 1.*f_4_5_1 - 2.6666666666666665*f_4_5_2 + 1.3333333333333333*f_4_5_3 + 0.6666666666666666*f_4_5_4 - 0.6666666666666666*f_4_6_1 - 2.3333333333333335*f_4_6_2 - 0.6666666666666666*f_4_6_3 + 1.3333333333333333*f_4_6_4 + 0.6666666666666666*f_4_6_5 + 2.*f_4_7_2 - 0.6666666666666666*f_4_7_4 - 2.*f_4_7_5 + 2.*f_4_8_2 - 2.*f_4_8_4 + 16.666666666666668*f_1_1_1*zeta3 - 30.*f_1_1_2*zeta3 - 6.*f_1_1_3*zeta3 + 28.*f_1_1_4*zeta3 + 43.333333333333336*f_1_1_5*zeta3;
    masters[58-1][0][1-1] = 0.;
    masters[58-1][1][1-1] = 0.;
    masters[58-1][2][1-1] = 0.;
    masters[58-1][3][1-1] = -1.*f_3_4;
    masters[58-1][4][1-1] = 0.08333333333333333*(12.*bc58e4p1 + 3.*(5.*f_1_1_1 + 6.*f_1_1_2 + 6.*f_1_1_3 + 5.*f_1_1_4 + 6.*f_1_1_5)*f_3_4 - 2.*(f_4_10_1 + f_4_10_4));
    masters[59-1][0][1-1] = 0.;
    masters[59-1][1][1-1] = 0.;
    masters[59-1][2][1-1] = 0.;
    masters[59-1][3][1-1] = 0.5*f_3_4;
    masters[59-1][4][1-1] = 0.016666666666666666*(60.*bc59e4p1 - 45.*f_1_1_1*f_3_4 - 45.*f_1_1_2*f_3_4 - 45.*f_1_1_3*f_3_4 - 15.*f_1_1_4*f_3_4 - 45.*f_1_1_5*f_3_4 - 14.*f_4_10_1 - 14.*f_4_10_2 + 6.*f_4_10_3 + 26.*f_4_10_4 + 6.*f_4_10_5 + f_4_12);
    masters[60-1][0][1-1] = -3.;
    masters[60-1][1][1-1] = f_1_1_1 + f_1_1_2 + 2.*(f_1_1_3 + f_1_1_5);
    masters[60-1][2][1-1] = 18.09427473533049 + 0.5*(5.*powCompl(f_1_1_1,2) + powCompl(f_1_1_2,2) - 2.*powCompl(f_1_1_3,2) + 4.*powCompl(f_1_1_4,2) - 2.*f_1_1_2*(2.*f_1_1_3 + f_1_1_4) + 4.*f_1_1_3*f_1_1_5 - 4.*powCompl(f_1_1_5,2) - 2.*f_1_1_1*(2.*f_1_1_3 + 3.*f_1_1_4 + 2.*f_1_1_5) - 4.*f_2_1_1 + 4.*f_2_1_2 - 4.*f_2_1_4 + 4.*f_2_1_5);
    masters[60-1][3][1-1] = -1.6666666666666667*powCompl(f_1_1_1,3) - 1.6666666666666667*powCompl(f_1_1_2,3) + f_1_1_2*powCompl(f_1_1_3,2) - 1.3333333333333333*powCompl(f_1_1_3,3) + 2.*powCompl(f_1_1_2,2)*f_1_1_4 + powCompl(f_1_1_3,2)*f_1_1_4 - 1.*f_1_1_2*powCompl(f_1_1_4,2) - 2.*f_1_1_3*powCompl(f_1_1_4,2) - 1.*powCompl(f_1_1_4,3) + 2.*powCompl(f_1_1_2,2)*f_1_1_5 + 3.*powCompl(f_1_1_3,2)*f_1_1_5 - 2.*f_1_1_2*powCompl(f_1_1_5,2) - 4.*f_1_1_3*powCompl(f_1_1_5,2) + 2.6666666666666665*powCompl(f_1_1_5,3) + powCompl(f_1_1_1,2)*(-1.*f_1_1_2 + f_1_1_5) - 1.6449340668482262*(5.*f_1_1_1 + 5.*f_1_1_2 + 6.*(f_1_1_3 + f_1_1_5)) + 2.*f_1_1_2*f_2_1_1 + 4.*f_1_1_3*f_2_1_1 - 2.*f_1_1_4*f_2_1_1 - 2.*f_1_1_5*f_2_1_1 + 2.*f_1_1_2*f_2_1_2 - 2.*f_1_1_4*f_2_1_2 - 4.*f_1_1_5*f_2_1_2 + 4.*f_1_1_3*f_2_1_3 - 4.*f_1_1_5*f_2_1_3 + 4.*f_1_1_3*f_2_1_4 + 2.*f_1_1_4*f_2_1_4 + f_1_1_1*(2.*f_1_1_2*f_1_1_3 + powCompl(f_1_1_3,2) + 2.*f_1_1_3*(f_1_1_4 - 1.*f_1_1_5) + 2.*(powCompl(f_1_1_4,2) + powCompl(f_1_1_5,2) + f_2_1_1 - 1.*f_2_1_4 - 1.*f_2_1_5)) - 2.*f_1_1_2*f_2_1_5 + 2.*f_1_1_3*f_2_1_5 + 2.*f_1_1_4*f_2_1_5 - 4.*f_1_1_5*f_2_1_5 + 4.*f_3_1_1 + 5.*f_3_1_2 - 8.*f_3_1_3 - 1.*f_3_1_4 - 1.*f_3_2_2 - 8.*f_3_2_3 + 5.*f_3_2_4 + 4.*f_3_2_5 - 2.*f_3_3_1 - 2.*f_3_3_3 - 2.*f_3_3_4 + 30.*zeta3;
    masters[60-1][4][1-1] = bc60e4p1 + 7.333333333333333*powCompl(f_1_1_1,4) + 4.333333333333333*powCompl(f_1_1_1,3)*f_1_1_2 + 4.*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) + 0.3333333333333333*f_1_1_1*powCompl(f_1_1_2,3) + 1.2083333333333333*powCompl(f_1_1_2,4) - 28.75*powCompl(f_1_1_1,3)*f_1_1_3 - 2.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_3 - 0.5*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_3 - 1.8333333333333333*powCompl(f_1_1_2,3)*f_1_1_3 + 29.375*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) - 0.5*f_1_1_1*f_1_1_2*powCompl(f_1_1_3,2) - 6.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) - 6.416666666666667*f_1_1_1*powCompl(f_1_1_3,3) + 3.5*f_1_1_2*powCompl(f_1_1_3,3) + 3.5208333333333335*powCompl(f_1_1_3,4) - 13.25*powCompl(f_1_1_1,3)*f_1_1_4 - 13.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 - 7.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 - 3.4166666666666665*powCompl(f_1_1_2,3)*f_1_1_4 + 59.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 - 1.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_4 - 2.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_4 - 49.5*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 - 0.5*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_4 + 9.833333333333334*powCompl(f_1_1_3,3)*f_1_1_4 + 1.125*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + 17.*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) + 4.875*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) - 22.5*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) + 3.*f_1_1_2*f_1_1_3*powCompl(f_1_1_4,2) + 15.5*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) + 5.25*f_1_1_1*powCompl(f_1_1_4,3) - 5.75*f_1_1_2*powCompl(f_1_1_4,3) - 1.1666666666666667*f_1_1_3*powCompl(f_1_1_4,3) - 0.4583333333333333*powCompl(f_1_1_4,4) - 0.5*powCompl(f_1_1_1,3)*f_1_1_5 - 2.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_5 - 2.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_5 - 3.75*powCompl(f_1_1_2,3)*f_1_1_5 + 13.5*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 + 3.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_5 + 17.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 - 33.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 + 3.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 + 8.166666666666666*powCompl(f_1_1_3,3)*f_1_1_5 - 0.5*powCompl(f_1_1_1,2)*f_1_1_4*f_1_1_5 + 5.*f_1_1_1*f_1_1_2*f_1_1_4*f_1_1_5 + 32.5*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 - 3.*f_1_1_1*f_1_1_3*f_1_1_4*f_1_1_5 - 2.*f_1_1_2*f_1_1_3*f_1_1_4*f_1_1_5 + 0.5*powCompl(f_1_1_3,2)*f_1_1_4*f_1_1_5 + 0.5*f_1_1_1*powCompl(f_1_1_4,2)*f_1_1_5 - 31.5*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 - 1.*f_1_1_3*powCompl(f_1_1_4,2)*f_1_1_5 + 5.666666666666667*powCompl(f_1_1_4,3)*f_1_1_5 - 7.25*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) + f_1_1_1*f_1_1_2*powCompl(f_1_1_5,2) - 11.875*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + 27.5*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) - 16.5*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) - 14.5*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + f_1_1_1*f_1_1_4*powCompl(f_1_1_5,2) - 9.*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) + f_1_1_3*f_1_1_4*powCompl(f_1_1_5,2) + 10.75*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) - 8.333333333333334*f_1_1_1*powCompl(f_1_1_5,3) + 15.75*f_1_1_2*powCompl(f_1_1_5,3) + 13.5*f_1_1_3*powCompl(f_1_1_5,3) - 5.166666666666667*f_1_1_4*powCompl(f_1_1_5,3) - 8.604166666666666*powCompl(f_1_1_5,4) - 17.5*powCompl(f_1_1_1,2)*f_2_1_1 - 4.*f_1_1_1*f_1_1_2*f_2_1_1 - 1.*powCompl(f_1_1_2,2)*f_2_1_1 + 36.*f_1_1_1*f_1_1_3*f_2_1_1 - 3.*f_1_1_2*f_1_1_3*f_2_1_1 - 25.*powCompl(f_1_1_3,2)*f_2_1_1 + 43.*f_1_1_1*f_1_1_4*f_2_1_1 + f_1_1_2*f_1_1_4*f_2_1_1 - 30.*f_1_1_3*f_1_1_4*f_2_1_1 - 15.5*powCompl(f_1_1_4,2)*f_2_1_1 + f_1_1_1*f_1_1_5*f_2_1_1 + f_1_1_2*f_1_1_5*f_2_1_1 - 1.*f_1_1_3*f_1_1_5*f_2_1_1 - 1.*f_1_1_4*f_1_1_5*f_2_1_1 - 1.5*powCompl(f_1_1_5,2)*f_2_1_1 + powCompl(f_2_1_1,2) - 1.*powCompl(f_1_1_1,2)*f_2_1_2 + 2.*f_1_1_1*f_1_1_2*f_2_1_2 - 2.5*powCompl(f_1_1_2,2)*f_2_1_2 - 2.*f_1_1_1*f_1_1_3*f_2_1_2 - 4.*f_1_1_2*f_1_1_3*f_2_1_2 - 2.*f_1_1_1*f_1_1_4*f_2_1_2 + 5.*f_1_1_2*f_1_1_4*f_2_1_2 + 2.*f_1_1_3*f_1_1_4*f_2_1_2 - 3.5*powCompl(f_1_1_4,2)*f_2_1_2 + 2.*f_1_1_1*f_1_1_5*f_2_1_2 + 24.*f_1_1_2*f_1_1_5*f_2_1_2 - 2.*f_1_1_3*f_1_1_5*f_2_1_2 - 11.*f_1_1_4*f_1_1_5*f_2_1_2 - 10.*powCompl(f_1_1_5,2)*f_2_1_2 + 3.*powCompl(f_2_1_2,2) + 6.5*powCompl(f_1_1_1,2)*f_2_1_3 + f_1_1_1*f_1_1_2*f_2_1_3 - 8.5*powCompl(f_1_1_2,2)*f_2_1_3 - 20.*f_1_1_1*f_1_1_3*f_2_1_3 - 22.*f_1_1_2*f_1_1_3*f_2_1_3 - 0.5*powCompl(f_1_1_3,2)*f_2_1_3 - 2.*f_1_1_1*f_1_1_4*f_2_1_3 + 2.*f_1_1_2*f_1_1_4*f_2_1_3 + 18.*f_1_1_1*f_1_1_5*f_2_1_3 + 22.*f_1_1_2*f_1_1_5*f_2_1_3 - 6.*f_1_1_3*f_1_1_5*f_2_1_3 + 2.*f_1_1_4*f_1_1_5*f_2_1_3 + 8.5*powCompl(f_1_1_5,2)*f_2_1_3 - 4.*powCompl(f_2_1_3,2) + 7.5*powCompl(f_1_1_1,2)*f_2_1_4 - 8.*f_1_1_1*f_1_1_2*f_2_1_4 - 4.*powCompl(f_1_1_2,2)*f_2_1_4 - 18.*f_1_1_1*f_1_1_3*f_2_1_4 - 2.*f_1_1_2*f_1_1_3*f_2_1_4 + 8.5*powCompl(f_1_1_3,2)*f_2_1_4 - 7.*f_1_1_1*f_1_1_4*f_2_1_4 + 10.*f_1_1_2*f_1_1_4*f_2_1_4 + 17.*f_1_1_3*f_1_1_4*f_2_1_4 + 3.5*powCompl(f_1_1_4,2)*f_2_1_4 - 1.*f_1_1_1*f_1_1_5*f_2_1_4 + 4.*f_1_1_2*f_1_1_5*f_2_1_4 + f_1_1_3*f_1_1_5*f_2_1_4 + 2.*f_1_1_4*f_1_1_5*f_2_1_4 - 6.*f_2_1_1*f_2_1_4 + 2.*f_2_1_2*f_2_1_4 + 3.*powCompl(f_2_1_4,2) + 0.8224670334241131*(12.*powCompl(f_1_1_1,2) + 14.*powCompl(f_1_1_2,2) - 5.*powCompl(f_1_1_3,2) - 4.*f_1_1_3*f_1_1_4 - 6.*powCompl(f_1_1_4,2) - 28.*f_1_1_3*f_1_1_5 - 14.*f_1_1_4*f_1_1_5 + 3.*powCompl(f_1_1_5,2) + 2.*f_1_1_1*(5.*f_1_1_2 + 12.*f_1_1_3 + 11.*f_1_1_4 + 6.*f_1_1_5) + 2.*f_1_1_2*(6.*f_1_1_3 + 5.*f_1_1_4 + 8.*f_1_1_5) + 8.*f_2_1_1 - 12.*f_2_1_2 + 12.*f_2_1_4 - 8.*f_2_1_5) + powCompl(f_1_1_1,2)*f_2_1_5 + 2.*f_1_1_1*f_1_1_2*f_2_1_5 + 13.5*powCompl(f_1_1_2,2)*f_2_1_5 - 1.*f_1_1_1*f_1_1_3*f_2_1_5 + 7.*f_1_1_2*f_1_1_3*f_2_1_5 + 8.*powCompl(f_1_1_3,2)*f_2_1_5 - 2.*f_1_1_1*f_1_1_4*f_2_1_5 - 25.*f_1_1_2*f_1_1_4*f_2_1_5 + 12.5*powCompl(f_1_1_4,2)*f_2_1_5 + 4.*f_1_1_1*f_1_1_5*f_2_1_5 - 24.*f_1_1_2*f_1_1_5*f_2_1_5 - 17.*f_1_1_3*f_1_1_5*f_2_1_5 + 24.*f_1_1_4*f_1_1_5*f_2_1_5 + 15.*powCompl(f_1_1_5,2)*f_2_1_5 - 8.*f_2_1_2*f_2_1_5 + 6.*f_2_1_3*f_2_1_5 + powCompl(f_2_1_5,2) + 31.*f_1_1_1*f_3_1_1 - 2.*f_1_1_2*f_3_1_1 - 45.*f_1_1_3*f_3_1_1 - 31.*f_1_1_4*f_3_1_1 - 2.*f_1_1_5*f_3_1_1 - 4.*f_1_1_1*f_3_1_2 - 3.*f_1_1_2*f_3_1_2 + 4.*f_1_1_3*f_3_1_2 - 7.*f_1_1_4*f_3_1_2 - 15.*f_1_1_5*f_3_1_2 + 16.*f_1_1_1*f_3_1_3 + 20.*f_1_1_2*f_3_1_3 + 10.*f_1_1_3*f_3_1_3 + 4.*f_1_1_4*f_3_1_3 + 10.*f_1_1_5*f_3_1_3 + 19.*f_1_1_1*f_3_1_4 - 8.*f_1_1_2*f_3_1_4 - 13.*f_1_1_3*f_3_1_4 - 17.*f_1_1_4*f_3_1_4 - 2.*f_1_1_5*f_3_1_4 + 27.*f_1_1_2*f_3_1_5 + 8.*f_1_1_3*f_3_1_5 - 23.*f_1_1_4*f_3_1_5 - 29.*f_1_1_5*f_3_1_5 + 39.*f_1_1_1*f_3_2_1 + 2.*f_1_1_2*f_3_2_1 - 41.*f_1_1_3*f_3_2_1 - 47.*f_1_1_4*f_3_2_1 - 2.*f_1_1_1*f_3_2_2 + 11.*f_1_1_2*f_3_2_2 + 4.*f_1_1_3*f_3_2_2 - 9.*f_1_1_4*f_3_2_2 - 27.*f_1_1_5*f_3_2_2 + 18.*f_1_1_1*f_3_2_3 + 20.*f_1_1_2*f_3_2_3 + 2.*f_1_1_3*f_3_2_3 + 4.*f_1_1_4*f_3_2_3 + 18.*f_1_1_5*f_3_2_3 + 5.*f_1_1_1*f_3_2_4 - 10.*f_1_1_2*f_3_2_4 - 21.*f_1_1_3*f_3_2_4 - 15.*f_1_1_4*f_3_2_4 - 2.*f_1_1_5*f_3_2_4 - 4.*f_1_1_1*f_3_2_5 + 19.*f_1_1_2*f_3_2_5 + 22.*f_1_1_3*f_3_2_5 - 25.*f_1_1_4*f_3_2_5 - 33.*f_1_1_5*f_3_2_5 - 8.*f_1_1_1*f_3_3_1 - 8.*f_1_1_2*f_3_3_1 + 2.*f_1_1_3*f_3_3_1 + 14.*f_1_1_4*f_3_3_1 + 3.*f_1_1_5*f_3_3_1 + 8.*f_1_1_2*f_3_3_2 + 15.*f_1_1_3*f_3_3_2 - 2.*f_1_1_4*f_3_3_2 - 9.*f_1_1_5*f_3_3_2 + 25.*f_1_1_1*f_3_3_3 + f_1_1_2*f_3_3_3 - 28.*f_1_1_3*f_3_3_3 - 29.*f_1_1_4*f_3_3_3 - 1.*f_1_1_5*f_3_3_3 + 2.*f_1_1_1*f_3_3_4 + 17.*f_1_1_2*f_3_3_4 - 21.*f_1_1_4*f_3_3_4 - 20.*f_1_1_5*f_3_3_4 + 12.*f_1_1_1*f_3_3_5 + f_1_1_2*f_3_3_5 - 13.*f_1_1_3*f_3_3_5 - 2.*f_1_1_4*f_3_3_5 + 19.*f_1_1_5*f_3_3_5 - 4.*f_4_1_1 + 7.*f_4_1_2 + 1.3333333333333333*f_4_11_1 - 0.6666666666666666*f_4_11_3 - 0.6666666666666666*f_4_11_4 + 11.*f_4_1_4 + 4.*f_4_1_5 + 4.*f_4_2_1 + 11.*f_4_2_2 + 7.*f_4_2_4 - 4.*f_4_2_5 + 18.5*f_4_3_1 + 1.5*f_4_3_2 + f_4_3_3 - 5.5*f_4_3_4 - 15.5*f_4_3_5 + 1.6666666666666667*f_4_4_1 - 1.3333333333333333*f_4_4_2 + 3.8333333333333335*f_4_4_3 + 2.5*f_4_4_4 - 2.*f_4_4_5 - 0.6666666666666666*f_4_5_1 + 3.3333333333333335*f_4_5_2 - 4.*f_4_5_3 - 4.*f_4_5_4 + 0.6666666666666666*f_4_5_5 + 3.3333333333333335*f_4_6_1 - 1.3333333333333333*f_4_6_2 - 0.6666666666666666*f_4_6_3 - 3.3333333333333335*f_4_6_4 - 0.6666666666666666*f_4_6_5 - 2.6666666666666665*f_4_7_1 - 2.*f_4_7_2 + 2.*f_4_7_3 + 0.6666666666666666*f_4_7_4 - 2.6666666666666665*f_4_8_1 + 0.6666666666666666*f_4_8_3 + 2.*f_4_8_4 - 2.*f_4_8_5 + 4.333333333333333*f_1_1_1*zeta3 - 3.6666666666666665*f_1_1_2*zeta3 - 30.333333333333332*f_1_1_3*zeta3 + 14.*f_1_1_4*zeta3 - 26.333333333333332*f_1_1_5*zeta3;
    masters[61-1][0][1-1] = 0.;
    masters[61-1][1][1-1] = 0.;
    masters[61-1][2][1-1] = 0.;
    masters[61-1][3][1-1] = -0.5*f_3_4;
    masters[61-1][4][1-1] = 0.016666666666666666*(60.*bc61e4p1 + 15.*f_1_1_1*f_3_4 + 15.*f_1_1_2*f_3_4 + 45.*f_1_1_3*f_3_4 + 105.*f_1_1_4*f_3_4 + 45.*f_1_1_5*f_3_4 - 34.*f_4_10_1 - 34.*f_4_10_2 + 6.*f_4_10_3 + 46.*f_4_10_4 + 6.*f_4_10_5 + f_4_12);





    masters[1-1][0][2-1] = -1.;
    masters[1-1][1][2-1] = 2.*f_1_1_1;
    masters[1-1][2][2-1] = 1.6449340668482262 - 2.*powCompl(f_1_1_1,2);
    masters[1-1][3][2-1] = 0.3333333333333333*(-9.869604401089358*f_1_1_1 + 4.*(powCompl(f_1_1_1,3) + 8.*zeta3));
    masters[1-1][4][2-1] = 0.3333333333333333*(3.*bc1e4p2 + f_1_1_1*(9.869604401089358*f_1_1_1 - 2.*(powCompl(f_1_1_1,3) + 32.*zeta3)));
    masters[2-1][0][2-1] = -1.;
    masters[2-1][1][2-1] = 2.*f_1_1_4;
    masters[2-1][2][2-1] = 1.6449340668482262 - 2.*powCompl(f_1_1_4,2);
    masters[2-1][3][2-1] = 0.3333333333333333*(-9.869604401089358*f_1_1_4 + 4.*(powCompl(f_1_1_4,3) + 8.*zeta3));
    masters[2-1][4][2-1] = 0.3333333333333333*(3.*bc2e4p2 + f_1_1_4*(9.869604401089358*f_1_1_4 - 2.*(powCompl(f_1_1_4,3) + 32.*zeta3)));
    masters[3-1][0][2-1] = -1.;
    masters[3-1][1][2-1] = 2.*f_1_1_5;
    masters[3-1][2][2-1] = 1.6449340668482262 - 2.*powCompl(f_1_1_5,2);
    masters[3-1][3][2-1] = 0.3333333333333333*(-9.869604401089358*f_1_1_5 + 4.*(powCompl(f_1_1_5,3) + 8.*zeta3));
    masters[3-1][4][2-1] = 0.3333333333333333*(3.*bc3e4p2 + f_1_1_5*(9.869604401089358*f_1_1_5 - 2.*(powCompl(f_1_1_5,3) + 32.*zeta3)));
    masters[4-1][0][2-1] = -1.;
    masters[4-1][1][2-1] = 2.*f_1_1_2;
    masters[4-1][2][2-1] = 1.6449340668482262 - 2.*powCompl(f_1_1_2,2);
    masters[4-1][3][2-1] = 0.3333333333333333*(-9.869604401089358*f_1_1_2 + 4.*(powCompl(f_1_1_2,3) + 8.*zeta3));
    masters[4-1][4][2-1] = 0.3333333333333333*(3.*bc4e4p2 + f_1_1_2*(9.869604401089358*f_1_1_2 - 2.*(powCompl(f_1_1_2,3) + 32.*zeta3)));
    masters[5-1][0][2-1] = -1.;
    masters[5-1][1][2-1] = 2.*f_1_1_3;
    masters[5-1][2][2-1] = 1.6449340668482262 - 2.*powCompl(f_1_1_3,2);
    masters[5-1][3][2-1] = 0.3333333333333333*(-9.869604401089358*f_1_1_3 + 4.*(powCompl(f_1_1_3,3) + 8.*zeta3));
    masters[5-1][4][2-1] = 0.3333333333333333*(3.*bc5e4p2 + f_1_1_3*(9.869604401089358*f_1_1_3 - 2.*(powCompl(f_1_1_3,3) + 32.*zeta3)));
    masters[6-1][0][2-1] = 1.;
    masters[6-1][1][2-1] = -1.*f_1_1_3 - 1.*f_1_1_5;
    masters[6-1][2][2-1] = 0.16666666666666666*(-9.869604401089358 + 3.*powCompl(f_1_1_3 + f_1_1_5,2));
    masters[6-1][3][2-1] = 0.16666666666666666*(-1.*powCompl(f_1_1_3,3) - 3.*powCompl(f_1_1_3,2)*f_1_1_5 - 3.*f_1_1_3*powCompl(f_1_1_5,2) - 1.*powCompl(f_1_1_5,3) + 9.869604401089358*(f_1_1_3 + f_1_1_5) - 28.*zeta3);
    masters[6-1][4][2-1] = 0.041666666666666664*(24.*bc6e4p2 + (f_1_1_3 + f_1_1_5)*(powCompl(f_1_1_3,3) + 3.*powCompl(f_1_1_3,2)*f_1_1_5 + 3.*f_1_1_3*powCompl(f_1_1_5,2) + powCompl(f_1_1_5,3) - 19.739208802178716*(f_1_1_3 + f_1_1_5) + 112.*zeta3));
    masters[7-1][0][2-1] = 0.;
    masters[7-1][1][2-1] = 0.5*(f_1_1_3 - 1.*f_1_1_5);
    masters[7-1][2][2-1] = 0.5*(-1.*powCompl(f_1_1_3,2) + powCompl(f_1_1_5,2) - 1.*f_2_1_3);
    masters[7-1][3][2-1] = 0.08333333333333333*(9.869604401089358*(-1.*f_1_1_3 + f_1_1_5) - 2.*(-1.*powCompl(f_1_1_3,3) - 3.*powCompl(f_1_1_3,2)*f_1_1_5 + 3.*f_1_1_3*powCompl(f_1_1_5,2) + powCompl(f_1_1_5,3) - 6.*f_1_1_3*f_2_1_3 + 3.*f_3_1_3 + 6.*f_3_2_3));
    masters[7-1][4][2-1] = 0.020833333333333332*(48.*bc7e4p2 - 3.*powCompl(f_1_1_3,4) - 4.*powCompl(f_1_1_3,3)*f_1_1_5 - 18.*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + 28.*f_1_1_3*powCompl(f_1_1_5,3) - 3.*powCompl(f_1_1_5,4) - 24.*powCompl(f_1_1_3,2)*f_2_1_3 - 48.*f_1_1_3*f_1_1_5*f_2_1_3 + 24.*powCompl(f_1_1_5,2)*f_2_1_3 + 39.47841760435743*(powCompl(f_1_1_3,2) - 1.*powCompl(f_1_1_5,2) + f_2_1_3) + 48.*f_1_1_5*f_3_1_3 + 48.*f_1_1_3*f_3_2_3 + 48.*f_1_1_5*f_3_2_3 + 24.*f_4_1_3 + 48.*f_4_2_3 - 24.*f_4_3_3 - 256.*f_1_1_3*zeta3 + 256.*f_1_1_5*zeta3);
    masters[8-1][0][2-1] = 0.;
    masters[8-1][1][2-1] = 0.5*(f_1_1_2 - 1.*f_1_1_5);
    masters[8-1][2][2-1] = 0.25*(-3.*powCompl(f_1_1_2,2) + 2.*f_1_1_2*f_1_1_5 + powCompl(f_1_1_5,2) + 2.*f_2_1_5);
    masters[8-1][3][2-1] = 0.08333333333333333*(9.869604401089358*(-1.*f_1_1_2 + f_1_1_5) - 2.*(-4.*powCompl(f_1_1_2,3) + 3.*powCompl(f_1_1_2,2)*f_1_1_5 + powCompl(f_1_1_5,3) + 6.*f_1_1_2*f_2_1_5 + 6.*f_3_1_5 + 3.*f_3_2_5));
    masters[8-1][4][2-1] = 0.020833333333333332*(48.*bc8e4p2 - 15.*powCompl(f_1_1_2,4) - 4.*powCompl(f_1_1_2,3)*f_1_1_5 + 30.*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 20.*f_1_1_2*powCompl(f_1_1_5,3) + 9.*powCompl(f_1_1_5,4) + 24.*powCompl(f_1_1_2,2)*f_2_1_5 + 48.*f_1_1_2*f_1_1_5*f_2_1_5 - 24.*powCompl(f_1_1_5,2)*f_2_1_5 - 19.739208802178716*(-3.*powCompl(f_1_1_2,2) + 2.*f_1_1_2*f_1_1_5 + powCompl(f_1_1_5,2) + 2.*f_2_1_5) + 48.*f_1_1_2*f_3_1_5 + 48.*f_1_1_5*f_3_1_5 + 48.*f_1_1_5*f_3_2_5 + 48.*f_4_1_5 + 24.*f_4_2_5 + 24.*f_4_3_5 - 256.*f_1_1_2*zeta3 + 256.*f_1_1_5*zeta3);
    masters[9-1][0][2-1] = 1.;
    masters[9-1][1][2-1] = -2.*f_1_1_3;
    masters[9-1][2][2-1] = -1.6449340668482262 + 2.*powCompl(f_1_1_3,2);
    masters[9-1][3][2-1] = 0.3333333333333333*(9.869604401089358*f_1_1_3 - 4.*powCompl(f_1_1_3,3) - 14.*zeta3);
    masters[9-1][4][2-1] = 0.3333333333333333*(3.*bc9e4p2 + f_1_1_3*(-9.869604401089358*f_1_1_3 + 2.*powCompl(f_1_1_3,3) + 28.*zeta3));
    masters[10-1][0][2-1] = 0.25;
    masters[10-1][1][2-1] = -0.5*f_1_1_3;
    masters[10-1][2][2-1] = 0.041666666666666664*(9.869604401089358 + 12.*powCompl(f_1_1_3,2));
    masters[10-1][3][2-1] = 0.08333333333333333*(-9.869604401089358*f_1_1_3 - 4.*powCompl(f_1_1_3,3) - 26.*zeta3);
    masters[10-1][4][2-1] = 0.08333333333333333*(12.*bc10e4p2 + f_1_1_3*(9.869604401089358*f_1_1_3 + 2.*powCompl(f_1_1_3,3) + 52.*zeta3));
    masters[11-1][0][2-1] = 1.;
    masters[11-1][1][2-1] = -1.*f_1_1_1 - 1.*f_1_1_3;
    masters[11-1][2][2-1] = 0.16666666666666666*(-9.869604401089358 + 3.*powCompl(f_1_1_1 + f_1_1_3,2));
    masters[11-1][3][2-1] = 0.16666666666666666*(-1.*powCompl(f_1_1_1,3) - 3.*powCompl(f_1_1_1,2)*f_1_1_3 - 3.*f_1_1_1*powCompl(f_1_1_3,2) - 1.*powCompl(f_1_1_3,3) + 9.869604401089358*(f_1_1_1 + f_1_1_3) - 28.*zeta3);
    masters[11-1][4][2-1] = 0.041666666666666664*(24.*bc11e4p2 + (f_1_1_1 + f_1_1_3)*(powCompl(f_1_1_1,3) + 3.*powCompl(f_1_1_1,2)*f_1_1_3 + 3.*f_1_1_1*powCompl(f_1_1_3,2) + powCompl(f_1_1_3,3) - 19.739208802178716*(f_1_1_1 + f_1_1_3) + 112.*zeta3));
    masters[12-1][0][2-1] = 0.;
    masters[12-1][1][2-1] = 0.5*(-1.*f_1_1_1 + f_1_1_3);
    masters[12-1][2][2-1] = 0.25*(powCompl(f_1_1_1,2) + 2.*f_1_1_1*f_1_1_3 - 3.*powCompl(f_1_1_3,2) + 2.*f_2_1_1);
    masters[12-1][3][2-1] = 0.08333333333333333*(9.869604401089358*(f_1_1_1 - 1.*f_1_1_3) - 2.*(powCompl(f_1_1_1,3) + 3.*f_1_1_1*powCompl(f_1_1_3,2) - 4.*powCompl(f_1_1_3,3) + 6.*f_1_1_3*f_2_1_1 + 6.*f_3_1_1 + 3.*f_3_2_1));
    masters[12-1][4][2-1] = 0.020833333333333332*(48.*bc12e4p2 + 9.*powCompl(f_1_1_1,4) - 20.*powCompl(f_1_1_1,3)*f_1_1_3 + 30.*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) - 4.*f_1_1_1*powCompl(f_1_1_3,3) - 15.*powCompl(f_1_1_3,4) - 24.*powCompl(f_1_1_1,2)*f_2_1_1 + 48.*f_1_1_1*f_1_1_3*f_2_1_1 + 24.*powCompl(f_1_1_3,2)*f_2_1_1 - 19.739208802178716*(powCompl(f_1_1_1,2) + 2.*f_1_1_1*f_1_1_3 - 3.*powCompl(f_1_1_3,2) + 2.*f_2_1_1) + 48.*f_1_1_1*f_3_1_1 + 48.*f_1_1_3*f_3_1_1 + 48.*f_1_1_1*f_3_2_1 + 48.*f_4_1_1 + 24.*f_4_2_1 + 24.*f_4_3_1 + 256.*f_1_1_1*zeta3 - 256.*f_1_1_3*zeta3);
    masters[13-1][0][2-1] = 0.;
    masters[13-1][1][2-1] = 0.5*(-1.*f_1_1_1 + f_1_1_4);
    masters[13-1][2][2-1] = 0.5*(powCompl(f_1_1_1,2) - 1.*powCompl(f_1_1_4,2) - 1.*f_2_1_4);
    masters[13-1][3][2-1] = 0.08333333333333333*(9.869604401089358*(f_1_1_1 - 1.*f_1_1_4) - 2.*(powCompl(f_1_1_1,3) + 3.*powCompl(f_1_1_1,2)*f_1_1_4 - 3.*f_1_1_1*powCompl(f_1_1_4,2) - 1.*powCompl(f_1_1_4,3) - 6.*f_1_1_4*f_2_1_4 + 3.*f_3_1_4 + 6.*f_3_2_4));
    masters[13-1][4][2-1] = 0.020833333333333332*(48.*bc13e4p2 - 3.*powCompl(f_1_1_1,4) + 28.*powCompl(f_1_1_1,3)*f_1_1_4 - 18.*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 4.*f_1_1_1*powCompl(f_1_1_4,3) - 3.*powCompl(f_1_1_4,4) + 24.*powCompl(f_1_1_1,2)*f_2_1_4 - 48.*f_1_1_1*f_1_1_4*f_2_1_4 - 24.*powCompl(f_1_1_4,2)*f_2_1_4 + 39.47841760435743*(-1.*powCompl(f_1_1_1,2) + powCompl(f_1_1_4,2) + f_2_1_4) + 48.*f_1_1_1*f_3_1_4 + 48.*f_1_1_1*f_3_2_4 + 48.*f_1_1_4*f_3_2_4 + 24.*f_4_1_4 + 48.*f_4_2_4 - 24.*f_4_3_4 + 256.*f_1_1_1*zeta3 - 256.*f_1_1_4*zeta3);
    masters[14-1][0][2-1] = 0.;
    masters[14-1][1][2-1] = 0.5*(-1.*f_1_1_1 + f_1_1_3);
    masters[14-1][2][2-1] = 0.5*(powCompl(f_1_1_1,2) - 1.*powCompl(f_1_1_3,2) + f_2_1_1);
    masters[14-1][3][2-1] = 0.08333333333333333*(9.869604401089358*(f_1_1_1 - 1.*f_1_1_3) + 2.*(-1.*powCompl(f_1_1_1,3) - 3.*powCompl(f_1_1_1,2)*f_1_1_3 + powCompl(f_1_1_3,3) + 3.*f_1_1_1*(powCompl(f_1_1_3,2) - 2.*f_2_1_1) + 3.*f_3_1_1 + 6.*f_3_2_1));
    masters[14-1][4][2-1] = 0.020833333333333332*(48.*bc14e4p2 + 3.*powCompl(f_1_1_1,4) + 4.*powCompl(f_1_1_1,3)*f_1_1_3 + 18.*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) - 28.*f_1_1_1*powCompl(f_1_1_3,3) + 3.*powCompl(f_1_1_3,4) + 24.*powCompl(f_1_1_1,2)*f_2_1_1 + 48.*f_1_1_1*f_1_1_3*f_2_1_1 - 24.*powCompl(f_1_1_3,2)*f_2_1_1 - 39.47841760435743*(powCompl(f_1_1_1,2) - 1.*powCompl(f_1_1_3,2) + f_2_1_1) - 48.*f_1_1_3*f_3_1_1 - 48.*f_1_1_1*f_3_2_1 - 48.*f_1_1_3*f_3_2_1 - 24.*f_4_1_1 - 48.*f_4_2_1 + 24.*f_4_3_1 + 256.*f_1_1_1*zeta3 - 256.*f_1_1_3*zeta3);
    masters[15-1][0][2-1] = 0.;
    masters[15-1][1][2-1] = 0.5*(f_1_1_3 - 1.*f_1_1_5);
    masters[15-1][2][2-1] = 0.25*(-1.*powCompl(f_1_1_3,2) - 2.*f_1_1_3*f_1_1_5 + 3.*powCompl(f_1_1_5,2) - 2.*f_2_1_3);
    masters[15-1][3][2-1] = 0.08333333333333333*(9.869604401089358*(-1.*f_1_1_3 + f_1_1_5) + 2.*(powCompl(f_1_1_3,3) + 3.*f_1_1_3*powCompl(f_1_1_5,2) - 4.*powCompl(f_1_1_5,3) + 6.*f_1_1_5*f_2_1_3 + 6.*f_3_1_3 + 3.*f_3_2_3));
    masters[15-1][4][2-1] = 0.020833333333333332*(48.*bc15e4p2 - 9.*powCompl(f_1_1_3,4) + 20.*powCompl(f_1_1_3,3)*f_1_1_5 - 30.*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + 4.*f_1_1_3*powCompl(f_1_1_5,3) + 15.*powCompl(f_1_1_5,4) + 24.*powCompl(f_1_1_3,2)*f_2_1_3 - 48.*f_1_1_3*f_1_1_5*f_2_1_3 - 24.*powCompl(f_1_1_5,2)*f_2_1_3 + 9.869604401089358*(2.*powCompl(f_1_1_3,2) + 4.*f_1_1_3*f_1_1_5 - 6.*powCompl(f_1_1_5,2) + 4.*f_2_1_3) - 48.*f_1_1_3*f_3_1_3 - 48.*f_1_1_5*f_3_1_3 - 48.*f_1_1_3*f_3_2_3 - 48.*f_4_1_3 - 24.*f_4_2_3 - 24.*f_4_3_3 - 256.*f_1_1_3*zeta3 + 256.*f_1_1_5*zeta3);
    masters[16-1][0][2-1] = -1.5;
    masters[16-1][1][2-1] = 1.5*(2.*f_1_1_1 - 1.*f_1_1_3 + f_1_1_5);
    masters[16-1][2][2-1] = 0.75*(9.869604401089358 - 4.*powCompl(f_1_1_1,2) + 4.*f_1_1_1*f_1_1_3 - 4.*f_1_1_1*f_1_1_5 + 4.*f_2_1_1 - 2.*f_2_1_3);
    masters[16-1][3][2-1] = 0.25*(-29.608813203268074*(2.*f_1_1_1 - 1.*f_1_1_3 + f_1_1_5) + 2.*(2.*powCompl(f_1_1_1,3) - 3.*f_1_1_1*powCompl(f_1_1_3,2) - 1.*powCompl(f_1_1_3,3) + 6.*(powCompl(f_1_1_1,2) - 1.*f_1_1_1*f_1_1_3 + powCompl(f_1_1_3,2))*f_1_1_5 + 3.*(f_1_1_1 - 1.*f_1_1_3)*powCompl(f_1_1_5,2) - 12.*f_1_1_3*f_2_1_1 + 6.*f_1_1_3*f_2_1_3 - 12.*f_3_1_1 - 3.*f_3_1_3 - 12.*f_3_2_1 - 6.*f_3_2_3 - 6.*f_3_3_5 + 32.*zeta3));
    masters[16-1][4][2-1] = bc16e4p2 + 1.25*powCompl(f_1_1_1,4) - 5.*powCompl(f_1_1_1,3)*f_1_1_3 + 4.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 0.5625*powCompl(f_1_1_3,4) - 1.*powCompl(f_1_1_1,3)*f_1_1_5 + 3.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 - 4.5*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 - 1.25*powCompl(f_1_1_3,3)*f_1_1_5 - 3.*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) + 6.*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) - 1.875*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 1.5*f_1_1_1*powCompl(f_1_1_5,3) + 1.75*f_1_1_3*powCompl(f_1_1_5,3) - 0.3125*powCompl(f_1_1_5,4) - 6.*powCompl(f_1_1_1,2)*f_2_1_1 + 12.*f_1_1_1*f_1_1_3*f_2_1_1 - 6.*f_1_1_1*f_1_1_5*f_2_1_1 + 6.*f_1_1_3*f_1_1_5*f_2_1_1 - 1.5*powCompl(f_1_1_5,2)*f_2_1_1 + 3.*powCompl(f_1_1_1,2)*f_2_1_3 - 6.*f_1_1_1*f_1_1_3*f_2_1_3 - 1.5*powCompl(f_1_1_3,2)*f_2_1_3 + 3.*f_1_1_1*f_1_1_5*f_2_1_3 - 3.*f_1_1_3*f_1_1_5*f_2_1_3 + 1.5*powCompl(f_1_1_5,2)*f_2_1_3 + 2.4674011002723395*(6.*powCompl(f_1_1_1,2) - 6.*f_1_1_1*f_1_1_3 + (6.*f_1_1_1 - 2.*f_1_1_3)*f_1_1_5 + powCompl(f_1_1_5,2) - 2.*f_2_1_1 + f_2_1_3) + 12.*f_1_1_1*f_3_1_1 + 6.*f_1_1_5*f_3_1_1 + 3.*f_1_1_1*f_3_1_3 + 3.*f_1_1_5*f_3_1_3 + 12.*f_1_1_1*f_3_2_1 + 6.*f_1_1_5*f_3_2_1 + 6.*f_1_1_1*f_3_2_3 + 3.*f_1_1_3*f_3_2_3 + 3.*f_1_1_5*f_3_2_3 + 6.*f_1_1_1*f_3_3_5 + 3.*f_1_1_5*f_3_3_5 + 1.5*f_4_1_3 + 3.*f_4_2_3 + 6.*f_4_3_1 - 1.5*f_4_3_3 + f_4_5_5 - 32.*f_1_1_1*zeta3 + 16.*f_1_1_3*zeta3 - 16.*f_1_1_5*zeta3;
    masters[17-1][0][2-1] = -1.5;
    masters[17-1][1][2-1] = 1.5*(-1.*f_1_1_2 + 2.*f_1_1_4 + f_1_1_5);
    masters[17-1][2][2-1] = 0.75*(9.869604401089358 + powCompl(f_1_1_2,2) - 2.*powCompl(f_1_1_4,2) + 2.*(f_1_1_2 - 2.*f_1_1_4)*f_1_1_5 - 1.*powCompl(f_1_1_5,2) - 4.*f_2_1_2 + 2.*f_2_1_5);
    masters[17-1][3][2-1] = -2.*powCompl(f_1_1_2,3) + 4.5*powCompl(f_1_1_2,2)*f_1_1_4 + powCompl(f_1_1_4,3) + 3.*powCompl(f_1_1_4,2)*f_1_1_5 + 1.5*f_1_1_4*powCompl(f_1_1_5,2) - 7.4022033008170185*(-1.*f_1_1_2 + 2.*f_1_1_4 + f_1_1_5) - 3.*f_1_1_2*(powCompl(f_1_1_4,2) + f_1_1_4*f_1_1_5 - 2.*f_2_1_2 + f_2_1_5) - 6.*f_3_1_2 - 3.*f_3_1_5 - 6.*f_3_2_2 - 1.5*f_3_2_5 - 3.*f_3_3_4 + 16.*zeta3;
    masters[17-1][4][2-1] = bc17e4p2 - 0.1875*powCompl(f_1_1_2,4) + 5.*powCompl(f_1_1_2,3)*f_1_1_4 - 10.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 7.*f_1_1_2*powCompl(f_1_1_4,3) - 1.75*powCompl(f_1_1_4,4) + 1.75*powCompl(f_1_1_2,3)*f_1_1_5 - 7.5*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 + 9.*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 - 4.*powCompl(f_1_1_4,3)*f_1_1_5 + 0.375*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + 3.*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) - 2.25*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) - 1.25*f_1_1_2*powCompl(f_1_1_5,3) - 0.5*f_1_1_4*powCompl(f_1_1_5,3) + 0.4375*powCompl(f_1_1_5,4) - 12.*f_1_1_2*f_1_1_4*f_2_1_2 + 6.*powCompl(f_1_1_4,2)*f_2_1_2 - 6.*f_1_1_2*f_1_1_5*f_2_1_2 + 6.*f_1_1_4*f_1_1_5*f_2_1_2 + 1.5*powCompl(f_1_1_5,2)*f_2_1_2 + 1.2337005501361697*(-1.*powCompl(f_1_1_2,2) - 8.*f_1_1_2*f_1_1_4 + 10.*powCompl(f_1_1_4,2) - 6.*(f_1_1_2 - 2.*f_1_1_4)*f_1_1_5 + 3.*powCompl(f_1_1_5,2) + 4.*f_2_1_2 - 2.*f_2_1_5) + 1.5*powCompl(f_1_1_2,2)*f_2_1_5 + 3.*f_1_1_2*f_1_1_5*f_2_1_5 - 1.5*powCompl(f_1_1_5,2)*f_2_1_5 + 12.*f_1_1_4*f_3_1_2 + 6.*f_1_1_5*f_3_1_2 + 3.*f_1_1_2*f_3_1_5 + 3.*f_1_1_5*f_3_1_5 + 12.*f_1_1_4*f_3_2_2 + 6.*f_1_1_5*f_3_2_2 + 3.*f_1_1_5*f_3_2_5 + 6.*f_1_1_4*f_3_3_4 + 3.*f_1_1_5*f_3_3_4 + 3.*f_4_1_5 + 1.5*f_4_2_5 - 6.*f_4_3_2 + 1.5*f_4_3_5 + f_4_6_5 + 16.*f_1_1_2*zeta3 - 32.*f_1_1_4*zeta3 - 16.*f_1_1_5*zeta3;
    masters[18-1][0][2-1] = -0.75;
    masters[18-1][1][2-1] = -1.5*(f_1_1_1 - 1.*f_1_1_3 - 1.*f_1_1_4);
    masters[18-1][2][2-1] = 0.375*(9.869604401089358 + 8.*f_1_1_1*f_1_1_4 - 8.*f_1_1_3*f_1_1_4 - 4.*powCompl(f_1_1_4,2) - 8.*f_2_1_1 + 4.*f_2_1_4);
    masters[18-1][3][2-1] = 0.25*(29.608813203268074*(f_1_1_1 - 1.*f_1_1_3 - 1.*f_1_1_4) - 2.*(2.*powCompl(f_1_1_1,3) - 6.*powCompl(f_1_1_1,2)*f_1_1_3 - 3.*powCompl(f_1_1_3,2)*f_1_1_4 - 6.*f_1_1_3*powCompl(f_1_1_4,2) - 1.*powCompl(f_1_1_4,3) - 6.*f_1_1_4*f_2_1_1 + 3.*f_1_1_1*(powCompl(f_1_1_3,2) + 2.*f_1_1_3*f_1_1_4 + powCompl(f_1_1_4,2) - 2.*f_2_1_1 + 2.*f_2_1_4) + 12.*f_3_1_1 + 9.*f_3_1_4 + 6.*f_3_2_1 + 6.*f_3_2_4 + 6.*f_3_3_3 - 19.*zeta3));
    masters[18-1][4][2-1] = bc18e4p2 - 1.1875*powCompl(f_1_1_1,4) + 5.25*powCompl(f_1_1_1,3)*f_1_1_3 - 8.625*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 4.25*f_1_1_1*powCompl(f_1_1_3,3) - 0.8125*powCompl(f_1_1_3,4) + 4.5*powCompl(f_1_1_1,3)*f_1_1_4 - 15.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 + 15.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 - 4.*powCompl(f_1_1_3,3)*f_1_1_4 + 6.*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) - 4.5*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) - 2.*f_1_1_1*powCompl(f_1_1_4,3) - 1.*f_1_1_3*powCompl(f_1_1_4,3) + 0.75*powCompl(f_1_1_4,4) + 1.5*powCompl(f_1_1_1,2)*f_2_1_1 - 9.*f_1_1_1*f_1_1_3*f_2_1_1 + 4.5*powCompl(f_1_1_3,2)*f_2_1_1 - 12.*f_1_1_1*f_1_1_4*f_2_1_1 + 9.*f_1_1_3*f_1_1_4*f_2_1_1 + 1.5*powCompl(f_1_1_4,2)*f_2_1_1 + 6.*f_1_1_1*f_1_1_3*f_2_1_4 - 3.*powCompl(f_1_1_3,2)*f_2_1_4 + 6.*f_1_1_1*f_1_1_4*f_2_1_4 - 6.*f_1_1_3*f_1_1_4*f_2_1_4 - 3.*powCompl(f_1_1_4,2)*f_2_1_4 + 3.*f_2_1_1*f_2_1_4 - 1.5*powCompl(f_2_1_4,2) - 2.4674011002723395*(powCompl(f_1_1_1,2) - 2.*powCompl(f_1_1_3,2) - 6.*f_1_1_3*f_1_1_4 - 3.*powCompl(f_1_1_4,2) + f_1_1_1*(4.*f_1_1_3 + 6.*f_1_1_4) - 2.*f_2_1_1 + f_2_1_4) - 3.*f_1_1_1*f_3_1_1 + 9.*f_1_1_3*f_3_1_1 + 15.*f_1_1_4*f_3_1_1 - 3.*f_1_1_1*f_3_1_4 + 6.*f_1_1_3*f_3_1_4 + 12.*f_1_1_4*f_3_1_4 - 6.*f_1_1_1*f_3_2_1 + 9.*f_1_1_3*f_3_2_1 + 15.*f_1_1_4*f_3_2_1 + 6.*f_1_1_3*f_3_2_4 + 6.*f_1_1_4*f_3_2_4 - 3.*f_1_1_1*f_3_3_3 + 9.*f_1_1_3*f_3_3_3 + 9.*f_1_1_4*f_3_3_3 - 6.*f_4_1_1 - 1.5*f_4_1_4 - 3.*f_4_2_1 - 3.*f_4_2_4 - 4.5*f_4_3_1 + 3.*f_4_3_4 - 0.5*f_4_4_3 + f_4_5_3 + f_4_6_4 + f_4_8_5 + 13.*f_1_1_1*zeta3 - 19.*f_1_1_3*zeta3 - 19.*f_1_1_4*zeta3;
    masters[19-1][0][2-1] = 0.;
    masters[19-1][1][2-1] = 0.;
    masters[19-1][2][2-1] = -1.6449340668482262 + 0.5*powCompl(f_1_1_1,2) - 0.5*powCompl(f_1_1_3,2) - 1.*f_1_1_1*f_1_1_4 + f_1_1_3*f_1_1_4 + f_2_1_1 - 1.*f_2_1_4;
    masters[19-1][3][2-1] = 0.3333333333333333*(powCompl(f_1_1_1,3) - 6.*powCompl(f_1_1_1,2)*f_1_1_3 + powCompl(f_1_1_3,3) - 3.*powCompl(f_1_1_3,2)*f_1_1_4 - 3.*f_1_1_3*powCompl(f_1_1_4,2) + powCompl(f_1_1_4,3) + 9.869604401089358*(-1.*f_1_1_1 + f_1_1_3 + f_1_1_4) + 3.*f_1_1_1*(powCompl(f_1_1_3,2) + 2.*f_1_1_3*f_1_1_4 - 2.*f_2_1_1 + 2.*f_2_1_4) + 6.*f_3_1_1 + 6.*f_3_1_4 + 6.*f_3_2_1 + 6.*f_3_2_4 + 6.*f_3_3_3 - 6.*zeta3);
    masters[19-1][4][2-1] = 0.08333333333333333*(12.*bc19e4p2 - 9.869604401089358*(5.*powCompl(f_1_1_1,2) + 3.*powCompl(f_1_1_3,2) + 10.*f_1_1_3*f_1_1_4 + 4.*powCompl(f_1_1_4,2) - 2.*f_1_1_1*(4.*f_1_1_3 + 5.*f_1_1_4) + 2.*f_2_1_1 - 2.*f_2_1_4) - 4.*(powCompl(f_1_1_1,4) + powCompl(f_1_1_1,3)*(-4.*f_1_1_3 + 2.*f_1_1_4) - 3.*powCompl(f_1_1_1,2)*(powCompl(f_1_1_3,2) - 2.*f_1_1_3*f_1_1_4 + 2.*(powCompl(f_1_1_4,2) + f_2_1_1 - 1.*f_2_1_4)) + 4.*f_1_1_1*(powCompl(f_1_1_3,3) + powCompl(f_1_1_4,3) + 3.*(f_3_1_1 + f_3_1_4 + f_3_2_1 + f_3_2_4 + f_3_3_3 + zeta3)) - 2.*(powCompl(f_1_1_3,3)*f_1_1_4 - 1.*f_4_4_3 + 6.*f_1_1_4*zeta3 + f_1_1_3*(powCompl(f_1_1_4,3) + 6.*zeta3))));
    masters[20-1][0][2-1] = -0.75;
    masters[20-1][1][2-1] = -1.5*(-1.*f_1_1_2 - 1.*f_1_1_3 + f_1_1_5);
    masters[20-1][2][2-1] = 0.375*(9.869604401089358 - 2.*(powCompl(f_1_1_2,2) + 4.*f_1_1_2*f_1_1_3 - 2.*(f_1_1_2 + 2.*f_1_1_3)*f_1_1_5 + powCompl(f_1_1_5,2) + 2.*(powCompl(f_1_1_3,2) - 2.*f_2_1_3 + f_2_1_5)));
    masters[20-1][3][2-1] = 7.4022033008170185*(-1.*f_1_1_2 - 1.*f_1_1_3 + f_1_1_5) + 0.5*(powCompl(f_1_1_2,3) + 6.*powCompl(f_1_1_2,2)*f_1_1_3 + 9.*f_1_1_2*powCompl(f_1_1_5,2) - 2.*powCompl(f_1_1_5,3) + 6.*f_1_1_2*(powCompl(f_1_1_3,2) - 1.*f_2_1_3) - 6.*f_1_1_5*(powCompl(f_1_1_2,2) + 2.*f_1_1_2*f_1_1_3 + f_2_1_3 - 1.*f_2_1_5) - 6.*f_3_1_3 - 6.*f_3_1_5 - 12.*f_3_2_3 - 9.*f_3_2_5 - 6.*f_3_3_2 + 19.*zeta3);
    masters[20-1][4][2-1] = bc20e4p2 - 0.9375*powCompl(f_1_1_2,4) - 3.*powCompl(f_1_1_2,3)*f_1_1_3 - 4.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) + 0.875*powCompl(f_1_1_3,4) + 4.75*powCompl(f_1_1_2,3)*f_1_1_5 + 10.5*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 + 3.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 - 2.5*powCompl(f_1_1_3,3)*f_1_1_5 - 7.125*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 6.*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) + 0.75*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + 1.75*f_1_1_2*powCompl(f_1_1_5,3) + f_1_1_3*powCompl(f_1_1_5,3) + 0.3125*powCompl(f_1_1_5,4) - 6.*f_1_1_2*f_1_1_3*f_2_1_3 - 3.*powCompl(f_1_1_3,2)*f_2_1_3 + 6.*f_1_1_2*f_1_1_5*f_2_1_3 + 6.*f_1_1_3*f_1_1_5*f_2_1_3 - 1.5*powCompl(f_1_1_5,2)*f_2_1_3 + 3.*powCompl(f_1_1_2,2)*f_2_1_5 + 3.*f_1_1_2*f_1_1_3*f_2_1_5 + 3.*powCompl(f_1_1_3,2)*f_2_1_5 - 6.*f_1_1_2*f_1_1_5*f_2_1_5 - 6.*f_1_1_3*f_1_1_5*f_2_1_5 - 1.5*powCompl(f_2_1_5,2) + 1.2337005501361697*(5.*powCompl(f_1_1_2,2) + 12.*f_1_1_2*f_1_1_3 + 6.*powCompl(f_1_1_3,2) - 2.*(5.*f_1_1_2 + 6.*f_1_1_3)*f_1_1_5 + powCompl(f_1_1_5,2) - 4.*f_2_1_3 + 2.*f_2_1_5) + 6.*f_1_1_2*f_3_1_3 + 6.*f_1_1_3*f_3_1_3 - 3.*f_1_1_5*f_3_1_3 + 3.*f_1_1_2*f_3_1_5 + 3.*f_1_1_3*f_3_1_5 + 3.*f_1_1_5*f_3_1_5 + 12.*f_1_1_2*f_3_2_3 + 6.*f_1_1_3*f_3_2_3 + 9.*f_1_1_2*f_3_2_5 + 6.*f_1_1_3*f_3_2_5 + 6.*f_1_1_2*f_3_3_2 + 6.*f_1_1_3*f_3_3_2 - 3.*f_4_1_3 - 3.*f_4_1_5 - 6.*f_4_2_3 - 1.5*f_4_2_5 + 3.*f_4_3_3 - 1.5*f_4_3_5 + f_4_5_2 + f_4_7_5 - 19.*f_1_1_2*zeta3 - 19.*f_1_1_3*zeta3 + 16.*f_1_1_5*zeta3;
    masters[21-1][0][2-1] = 0.;
    masters[21-1][1][2-1] = 0.;
    masters[21-1][2][2-1] = 0.;
    masters[21-1][3][2-1] = 0.;
    masters[21-1][4][2-1] = bc21e4p2 + 0.125*(5.*powCompl(f_1_1_3,4) - 20.*f_1_1_3*powCompl(f_1_1_5,3) + 5.*powCompl(f_1_1_5,4) + 10.*powCompl(f_1_1_5,2)*(3.*powCompl(f_1_1_3,2) - 2.*f_2_1_3) - 20.*powCompl(f_1_1_3,2)*f_2_1_3 + 24.*f_4_3_3 + 24.*f_1_1_3*(f_3_1_3 + f_3_2_3 + 2.*zeta3) - 4.*f_1_1_5*(5.*powCompl(f_1_1_3,3) - 10.*f_1_1_3*f_2_1_3 + 6.*(f_3_1_3 + f_3_2_3 + 2.*zeta3)));
    masters[22-1][0][2-1] = 0.;
    masters[22-1][1][2-1] = 0.;
    masters[22-1][2][2-1] = 0.;
    masters[22-1][3][2-1] = -0.16666666666666666*powCompl(f_1_1_2,3) + 0.3333333333333333*powCompl(f_1_1_3,3) + (-0.5*f_1_1_2 + f_1_1_3)*powCompl(f_1_1_5,2) - 0.16666666666666666*powCompl(f_1_1_5,3) - 1.*f_1_1_3*f_2_1_3 + f_1_1_5*(0.5*powCompl(f_1_1_2,2) - 1.*powCompl(f_1_1_3,2) + f_2_1_3 - 1.*f_2_1_5) + f_1_1_2*f_2_1_5 + 2.*f_3_1_3 + 2.*f_3_1_5 + 2.*f_3_2_3 + 2.*f_3_2_5 - 1.*f_3_3_2 + 7.*zeta3;
    masters[22-1][4][2-1] = bc22e4p2 + 0.22916666666666666*powCompl(f_1_1_2,4) - 1.*powCompl(f_1_1_2,3)*f_1_1_3 - 1.*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) - 1.*f_1_1_2*powCompl(f_1_1_3,3) - 0.14583333333333334*powCompl(f_1_1_3,4) - 0.5833333333333334*powCompl(f_1_1_2,3)*f_1_1_5 + 4.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 + 5.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 - 0.08333333333333333*powCompl(f_1_1_3,3)*f_1_1_5 - 4.934802200544679*powCompl(f_1_1_5,2) - 0.375*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 8.*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) + 0.125*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + 2.0833333333333335*f_1_1_2*powCompl(f_1_1_5,3) - 0.75*f_1_1_3*powCompl(f_1_1_5,3) + 0.9166666666666666*powCompl(f_1_1_5,4) - 0.5*powCompl(f_1_1_2,2)*f_2_1_3 + 2.*f_1_1_2*f_1_1_3*f_2_1_3 + 0.5*powCompl(f_1_1_3,2)*f_2_1_3 - 6.*f_1_1_2*f_1_1_5*f_2_1_3 + f_1_1_3*f_1_1_5*f_2_1_3 - 1.5*powCompl(f_1_1_5,2)*f_2_1_3 + 0.5*powCompl(f_2_1_3,2) - 1.*powCompl(f_1_1_2,2)*f_2_1_5 + 3.*f_1_1_2*f_1_1_3*f_2_1_5 + 1.5*powCompl(f_1_1_3,2)*f_2_1_5 - 4.*f_1_1_3*f_1_1_5*f_2_1_5 + powCompl(f_1_1_5,2)*f_2_1_5 + 0.5*powCompl(f_2_1_5,2) - 6.*f_1_1_2*f_3_1_3 - 2.*f_1_1_3*f_3_1_3 - 2.*f_1_1_5*f_3_1_3 - 1.*f_1_1_2*f_3_1_5 + 3.*f_1_1_3*f_3_1_5 - 3.*f_1_1_5*f_3_1_5 - 6.*f_1_1_2*f_3_2_3 - 1.*f_1_1_3*f_3_2_3 - 3.*f_1_1_5*f_3_2_3 - 2.*f_1_1_2*f_3_2_5 + 4.*f_1_1_3*f_3_2_5 - 2.*f_1_1_5*f_3_2_5 + 3.*f_1_1_2*f_3_3_2 + 3.*f_1_1_3*f_3_3_2 + 2.*f_1_1_5*f_3_3_2 + f_4_9_5 + 0.5*f_4_3_3 - 0.5*f_4_3_5 - 0.16666666666666666*f_4_4_2 + 0.3333333333333333*f_4_5_2 + 0.3333333333333333*f_4_6_3 - 14.*f_1_1_2*zeta3 - 14.*f_1_1_3*zeta3 - 14.*f_1_1_5*zeta3;
    masters[23-1][0][2-1] = -1.;
    masters[23-1][1][2-1] = 2.*(f_1_1_2 + f_1_1_3 - 1.*f_1_1_5);
    masters[23-1][2][2-1] = 8.224670334241132 - 0.5*powCompl(f_1_1_2,2) - 4.*f_1_1_2*f_1_1_3 - 2.*powCompl(f_1_1_3,2) + (f_1_1_2 + 4.*f_1_1_3)*f_1_1_5 - 0.5*powCompl(f_1_1_5,2) + 3.*f_2_1_3 - 3.*f_2_1_5;
    masters[23-1][3][2-1] = 0.3333333333333333*(powCompl(f_1_1_2,3) + 12.*powCompl(f_1_1_2,2)*f_1_1_3 + 12.*f_1_1_2*powCompl(f_1_1_3,2) + powCompl(f_1_1_3,3) + 3.*(7.*f_1_1_2 + f_1_1_3)*powCompl(f_1_1_5,2) - 7.*powCompl(f_1_1_5,3) + 49.34802200544679*(-1.*f_1_1_2 - 1.*f_1_1_3 + f_1_1_5) - 3.*f_1_1_5*(4.*powCompl(f_1_1_2,2) + 8.*f_1_1_2*f_1_1_3 + powCompl(f_1_1_3,2) + 6.*f_2_1_3 - 6.*f_2_1_5) - 27.*f_3_1_3 - 18.*f_3_1_5 - 18.*f_3_2_3 - 27.*f_3_2_5 - 18.*f_3_3_2 + 62.*zeta3);
    masters[23-1][4][2-1] = bc23e4p2 - 1.9166666666666667*powCompl(f_1_1_2,4) - 8.666666666666666*powCompl(f_1_1_2,3)*f_1_1_3 - 10.*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) - 0.6666666666666666*f_1_1_2*powCompl(f_1_1_3,3) + 1.8333333333333333*powCompl(f_1_1_3,4) + 9.666666666666666*powCompl(f_1_1_2,3)*f_1_1_5 + 32.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 + 14.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 - 5.333333333333333*powCompl(f_1_1_3,3)*f_1_1_5 - 19.*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 32.*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) - 1.*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + 11.666666666666666*f_1_1_2*powCompl(f_1_1_5,3) + 10.666666666666666*f_1_1_3*powCompl(f_1_1_5,3) - 3.4166666666666665*powCompl(f_1_1_5,4) - 3.*powCompl(f_1_1_2,2)*f_2_1_3 - 12.*f_1_1_2*f_1_1_3*f_2_1_3 - 6.*powCompl(f_1_1_3,2)*f_2_1_3 + 12.*f_1_1_2*f_1_1_5*f_2_1_3 + 12.*f_1_1_3*f_1_1_5*f_2_1_3 - 3.*powCompl(f_2_1_3,2) + 9.*powCompl(f_1_1_2,2)*f_2_1_5 + 18.*f_1_1_2*f_1_1_3*f_2_1_5 + 9.*powCompl(f_1_1_3,2)*f_2_1_5 - 18.*f_1_1_2*f_1_1_5*f_2_1_5 - 24.*f_1_1_3*f_1_1_5*f_2_1_5 + 3.*powCompl(f_1_1_5,2)*f_2_1_5 - 3.*powCompl(f_2_1_5,2) + 0.8224670334241131*(17.*powCompl(f_1_1_2,2) + 40.*f_1_1_2*f_1_1_3 + 20.*powCompl(f_1_1_3,2) - 2.*(17.*f_1_1_2 + 20.*f_1_1_3)*f_1_1_5 + 5.*powCompl(f_1_1_5,2) - 6.*f_2_1_3 + 6.*f_2_1_5) + 12.*f_1_1_2*f_3_1_3 + 24.*f_1_1_3*f_3_1_3 - 6.*f_1_1_5*f_3_1_3 + 12.*f_1_1_2*f_3_1_5 + 18.*f_1_1_3*f_3_1_5 + 12.*f_1_1_2*f_3_2_3 + 12.*f_1_1_3*f_3_2_3 + 24.*f_1_1_2*f_3_2_5 + 24.*f_1_1_3*f_3_2_5 - 6.*f_1_1_5*f_3_2_5 + 18.*f_1_1_2*f_3_3_2 + 18.*f_1_1_3*f_3_3_2 - 12.*f_1_1_5*f_3_3_2 - 3.*f_4_1_3 - 6.*f_4_1_5 - 6.*f_4_2_3 - 3.*f_4_2_5 + 6.*f_4_3_3 - 6.*f_4_3_5 - 1.*f_4_4_2 + 2.*f_4_5_2 + 2.*f_4_6_3 - 41.333333333333336*f_1_1_2*zeta3 - 41.333333333333336*f_1_1_3*zeta3 + 41.333333333333336*f_1_1_5*zeta3;
    masters[24-1][0][2-1] = -1.5;
    masters[24-1][1][2-1] = 1.5*(f_1_1_1 - 1.*f_1_1_3 + 2.*f_1_1_5);
    masters[24-1][2][2-1] = 0.75*(9.869604401089358 - 1.*powCompl(f_1_1_1,2) + 2.*f_1_1_1*f_1_1_3 + powCompl(f_1_1_3,2) - 4.*f_1_1_1*f_1_1_5 - 2.*powCompl(f_1_1_5,2) + 2.*f_2_1_1 - 4.*f_2_1_3);
    masters[24-1][3][2-1] = -2.*powCompl(f_1_1_3,3) + 1.5*(powCompl(f_1_1_1,2) - 2.*f_1_1_1*f_1_1_3 + 3.*powCompl(f_1_1_3,2))*f_1_1_5 + 3.*(f_1_1_1 - 1.*f_1_1_3)*powCompl(f_1_1_5,2) + powCompl(f_1_1_5,3) - 7.4022033008170185*(f_1_1_1 - 1.*f_1_1_3 + 2.*f_1_1_5) - 3.*f_1_1_3*f_2_1_1 + 6.*f_1_1_3*f_2_1_3 - 3.*f_3_1_1 - 6.*f_3_1_3 - 1.5*f_3_2_1 - 6.*f_3_2_3 - 3.*f_3_3_5 + 16.*zeta3;
    masters[24-1][4][2-1] = bc24e4p2 + 0.4375*powCompl(f_1_1_1,4) - 1.25*powCompl(f_1_1_1,3)*f_1_1_3 + 0.375*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 1.75*f_1_1_1*powCompl(f_1_1_3,3) - 0.1875*powCompl(f_1_1_3,4) - 0.5*powCompl(f_1_1_1,3)*f_1_1_5 + 3.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 - 7.5*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 + 5.*powCompl(f_1_1_3,3)*f_1_1_5 - 2.25*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) + 9.*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) - 10.5*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 4.*f_1_1_1*powCompl(f_1_1_5,3) + 7.*f_1_1_3*powCompl(f_1_1_5,3) - 1.75*powCompl(f_1_1_5,4) - 1.5*powCompl(f_1_1_1,2)*f_2_1_1 + 3.*f_1_1_1*f_1_1_3*f_2_1_1 + 1.5*powCompl(f_1_1_3,2)*f_2_1_1 + 1.5*powCompl(f_1_1_1,2)*f_2_1_3 - 6.*f_1_1_1*f_1_1_3*f_2_1_3 + 6.*f_1_1_1*f_1_1_5*f_2_1_3 - 12.*f_1_1_3*f_1_1_5*f_2_1_3 + 6.*powCompl(f_1_1_5,2)*f_2_1_3 + 1.2337005501361697*(3.*powCompl(f_1_1_1,2) - 6.*f_1_1_1*f_1_1_3 - 1.*powCompl(f_1_1_3,2) + 4.*(3.*f_1_1_1 - 2.*f_1_1_3)*f_1_1_5 + 10.*powCompl(f_1_1_5,2) - 2.*f_2_1_1 + 4.*f_2_1_3) + 3.*f_1_1_1*f_3_1_1 + 3.*f_1_1_3*f_3_1_1 + 6.*f_1_1_1*f_3_1_3 + 12.*f_1_1_5*f_3_1_3 + 3.*f_1_1_1*f_3_2_1 + 6.*f_1_1_1*f_3_2_3 + 12.*f_1_1_5*f_3_2_3 + 3.*f_1_1_1*f_3_3_5 + 6.*f_1_1_5*f_3_3_5 + 3.*f_4_1_1 + 1.5*f_4_2_1 + 1.5*f_4_3_1 - 6.*f_4_3_3 + f_4_6_1 - 16.*f_1_1_1*zeta3 + 16.*f_1_1_3*zeta3 - 32.*f_1_1_5*zeta3;
    masters[25-1][0][2-1] = -1.5;
    masters[25-1][1][2-1] = 1.5*(f_1_1_1 + 2.*f_1_1_2 - 1.*f_1_1_4);
    masters[25-1][2][2-1] = 0.75*(9.869604401089358 - 4.*f_1_1_1*f_1_1_2 - 4.*powCompl(f_1_1_2,2) + 4.*f_1_1_2*f_1_1_4 + 4.*f_2_1_2 - 2.*f_2_1_4);
    masters[25-1][3][2-1] = 0.25*(-29.608813203268074*(f_1_1_1 + 2.*f_1_1_2 - 1.*f_1_1_4) + 2.*(2.*powCompl(f_1_1_2,3) + 3.*powCompl(f_1_1_1,2)*(f_1_1_2 - 1.*f_1_1_4) - 3.*f_1_1_2*powCompl(f_1_1_4,2) - 1.*powCompl(f_1_1_4,3) + 6.*f_1_1_1*(powCompl(f_1_1_2,2) - 1.*f_1_1_2*f_1_1_4 + powCompl(f_1_1_4,2)) - 12.*f_1_1_4*f_2_1_2 + 6.*f_1_1_4*f_2_1_4 - 12.*f_3_1_2 - 3.*f_3_1_4 - 12.*f_3_2_2 - 6.*f_3_2_4 - 6.*f_3_3_1 + 32.*zeta3));
    masters[25-1][4][2-1] = bc25e4p2 - 0.3125*powCompl(f_1_1_1,4) - 1.5*powCompl(f_1_1_1,3)*f_1_1_2 - 3.*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) - 1.*f_1_1_1*powCompl(f_1_1_2,3) + 1.25*powCompl(f_1_1_2,4) + 1.75*powCompl(f_1_1_1,3)*f_1_1_4 + 6.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 + 3.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 - 5.*powCompl(f_1_1_2,3)*f_1_1_4 - 1.875*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 4.5*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) + 4.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) - 1.25*f_1_1_1*powCompl(f_1_1_4,3) + 0.5625*powCompl(f_1_1_4,4) - 1.5*powCompl(f_1_1_1,2)*f_2_1_2 - 6.*f_1_1_1*f_1_1_2*f_2_1_2 - 6.*powCompl(f_1_1_2,2)*f_2_1_2 + 6.*f_1_1_1*f_1_1_4*f_2_1_2 + 12.*f_1_1_2*f_1_1_4*f_2_1_2 + 1.5*powCompl(f_1_1_1,2)*f_2_1_4 + 3.*f_1_1_1*f_1_1_2*f_2_1_4 + 3.*powCompl(f_1_1_2,2)*f_2_1_4 - 3.*f_1_1_1*f_1_1_4*f_2_1_4 - 6.*f_1_1_2*f_1_1_4*f_2_1_4 - 1.5*powCompl(f_1_1_4,2)*f_2_1_4 + 2.4674011002723395*(powCompl(f_1_1_1,2) + 6.*powCompl(f_1_1_2,2) + f_1_1_1*(6.*f_1_1_2 - 2.*f_1_1_4) - 6.*f_1_1_2*f_1_1_4 - 2.*f_2_1_2 + f_2_1_4) + 6.*f_1_1_1*f_3_1_2 + 12.*f_1_1_2*f_3_1_2 + 3.*f_1_1_1*f_3_1_4 + 3.*f_1_1_2*f_3_1_4 + 6.*f_1_1_1*f_3_2_2 + 12.*f_1_1_2*f_3_2_2 + 3.*f_1_1_1*f_3_2_4 + 6.*f_1_1_2*f_3_2_4 + 3.*f_1_1_4*f_3_2_4 + 3.*f_1_1_1*f_3_3_1 + 6.*f_1_1_2*f_3_3_1 + 1.5*f_4_1_4 + 3.*f_4_2_4 + 6.*f_4_3_2 - 1.5*f_4_3_4 + f_4_5_1 - 16.*f_1_1_1*zeta3 - 32.*f_1_1_2*zeta3 + 16.*f_1_1_4*zeta3;
    masters[26-1][0][2-1] = 0.;
    masters[26-1][1][2-1] = 0.;
    masters[26-1][2][2-1] = 0.;
    masters[26-1][3][2-1] = 0.3333333333333333*powCompl(f_1_1_1,3) - 1.*powCompl(f_1_1_1,2)*f_1_1_3 - 0.16666666666666666*powCompl(f_1_1_3,3) + 0.5*f_1_1_3*powCompl(f_1_1_5,2) - 0.16666666666666666*powCompl(f_1_1_5,3) + f_1_1_1*(powCompl(f_1_1_3,2) - 1.*f_2_1_1) + f_1_1_3*f_2_1_1 - 1.*f_1_1_3*f_2_1_3 + f_1_1_5*(-0.5*powCompl(f_1_1_3,2) + f_2_1_3) + 2.*f_3_1_1 + 2.*f_3_1_3 + 2.*f_3_2_1 + 2.*f_3_2_3 - 1.*f_3_3_5 + 7.*zeta3;
    masters[26-1][4][2-1] = bc26e4p2 - 0.14583333333333334*powCompl(f_1_1_1,4) - 0.08333333333333333*powCompl(f_1_1_1,3)*f_1_1_3 - 4.934802200544679*powCompl(f_1_1_3,2) + 0.125*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) - 0.75*f_1_1_1*powCompl(f_1_1_3,3) + 0.9166666666666666*powCompl(f_1_1_3,4) + (-1.*f_1_1_1 - 0.5833333333333334*f_1_1_3)*powCompl(f_1_1_5,3) + 0.22916666666666666*powCompl(f_1_1_5,4) + 0.5*powCompl(f_1_1_1,2)*f_2_1_1 + f_1_1_1*f_1_1_3*f_2_1_1 - 1.5*powCompl(f_1_1_3,2)*f_2_1_1 + 0.5*powCompl(f_2_1_1,2) + 1.5*powCompl(f_1_1_1,2)*f_2_1_3 - 4.*f_1_1_1*f_1_1_3*f_2_1_3 + powCompl(f_1_1_3,2)*f_2_1_3 + 0.5*powCompl(f_2_1_3,2) - 0.125*powCompl(f_1_1_5,2)*(8.*powCompl(f_1_1_1,2) - 32.*f_1_1_1*f_1_1_3 + 3.*powCompl(f_1_1_3,2) + 4.*f_2_1_1 + 8.*f_2_1_3) - 2.*f_1_1_1*f_3_1_1 - 2.*f_1_1_3*f_3_1_1 + 3.*f_1_1_1*f_3_1_3 - 3.*f_1_1_3*f_3_1_3 - 1.*f_1_1_1*f_3_2_1 - 3.*f_1_1_3*f_3_2_1 + 4.*f_1_1_1*f_3_2_3 - 2.*f_1_1_3*f_3_2_3 + 3.*f_1_1_1*f_3_3_5 + 2.*f_1_1_3*f_3_3_5 + f_4_9_3 + 0.5*f_4_3_1 - 0.5*f_4_3_3 - 0.16666666666666666*f_4_4_5 + 0.3333333333333333*f_4_5_5 + 0.3333333333333333*f_4_6_1 + f_1_1_5*(-1.*powCompl(f_1_1_1,3) + 5.*powCompl(f_1_1_1,2)*f_1_1_3 + 2.0833333333333335*powCompl(f_1_1_3,3) - 6.*f_1_1_3*f_2_1_1 + f_1_1_1*(-8.*powCompl(f_1_1_3,2) + 2.*f_2_1_1 + 3.*f_2_1_3) - 6.*f_3_1_1 - 1.*f_3_1_3 - 6.*f_3_2_1 - 2.*f_3_2_3 + 3.*f_3_3_5 - 14.*zeta3) - 14.*f_1_1_1*zeta3 - 14.*f_1_1_3*zeta3;
    masters[27-1][0][2-1] = -1.;
    masters[27-1][1][2-1] = 2.*(f_1_1_1 - 1.*f_1_1_3 + f_1_1_5);
    masters[27-1][2][2-1] = 8.224670334241132 - 2.*powCompl(f_1_1_1,2) + 4.*f_1_1_1*f_1_1_3 - 0.5*powCompl(f_1_1_3,2) + (-4.*f_1_1_1 + f_1_1_3)*f_1_1_5 - 0.5*powCompl(f_1_1_5,2) + 3.*f_2_1_1 - 3.*f_2_1_3;
    masters[27-1][3][2-1] = 0.3333333333333333*(powCompl(f_1_1_1,3) - 3.*powCompl(f_1_1_1,2)*f_1_1_3 + 3.*f_1_1_1*powCompl(f_1_1_3,2) - 7.*powCompl(f_1_1_3,3) + 3.*(4.*powCompl(f_1_1_1,2) - 8.*f_1_1_1*f_1_1_3 + 7.*powCompl(f_1_1_3,2))*f_1_1_5 + 12.*(f_1_1_1 - 1.*f_1_1_3)*powCompl(f_1_1_5,2) + powCompl(f_1_1_5,3) - 49.34802200544679*(f_1_1_1 - 1.*f_1_1_3 + f_1_1_5) - 18.*f_1_1_3*f_2_1_1 + 18.*f_1_1_3*f_2_1_3 - 27.*f_3_1_1 - 18.*f_3_1_3 - 18.*f_3_2_1 - 27.*f_3_2_3 - 18.*f_3_3_5 + 62.*zeta3);
    masters[27-1][4][2-1] = bc27e4p2 + 1.8333333333333333*powCompl(f_1_1_1,4) - 5.333333333333333*powCompl(f_1_1_1,3)*f_1_1_3 - 1.*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 10.666666666666666*f_1_1_1*powCompl(f_1_1_3,3) - 3.4166666666666665*powCompl(f_1_1_3,4) - 0.6666666666666666*powCompl(f_1_1_1,3)*f_1_1_5 + 14.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 - 32.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 + 11.666666666666666*powCompl(f_1_1_3,3)*f_1_1_5 - 10.*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) + 32.*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) - 19.*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 8.666666666666666*f_1_1_1*powCompl(f_1_1_5,3) + 9.666666666666666*f_1_1_3*powCompl(f_1_1_5,3) - 1.9166666666666667*powCompl(f_1_1_5,4) - 6.*powCompl(f_1_1_1,2)*f_2_1_1 + 12.*f_1_1_1*f_1_1_3*f_2_1_1 - 12.*f_1_1_1*f_1_1_5*f_2_1_1 + 12.*f_1_1_3*f_1_1_5*f_2_1_1 - 3.*powCompl(f_1_1_5,2)*f_2_1_1 - 3.*powCompl(f_2_1_1,2) + 9.*powCompl(f_1_1_1,2)*f_2_1_3 - 24.*f_1_1_1*f_1_1_3*f_2_1_3 + 3.*powCompl(f_1_1_3,2)*f_2_1_3 + 18.*f_1_1_1*f_1_1_5*f_2_1_3 - 18.*f_1_1_3*f_1_1_5*f_2_1_3 + 9.*powCompl(f_1_1_5,2)*f_2_1_3 - 3.*powCompl(f_2_1_3,2) + 0.8224670334241131*(20.*powCompl(f_1_1_1,2) - 40.*f_1_1_1*f_1_1_3 + 5.*powCompl(f_1_1_3,2) + (40.*f_1_1_1 - 34.*f_1_1_3)*f_1_1_5 + 17.*powCompl(f_1_1_5,2) - 6.*f_2_1_1 + 6.*f_2_1_3) + 24.*f_1_1_1*f_3_1_1 - 6.*f_1_1_3*f_3_1_1 + 12.*f_1_1_5*f_3_1_1 + 18.*f_1_1_1*f_3_1_3 + 12.*f_1_1_5*f_3_1_3 + 12.*f_1_1_1*f_3_2_1 + 12.*f_1_1_5*f_3_2_1 + 24.*f_1_1_1*f_3_2_3 - 6.*f_1_1_3*f_3_2_3 + 24.*f_1_1_5*f_3_2_3 + 18.*f_1_1_1*f_3_3_5 - 12.*f_1_1_3*f_3_3_5 + 18.*f_1_1_5*f_3_3_5 - 3.*f_4_1_1 - 6.*f_4_1_3 - 6.*f_4_2_1 - 3.*f_4_2_3 + 6.*f_4_3_1 - 6.*f_4_3_3 - 1.*f_4_4_5 + 2.*f_4_5_5 + 2.*f_4_6_1 - 41.333333333333336*f_1_1_1*zeta3 + 41.333333333333336*f_1_1_3*zeta3 - 41.333333333333336*f_1_1_5*zeta3;
    masters[28-1][0][2-1] = 0.;
    masters[28-1][1][2-1] = 0.;
    masters[28-1][2][2-1] = -1.6449340668482262 + (-1.*f_1_1_2 + f_1_1_4)*f_1_1_5 + 0.5*(powCompl(f_1_1_2,2) - 1.*powCompl(f_1_1_4,2) + 2.*f_2_1_2 - 2.*f_2_1_5);
    masters[28-1][3][2-1] = 0.3333333333333333*(powCompl(f_1_1_2,3) - 6.*powCompl(f_1_1_2,2)*f_1_1_4 + 3.*f_1_1_2*powCompl(f_1_1_4,2) + powCompl(f_1_1_4,3) + 3.*(2.*f_1_1_2 - 1.*f_1_1_4)*f_1_1_4*f_1_1_5 - 3.*f_1_1_4*powCompl(f_1_1_5,2) + powCompl(f_1_1_5,3) + 9.869604401089358*(-1.*f_1_1_2 + f_1_1_4 + f_1_1_5) - 6.*f_1_1_2*f_2_1_2 + 6.*f_1_1_2*f_2_1_5 + 6.*f_3_1_2 + 6.*f_3_1_5 + 6.*f_3_2_2 + 6.*f_3_2_5 + 6.*f_3_3_4 - 6.*zeta3);
    masters[28-1][4][2-1] = 0.08333333333333333*(12.*bc28e4p2 - 9.869604401089358*(5.*powCompl(f_1_1_2,2) - 8.*f_1_1_2*f_1_1_4 + 3.*powCompl(f_1_1_4,2) - 10.*(f_1_1_2 - 1.*f_1_1_4)*f_1_1_5 + 4.*powCompl(f_1_1_5,2) + 2.*f_2_1_2 - 2.*f_2_1_5) - 4.*(powCompl(f_1_1_2,4) - 4.*powCompl(f_1_1_2,3)*f_1_1_4 - 6.*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + (4.*f_1_1_2 - 2.*f_1_1_4)*powCompl(f_1_1_5,3) - 3.*powCompl(f_1_1_2,2)*(powCompl(f_1_1_4,2) + 2.*f_2_1_2 - 2.*f_2_1_5) + 2.*f_1_1_5*(powCompl(f_1_1_2,3) + 3.*powCompl(f_1_1_2,2)*f_1_1_4 - 1.*powCompl(f_1_1_4,3) - 6.*zeta3) + 2.*(f_4_4_4 - 6.*f_1_1_4*zeta3) + 4.*f_1_1_2*(powCompl(f_1_1_4,3) + 3.*(f_3_1_2 + f_3_1_5 + f_3_2_2 + f_3_2_5 + f_3_3_4 + zeta3))));
    masters[29-1][0][2-1] = 0.;
    masters[29-1][1][2-1] = 0.;
    masters[29-1][2][2-1] = -1.6449340668482262 - 0.5*powCompl(f_1_1_1,2) + f_1_1_1*f_1_1_2 - 1.*f_1_1_2*f_1_1_4 + 0.5*powCompl(f_1_1_4,2) - 1.*f_2_1_2 + f_2_1_4;
    masters[29-1][3][2-1] = 0.3333333333333333*(powCompl(f_1_1_1,3) + powCompl(f_1_1_2,3) - 3.*powCompl(f_1_1_1,2)*(f_1_1_2 - 1.*f_1_1_4) + 9.869604401089358*(f_1_1_1 + f_1_1_2 - 1.*f_1_1_4) + powCompl(f_1_1_4,3) - 3.*f_1_1_1*(powCompl(f_1_1_2,2) - 2.*f_1_1_2*f_1_1_4 + 2.*powCompl(f_1_1_4,2)) + 6.*f_1_1_4*f_2_1_2 - 6.*f_1_1_4*f_2_1_4 + 6.*f_3_1_2 + 6.*f_3_1_4 + 6.*f_3_2_2 + 6.*f_3_2_4 + 6.*f_3_3_1 - 6.*zeta3);
    masters[29-1][4][2-1] = 0.08333333333333333*(12.*bc29e4p2 - 9.869604401089358*(3.*powCompl(f_1_1_1,2) + 4.*powCompl(f_1_1_2,2) + 2.*f_1_1_1*(5.*f_1_1_2 - 4.*f_1_1_4) - 10.*f_1_1_2*f_1_1_4 + 5.*powCompl(f_1_1_4,2) - 2.*f_2_1_2 + 2.*f_2_1_4) + 4.*(2.*powCompl(f_1_1_1,3)*(f_1_1_2 - 2.*f_1_1_4) - 4.*powCompl(f_1_1_2,3)*f_1_1_4 + 3.*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + 6.*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) - 1.*powCompl(f_1_1_4,4) - 6.*powCompl(f_1_1_4,2)*f_2_1_2 + 6.*powCompl(f_1_1_4,2)*f_2_1_4 - 12.*f_1_1_4*f_3_1_2 - 12.*f_1_1_4*f_3_1_4 - 12.*f_1_1_4*f_3_2_2 - 12.*f_1_1_4*f_3_2_4 - 12.*f_1_1_4*f_3_3_1 - 2.*f_4_4_1 - 2.*f_1_1_2*(powCompl(f_1_1_4,3) - 6.*zeta3) - 12.*f_1_1_4*zeta3 + 2.*f_1_1_1*(powCompl(f_1_1_2,3) - 3.*f_1_1_2*powCompl(f_1_1_4,2) + 2.*powCompl(f_1_1_4,3) + 6.*zeta3)));
    masters[30-1][0][2-1] = 0.;
    masters[30-1][1][2-1] = 0.;
    masters[30-1][2][2-1] = 0.;
    masters[30-1][3][2-1] = 0.;
    masters[30-1][4][2-1] = bc30e4p2 + 0.125*(-5.*powCompl(f_1_1_1,4) + 20.*powCompl(f_1_1_1,3)*f_1_1_3 - 5.*powCompl(f_1_1_3,4) + 20.*powCompl(f_1_1_3,2)*f_2_1_1 + powCompl(f_1_1_1,2)*(-30.*powCompl(f_1_1_3,2) + 20.*f_2_1_1) - 24.*f_4_3_1 + 24.*f_1_1_3*(f_3_1_1 + f_3_2_1 + 2.*zeta3) + 4.*f_1_1_1*(5.*powCompl(f_1_1_3,3) - 10.*f_1_1_3*f_2_1_1 - 6.*(f_3_1_1 + f_3_2_1 + 2.*zeta3)));
    masters[31-1][0][2-1] = 0.;
    masters[31-1][1][2-1] = 0.;
    masters[31-1][2][2-1] = 0.;
    masters[31-1][3][2-1] = -0.16666666666666666*powCompl(f_1_1_1,3) - 0.16666666666666666*powCompl(f_1_1_3,3) + 0.3333333333333333*powCompl(f_1_1_4,3) + powCompl(f_1_1_1,2)*(-0.5*f_1_1_3 + f_1_1_4) + f_1_1_3*f_2_1_1 - 1.*f_1_1_4*f_2_1_4 + f_1_1_1*(0.5*powCompl(f_1_1_3,2) - 1.*powCompl(f_1_1_4,2) - 1.*f_2_1_1 + f_2_1_4) + 2.*f_3_1_1 + 2.*f_3_1_4 + 2.*f_3_2_1 + 2.*f_3_2_4 - 1.*f_3_3_3 + 7.*zeta3;
    masters[31-1][4][2-1] = bc31e4p2 - 4.934802200544679*powCompl(f_1_1_1,2) + 0.9166666666666666*powCompl(f_1_1_1,4) + 2.0833333333333335*powCompl(f_1_1_1,3)*f_1_1_3 - 0.375*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) - 0.5833333333333334*f_1_1_1*powCompl(f_1_1_3,3) + 0.22916666666666666*powCompl(f_1_1_3,4) - 0.75*powCompl(f_1_1_1,3)*f_1_1_4 - 8.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 + 4.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 - 1.*powCompl(f_1_1_3,3)*f_1_1_4 + 0.125*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + 5.*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) - 1.*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) - 0.08333333333333333*f_1_1_1*powCompl(f_1_1_4,3) - 1.*f_1_1_3*powCompl(f_1_1_4,3) - 0.14583333333333334*powCompl(f_1_1_4,4) + powCompl(f_1_1_1,2)*f_2_1_1 - 1.*powCompl(f_1_1_3,2)*f_2_1_1 - 4.*f_1_1_1*f_1_1_4*f_2_1_1 + 3.*f_1_1_3*f_1_1_4*f_2_1_1 + 1.5*powCompl(f_1_1_4,2)*f_2_1_1 + 0.5*powCompl(f_2_1_1,2) - 1.5*powCompl(f_1_1_1,2)*f_2_1_4 - 6.*f_1_1_1*f_1_1_3*f_2_1_4 - 0.5*powCompl(f_1_1_3,2)*f_2_1_4 + f_1_1_1*f_1_1_4*f_2_1_4 + 2.*f_1_1_3*f_1_1_4*f_2_1_4 + 0.5*powCompl(f_1_1_4,2)*f_2_1_4 + 0.5*powCompl(f_2_1_4,2) - 3.*f_1_1_1*f_3_1_1 - 1.*f_1_1_3*f_3_1_1 + 3.*f_1_1_4*f_3_1_1 - 2.*f_1_1_1*f_3_1_4 - 6.*f_1_1_3*f_3_1_4 - 2.*f_1_1_4*f_3_1_4 - 2.*f_1_1_1*f_3_2_1 - 2.*f_1_1_3*f_3_2_1 + 4.*f_1_1_4*f_3_2_1 - 3.*f_1_1_1*f_3_2_4 - 6.*f_1_1_3*f_3_2_4 - 1.*f_1_1_4*f_3_2_4 + 2.*f_1_1_1*f_3_3_3 + 3.*f_1_1_3*f_3_3_3 + 3.*f_1_1_4*f_3_3_3 + f_4_9_1 - 0.5*f_4_3_1 + 0.5*f_4_3_4 - 0.16666666666666666*f_4_4_3 + 0.3333333333333333*f_4_5_3 + 0.3333333333333333*f_4_6_4 - 14.*f_1_1_1*zeta3 - 14.*f_1_1_3*zeta3 - 14.*f_1_1_4*zeta3;
    masters[32-1][0][2-1] = -1.;
    masters[32-1][1][2-1] = 2.*(-1.*f_1_1_1 + f_1_1_3 + f_1_1_4);
    masters[32-1][2][2-1] = 8.224670334241132 - 0.5*powCompl(f_1_1_1,2) - 0.5*powCompl(f_1_1_3,2) - 4.*f_1_1_3*f_1_1_4 - 2.*powCompl(f_1_1_4,2) + f_1_1_1*(f_1_1_3 + 4.*f_1_1_4) - 3.*f_2_1_1 + 3.*f_2_1_4;
    masters[32-1][3][2-1] = 0.3333333333333333*(-7.*powCompl(f_1_1_1,3) + powCompl(f_1_1_3,3) + 49.34802200544679*(f_1_1_1 - 1.*f_1_1_3 - 1.*f_1_1_4) + 12.*powCompl(f_1_1_3,2)*f_1_1_4 + 12.*f_1_1_3*powCompl(f_1_1_4,2) + powCompl(f_1_1_4,3) + 3.*powCompl(f_1_1_1,2)*(7.*f_1_1_3 + f_1_1_4) - 3.*f_1_1_1*(4.*powCompl(f_1_1_3,2) + 8.*f_1_1_3*f_1_1_4 + powCompl(f_1_1_4,2) - 6.*f_2_1_1 + 6.*f_2_1_4) - 18.*f_3_1_1 - 27.*f_3_1_4 - 27.*f_3_2_1 - 18.*f_3_2_4 - 18.*f_3_3_3 + 62.*zeta3);
    masters[32-1][4][2-1] = bc32e4p2 - 3.4166666666666665*powCompl(f_1_1_1,4) + 11.666666666666666*powCompl(f_1_1_1,3)*f_1_1_3 - 19.*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 9.666666666666666*f_1_1_1*powCompl(f_1_1_3,3) - 1.9166666666666667*powCompl(f_1_1_3,4) + 10.666666666666666*powCompl(f_1_1_1,3)*f_1_1_4 - 32.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 + 32.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 - 8.666666666666666*powCompl(f_1_1_3,3)*f_1_1_4 - 1.*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + 14.*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) - 10.*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) - 5.333333333333333*f_1_1_1*powCompl(f_1_1_4,3) - 0.6666666666666666*f_1_1_3*powCompl(f_1_1_4,3) + 1.8333333333333333*powCompl(f_1_1_4,4) + 3.*powCompl(f_1_1_1,2)*f_2_1_1 - 18.*f_1_1_1*f_1_1_3*f_2_1_1 + 9.*powCompl(f_1_1_3,2)*f_2_1_1 - 24.*f_1_1_1*f_1_1_4*f_2_1_1 + 18.*f_1_1_3*f_1_1_4*f_2_1_1 + 9.*powCompl(f_1_1_4,2)*f_2_1_1 - 3.*powCompl(f_2_1_1,2) + 0.8224670334241131*(5.*powCompl(f_1_1_1,2) + 17.*powCompl(f_1_1_3,2) + 40.*f_1_1_3*f_1_1_4 + 20.*powCompl(f_1_1_4,2) - 2.*f_1_1_1*(17.*f_1_1_3 + 20.*f_1_1_4) + 6.*f_2_1_1 - 6.*f_2_1_4) + 12.*f_1_1_1*f_1_1_3*f_2_1_4 - 3.*powCompl(f_1_1_3,2)*f_2_1_4 + 12.*f_1_1_1*f_1_1_4*f_2_1_4 - 12.*f_1_1_3*f_1_1_4*f_2_1_4 - 6.*powCompl(f_1_1_4,2)*f_2_1_4 - 3.*powCompl(f_2_1_4,2) + 12.*f_1_1_3*f_3_1_1 + 18.*f_1_1_4*f_3_1_1 - 6.*f_1_1_1*f_3_1_4 + 12.*f_1_1_3*f_3_1_4 + 24.*f_1_1_4*f_3_1_4 - 6.*f_1_1_1*f_3_2_1 + 24.*f_1_1_3*f_3_2_1 + 24.*f_1_1_4*f_3_2_1 + 12.*f_1_1_3*f_3_2_4 + 12.*f_1_1_4*f_3_2_4 - 12.*f_1_1_1*f_3_3_3 + 18.*f_1_1_3*f_3_3_3 + 18.*f_1_1_4*f_3_3_3 - 6.*f_4_1_1 - 3.*f_4_1_4 - 3.*f_4_2_1 - 6.*f_4_2_4 - 6.*f_4_3_1 + 6.*f_4_3_4 - 1.*f_4_4_3 + 2.*f_4_5_3 + 2.*f_4_6_4 + 41.333333333333336*f_1_1_1*zeta3 - 41.333333333333336*f_1_1_3*zeta3 - 41.333333333333336*f_1_1_4*zeta3;
    masters[33-1][0][2-1] = -1.5;
    masters[33-1][1][2-1] = 1.5*(-1.*f_1_1_1 + f_1_1_3 + 2.*f_1_1_4);
    masters[33-1][2][2-1] = 0.75*(9.869604401089358 + 4.*f_1_1_1*f_1_1_4 - 2.*(2.*f_1_1_3*f_1_1_4 + 2.*powCompl(f_1_1_4,2) + f_2_1_1 - 2.*f_2_1_4));
    masters[33-1][3][2-1] = 0.25*(29.608813203268074*(f_1_1_1 - 1.*f_1_1_3 - 2.*f_1_1_4) - 2.*(powCompl(f_1_1_1,3) - 3.*powCompl(f_1_1_3,2)*f_1_1_4 - 6.*f_1_1_3*powCompl(f_1_1_4,2) - 2.*powCompl(f_1_1_4,3) + powCompl(f_1_1_1,2)*(-6.*f_1_1_3 + 3.*f_1_1_4) + 3.*f_1_1_1*(powCompl(f_1_1_3,2) + 2.*f_1_1_3*f_1_1_4 - 2.*f_2_1_1 + 4.*f_2_1_4) + 3.*f_3_1_1 + 12.*f_3_1_4 + 6.*f_3_2_1 + 12.*f_3_2_4 + 6.*f_3_3_3 - 32.*zeta3));
    masters[33-1][4][2-1] = bc33e4p2 + 0.5625*powCompl(f_1_1_1,4) - 1.25*powCompl(f_1_1_1,3)*f_1_1_3 + 2.4674011002723395*powCompl(f_1_1_3,2) - 0.3125*powCompl(f_1_1_3,4) + 14.804406601634037*f_1_1_3*f_1_1_4 - 1.5*powCompl(f_1_1_3,3)*f_1_1_4 + 14.804406601634037*powCompl(f_1_1_4,2) - 3.*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) - 1.*f_1_1_3*powCompl(f_1_1_4,3) + 1.25*powCompl(f_1_1_4,4) + 2.4674011002723395*f_2_1_1 + 1.5*powCompl(f_1_1_3,2)*f_2_1_1 + 3.*f_1_1_3*f_1_1_4*f_2_1_1 + 3.*powCompl(f_1_1_4,2)*f_2_1_1 - 0.375*powCompl(f_1_1_1,2)*(5.*powCompl(f_1_1_3,2) + 12.*f_1_1_3*f_1_1_4 + 4.*(-3.*powCompl(f_1_1_4,2) + f_2_1_1)) - 4.934802200544679*f_2_1_4 - 1.5*powCompl(f_1_1_3,2)*f_2_1_4 - 6.*f_1_1_3*f_1_1_4*f_2_1_4 - 6.*powCompl(f_1_1_4,2)*f_2_1_4 + 3.*f_1_1_3*f_3_1_1 + 3.*f_1_1_4*f_3_1_1 + 6.*f_1_1_3*f_3_1_4 + 12.*f_1_1_4*f_3_1_4 + 3.*f_1_1_3*f_3_2_1 + 6.*f_1_1_4*f_3_2_1 + 6.*f_1_1_3*f_3_2_4 + 12.*f_1_1_4*f_3_2_4 + 3.*f_1_1_3*f_3_3_3 + 6.*f_1_1_4*f_3_3_3 + 1.5*f_4_1_1 + 3.*f_4_2_1 - 1.5*f_4_3_1 + 6.*f_4_3_4 + f_4_5_3 - 16.*f_1_1_3*zeta3 - 32.*f_1_1_4*zeta3 + 0.25*f_1_1_1*(7.*powCompl(f_1_1_3,3) + 24.*powCompl(f_1_1_3,2)*f_1_1_4 - 19.739208802178716*(f_1_1_3 + 3.*f_1_1_4) + 12.*f_1_1_3*(powCompl(f_1_1_4,2) - 1.*f_2_1_1 + 2.*f_2_1_4) + 4.*(-5.*powCompl(f_1_1_4,3) - 6.*f_1_1_4*(f_2_1_1 - 2.*f_2_1_4) + 3.*f_3_2_1 + 16.*zeta3));
    masters[34-1][0][2-1] = 0.;
    masters[34-1][1][2-1] = 0.;
    masters[34-1][2][2-1] = 0.16666666666666666*(9.869604401089358 + 3.*powCompl(f_1_1_2,2) - 6.*f_1_1_2*f_1_1_3 + 6.*f_1_1_3*f_1_1_5 - 3.*powCompl(f_1_1_5,2) + 6.*f_2_1_3 - 6.*f_2_1_5);
    masters[34-1][3][2-1] = 0.3333333333333333*(-1.*powCompl(f_1_1_2,3) + 3.*powCompl(f_1_1_2,2)*f_1_1_3 + 3.*f_1_1_2*powCompl(f_1_1_3,2) - 1.*powCompl(f_1_1_3,3) + 6.*f_1_1_2*powCompl(f_1_1_5,2) - 1.*powCompl(f_1_1_5,3) + 9.869604401089358*(-1.*f_1_1_2 - 1.*f_1_1_3 + f_1_1_5) - 3.*f_1_1_5*(powCompl(f_1_1_2,2) + 2.*f_1_1_2*f_1_1_3 + 2.*f_2_1_3 - 2.*f_2_1_5) - 6.*f_3_1_3 - 6.*f_3_1_5 - 6.*f_3_2_3 - 6.*f_3_2_5 - 6.*f_3_3_2 + 6.*zeta3);
    masters[34-1][4][2-1] = 0.08333333333333333*(12.*bc34e4p2 + 9.869604401089358*(3.*powCompl(f_1_1_2,2) + 10.*f_1_1_2*f_1_1_3 + 4.*powCompl(f_1_1_3,2) - 2.*(4.*f_1_1_2 + 5.*f_1_1_3)*f_1_1_5 + 5.*powCompl(f_1_1_5,2) - 2.*f_2_1_3 + 2.*f_2_1_5) + 4.*((-4.*f_1_1_2 + 2.*f_1_1_3)*powCompl(f_1_1_5,3) + powCompl(f_1_1_5,4) - 3.*powCompl(f_1_1_5,2)*(powCompl(f_1_1_2,2) - 2.*f_1_1_2*f_1_1_3 + 2.*(powCompl(f_1_1_3,2) - 1.*f_2_1_3 + f_2_1_5)) + 4.*f_1_1_5*(powCompl(f_1_1_2,3) + powCompl(f_1_1_3,3) + 3.*(f_3_1_3 + f_3_1_5 + f_3_2_3 + f_3_2_5 + f_3_3_2 + zeta3)) - 2.*(powCompl(f_1_1_2,3)*f_1_1_3 - 1.*f_4_4_2 + 6.*f_1_1_3*zeta3 + f_1_1_2*(powCompl(f_1_1_3,3) + 6.*zeta3))));
    masters[35-1][0][2-1] = -1.5;
    masters[35-1][1][2-1] = 1.5*(2.*f_1_1_2 + f_1_1_3 - 1.*f_1_1_5);
    masters[35-1][2][2-1] = 0.75*(9.869604401089358 - 2.*powCompl(f_1_1_2,2) - 4.*f_1_1_2*f_1_1_3 - 1.*powCompl(f_1_1_3,2) + 2.*f_1_1_3*f_1_1_5 + powCompl(f_1_1_5,2) + 2.*f_2_1_3 - 4.*f_2_1_5);
    masters[35-1][3][2-1] = powCompl(f_1_1_2,3) + 3.*powCompl(f_1_1_2,2)*f_1_1_3 + 1.5*f_1_1_2*powCompl(f_1_1_3,2) + 4.5*f_1_1_2*powCompl(f_1_1_5,2) - 2.*powCompl(f_1_1_5,3) + 7.4022033008170185*(-2.*f_1_1_2 - 1.*f_1_1_3 + f_1_1_5) - 3.*f_1_1_5*(powCompl(f_1_1_2,2) + f_1_1_2*f_1_1_3 + f_2_1_3 - 2.*f_2_1_5) - 3.*f_3_1_3 - 6.*f_3_1_5 - 1.5*f_3_2_3 - 6.*f_3_2_5 - 3.*f_3_3_2 + 16.*zeta3;
    masters[35-1][4][2-1] = bc35e4p2 - 1.75*powCompl(f_1_1_2,4) - 4.*powCompl(f_1_1_2,3)*f_1_1_3 - 2.25*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) - 0.5*f_1_1_2*powCompl(f_1_1_3,3) + 0.4375*powCompl(f_1_1_3,4) + 7.*powCompl(f_1_1_2,3)*f_1_1_5 + 9.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 + 3.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 - 1.25*powCompl(f_1_1_3,3)*f_1_1_5 - 10.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 7.5*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) + 0.375*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + 5.*f_1_1_2*powCompl(f_1_1_5,3) + 1.75*f_1_1_3*powCompl(f_1_1_5,3) - 0.1875*powCompl(f_1_1_5,4) - 1.5*powCompl(f_1_1_3,2)*f_2_1_3 + 3.*f_1_1_3*f_1_1_5*f_2_1_3 + 1.5*powCompl(f_1_1_5,2)*f_2_1_3 - 1.2337005501361697*(-10.*powCompl(f_1_1_2,2) - 12.*f_1_1_2*f_1_1_3 - 3.*powCompl(f_1_1_3,2) + (8.*f_1_1_2 + 6.*f_1_1_3)*f_1_1_5 + powCompl(f_1_1_5,2) + 2.*f_2_1_3 - 4.*f_2_1_5) + 6.*powCompl(f_1_1_2,2)*f_2_1_5 + 6.*f_1_1_2*f_1_1_3*f_2_1_5 + 1.5*powCompl(f_1_1_3,2)*f_2_1_5 - 12.*f_1_1_2*f_1_1_5*f_2_1_5 - 6.*f_1_1_3*f_1_1_5*f_2_1_5 + 3.*f_1_1_3*f_3_1_3 + 3.*f_1_1_5*f_3_1_3 + 12.*f_1_1_2*f_3_1_5 + 6.*f_1_1_3*f_3_1_5 + 3.*f_1_1_3*f_3_2_3 + 12.*f_1_1_2*f_3_2_5 + 6.*f_1_1_3*f_3_2_5 + 6.*f_1_1_2*f_3_3_2 + 3.*f_1_1_3*f_3_3_2 + 3.*f_4_1_3 + 1.5*f_4_2_3 + 1.5*f_4_3_3 - 6.*f_4_3_5 + f_4_6_3 - 32.*f_1_1_2*zeta3 - 16.*f_1_1_3*zeta3 + 16.*f_1_1_5*zeta3;
    masters[36-1][0][2-1] = 2.;
    masters[36-1][1][2-1] = -2.*(f_1_1_1 + f_1_1_5);
    masters[36-1][2][2-1] = -6.579736267392905 + powCompl(f_1_1_1,2) - 1.*powCompl(f_1_1_3,2) + 2.*(f_1_1_1 + f_1_1_3)*f_1_1_5 - 2.*f_2_1_1 + 2.*f_2_1_3;
    masters[36-1][3][2-1] = 0.3333333333333333*(-3.*powCompl(f_1_1_1,2)*f_1_1_3 + 3.*f_1_1_1*powCompl(f_1_1_3,2) + 4.*powCompl(f_1_1_3,3) - 3.*(powCompl(f_1_1_1,2) + 3.*powCompl(f_1_1_3,2))*f_1_1_5 - 3.*(f_1_1_1 - 1.*f_1_1_3)*powCompl(f_1_1_5,2) + 19.739208802178716*(f_1_1_1 + f_1_1_5) + 12.*f_1_1_3*f_2_1_1 - 12.*f_1_1_3*f_2_1_3 + 6.*f_3_1_1 + 6.*f_3_1_3 + 6.*f_3_2_1 + 6.*f_3_2_3 + 6.*f_3_3_5 - 34.*zeta3);
    masters[36-1][4][2-1] = 0.08333333333333333*(12.*bc36e4p2 + powCompl(f_1_1_1,4) - 8.*powCompl(f_1_1_1,3)*f_1_1_3 + 18.*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) - 12.*f_1_1_1*powCompl(f_1_1_3,3) - 14.*powCompl(f_1_1_3,4) + 4.*powCompl(f_1_1_1,3)*f_1_1_5 + 12.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 - 24.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 + 36.*powCompl(f_1_1_3,3)*f_1_1_5 + 12.*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) - 6.*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + 4.*f_1_1_1*powCompl(f_1_1_5,3) - 8.*f_1_1_3*powCompl(f_1_1_5,3) + powCompl(f_1_1_5,4) - 48.*powCompl(f_1_1_3,2)*f_2_1_1 + 48.*powCompl(f_1_1_3,2)*f_2_1_3 - 19.739208802178716*(2.*powCompl(f_1_1_1,2) - 1.*powCompl(f_1_1_3,2) + 2.*(2.*f_1_1_1 + f_1_1_3)*f_1_1_5 + powCompl(f_1_1_5,2) - 2.*f_2_1_1 + 2.*f_2_1_3) - 48.*f_1_1_3*f_3_1_1 - 48.*f_1_1_3*f_3_1_3 - 48.*f_1_1_3*f_3_2_1 - 48.*f_1_1_3*f_3_2_3 - 48.*f_1_1_3*f_3_3_5 - 4.*f_4_4_5 + 136.*f_1_1_1*zeta3 + 136.*f_1_1_5*zeta3);
    masters[37-1][0][2-1] = 0.;
    masters[37-1][1][2-1] = 0.;
    masters[37-1][2][2-1] = 0.;
    masters[37-1][3][2-1] = 1.5*f_3_4;
    masters[37-1][4][2-1] = 0.05*(20.*bc37e4p2 - 30.*f_1_1_1*f_3_4 - 45.*f_1_1_2*f_3_4 - 45.*f_1_1_3*f_3_4 - 45.*f_1_1_4*f_3_4 - 30.*f_1_1_5*f_3_4 - 4.*f_4_10_1 + 6.*f_4_10_2 + 6.*f_4_10_3 + 6.*f_4_10_4 - 4.*f_4_10_5 + f_4_12);
    masters[38-1][0][2-1] = -2.;
    masters[38-1][1][2-1] = 2.*f_1_1_1 + f_1_1_2 - 2.*f_1_1_3 + f_1_1_4 + 2.*f_1_1_5;
    masters[38-1][2][2-1] = 9.869604401089358 + 0.5*(-2.*powCompl(f_1_1_1,2) - 2.*powCompl(f_1_1_2,2) + 2.*f_1_1_2*f_1_1_3 + powCompl(f_1_1_3,2) + 2.*f_1_1_2*f_1_1_4 + 2.*f_1_1_3*f_1_1_4 - 2.*powCompl(f_1_1_4,2) - 2.*f_1_1_1*(f_1_1_2 - 2.*f_1_1_3 + f_1_1_4) - 2.*(2.*f_1_1_1 + f_1_1_2 + f_1_1_3 + f_1_1_4)*f_1_1_5 + powCompl(f_1_1_5,2) + 6.*f_2_1_1 - 6.*f_2_1_3);
    masters[38-1][3][2-1] = 0.16666666666666666*(-1.*powCompl(f_1_1_1,3) + 3.*powCompl(f_1_1_1,2)*f_1_1_2 + 6.*f_1_1_1*powCompl(f_1_1_2,2) - 2.*powCompl(f_1_1_2,3) + 3.*powCompl(f_1_1_1,2)*f_1_1_3 - 6.*f_1_1_1*f_1_1_2*f_1_1_3 - 6.*powCompl(f_1_1_2,2)*f_1_1_3 - 3.*f_1_1_1*powCompl(f_1_1_3,2) - 6.*f_1_1_2*powCompl(f_1_1_3,2) - 5.*powCompl(f_1_1_3,3) + 3.*powCompl(f_1_1_1,2)*f_1_1_4 - 6.*f_1_1_1*f_1_1_2*f_1_1_4 + 12.*powCompl(f_1_1_2,2)*f_1_1_4 - 6.*f_1_1_1*f_1_1_3*f_1_1_4 + 6.*f_1_1_2*f_1_1_3*f_1_1_4 + 3.*powCompl(f_1_1_3,2)*f_1_1_4 + 6.*f_1_1_1*powCompl(f_1_1_4,2) - 15.*f_1_1_2*powCompl(f_1_1_4,2) - 6.*f_1_1_3*powCompl(f_1_1_4,2) + 7.*powCompl(f_1_1_4,3) + 3.*(2.*powCompl(f_1_1_1,2) + 2.*powCompl(f_1_1_2,2) + 5.*powCompl(f_1_1_3,2) + f_1_1_2*(4.*f_1_1_3 - 2.*f_1_1_4) - 2.*f_1_1_3*f_1_1_4 + 2.*powCompl(f_1_1_4,2) + 2.*f_1_1_1*(f_1_1_2 - 2.*f_1_1_3 + f_1_1_4))*f_1_1_5 + 3.*(2.*f_1_1_1 - 2.*f_1_1_2 - 2.*f_1_1_3 + f_1_1_4)*powCompl(f_1_1_5,2) - 1.*powCompl(f_1_1_5,3) - 29.608813203268074*(2.*f_1_1_1 + f_1_1_2 - 2.*f_1_1_3 + f_1_1_4 + 2.*f_1_1_5) - 18.*f_1_1_3*f_2_1_1 - 18.*f_1_1_4*f_2_1_1 + 18.*f_1_1_2*f_2_1_2 - 18.*f_1_1_4*f_2_1_2 + 18.*f_1_1_2*f_2_1_3 + 18.*f_1_1_3*f_2_1_3 - 36.*f_3_1_2 - 18.*f_3_1_3 - 18.*f_3_2_1 - 36.*f_3_2_2 - 18.*f_3_3_5 + 110.*zeta3);
    masters[38-1][4][2-1] = bc38e4p2 - 0.6770833333333334*powCompl(f_1_1_1,4) - 0.16666666666666666*powCompl(f_1_1_1,3)*f_1_1_2 - 0.875*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) + 0.3333333333333333*f_1_1_1*powCompl(f_1_1_2,3) + 0.2916666666666667*powCompl(f_1_1_2,4) + 4.333333333333333*powCompl(f_1_1_1,3)*f_1_1_3 - 1.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_3 + f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_3 + 2.6666666666666665*powCompl(f_1_1_2,3)*f_1_1_3 - 3.875*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 1.75*f_1_1_1*f_1_1_2*powCompl(f_1_1_3,2) + 4.75*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) - 1.6666666666666667*f_1_1_1*powCompl(f_1_1_3,3) - 0.08333333333333333*f_1_1_2*powCompl(f_1_1_3,3) + 1.2291666666666667*powCompl(f_1_1_3,4) - 0.2916666666666667*powCompl(f_1_1_1,3)*f_1_1_4 + 2.75*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 - 1.25*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 + 3.2916666666666665*powCompl(f_1_1_2,3)*f_1_1_4 + 5.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 - 1.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_4 + 2.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_4 - 5.75*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 - 1.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_4 + 1.1666666666666667*powCompl(f_1_1_3,3)*f_1_1_4 - 3.6875*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 0.5*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) - 3.6875*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) - 0.5*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) - 1.75*f_1_1_2*f_1_1_3*powCompl(f_1_1_4,2) + 1.75*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) + 2.9583333333333335*f_1_1_1*powCompl(f_1_1_4,3) + 2.5416666666666665*f_1_1_2*powCompl(f_1_1_4,3) - 0.5833333333333334*f_1_1_3*powCompl(f_1_1_4,3) - 2.1458333333333335*powCompl(f_1_1_4,4) - 1.0833333333333333*powCompl(f_1_1_1,3)*f_1_1_5 - 0.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_5 - 1.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_5 - 2.0416666666666665*powCompl(f_1_1_2,3)*f_1_1_5 - 5.75*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 - 0.5*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_5 - 14.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 + 16.25*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 - 6.5*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 - 5.166666666666667*powCompl(f_1_1_3,3)*f_1_1_5 - 0.5*powCompl(f_1_1_1,2)*f_1_1_4*f_1_1_5 + f_1_1_1*f_1_1_2*f_1_1_4*f_1_1_5 - 10.25*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 + 4.*f_1_1_1*f_1_1_3*f_1_1_4*f_1_1_5 - 2.5*f_1_1_2*f_1_1_3*f_1_1_4*f_1_1_5 - 0.5*powCompl(f_1_1_3,2)*f_1_1_4*f_1_1_5 - 1.*f_1_1_1*powCompl(f_1_1_4,2)*f_1_1_5 + 9.25*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 + 1.75*f_1_1_3*powCompl(f_1_1_4,2)*f_1_1_5 - 2.9166666666666665*powCompl(f_1_1_4,3)*f_1_1_5 + 4.*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) + 0.25*f_1_1_1*f_1_1_2*powCompl(f_1_1_5,2) + 9.8125*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 12.5*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) + 15.5*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) + 5.125*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 2.*f_1_1_1*f_1_1_4*powCompl(f_1_1_5,2) + 3.5*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) + 0.5*f_1_1_3*f_1_1_4*powCompl(f_1_1_5,2) - 2.*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) + 2.1666666666666665*f_1_1_1*powCompl(f_1_1_5,3) - 7.791666666666667*f_1_1_2*powCompl(f_1_1_5,3) - 3.9166666666666665*f_1_1_3*powCompl(f_1_1_5,3) - 0.16666666666666666*f_1_1_4*powCompl(f_1_1_5,3) + 1.7604166666666667*powCompl(f_1_1_5,4) + 2.25*powCompl(f_1_1_1,2)*f_2_1_1 - 3.*f_1_1_1*f_1_1_2*f_2_1_1 - 4.5*f_1_1_1*f_1_1_3*f_2_1_1 + 1.5*f_1_1_2*f_1_1_3*f_2_1_1 + 4.5*powCompl(f_1_1_3,2)*f_2_1_1 + 3.*f_1_1_1*f_1_1_4*f_2_1_1 + 4.5*f_1_1_1*f_1_1_5*f_2_1_1 - 1.5*f_1_1_2*f_1_1_5*f_2_1_1 - 3.*f_1_1_3*f_1_1_5*f_2_1_1 + 0.75*powCompl(f_1_1_5,2)*f_2_1_1 + 1.5*powCompl(f_2_1_1,2) - 4.5*f_1_1_1*f_1_1_2*f_2_1_2 + 0.75*powCompl(f_1_1_2,2)*f_2_1_2 + 1.5*f_1_1_1*f_1_1_3*f_2_1_2 + 3.*f_1_1_2*f_1_1_3*f_2_1_2 + 4.5*f_1_1_1*f_1_1_4*f_2_1_2 - 1.5*f_1_1_2*f_1_1_4*f_2_1_2 - 1.5*f_1_1_3*f_1_1_4*f_2_1_2 + 2.25*powCompl(f_1_1_4,2)*f_2_1_2 - 7.5*f_1_1_2*f_1_1_5*f_2_1_2 - 1.5*f_1_1_3*f_1_1_5*f_2_1_2 + 7.5*f_1_1_4*f_1_1_5*f_2_1_2 + 1.5*powCompl(f_1_1_5,2)*f_2_1_2 - 3.75*powCompl(f_1_1_1,2)*f_2_1_3 - 1.5*f_1_1_1*f_1_1_2*f_2_1_3 - 0.75*powCompl(f_1_1_2,2)*f_2_1_3 + 9.*f_1_1_1*f_1_1_3*f_2_1_3 + 3.*f_1_1_2*f_1_1_3*f_2_1_3 - 4.5*powCompl(f_1_1_3,2)*f_2_1_3 + 3.*f_1_1_1*f_1_1_4*f_2_1_3 - 7.5*f_1_1_1*f_1_1_5*f_2_1_3 - 3.*f_1_1_2*f_1_1_5*f_2_1_3 + 4.5*f_1_1_3*f_1_1_5*f_2_1_3 - 0.75*powCompl(f_1_1_5,2)*f_2_1_3 + 1.5*powCompl(f_2_1_3,2) + 1.2337005501361697*(6.*powCompl(f_1_1_1,2) + 3.*powCompl(f_1_1_2,2) - 2.*f_1_1_2*f_1_1_3 + 4.*powCompl(f_1_1_3,2) - 6.*f_1_1_2*f_1_1_4 - 8.*f_1_1_3*f_1_1_4 + 5.*powCompl(f_1_1_4,2) + 2.*f_1_1_1*(f_1_1_2 - 3.*f_1_1_3 + 3.*f_1_1_4) + (8.*f_1_1_1 + 6.*f_1_1_2 - 2.*f_1_1_3 + 4.*f_1_1_4)*f_1_1_5 + 6.*powCompl(f_1_1_5,2) - 4.*f_2_1_1 + 4.*f_2_1_3) + 1.5*powCompl(f_1_1_1,2)*f_2_1_4 + 3.*f_1_1_1*f_1_1_2*f_2_1_4 + 0.75*powCompl(f_1_1_2,2)*f_2_1_4 - 6.*f_1_1_1*f_1_1_3*f_2_1_4 - 1.5*f_1_1_2*f_1_1_3*f_2_1_4 + 3.75*powCompl(f_1_1_3,2)*f_2_1_4 - 6.*f_1_1_1*f_1_1_4*f_2_1_4 - 3.*f_1_1_2*f_1_1_4*f_2_1_4 + 6.*f_1_1_3*f_1_1_4*f_2_1_4 + 3.75*powCompl(f_1_1_4,2)*f_2_1_4 - 3.*f_2_1_1*f_2_1_4 - 6.75*powCompl(f_1_1_2,2)*f_2_1_5 - 9.*f_1_1_2*f_1_1_3*f_2_1_5 - 4.5*powCompl(f_1_1_3,2)*f_2_1_5 + 12.*f_1_1_2*f_1_1_5*f_2_1_5 + 12.*f_1_1_3*f_1_1_5*f_2_1_5 - 4.5*powCompl(f_1_1_5,2)*f_2_1_5 - 7.5*f_1_1_1*f_3_1_1 + 3.*f_1_1_2*f_3_1_1 + 10.5*f_1_1_3*f_3_1_1 - 3.*f_1_1_4*f_3_1_1 - 4.5*f_1_1_5*f_3_1_1 + 6.*f_1_1_1*f_3_1_2 - 3.*f_1_1_3*f_3_1_2 + 6.*f_1_1_4*f_3_1_2 + 9.*f_1_1_5*f_3_1_2 - 7.5*f_1_1_1*f_3_1_3 + 4.5*f_1_1_3*f_3_1_3 + 1.5*f_1_1_5*f_3_1_3 + 3.*f_1_1_1*f_3_1_4 + 3.*f_1_1_2*f_3_1_4 - 6.*f_1_1_3*f_3_1_4 - 6.*f_1_1_4*f_3_1_4 - 12.*f_1_1_2*f_3_1_5 - 9.*f_1_1_3*f_3_1_5 + 9.*f_1_1_5*f_3_1_5 - 1.5*f_1_1_1*f_3_2_1 + 3.*f_1_1_2*f_3_2_1 + 7.5*f_1_1_3*f_3_2_1 - 3.*f_1_1_4*f_3_2_1 - 4.5*f_1_1_5*f_3_2_1 + 6.*f_1_1_1*f_3_2_2 - 3.*f_1_1_3*f_3_2_2 + 6.*f_1_1_4*f_3_2_2 + 9.*f_1_1_5*f_3_2_2 - 10.5*f_1_1_1*f_3_2_3 - 6.*f_1_1_2*f_3_2_3 + 7.5*f_1_1_3*f_3_2_3 - 4.5*f_1_1_5*f_3_2_3 + 3.*f_1_1_1*f_3_2_4 + 3.*f_1_1_2*f_3_2_4 - 6.*f_1_1_3*f_3_2_4 - 6.*f_1_1_4*f_3_2_4 - 12.*f_1_1_2*f_3_2_5 - 12.*f_1_1_3*f_3_2_5 + 9.*f_1_1_5*f_3_2_5 + 1.5*f_1_1_2*f_3_3_1 - 1.5*f_1_1_3*f_3_3_1 - 1.5*f_1_1_4*f_3_3_1 - 7.5*f_1_1_2*f_3_3_2 - 7.5*f_1_1_3*f_3_3_2 + 6.*f_1_1_5*f_3_3_2 + 3.*f_1_1_1*f_3_3_3 + 1.5*f_1_1_2*f_3_3_3 - 4.5*f_1_1_3*f_3_3_3 - 4.5*f_1_1_4*f_3_3_3 - 4.5*f_1_1_2*f_3_3_4 - 1.5*f_1_1_3*f_3_3_4 + 4.5*f_1_1_4*f_3_3_4 + 3.*f_1_1_5*f_3_3_4 - 7.5*f_1_1_1*f_3_3_5 + 1.5*f_1_1_2*f_3_3_5 + 12.*f_1_1_3*f_3_3_5 + 3.*f_1_1_4*f_3_3_5 - 7.5*f_1_1_5*f_3_3_5 + 6.*f_4_1_1 + f_4_11_5 + 3.*f_4_1_3 + 3.*f_4_2_1 + 6.*f_4_2_3 - 3.*f_4_3_1 + 0.75*f_4_3_2 + 1.5*f_4_3_3 - 3.75*f_4_3_4 + 6.75*f_4_3_5 + f_4_4_2 + 0.5*f_4_4_3 - 0.5*f_4_4_4 + 1.75*f_4_4_5 - 1.*f_4_5_2 - 1.*f_4_5_3 - 1.*f_4_5_5 - 1.*f_4_6_1 - 1.*f_4_6_3 + f_4_6_5 - 1.*f_4_7_5 - 1.*f_4_8_5 - 15.333333333333334*f_1_1_1*zeta3 - 12.166666666666666*f_1_1_2*zeta3 + 33.333333333333336*f_1_1_3*zeta3 - 9.166666666666666*f_1_1_4*zeta3 - 12.333333333333334*f_1_1_5*zeta3;
    masters[39-1][0][2-1] = 0.;
    masters[39-1][1][2-1] = 0.5*(-1.*f_1_1_1 + f_1_1_3);
    masters[39-1][2][2-1] = 0.5*(powCompl(f_1_1_1,2) - 1.*powCompl(f_1_1_3,2) + 2.*f_2_1_1);
    masters[39-1][3][2-1] = 0.3333333333333333*powCompl(f_1_1_1,3) - 2.*powCompl(f_1_1_1,2)*f_1_1_3 + 2.5*f_1_1_1*powCompl(f_1_1_3,2) - 1.*powCompl(f_1_1_3,3) + 0.5*(f_1_1_1 - 2.*f_1_1_3)*powCompl(f_1_1_5,2) + 0.16666666666666666*powCompl(f_1_1_5,3) - 0.8224670334241131*(-1.*f_1_1_1 - 1.*f_1_1_3 + 2.*f_1_1_5) - 3.*f_1_1_1*f_2_1_1 + f_1_1_3*f_2_1_1 + f_1_1_5*(-1.*f_1_1_1*f_1_1_3 + 1.5*powCompl(f_1_1_3,2) - 1.*f_2_1_3) + f_1_1_3*f_2_1_3 + 2.*f_3_1_1 - 2.*f_3_1_3 + 4.*f_3_2_1 - 2.*f_3_2_3 - 1.*f_3_3_5;
    masters[39-1][4][2-1] = bc39e4p2 - 1.25*powCompl(f_1_1_1,4) + 4.333333333333333*powCompl(f_1_1_1,3)*f_1_1_3 - 5.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 3.6666666666666665*f_1_1_1*powCompl(f_1_1_3,3) - 0.9166666666666666*powCompl(f_1_1_3,4) + 0.3333333333333333*powCompl(f_1_1_1,3)*f_1_1_5 + powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 - 2.5*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 + 0.6666666666666666*powCompl(f_1_1_3,3)*f_1_1_5 - 1.*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) + 3.*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) - 2.25*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 0.8333333333333334*f_1_1_1*powCompl(f_1_1_5,3) + 1.6666666666666667*f_1_1_3*powCompl(f_1_1_5,3) - 0.375*powCompl(f_1_1_5,4) + 0.8224670334241131*(-1.*powCompl(f_1_1_1,2) - 4.*f_1_1_1*f_1_1_3 + 5.*powCompl(f_1_1_3,2) + (4.*f_1_1_1 - 6.*f_1_1_3)*f_1_1_5 + 3.*powCompl(f_1_1_5,2) - 2.*f_2_1_1) + 5.*powCompl(f_1_1_1,2)*f_2_1_1 - 4.*f_1_1_1*f_1_1_3*f_2_1_1 + powCompl(f_1_1_3,2)*f_2_1_1 - 2.*f_1_1_1*f_1_1_5*f_2_1_1 + 4.*f_1_1_3*f_1_1_5*f_2_1_1 - 0.5*powCompl(f_1_1_5,2)*f_2_1_1 - 1.5*powCompl(f_2_1_1,2) + powCompl(f_1_1_1,2)*f_2_1_3 - 2.*f_1_1_1*f_1_1_3*f_2_1_3 + f_1_1_1*f_1_1_5*f_2_1_3 - 2.*f_1_1_3*f_1_1_5*f_2_1_3 + 2.*powCompl(f_1_1_5,2)*f_2_1_3 - 0.5*powCompl(f_2_1_3,2) - 1.*f_1_1_1*f_3_1_1 - 3.*f_1_1_3*f_3_1_1 + 4.*f_1_1_5*f_3_1_1 + f_1_1_1*f_3_1_3 + f_1_1_3*f_3_1_3 + 3.*f_1_1_5*f_3_1_3 - 10.*f_1_1_1*f_3_2_1 + 2.*f_1_1_3*f_3_2_1 + 2.*f_1_1_5*f_3_2_1 + 2.*f_1_1_1*f_3_2_3 + 4.*f_1_1_5*f_3_2_3 + 2.*f_1_1_1*f_3_3_5 - 2.*f_1_1_3*f_3_3_5 + f_1_1_5*f_3_3_5 - 4.*f_4_1_1 - 8.*f_4_2_1 - 2.*f_4_3_1 + 0.3333333333333333*f_4_5_5 - 0.6666666666666666*f_4_7_3 - 6.666666666666667*f_1_1_1*zeta3 + 6.666666666666667*f_1_1_3*zeta3 + 2.*f_1_1_5*zeta3;
    masters[40-1][0][2-1] = 0.;
    masters[40-1][1][2-1] = -1.*f_1_1_1 + f_1_1_4;
    masters[40-1][2][2-1] = 2.*powCompl(f_1_1_1,2) + f_1_1_2*f_1_1_4 + f_1_1_3*f_1_1_4 - 1.*powCompl(f_1_1_4,2) - 1.*f_1_1_1*(f_1_1_2 + f_1_1_3 + f_1_1_4) + (f_1_1_1 - 1.*f_1_1_4)*f_1_1_5 - 2.*f_2_1_4;
    masters[40-1][3][2-1] = 0.16666666666666666*powCompl(f_1_1_1,3) + 2.*powCompl(f_1_1_1,2)*f_1_1_2 + f_1_1_1*powCompl(f_1_1_2,2) - 1.*powCompl(f_1_1_2,3) - 2.5*powCompl(f_1_1_1,2)*f_1_1_3 - 1.*f_1_1_1*f_1_1_2*f_1_1_3 + 2.5*f_1_1_1*powCompl(f_1_1_3,2) - 0.5*powCompl(f_1_1_3,3) - 1.6449340668482262*(f_1_1_1 + 3.*f_1_1_2 - 3.*f_1_1_3 - 1.*f_1_1_4) - 2.*powCompl(f_1_1_1,2)*f_1_1_4 - 4.*f_1_1_1*f_1_1_2*f_1_1_4 + 2.*powCompl(f_1_1_2,2)*f_1_1_4 + 2.*f_1_1_1*f_1_1_3*f_1_1_4 + f_1_1_2*f_1_1_3*f_1_1_4 - 1.*powCompl(f_1_1_3,2)*f_1_1_4 + 3.5*f_1_1_1*powCompl(f_1_1_4,2) - 1.*f_1_1_2*powCompl(f_1_1_4,2) - 1.*f_1_1_3*powCompl(f_1_1_4,2) - 0.16666666666666666*powCompl(f_1_1_4,3) - 0.5*(f_1_1_1 - 1.*f_1_1_4)*powCompl(f_1_1_5,2) - 3.*f_1_1_1*f_2_1_1 + 3.*f_1_1_3*f_2_1_1 + 3.*f_1_1_2*f_2_1_2 - 3.*f_1_1_4*f_2_1_2 + 3.*f_1_1_1*f_2_1_4 - 2.*f_1_1_2*f_2_1_4 - 2.*f_1_1_3*f_2_1_4 + 3.*f_1_1_4*f_2_1_4 + f_1_1_5*(-2.*powCompl(f_1_1_1,2) - 1.*f_1_1_2*f_1_1_4 - 1.*f_1_1_3*f_1_1_4 + powCompl(f_1_1_4,2) + f_1_1_1*(f_1_1_2 + f_1_1_3 + f_1_1_4) + 2.*f_2_1_4) + 6.*f_3_1_1 - 6.*f_3_1_2 + 2.*f_3_1_4 + 6.*f_3_2_1 - 6.*f_3_2_2 - 2.*f_3_2_4 - 3.*f_3_3_1 + 3.*f_3_3_3;
    masters[40-1][4][2-1] = bc40e4p2 - 1.46875*powCompl(f_1_1_1,4) + 0.6666666666666666*powCompl(f_1_1_1,3)*f_1_1_2 + 2.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) - 2.1666666666666665*f_1_1_1*powCompl(f_1_1_2,3) - 1.34375*powCompl(f_1_1_2,4) + 9.791666666666666*powCompl(f_1_1_1,3)*f_1_1_3 - 0.25*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_3 + 1.75*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_3 - 2.25*powCompl(f_1_1_2,3)*f_1_1_3 - 8.1875*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + f_1_1_1*f_1_1_2*powCompl(f_1_1_3,2) - 1.125*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) - 1.0416666666666667*f_1_1_1*powCompl(f_1_1_3,3) - 1.*f_1_1_2*powCompl(f_1_1_3,3) + 1.53125*powCompl(f_1_1_3,4) + 0.5*powCompl(f_1_1_1,3)*f_1_1_4 - 8.75*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 - 1.25*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 + 6.791666666666667*powCompl(f_1_1_2,3)*f_1_1_4 - 13.25*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 + 3.5*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_4 + 0.5*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_4 + 8.5*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 - 2.5*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_4 + 0.16666666666666666*powCompl(f_1_1_3,3)*f_1_1_4 + 5.625*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + 11.75*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) - 7.8125*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 4.25*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) - 1.75*f_1_1_2*f_1_1_3*powCompl(f_1_1_4,2) - 3.5*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) - 9.25*f_1_1_1*powCompl(f_1_1_4,3) + 1.2083333333333333*f_1_1_2*powCompl(f_1_1_4,3) + 1.3333333333333333*f_1_1_3*powCompl(f_1_1_4,3) + 2.15625*powCompl(f_1_1_4,4) + 0.08333333333333333*powCompl(f_1_1_1,3)*f_1_1_5 - 0.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_5 - 1.75*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_5 - 1.*powCompl(f_1_1_2,3)*f_1_1_5 - 5.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 - 3.5*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_5 + 6.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 + 14.75*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 + 5.25*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 - 8.*powCompl(f_1_1_3,3)*f_1_1_5 + 2.75*powCompl(f_1_1_1,2)*f_1_1_4*f_1_1_5 - 2.*f_1_1_1*f_1_1_2*f_1_1_4*f_1_1_5 + 4.*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 + f_1_1_1*f_1_1_3*f_1_1_4*f_1_1_5 + 2.*f_1_1_2*f_1_1_3*f_1_1_4*f_1_1_5 - 1.25*powCompl(f_1_1_3,2)*f_1_1_4*f_1_1_5 - 3.5*f_1_1_1*powCompl(f_1_1_4,2)*f_1_1_5 - 2.*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 + f_1_1_3*powCompl(f_1_1_4,2)*f_1_1_5 + 0.6666666666666666*powCompl(f_1_1_4,3)*f_1_1_5 + 4.75*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) + 2.5*f_1_1_1*f_1_1_2*powCompl(f_1_1_5,2) - 2.25*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 13.25*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) - 9.75*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) + 8.625*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 1.25*f_1_1_1*f_1_1_4*powCompl(f_1_1_5,2) - 3.25*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) + 1.25*f_1_1_3*f_1_1_4*powCompl(f_1_1_5,2) + 1.375*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) + 2.4166666666666665*f_1_1_1*powCompl(f_1_1_5,3) + 5.5*f_1_1_2*powCompl(f_1_1_5,3) - 1.5*f_1_1_3*powCompl(f_1_1_5,3) + 0.08333333333333333*f_1_1_4*powCompl(f_1_1_5,3) - 0.375*powCompl(f_1_1_5,4) + 9.*powCompl(f_1_1_1,2)*f_2_1_1 - 16.5*f_1_1_1*f_1_1_3*f_2_1_1 + 7.5*powCompl(f_1_1_3,2)*f_2_1_1 - 9.*f_1_1_1*f_1_1_4*f_2_1_1 + 3.*f_1_1_2*f_1_1_4*f_2_1_1 + 4.5*f_1_1_3*f_1_1_4*f_2_1_1 + 3.75*powCompl(f_1_1_4,2)*f_2_1_1 + 6.*f_1_1_1*f_1_1_5*f_2_1_1 - 6.*f_1_1_3*f_1_1_5*f_2_1_1 - 1.5*f_1_1_4*f_1_1_5*f_2_1_1 + 0.75*powCompl(f_1_1_5,2)*f_2_1_1 + 6.*powCompl(f_1_1_1,2)*f_2_1_2 + 7.5*f_1_1_1*f_1_1_2*f_2_1_2 + 3.*powCompl(f_1_1_2,2)*f_2_1_2 + 1.5*f_1_1_1*f_1_1_3*f_2_1_2 + 3.*f_1_1_2*f_1_1_3*f_2_1_2 - 9.*f_1_1_1*f_1_1_4*f_2_1_2 - 7.5*f_1_1_2*f_1_1_4*f_2_1_2 - 1.5*f_1_1_3*f_1_1_4*f_2_1_2 + 4.5*powCompl(f_1_1_4,2)*f_2_1_2 - 1.5*f_1_1_1*f_1_1_5*f_2_1_2 + 3.*f_1_1_2*f_1_1_5*f_2_1_2 - 2.25*powCompl(f_1_1_5,2)*f_2_1_2 - 4.5*powCompl(f_1_1_1,2)*f_2_1_3 + 13.5*f_1_1_1*f_1_1_3*f_2_1_3 + 4.5*f_1_1_2*f_1_1_3*f_2_1_3 - 6.75*powCompl(f_1_1_3,2)*f_2_1_3 + 1.5*f_1_1_1*f_1_1_4*f_2_1_3 - 1.5*f_1_1_2*f_1_1_4*f_2_1_3 - 3.*f_1_1_3*f_1_1_4*f_2_1_3 - 10.5*f_1_1_1*f_1_1_5*f_2_1_3 - 4.5*f_1_1_2*f_1_1_5*f_2_1_3 + 10.5*f_1_1_3*f_1_1_5*f_2_1_3 + 1.5*f_1_1_4*f_1_1_5*f_2_1_3 - 4.5*powCompl(f_1_1_5,2)*f_2_1_3 - 0.41123351671205655*(40.*powCompl(f_1_1_1,2) - 21.*powCompl(f_1_1_2,2) - 6.*f_1_1_2*f_1_1_3 + 3.*powCompl(f_1_1_3,2) + 20.*f_1_1_2*f_1_1_4 + 26.*f_1_1_3*f_1_1_4 - 32.*powCompl(f_1_1_4,2) - 4.*f_1_1_1*(2.*f_1_1_2 + 5.*f_1_1_3 + 2.*f_1_1_4) - 2.*(5.*f_1_1_1 + f_1_1_4)*f_1_1_5 + 6.*powCompl(f_1_1_5,2) - 16.*f_2_1_4) - 9.25*powCompl(f_1_1_1,2)*f_2_1_4 - 1.5*f_1_1_1*f_1_1_2*f_2_1_4 - 1.75*powCompl(f_1_1_2,2)*f_2_1_4 + 6.*f_1_1_1*f_1_1_3*f_2_1_4 - 0.5*f_1_1_2*f_1_1_3*f_2_1_4 - 2.5*powCompl(f_1_1_3,2)*f_2_1_4 + 8.*f_1_1_1*f_1_1_4*f_2_1_4 + 6.*f_1_1_2*f_1_1_4*f_2_1_4 - 4.5*f_1_1_3*f_1_1_4*f_2_1_4 - 6.25*powCompl(f_1_1_4,2)*f_2_1_4 - 1.5*f_1_1_1*f_1_1_5*f_2_1_4 - 1.*f_1_1_2*f_1_1_5*f_2_1_4 + 0.5*f_1_1_3*f_1_1_5*f_2_1_4 - 6.*f_1_1_4*f_1_1_5*f_2_1_4 - 1.*powCompl(f_1_1_5,2)*f_2_1_4 - 6.*f_2_1_2*f_2_1_4 - 1.5*f_1_1_1*f_1_1_2*f_2_1_5 + 0.75*powCompl(f_1_1_2,2)*f_2_1_5 - 1.5*f_1_1_1*f_1_1_3*f_2_1_5 + 4.5*f_1_1_2*f_1_1_3*f_2_1_5 + 0.75*powCompl(f_1_1_3,2)*f_2_1_5 + 1.5*f_1_1_1*f_1_1_4*f_2_1_5 - 1.5*f_1_1_2*f_1_1_4*f_2_1_5 + 1.5*f_1_1_3*f_1_1_4*f_2_1_5 + 0.75*powCompl(f_1_1_4,2)*f_2_1_5 + 3.*f_1_1_1*f_1_1_5*f_2_1_5 - 1.5*f_1_1_2*f_1_1_5*f_2_1_5 - 4.5*f_1_1_3*f_1_1_5*f_2_1_5 + 1.5*f_1_1_4*f_1_1_5*f_2_1_5 + 3.*powCompl(f_1_1_5,2)*f_2_1_5 - 19.5*f_1_1_1*f_3_1_1 + 13.5*f_1_1_3*f_3_1_1 + 4.5*f_1_1_4*f_3_1_1 - 6.*f_1_1_5*f_3_1_1 - 7.5*f_1_1_1*f_3_1_2 - 4.5*f_1_1_2*f_3_1_2 - 3.*f_1_1_3*f_3_1_2 + 10.5*f_1_1_4*f_3_1_2 - 12.*f_1_1_1*f_3_1_3 - 6.*f_1_1_2*f_3_1_3 + 12.*f_1_1_3*f_3_1_3 + 3.*f_1_1_4*f_3_1_3 - 9.*f_1_1_5*f_3_1_3 - 20.*f_1_1_1*f_3_1_4 - 2.5*f_1_1_2*f_3_1_4 + 3.5*f_1_1_3*f_3_1_4 + 14.*f_1_1_4*f_3_1_4 + f_1_1_5*f_3_1_4 - 3.*f_1_1_1*f_3_1_5 + 3.*f_1_1_2*f_3_1_5 + 6.*f_1_1_3*f_3_1_5 - 6.*f_1_1_5*f_3_1_5 - 19.5*f_1_1_1*f_3_2_1 + 13.5*f_1_1_3*f_3_2_1 + 7.5*f_1_1_4*f_3_2_1 - 6.*f_1_1_5*f_3_2_1 - 7.5*f_1_1_1*f_3_2_2 - 4.5*f_1_1_2*f_3_2_2 - 3.*f_1_1_3*f_3_2_2 + 10.5*f_1_1_4*f_3_2_2 - 3.*f_1_1_5*f_3_2_2 - 15.*f_1_1_1*f_3_2_3 - 6.*f_1_1_2*f_3_2_3 + 12.*f_1_1_3*f_3_2_3 + 3.*f_1_1_4*f_3_2_3 - 9.*f_1_1_5*f_3_2_3 - 14.*f_1_1_1*f_3_2_4 - 9.5*f_1_1_2*f_3_2_4 + 5.5*f_1_1_3*f_3_2_4 + 20.*f_1_1_4*f_3_2_4 + 5.*f_1_1_5*f_3_2_4 - 3.*f_1_1_1*f_3_2_5 + 3.*f_1_1_2*f_3_2_5 + 6.*f_1_1_3*f_3_2_5 - 6.*f_1_1_5*f_3_2_5 - 6.*f_1_1_1*f_3_3_1 - 6.*f_1_1_2*f_3_3_1 - 1.5*f_1_1_3*f_3_3_1 + 9.*f_1_1_4*f_3_3_1 + 1.5*f_1_1_5*f_3_3_1 - 1.5*f_1_1_1*f_3_3_2 + 4.5*f_1_1_2*f_3_3_2 + 1.5*f_1_1_3*f_3_3_2 + 1.5*f_1_1_4*f_3_3_2 - 3.*f_1_1_5*f_3_3_2 - 9.*f_1_1_1*f_3_3_3 + 3.*f_1_1_2*f_3_3_3 + 6.*f_1_1_3*f_3_3_3 + 6.*f_1_1_4*f_3_3_3 - 1.5*f_1_1_5*f_3_3_3 - 1.5*f_1_1_1*f_3_3_4 + 1.5*f_1_1_2*f_3_3_4 - 1.5*f_1_1_3*f_3_3_4 - 1.5*f_1_1_4*f_3_3_4 - 3.*f_1_1_5*f_3_3_4 - 7.5*f_1_1_1*f_3_3_5 + 7.5*f_1_1_3*f_3_3_5 + 1.5*f_1_1_4*f_3_3_5 - 6.*f_1_1_5*f_3_3_5 - 1.*f_4_11_1 + f_4_11_3 - 4.*f_4_1_4 + 4.*f_4_2_4 - 8.25*f_4_3_1 - 3.75*f_4_3_2 + 4.5*f_4_3_3 + 4.*f_4_3_4 + 1.5*f_4_3_5 + 1.75*f_4_4_1 - 0.5*f_4_4_2 - 1.75*f_4_4_3 + 0.5*f_4_4_4 + f_4_4_5 - 1.*f_4_5_1 + f_4_5_3 - 1.*f_4_5_4 - 1.*f_4_5_5 - 1.*f_4_6_1 + f_4_6_3 + 2.*f_4_7_1 - 2.*f_4_8_3 - 3.3333333333333335*f_1_1_1*zeta3 - 13.5*f_1_1_2*zeta3 + 22.5*f_1_1_3*zeta3 + 3.3333333333333335*f_1_1_4*zeta3 - 3.*f_1_1_5*zeta3;
    masters[41-1][0][2-1] = 0.;
    masters[41-1][1][2-1] = 0.;
    masters[41-1][2][2-1] = 0.;
    masters[41-1][3][2-1] = 3.*f_3_4;
    masters[41-1][4][2-1] = 0.5*(2.*bc41e4p2 - 3.*(3.*(f_1_1_1 + f_1_1_2 + f_1_1_3 + f_1_1_4) + 2.*f_1_1_5)*f_3_4 + 2.*f_4_10_5);
    masters[42-1][0][2-1] = 0.;
    masters[42-1][1][2-1] = 0.5*(f_1_1_2 - 1.*f_1_1_5);
    masters[42-1][2][2-1] = -1.*powCompl(f_1_1_2,2) + f_1_1_2*f_1_1_5 + f_2_1_5;
    masters[42-1][3][2-1] = 1.1666666666666667*powCompl(f_1_1_2,3) - 0.5*f_1_1_2*powCompl(f_1_1_3,2) + 0.3333333333333333*powCompl(f_1_1_3,3) - 0.8224670334241131*(f_1_1_2 - 2.*f_1_1_3 + f_1_1_5) - 1.*f_1_1_3*f_2_1_3 - 3.*f_1_1_2*f_2_1_5 + f_1_1_5*(-1.5*powCompl(f_1_1_2,2) + f_1_1_2*f_1_1_3 - 0.5*powCompl(f_1_1_3,2) + f_2_1_3 + f_2_1_5) + 2.*f_3_1_3 - 4.*f_3_1_5 + 2.*f_3_2_3 - 2.*f_3_2_5 + f_3_3_2;
    masters[42-1][4][2-1] = bc42e4p2 + 0.041666666666666664*(-24.*powCompl(f_1_1_2,4) - 6.*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) + 28.*f_1_1_2*powCompl(f_1_1_3,3) - 3.*powCompl(f_1_1_3,4) - 32.*(f_1_1_2 + f_1_1_3)*powCompl(f_1_1_5,3) + 16.*powCompl(f_1_1_5,4) - 48.*powCompl(f_1_1_2,2)*f_2_1_3 - 96.*f_1_1_2*f_1_1_3*f_2_1_3 + 12.*powCompl(f_1_1_3,2)*f_2_1_3 + 12.*powCompl(f_2_1_3,2) + 12.*powCompl(f_1_1_5,2)*(3.*f_1_1_2*f_1_1_3 + 3.*powCompl(f_1_1_3,2) - 3.*f_2_1_3 - 1.*f_2_1_5) + 108.*powCompl(f_1_1_2,2)*f_2_1_5 + 12.*powCompl(f_1_1_3,2)*f_2_1_5 + 48.*f_2_1_3*f_2_1_5 + 36.*powCompl(f_2_1_5,2) - 19.739208802178716*(-2.*powCompl(f_1_1_2,2) + 4.*f_1_1_2*f_1_1_3 + 3.*powCompl(f_1_1_3,2) - 2.*(f_1_1_2 + 3.*f_1_1_3)*f_1_1_5 + 6.*powCompl(f_1_1_5,2) + 2.*f_2_1_5) + 96.*f_1_1_2*f_3_1_3 - 48.*f_1_1_3*f_3_1_3 + 288.*f_1_1_2*f_3_1_5 + 96.*f_1_1_2*f_3_2_3 - 24.*f_1_1_3*f_3_2_3 + 72.*f_1_1_2*f_3_2_5 + 48.*f_1_1_3*f_3_2_5 + 24.*f_1_1_3*f_3_3_2 + 192.*f_4_1_5 + 96.*f_4_2_5 + 24.*f_4_3_3 - 72.*f_4_3_5 - 8.*f_4_4_2 + 16.*f_4_5_2 - 8.*f_4_6_3 + 16.*f_4_8_4 + 8.*f_1_1_5*(5.*powCompl(f_1_1_2,3) - 2.*powCompl(f_1_1_3,3) + 3.*f_1_1_3*f_2_1_3 - 3.*f_1_1_2*(2.*powCompl(f_1_1_3,2) - 4.*f_2_1_3 + 3.*f_2_1_5) - 6.*f_3_1_3 - 12.*f_3_1_5 - 9.*f_3_2_3 + 3.*f_3_2_5 - 26.*zeta3) + 160.*f_1_1_2*zeta3 - 48.*f_1_1_3*zeta3);
    masters[43-1][0][2-1] = 0.;
    masters[43-1][1][2-1] = 0.5*(f_1_1_3 - 1.*f_1_1_5);
    masters[43-1][2][2-1] = -1.*f_1_1_3*f_1_1_5 + powCompl(f_1_1_5,2) - 1.*f_2_1_3;
    masters[43-1][3][2-1] = 0.08333333333333333*(9.869604401089358*(-2.*f_1_1_1 + f_1_1_3 + f_1_1_5) - 2.*(2.*powCompl(f_1_1_1,3) - 3.*powCompl(f_1_1_1,2)*f_1_1_3 - 9.*f_1_1_3*powCompl(f_1_1_5,2) + 7.*powCompl(f_1_1_5,3) - 6.*f_1_1_1*f_2_1_1 - 3.*f_1_1_5*(powCompl(f_1_1_1,2) - 2.*f_1_1_1*f_1_1_3 + 6.*f_2_1_3) + 6.*(f_1_1_3*(f_2_1_1 + f_2_1_3) + 2.*f_3_1_1 - 4.*f_3_1_3 + 2.*f_3_2_1 - 2.*f_3_2_3 + f_3_3_5)));
    masters[43-1][4][2-1] = 0.041666666666666664*(24.*bc43e4p2 + 3.*powCompl(f_1_1_1,4) + 16.*powCompl(f_1_1_1,3)*f_1_1_3 - 36.*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 32.*f_1_1_1*powCompl(f_1_1_3,3) - 16.*powCompl(f_1_1_3,4) - 28.*powCompl(f_1_1_1,3)*f_1_1_5 + 48.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 - 36.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 + 32.*powCompl(f_1_1_3,3)*f_1_1_5 + 6.*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) - 40.*f_1_1_3*powCompl(f_1_1_5,3) + 24.*powCompl(f_1_1_5,4) - 12.*powCompl(f_1_1_1,2)*f_2_1_1 - 24.*f_1_1_1*f_1_1_3*f_2_1_1 + 36.*powCompl(f_1_1_3,2)*f_2_1_1 + 96.*f_1_1_1*f_1_1_5*f_2_1_1 - 96.*f_1_1_3*f_1_1_5*f_2_1_1 + 48.*powCompl(f_1_1_5,2)*f_2_1_1 - 12.*powCompl(f_2_1_1,2) - 12.*powCompl(f_1_1_1,2)*f_2_1_3 + 12.*powCompl(f_1_1_3,2)*f_2_1_3 + 72.*f_1_1_3*f_1_1_5*f_2_1_3 - 108.*powCompl(f_1_1_5,2)*f_2_1_3 - 48.*f_2_1_1*f_2_1_3 - 36.*powCompl(f_2_1_3,2) + 9.869604401089358*((8.*f_1_1_1 - 4.*f_1_1_3)*f_1_1_5 - 4.*powCompl(f_1_1_5,2) + 2.*(3.*powCompl(f_1_1_1,2) - 6.*f_1_1_1*f_1_1_3 + 6.*powCompl(f_1_1_3,2) + 2.*f_2_1_3)) + 48.*f_1_1_1*f_3_1_1 + 48.*f_1_1_3*f_3_1_1 - 96.*f_1_1_5*f_3_1_1 + 96.*f_1_1_3*f_3_1_3 - 288.*f_1_1_5*f_3_1_3 + 24.*f_1_1_1*f_3_2_1 + 72.*f_1_1_3*f_3_2_1 - 96.*f_1_1_5*f_3_2_1 - 48.*f_1_1_1*f_3_2_3 - 24.*f_1_1_3*f_3_2_3 - 72.*f_1_1_5*f_3_2_3 - 24.*f_1_1_1*f_3_3_5 - 192.*f_4_1_3 - 96.*f_4_2_3 - 24.*f_4_3_1 + 72.*f_4_3_3 + 8.*f_4_4_5 - 16.*f_4_5_5 + 8.*f_4_6_1 - 16.*f_4_8_2 + 48.*f_1_1_1*zeta3 + 208.*f_1_1_3*zeta3 - 160.*f_1_1_5*zeta3);
    masters[44-1][0][2-1] = 0.;
    masters[44-1][1][2-1] = f_1_1_2 - 1.*f_1_1_5;
    masters[44-1][2][2-1] = -1.*f_1_1_1*f_1_1_2 - 2.*powCompl(f_1_1_2,2) + f_1_1_2*f_1_1_3 + f_1_1_2*f_1_1_4 + (f_1_1_1 + f_1_1_2 - 1.*f_1_1_3 - 1.*f_1_1_4)*f_1_1_5 + powCompl(f_1_1_5,2) + 2.*f_2_1_5;
    masters[44-1][3][2-1] = 0.5*powCompl(f_1_1_1,2)*f_1_1_2 + 2.*f_1_1_1*powCompl(f_1_1_2,2) - 0.16666666666666666*powCompl(f_1_1_2,3) - 1.*f_1_1_1*f_1_1_2*f_1_1_3 - 2.*powCompl(f_1_1_2,2)*f_1_1_3 - 1.*f_1_1_2*powCompl(f_1_1_3,2) + powCompl(f_1_1_3,3) - 1.*f_1_1_1*f_1_1_2*f_1_1_4 + 2.5*powCompl(f_1_1_2,2)*f_1_1_4 + f_1_1_2*f_1_1_3*f_1_1_4 - 2.5*f_1_1_2*powCompl(f_1_1_4,2) + 0.5*powCompl(f_1_1_4,3) + (-1.*f_1_1_1 - 3.5*f_1_1_2 + f_1_1_3 + f_1_1_4)*powCompl(f_1_1_5,2) + 0.16666666666666666*powCompl(f_1_1_5,3) - 1.6449340668482262*(-1.*f_1_1_2 - 3.*f_1_1_3 + 3.*f_1_1_4 + f_1_1_5) + 3.*f_1_1_2*f_2_1_2 - 3.*f_1_1_4*f_2_1_2 - 3.*f_1_1_3*f_2_1_3 - 2.*f_1_1_1*f_2_1_5 - 3.*f_1_1_2*f_2_1_5 + 2.*f_1_1_3*f_2_1_5 + 2.*f_1_1_4*f_2_1_5 - 0.5*f_1_1_5*(powCompl(f_1_1_1,2) - 4.*powCompl(f_1_1_2,2) + 4.*powCompl(f_1_1_3,2) + 2.*f_1_1_1*(f_1_1_2 - 1.*f_1_1_3 - 1.*f_1_1_4) + 2.*f_1_1_3*f_1_1_4 - 2.*powCompl(f_1_1_4,2) + f_1_1_2*(-8.*f_1_1_3 + 4.*f_1_1_4) - 6.*f_2_1_3 + 6.*f_2_1_5) - 6.*f_3_1_2 + 6.*f_3_1_3 - 2.*f_3_1_5 - 6.*f_3_2_2 + 6.*f_3_2_3 + 2.*f_3_2_5 + 3.*f_3_3_2 - 3.*f_3_3_4;
    masters[44-1][4][2-1] = bc44e4p2 + 0.375*powCompl(f_1_1_1,4) - 2.4166666666666665*powCompl(f_1_1_1,3)*f_1_1_2 - 4.75*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) - 0.08333333333333333*f_1_1_1*powCompl(f_1_1_2,3) + 1.46875*powCompl(f_1_1_2,4) - 5.5*powCompl(f_1_1_1,3)*f_1_1_3 - 2.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_3 + 0.5*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_3 - 0.6666666666666666*powCompl(f_1_1_2,3)*f_1_1_3 + 2.25*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 1.75*f_1_1_1*f_1_1_2*powCompl(f_1_1_3,2) - 2.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) + f_1_1_1*powCompl(f_1_1_3,3) + 2.1666666666666665*f_1_1_2*powCompl(f_1_1_3,3) + 1.34375*powCompl(f_1_1_3,4) + 1.5*powCompl(f_1_1_1,3)*f_1_1_4 + 13.25*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 + 5.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 - 9.791666666666666*powCompl(f_1_1_2,3)*f_1_1_4 + 9.75*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 + 3.5*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_4 + 0.25*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_4 - 6.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 - 1.75*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_4 + 2.25*powCompl(f_1_1_3,3)*f_1_1_4 - 8.625*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 14.75*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) + 8.1875*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) - 5.25*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) - 1.*f_1_1_2*f_1_1_3*powCompl(f_1_1_4,2) + 1.125*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) + 8.*f_1_1_1*powCompl(f_1_1_4,3) + 1.0416666666666667*f_1_1_2*powCompl(f_1_1_4,3) + f_1_1_3*powCompl(f_1_1_4,3) - 1.53125*powCompl(f_1_1_4,4) - 0.08333333333333333*powCompl(f_1_1_1,3)*f_1_1_5 + 1.25*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_5 - 2.75*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_5 - 0.5*powCompl(f_1_1_2,3)*f_1_1_5 + 3.25*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 + 2.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_5 + 8.75*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 - 4.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 + 1.25*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 - 6.791666666666667*powCompl(f_1_1_3,3)*f_1_1_5 - 1.25*powCompl(f_1_1_1,2)*f_1_1_4*f_1_1_5 - 1.*f_1_1_1*f_1_1_2*f_1_1_4*f_1_1_5 + 13.25*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 - 2.*f_1_1_1*f_1_1_3*f_1_1_4*f_1_1_5 - 3.5*f_1_1_2*f_1_1_3*f_1_1_4*f_1_1_5 - 0.5*powCompl(f_1_1_3,2)*f_1_1_4*f_1_1_5 + 1.25*f_1_1_1*powCompl(f_1_1_4,2)*f_1_1_5 - 8.5*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 + 2.5*f_1_1_3*powCompl(f_1_1_4,2)*f_1_1_5 - 0.16666666666666666*powCompl(f_1_1_4,3)*f_1_1_5 - 1.375*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) + 3.5*f_1_1_1*f_1_1_2*powCompl(f_1_1_5,2) - 5.625*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + 2.*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) - 11.75*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) + 7.8125*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 1.*f_1_1_1*f_1_1_4*powCompl(f_1_1_5,2) - 4.25*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) + 1.75*f_1_1_3*f_1_1_4*powCompl(f_1_1_5,2) + 3.5*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) - 0.6666666666666666*f_1_1_1*powCompl(f_1_1_5,3) + 9.25*f_1_1_2*powCompl(f_1_1_5,3) - 1.2083333333333333*f_1_1_3*powCompl(f_1_1_5,3) - 1.3333333333333333*f_1_1_4*powCompl(f_1_1_5,3) - 2.15625*powCompl(f_1_1_5,4) - 3.*powCompl(f_1_1_1,2)*f_2_1_1 - 3.*f_1_1_1*f_1_1_2*f_2_1_1 + 1.5*f_1_1_1*f_1_1_3*f_2_1_1 + 1.5*f_1_1_2*f_1_1_3*f_2_1_1 - 0.75*powCompl(f_1_1_3,2)*f_2_1_1 + 4.5*f_1_1_1*f_1_1_4*f_2_1_1 + 1.5*f_1_1_2*f_1_1_4*f_2_1_1 - 4.5*f_1_1_3*f_1_1_4*f_2_1_1 - 0.75*powCompl(f_1_1_4,2)*f_2_1_1 - 1.5*f_1_1_1*f_1_1_5*f_2_1_1 - 1.5*f_1_1_2*f_1_1_5*f_2_1_1 + 1.5*f_1_1_3*f_1_1_5*f_2_1_1 - 1.5*f_1_1_4*f_1_1_5*f_2_1_1 - 0.75*powCompl(f_1_1_5,2)*f_2_1_1 - 0.75*powCompl(f_1_1_1,2)*f_2_1_2 - 6.*f_1_1_1*f_1_1_2*f_2_1_2 - 9.*powCompl(f_1_1_2,2)*f_2_1_2 + 6.*f_1_1_1*f_1_1_4*f_2_1_2 + 16.5*f_1_1_2*f_1_1_4*f_2_1_2 - 7.5*powCompl(f_1_1_4,2)*f_2_1_2 + 1.5*f_1_1_1*f_1_1_5*f_2_1_2 + 9.*f_1_1_2*f_1_1_5*f_2_1_2 - 3.*f_1_1_3*f_1_1_5*f_2_1_2 - 4.5*f_1_1_4*f_1_1_5*f_2_1_2 - 3.75*powCompl(f_1_1_5,2)*f_2_1_2 + 2.25*powCompl(f_1_1_1,2)*f_2_1_3 + 1.5*f_1_1_1*f_1_1_2*f_2_1_3 - 6.*powCompl(f_1_1_2,2)*f_2_1_3 - 3.*f_1_1_1*f_1_1_3*f_2_1_3 - 7.5*f_1_1_2*f_1_1_3*f_2_1_3 - 3.*powCompl(f_1_1_3,2)*f_2_1_3 - 1.5*f_1_1_2*f_1_1_4*f_2_1_3 - 3.*f_1_1_3*f_1_1_4*f_2_1_3 + 9.*f_1_1_2*f_1_1_5*f_2_1_3 + 7.5*f_1_1_3*f_1_1_5*f_2_1_3 + 1.5*f_1_1_4*f_1_1_5*f_2_1_3 - 4.5*powCompl(f_1_1_5,2)*f_2_1_3 + 4.5*powCompl(f_1_1_1,2)*f_2_1_4 + 10.5*f_1_1_1*f_1_1_2*f_2_1_4 + 4.5*powCompl(f_1_1_2,2)*f_2_1_4 + 4.5*f_1_1_1*f_1_1_3*f_2_1_4 - 10.5*f_1_1_1*f_1_1_4*f_2_1_4 - 13.5*f_1_1_2*f_1_1_4*f_2_1_4 - 4.5*f_1_1_3*f_1_1_4*f_2_1_4 + 6.75*powCompl(f_1_1_4,2)*f_2_1_4 - 1.5*f_1_1_1*f_1_1_5*f_2_1_4 - 1.5*f_1_1_2*f_1_1_5*f_2_1_4 + 1.5*f_1_1_3*f_1_1_5*f_2_1_4 + 3.*f_1_1_4*f_1_1_5*f_2_1_4 + powCompl(f_1_1_1,2)*f_2_1_5 + 1.5*f_1_1_1*f_1_1_2*f_2_1_5 + 9.25*powCompl(f_1_1_2,2)*f_2_1_5 + f_1_1_1*f_1_1_3*f_2_1_5 + 1.5*f_1_1_2*f_1_1_3*f_2_1_5 + 1.75*powCompl(f_1_1_3,2)*f_2_1_5 - 0.5*f_1_1_1*f_1_1_4*f_2_1_5 - 6.*f_1_1_2*f_1_1_4*f_2_1_5 + 0.5*f_1_1_3*f_1_1_4*f_2_1_5 + 2.5*powCompl(f_1_1_4,2)*f_2_1_5 + 6.*f_1_1_1*f_1_1_5*f_2_1_5 - 8.*f_1_1_2*f_1_1_5*f_2_1_5 - 6.*f_1_1_3*f_1_1_5*f_2_1_5 + 4.5*f_1_1_4*f_1_1_5*f_2_1_5 + 6.25*powCompl(f_1_1_5,2)*f_2_1_5 + 6.*f_2_1_3*f_2_1_5 - 0.41123351671205655*(-6.*powCompl(f_1_1_1,2) + 10.*f_1_1_1*f_1_1_2 - 40.*powCompl(f_1_1_2,2) + 8.*f_1_1_2*f_1_1_3 + 21.*powCompl(f_1_1_3,2) + 20.*f_1_1_2*f_1_1_4 + 6.*f_1_1_3*f_1_1_4 - 3.*powCompl(f_1_1_4,2) + 2.*(f_1_1_1 + 4.*f_1_1_2 - 10.*f_1_1_3 - 13.*f_1_1_4)*f_1_1_5 + 32.*powCompl(f_1_1_5,2) + 16.*f_2_1_5) + 6.*f_1_1_1*f_3_1_1 + 3.*f_1_1_2*f_3_1_1 - 3.*f_1_1_3*f_3_1_1 - 6.*f_1_1_4*f_3_1_1 + 6.*f_1_1_1*f_3_1_2 + 19.5*f_1_1_2*f_3_1_2 - 13.5*f_1_1_4*f_3_1_2 - 4.5*f_1_1_5*f_3_1_2 + 7.5*f_1_1_2*f_3_1_3 + 4.5*f_1_1_3*f_3_1_3 + 3.*f_1_1_4*f_3_1_3 - 10.5*f_1_1_5*f_3_1_3 + 9.*f_1_1_1*f_3_1_4 + 12.*f_1_1_2*f_3_1_4 + 6.*f_1_1_3*f_3_1_4 - 12.*f_1_1_4*f_3_1_4 - 3.*f_1_1_5*f_3_1_4 - 1.*f_1_1_1*f_3_1_5 + 20.*f_1_1_2*f_3_1_5 + 2.5*f_1_1_3*f_3_1_5 - 3.5*f_1_1_4*f_3_1_5 - 14.*f_1_1_5*f_3_1_5 + 6.*f_1_1_1*f_3_2_1 + 3.*f_1_1_2*f_3_2_1 - 3.*f_1_1_3*f_3_2_1 - 6.*f_1_1_4*f_3_2_1 + 6.*f_1_1_1*f_3_2_2 + 19.5*f_1_1_2*f_3_2_2 - 13.5*f_1_1_4*f_3_2_2 - 7.5*f_1_1_5*f_3_2_2 + 3.*f_1_1_1*f_3_2_3 + 7.5*f_1_1_2*f_3_2_3 + 4.5*f_1_1_3*f_3_2_3 + 3.*f_1_1_4*f_3_2_3 - 10.5*f_1_1_5*f_3_2_3 + 9.*f_1_1_1*f_3_2_4 + 15.*f_1_1_2*f_3_2_4 + 6.*f_1_1_3*f_3_2_4 - 12.*f_1_1_4*f_3_2_4 - 3.*f_1_1_5*f_3_2_4 - 5.*f_1_1_1*f_3_2_5 + 14.*f_1_1_2*f_3_2_5 + 9.5*f_1_1_3*f_3_2_5 - 5.5*f_1_1_4*f_3_2_5 - 20.*f_1_1_5*f_3_2_5 + 6.*f_1_1_1*f_3_3_1 + 7.5*f_1_1_2*f_3_3_1 - 7.5*f_1_1_4*f_3_3_1 - 1.5*f_1_1_5*f_3_3_1 - 1.5*f_1_1_1*f_3_3_2 + 6.*f_1_1_2*f_3_3_2 + 6.*f_1_1_3*f_3_3_2 + 1.5*f_1_1_4*f_3_3_2 - 9.*f_1_1_5*f_3_3_2 + 3.*f_1_1_1*f_3_3_3 + 1.5*f_1_1_2*f_3_3_3 - 4.5*f_1_1_3*f_3_3_3 - 1.5*f_1_1_4*f_3_3_3 - 1.5*f_1_1_5*f_3_3_3 + 1.5*f_1_1_1*f_3_3_4 + 9.*f_1_1_2*f_3_3_4 - 3.*f_1_1_3*f_3_3_4 - 6.*f_1_1_4*f_3_3_4 - 6.*f_1_1_5*f_3_3_4 + 3.*f_1_1_1*f_3_3_5 + 1.5*f_1_1_2*f_3_3_5 - 1.5*f_1_1_3*f_3_3_5 + 1.5*f_1_1_4*f_3_3_5 + 1.5*f_1_1_5*f_3_3_5 + f_4_11_2 - 1.*f_4_11_4 + 4.*f_4_1_5 - 4.*f_4_2_5 - 1.5*f_4_3_1 + 8.25*f_4_3_2 + 3.75*f_4_3_3 - 4.5*f_4_3_4 - 4.*f_4_3_5 - 1.*f_4_4_1 - 1.75*f_4_4_2 + 0.5*f_4_4_3 + 1.75*f_4_4_4 - 0.5*f_4_4_5 + f_4_5_1 + f_4_5_2 - 1.*f_4_5_4 + f_4_5_5 + f_4_6_2 - 1.*f_4_6_4 - 2.*f_4_7_2 + 2.*f_4_8_4 + 3.*f_1_1_1*zeta3 + 3.3333333333333335*f_1_1_2*zeta3 + 13.5*f_1_1_3*zeta3 - 22.5*f_1_1_4*zeta3 - 3.3333333333333335*f_1_1_5*zeta3;
    masters[45-1][0][2-1] = 0.;
    masters[45-1][1][2-1] = 0.;
    masters[45-1][2][2-1] = 0.;
    masters[45-1][3][2-1] = 3.*f_3_4;
    masters[45-1][4][2-1] = 0.5*(2.*bc45e4p2 - 3.*(2.*f_1_1_1 + 3.*(f_1_1_2 + f_1_1_3 + f_1_1_4) + 3.*f_1_1_5)*f_3_4 + 2.*f_4_10_1);
    masters[46-1][0][2-1] = 0.;
    masters[46-1][1][2-1] = -1.*f_1_1_2 + f_1_1_4;
    masters[46-1][2][2-1] = powCompl(f_1_1_2,2) + f_1_1_2*f_1_1_3 + f_1_1_2*f_1_1_4 - 1.*f_1_1_3*f_1_1_4 - 2.*powCompl(f_1_1_4,2) + f_1_1_1*(-1.*f_1_1_2 + f_1_1_4) + (-1.*f_1_1_2 + f_1_1_4)*f_1_1_5 + 2.*f_2_1_2;
    masters[46-1][3][2-1] = 0.5*powCompl(f_1_1_1,3) + powCompl(f_1_1_1,2)*f_1_1_2 + f_1_1_1*powCompl(f_1_1_2,2) + 0.16666666666666666*powCompl(f_1_1_2,3) + f_1_1_1*f_1_1_2*f_1_1_3 - 1.*powCompl(f_1_1_2,2)*f_1_1_3 - 0.5*f_1_1_2*powCompl(f_1_1_3,2) - 2.5*powCompl(f_1_1_1,2)*f_1_1_4 - 2.*f_1_1_1*f_1_1_2*f_1_1_4 - 3.5*powCompl(f_1_1_2,2)*f_1_1_4 - 1.*f_1_1_1*f_1_1_3*f_1_1_4 - 1.*f_1_1_2*f_1_1_3*f_1_1_4 + 0.5*powCompl(f_1_1_3,2)*f_1_1_4 + 2.5*f_1_1_1*powCompl(f_1_1_4,2) + 2.*f_1_1_2*powCompl(f_1_1_4,2) + 2.*f_1_1_3*powCompl(f_1_1_4,2) - 0.16666666666666666*powCompl(f_1_1_4,3) - 1.*(2.*f_1_1_2 + f_1_1_4)*powCompl(f_1_1_5,2) + powCompl(f_1_1_5,3) + 1.6449340668482262*(-3.*f_1_1_1 - 1.*f_1_1_2 + f_1_1_4 + 3.*f_1_1_5) + 2.*f_1_1_1*f_2_1_2 - 3.*f_1_1_2*f_2_1_2 - 2.*f_1_1_3*f_2_1_2 - 3.*f_1_1_4*f_2_1_2 - 3.*f_1_1_1*f_2_1_4 + 3.*f_1_1_4*f_2_1_4 + f_1_1_5*(powCompl(f_1_1_2,2) - 1.*f_1_1_3*f_1_1_4 - 2.*powCompl(f_1_1_4,2) + f_1_1_1*(-1.*f_1_1_2 + f_1_1_4) + f_1_1_2*(f_1_1_3 + 4.*f_1_1_4) + 2.*f_2_1_2 - 3.*f_2_1_5) + 3.*f_1_1_2*f_2_1_5 - 2.*f_3_1_2 - 6.*f_3_1_4 + 6.*f_3_1_5 + 2.*f_3_2_2 - 6.*f_3_2_4 + 6.*f_3_2_5 - 3.*f_3_3_1 + 3.*f_3_3_4;
    masters[46-1][4][2-1] = bc46e4p2 - 1.53125*powCompl(f_1_1_1,4) - 0.16666666666666666*powCompl(f_1_1_1,3)*f_1_1_2 + 3.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) - 1.3333333333333333*f_1_1_1*powCompl(f_1_1_2,3) - 2.15625*powCompl(f_1_1_2,4) + 8.*powCompl(f_1_1_1,3)*f_1_1_3 + 1.25*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_3 - 1.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_3 - 0.6666666666666666*powCompl(f_1_1_2,3)*f_1_1_3 - 8.625*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) - 1.25*f_1_1_1*f_1_1_2*powCompl(f_1_1_3,2) - 1.375*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) + 1.5*f_1_1_1*powCompl(f_1_1_3,3) - 0.08333333333333333*f_1_1_2*powCompl(f_1_1_3,3) + 0.375*powCompl(f_1_1_3,4) + 1.0416666666666667*powCompl(f_1_1_1,3)*f_1_1_4 - 8.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 - 4.25*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 + 9.25*powCompl(f_1_1_2,3)*f_1_1_4 - 14.75*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 - 1.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_4 + 3.5*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_4 + 13.25*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 + 1.25*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_4 - 2.4166666666666665*powCompl(f_1_1_3,3)*f_1_1_4 + 8.1875*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + 13.25*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) - 5.625*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 5.*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) - 2.75*f_1_1_2*f_1_1_3*powCompl(f_1_1_4,2) - 4.75*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) - 9.791666666666666*f_1_1_1*powCompl(f_1_1_4,3) - 0.5*f_1_1_2*powCompl(f_1_1_4,3) - 0.08333333333333333*f_1_1_3*powCompl(f_1_1_4,3) + 1.46875*powCompl(f_1_1_4,4) + powCompl(f_1_1_1,3)*f_1_1_5 + 2.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_5 + 1.75*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_5 - 1.2083333333333333*powCompl(f_1_1_2,3)*f_1_1_5 - 5.25*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 - 2.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_5 + 2.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 + 9.75*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 + 3.25*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 - 5.5*powCompl(f_1_1_3,3)*f_1_1_5 - 1.*powCompl(f_1_1_1,2)*f_1_1_4*f_1_1_5 - 3.5*f_1_1_1*f_1_1_2*f_1_1_4*f_1_1_5 - 11.75*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 + 3.5*f_1_1_1*f_1_1_3*f_1_1_4*f_1_1_5 + 2.*f_1_1_2*f_1_1_3*f_1_1_4*f_1_1_5 - 2.5*powCompl(f_1_1_3,2)*f_1_1_4*f_1_1_5 + 0.25*f_1_1_1*powCompl(f_1_1_4,2)*f_1_1_5 + 8.75*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 + 0.5*f_1_1_3*powCompl(f_1_1_4,2)*f_1_1_5 - 0.6666666666666666*powCompl(f_1_1_4,3)*f_1_1_5 + 1.125*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) - 0.5*f_1_1_1*f_1_1_2*powCompl(f_1_1_5,2) + 7.8125*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 6.*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) - 4.*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) + 2.25*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 1.75*f_1_1_1*f_1_1_4*powCompl(f_1_1_5,2) + 1.25*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) + 1.75*f_1_1_3*f_1_1_4*powCompl(f_1_1_5,2) - 2.5*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) + 2.25*f_1_1_1*powCompl(f_1_1_5,3) - 6.791666666666667*f_1_1_2*powCompl(f_1_1_5,3) + f_1_1_3*powCompl(f_1_1_5,3) + 2.1666666666666665*f_1_1_4*powCompl(f_1_1_5,3) + 1.34375*powCompl(f_1_1_5,4) + 6.75*powCompl(f_1_1_1,2)*f_2_1_1 + 3.*f_1_1_1*f_1_1_2*f_2_1_1 - 10.5*f_1_1_1*f_1_1_3*f_2_1_1 - 1.5*f_1_1_2*f_1_1_3*f_2_1_1 + 4.5*powCompl(f_1_1_3,2)*f_2_1_1 - 13.5*f_1_1_1*f_1_1_4*f_2_1_1 - 1.5*f_1_1_2*f_1_1_4*f_2_1_1 + 10.5*f_1_1_3*f_1_1_4*f_2_1_1 + 4.5*powCompl(f_1_1_4,2)*f_2_1_1 - 4.5*f_1_1_1*f_1_1_5*f_2_1_1 + 1.5*f_1_1_2*f_1_1_5*f_2_1_1 + 4.5*f_1_1_3*f_1_1_5*f_2_1_1 + 2.5*powCompl(f_1_1_1,2)*f_2_1_2 + 4.5*f_1_1_1*f_1_1_2*f_2_1_2 + 6.25*powCompl(f_1_1_2,2)*f_2_1_2 - 0.5*f_1_1_1*f_1_1_3*f_2_1_2 + 6.*f_1_1_2*f_1_1_3*f_2_1_2 + powCompl(f_1_1_3,2)*f_2_1_2 - 6.*f_1_1_1*f_1_1_4*f_2_1_2 - 8.*f_1_1_2*f_1_1_4*f_2_1_2 + 1.5*f_1_1_3*f_1_1_4*f_2_1_2 + 9.25*powCompl(f_1_1_4,2)*f_2_1_2 + 0.5*f_1_1_1*f_1_1_5*f_2_1_2 - 6.*f_1_1_2*f_1_1_5*f_2_1_2 + f_1_1_3*f_1_1_5*f_2_1_2 + 1.5*f_1_1_4*f_1_1_5*f_2_1_2 + 1.75*powCompl(f_1_1_5,2)*f_2_1_2 - 0.41123351671205655*(-3.*powCompl(f_1_1_1,2) + f_1_1_1*(-26.*f_1_1_2 + 20.*f_1_1_4) + (6.*f_1_1_1 - 20.*f_1_1_2 + 8.*f_1_1_4)*f_1_1_5 + 21.*powCompl(f_1_1_5,2) + 2.*(16.*powCompl(f_1_1_2,2) - 3.*powCompl(f_1_1_3,2) + 5.*f_1_1_3*f_1_1_4 - 20.*powCompl(f_1_1_4,2) + f_1_1_2*(f_1_1_3 + 4.*f_1_1_4) + 8.*f_2_1_2)) - 0.75*powCompl(f_1_1_1,2)*f_2_1_3 - 1.5*f_1_1_1*f_1_1_2*f_2_1_3 - 0.75*powCompl(f_1_1_2,2)*f_2_1_3 + 4.5*f_1_1_1*f_1_1_3*f_2_1_3 - 1.5*f_1_1_2*f_1_1_3*f_2_1_3 - 3.*powCompl(f_1_1_3,2)*f_2_1_3 + 1.5*f_1_1_1*f_1_1_4*f_2_1_3 - 1.5*f_1_1_2*f_1_1_4*f_2_1_3 - 3.*f_1_1_3*f_1_1_4*f_2_1_3 - 4.5*f_1_1_1*f_1_1_5*f_2_1_3 + 1.5*f_1_1_2*f_1_1_5*f_2_1_3 + 1.5*f_1_1_3*f_1_1_5*f_2_1_3 + 1.5*f_1_1_4*f_1_1_5*f_2_1_3 - 0.75*powCompl(f_1_1_5,2)*f_2_1_3 - 7.5*powCompl(f_1_1_1,2)*f_2_1_4 - 4.5*f_1_1_1*f_1_1_2*f_2_1_4 - 3.75*powCompl(f_1_1_2,2)*f_2_1_4 + 6.*f_1_1_1*f_1_1_3*f_2_1_4 + 1.5*f_1_1_2*f_1_1_3*f_2_1_4 - 0.75*powCompl(f_1_1_3,2)*f_2_1_4 + 16.5*f_1_1_1*f_1_1_4*f_2_1_4 + 9.*f_1_1_2*f_1_1_4*f_2_1_4 - 6.*f_1_1_3*f_1_1_4*f_2_1_4 - 9.*powCompl(f_1_1_4,2)*f_2_1_4 - 3.*f_1_1_2*f_1_1_5*f_2_1_4 + 1.5*f_1_1_1*f_1_1_2*f_2_1_5 - 4.5*powCompl(f_1_1_2,2)*f_2_1_5 + 2.25*powCompl(f_1_1_3,2)*f_2_1_5 - 1.5*f_1_1_1*f_1_1_4*f_2_1_5 + 9.*f_1_1_2*f_1_1_4*f_2_1_5 + 1.5*f_1_1_3*f_1_1_4*f_2_1_5 - 6.*powCompl(f_1_1_4,2)*f_2_1_5 - 3.*f_1_1_1*f_1_1_5*f_2_1_5 + 7.5*f_1_1_2*f_1_1_5*f_2_1_5 - 3.*f_1_1_3*f_1_1_5*f_2_1_5 - 7.5*f_1_1_4*f_1_1_5*f_2_1_5 - 3.*powCompl(f_1_1_5,2)*f_2_1_5 + 6.*f_2_1_2*f_2_1_5 - 12.*f_1_1_1*f_3_1_1 - 3.*f_1_1_2*f_3_1_1 + 9.*f_1_1_3*f_3_1_1 + 12.*f_1_1_4*f_3_1_1 + 6.*f_1_1_5*f_3_1_1 - 3.5*f_1_1_1*f_3_1_2 - 14.*f_1_1_2*f_3_1_2 - 1.*f_1_1_3*f_3_1_2 + 20.*f_1_1_4*f_3_1_2 + 2.5*f_1_1_5*f_3_1_2 - 6.*f_1_1_1*f_3_1_3 + 6.*f_1_1_3*f_3_1_3 + 3.*f_1_1_4*f_3_1_3 - 3.*f_1_1_5*f_3_1_3 - 13.5*f_1_1_1*f_3_1_4 - 4.5*f_1_1_2*f_3_1_4 + 6.*f_1_1_3*f_3_1_4 + 19.5*f_1_1_4*f_3_1_4 + 3.*f_1_1_1*f_3_1_5 - 10.5*f_1_1_2*f_3_1_5 + 7.5*f_1_1_4*f_3_1_5 + 4.5*f_1_1_5*f_3_1_5 - 12.*f_1_1_1*f_3_2_1 - 3.*f_1_1_2*f_3_2_1 + 9.*f_1_1_3*f_3_2_1 + 15.*f_1_1_4*f_3_2_1 + 6.*f_1_1_5*f_3_2_1 - 5.5*f_1_1_1*f_3_2_2 - 20.*f_1_1_2*f_3_2_2 - 5.*f_1_1_3*f_3_2_2 + 14.*f_1_1_4*f_3_2_2 + 9.5*f_1_1_5*f_3_2_2 - 6.*f_1_1_1*f_3_2_3 + 6.*f_1_1_3*f_3_2_3 + 3.*f_1_1_4*f_3_2_3 - 3.*f_1_1_5*f_3_2_3 - 13.5*f_1_1_1*f_3_2_4 - 7.5*f_1_1_2*f_3_2_4 + 6.*f_1_1_3*f_3_2_4 + 19.5*f_1_1_4*f_3_2_4 + 3.*f_1_1_1*f_3_2_5 - 10.5*f_1_1_2*f_3_2_5 + 3.*f_1_1_3*f_3_2_5 + 7.5*f_1_1_4*f_3_2_5 + 4.5*f_1_1_5*f_3_2_5 - 6.*f_1_1_1*f_3_3_1 - 6.*f_1_1_2*f_3_3_1 + 1.5*f_1_1_3*f_3_3_1 + 9.*f_1_1_4*f_3_3_1 - 3.*f_1_1_5*f_3_3_1 + 1.5*f_1_1_1*f_3_3_2 + 1.5*f_1_1_2*f_3_3_2 + 3.*f_1_1_3*f_3_3_2 + 1.5*f_1_1_4*f_3_3_2 - 1.5*f_1_1_5*f_3_3_2 - 7.5*f_1_1_1*f_3_3_3 - 1.5*f_1_1_2*f_3_3_3 + 6.*f_1_1_3*f_3_3_3 + 7.5*f_1_1_4*f_3_3_3 + 1.5*f_1_1_1*f_3_3_4 - 9.*f_1_1_2*f_3_3_4 - 1.5*f_1_1_3*f_3_3_4 + 6.*f_1_1_4*f_3_3_4 + 6.*f_1_1_5*f_3_3_4 - 1.5*f_1_1_1*f_3_3_5 - 1.5*f_1_1_2*f_3_3_5 + 3.*f_1_1_3*f_3_3_5 + 1.5*f_1_1_4*f_3_3_5 - 4.5*f_1_1_5*f_3_3_5 + 4.*f_4_1_2 - 1.*f_4_11_1 + f_4_11_4 - 4.*f_4_2_2 - 4.5*f_4_3_1 - 4.*f_4_3_2 - 1.5*f_4_3_3 + 8.25*f_4_3_4 + 3.75*f_4_3_5 + 1.75*f_4_4_1 - 0.5*f_4_4_2 - 1.*f_4_4_3 - 1.75*f_4_4_4 + 0.5*f_4_4_5 - 1.*f_4_5_1 + f_4_5_2 + f_4_5_3 + f_4_5_4 - 1.*f_4_6_1 + f_4_6_4 - 2.*f_4_7_4 + 2.*f_4_8_1 - 22.5*f_1_1_1*zeta3 - 3.3333333333333335*f_1_1_2*zeta3 + 3.*f_1_1_3*zeta3 + 3.3333333333333335*f_1_1_4*zeta3 + 13.5*f_1_1_5*zeta3;
    masters[47-1][0][2-1] = 0.;
    masters[47-1][1][2-1] = 0.;
    masters[47-1][2][2-1] = 0.;
    masters[47-1][3][2-1] = 3.*f_3_4;
    masters[47-1][4][2-1] = 0.5*(2.*bc47e4p2 - 3.*(3.*f_1_1_1 + 3.*f_1_1_2 + 2.*f_1_1_3 + 3.*f_1_1_4 + 3.*f_1_1_5)*f_3_4 + 2.*f_4_10_3);
    masters[48-1][0][2-1] = 0.;
    masters[48-1][1][2-1] = 0.5*(-1.*f_1_1_1 + f_1_1_4);
    masters[48-1][2][2-1] = 0.5*(powCompl(f_1_1_1,2) - 1.*powCompl(f_1_1_4,2) - 2.*f_2_1_4);
    masters[48-1][3][2-1] = powCompl(f_1_1_1,3) - 0.16666666666666666*powCompl(f_1_1_3,3) - 0.5*powCompl(f_1_1_3,2)*f_1_1_4 - 0.3333333333333333*powCompl(f_1_1_4,3) - 0.8224670334241131*(f_1_1_1 - 2.*f_1_1_3 + f_1_1_4) - 0.5*powCompl(f_1_1_1,2)*(3.*f_1_1_3 + 5.*f_1_1_4) + f_1_1_3*f_2_1_1 + f_1_1_1*(powCompl(f_1_1_3,2) + f_1_1_3*f_1_1_4 + 2.*powCompl(f_1_1_4,2) - 1.*f_2_1_1 - 1.*f_2_1_4) + 3.*f_1_1_4*f_2_1_4 + 2.*f_3_1_1 - 2.*f_3_1_4 + 2.*f_3_2_1 - 4.*f_3_2_4 + f_3_3_3;
    masters[48-1][4][2-1] = bc48e4p2 + 0.9166666666666666*powCompl(f_1_1_1,4) - 0.6666666666666666*powCompl(f_1_1_1,3)*f_1_1_3 + 2.25*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) - 1.6666666666666667*f_1_1_1*powCompl(f_1_1_3,3) + 0.375*powCompl(f_1_1_3,4) - 3.6666666666666665*powCompl(f_1_1_1,3)*f_1_1_4 + 2.5*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 - 3.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 + 0.8333333333333334*powCompl(f_1_1_3,3)*f_1_1_4 + 5.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 1.*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) + powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) - 4.333333333333333*f_1_1_1*powCompl(f_1_1_4,3) - 0.3333333333333333*f_1_1_3*powCompl(f_1_1_4,3) + 1.25*powCompl(f_1_1_4,4) + 2.*f_1_1_1*f_1_1_3*f_2_1_1 - 2.*powCompl(f_1_1_3,2)*f_2_1_1 + 2.*f_1_1_1*f_1_1_4*f_2_1_1 - 1.*f_1_1_3*f_1_1_4*f_2_1_1 - 1.*powCompl(f_1_1_4,2)*f_2_1_1 + 0.5*powCompl(f_2_1_1,2) - 0.8224670334241131*(5.*powCompl(f_1_1_1,2) + 3.*powCompl(f_1_1_3,2) + 4.*f_1_1_3*f_1_1_4 - 1.*powCompl(f_1_1_4,2) - 2.*f_1_1_1*(3.*f_1_1_3 + 2.*f_1_1_4) - 2.*f_2_1_4) - 1.*powCompl(f_1_1_1,2)*f_2_1_4 - 4.*f_1_1_1*f_1_1_3*f_2_1_4 + 0.5*powCompl(f_1_1_3,2)*f_2_1_4 + 4.*f_1_1_1*f_1_1_4*f_2_1_4 + 2.*f_1_1_3*f_1_1_4*f_2_1_4 - 5.*powCompl(f_1_1_4,2)*f_2_1_4 + 1.5*powCompl(f_2_1_4,2) - 1.*f_1_1_1*f_3_1_1 - 3.*f_1_1_3*f_3_1_1 - 1.*f_1_1_4*f_3_1_1 + 3.*f_1_1_1*f_3_1_4 - 4.*f_1_1_3*f_3_1_4 + f_1_1_4*f_3_1_4 - 4.*f_1_1_3*f_3_2_1 - 2.*f_1_1_4*f_3_2_1 - 2.*f_1_1_1*f_3_2_4 - 2.*f_1_1_3*f_3_2_4 + 10.*f_1_1_4*f_3_2_4 + 2.*f_1_1_1*f_3_3_3 - 1.*f_1_1_3*f_3_3_3 - 2.*f_1_1_4*f_3_3_3 + 4.*f_4_1_4 + 8.*f_4_2_4 + 2.*f_4_3_4 - 0.3333333333333333*f_4_5_3 + 0.6666666666666666*f_4_7_1 - 6.666666666666667*f_1_1_1*zeta3 - 2.*f_1_1_3*zeta3 + 6.666666666666667*f_1_1_4*zeta3;
    masters[49-1][0][2-1] = -2.25;
    masters[49-1][1][2-1] = -1.5*(-1.*f_1_1_1 - 3.*f_1_1_2 - 1.*f_1_1_3 + f_1_1_4 + f_1_1_5);
    masters[49-1][2][2-1] = 11.925771984649641 + (f_1_1_1 + f_1_1_2 - 1.*f_1_1_4)*f_1_1_5 + powCompl(f_1_1_5,2) + 0.5*(powCompl(f_1_1_1,2) - 7.*powCompl(f_1_1_2,2) - 6.*f_1_1_2*(f_1_1_3 - 1.*f_1_1_4) + 2.*f_1_1_3*f_1_1_4 + powCompl(f_1_1_4,2) - 2.*f_1_1_1*(3.*f_1_1_2 + f_1_1_3 + f_1_1_4) + 4.*f_2_1_2 + 2.*f_2_1_3 - 2.*f_2_1_4 - 4.*f_2_1_5);
    masters[49-1][3][2-1] = -1.*powCompl(f_1_1_1,3) + 2.*f_1_1_1*powCompl(f_1_1_2,2) + 1.6666666666666667*powCompl(f_1_1_2,3) + 2.*f_1_1_1*f_1_1_2*f_1_1_3 + 4.*powCompl(f_1_1_2,2)*f_1_1_3 + 0.5*powCompl(f_1_1_3,3) + 2.*powCompl(f_1_1_1,2)*f_1_1_4 - 2.*f_1_1_2*f_1_1_3*f_1_1_4 - 1.*f_1_1_1*powCompl(f_1_1_4,2) - 2.*f_1_1_2*powCompl(f_1_1_4,2) + 0.6666666666666666*powCompl(f_1_1_4,3) + (-1.*f_1_1_1 + 4.*f_1_1_2 + 2.5*f_1_1_3 + f_1_1_4)*powCompl(f_1_1_5,2) - 2.8333333333333335*powCompl(f_1_1_5,3) + 0.8224670334241131*(-7.*f_1_1_1 - 29.*f_1_1_2 - 7.*f_1_1_3 + 7.*f_1_1_4 + 7.*f_1_1_5) + 2.*f_1_1_1*f_2_1_2 - 2.*f_1_1_3*f_2_1_2 - 6.*f_1_1_4*f_2_1_2 - 3.*f_1_1_3*f_2_1_3 + 3.*f_1_1_1*f_2_1_4 - 1.*f_1_1_4*f_2_1_4 + 2.*f_1_1_1*f_2_1_5 - 2.*f_1_1_3*f_2_1_5 - 2.*f_1_1_4*f_2_1_5 + f_1_1_5*(-4.*powCompl(f_1_1_2,2) - 2.*f_1_1_2*f_1_1_3 - 1.5*powCompl(f_1_1_3,2) + 2.*f_2_1_2 + f_2_1_3 + 6.*f_2_1_5) - 8.*f_3_1_2 + 4.*f_3_1_3 + 6.*f_3_1_4 - 4.*f_3_1_5 - 4.*f_3_2_2 + 6.*f_3_2_3 + 4.*f_3_2_4 - 8.*f_3_2_5 - 2.*f_3_3_1 - 2.*f_3_3_2 + 22.*zeta3;
    masters[49-1][4][2-1] = bc49e4p2 + 1.1875*powCompl(f_1_1_1,4) + 2.8333333333333335*powCompl(f_1_1_1,3)*f_1_1_2 - 0.8333333333333334*f_1_1_1*powCompl(f_1_1_2,3) - 3.5416666666666665*powCompl(f_1_1_2,4) + 3.3333333333333335*powCompl(f_1_1_1,3)*f_1_1_3 - 0.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_3 - 2.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_3 - 1.6666666666666667*powCompl(f_1_1_2,3)*f_1_1_3 - 4.25*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 3.75*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) + 1.6666666666666667*f_1_1_1*powCompl(f_1_1_3,3) - 2.5*f_1_1_2*powCompl(f_1_1_3,3) - 2.3125*powCompl(f_1_1_3,4) - 2.5833333333333335*powCompl(f_1_1_1,3)*f_1_1_4 - 7.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 - 1.5*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 + 12.916666666666666*powCompl(f_1_1_2,3)*f_1_1_4 - 10.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 + f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_4 + 1.5*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_4 + 7.5*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 - 1.6666666666666667*powCompl(f_1_1_3,3)*f_1_1_4 + 8.625*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + 8.*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) - 15.875*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 4.5*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) + 0.5*f_1_1_2*f_1_1_3*powCompl(f_1_1_4,2) - 2.75*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) - 9.25*f_1_1_1*powCompl(f_1_1_4,3) + 7.75*f_1_1_2*powCompl(f_1_1_4,3) - 0.5*f_1_1_3*powCompl(f_1_1_4,3) - 1.4583333333333333*powCompl(f_1_1_4,4) + 0.5*powCompl(f_1_1_1,3)*f_1_1_5 - 0.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_5 + 3.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_5 + 11.916666666666666*powCompl(f_1_1_2,3)*f_1_1_5 - 1.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 - 7.5*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 + 2.5*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 + 4.416666666666667*powCompl(f_1_1_3,3)*f_1_1_5 + 1.5*powCompl(f_1_1_1,2)*f_1_1_4*f_1_1_5 + f_1_1_1*f_1_1_2*f_1_1_4*f_1_1_5 - 43.*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 + f_1_1_1*f_1_1_3*f_1_1_4*f_1_1_5 - 1.*f_1_1_2*f_1_1_3*f_1_1_4*f_1_1_5 - 2.*f_1_1_1*powCompl(f_1_1_4,2)*f_1_1_5 + 36.5*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 + f_1_1_3*powCompl(f_1_1_4,2)*f_1_1_5 - 7.*powCompl(f_1_1_4,3)*f_1_1_5 - 4.*f_1_1_1*f_1_1_2*powCompl(f_1_1_5,2) + 1.375*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 2.*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) + 7.5*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) - 1.875*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 0.5*f_1_1_1*f_1_1_4*powCompl(f_1_1_5,2) + 16.*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) - 12.*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) + 2.8333333333333335*f_1_1_1*powCompl(f_1_1_5,3) - 9.416666666666666*f_1_1_2*powCompl(f_1_1_5,3) - 3.4166666666666665*f_1_1_3*powCompl(f_1_1_5,3) + 2.*f_1_1_4*powCompl(f_1_1_5,3) + 5.041666666666667*powCompl(f_1_1_5,4) + 0.5*powCompl(f_1_1_1,2)*f_2_1_1 - 4.*f_1_1_1*f_1_1_3*f_2_1_1 + 3.5*powCompl(f_1_1_3,2)*f_2_1_1 - 6.*f_1_1_1*f_1_1_4*f_2_1_1 + 4.*f_1_1_3*f_1_1_4*f_2_1_1 + 2.5*powCompl(f_1_1_4,2)*f_2_1_1 - 4.*f_1_1_1*f_1_1_5*f_2_1_1 + 4.*f_1_1_3*f_1_1_5*f_2_1_1 + f_1_1_4*f_1_1_5*f_2_1_1 - 2.5*powCompl(f_1_1_5,2)*f_2_1_1 - 0.5*powCompl(f_1_1_1,2)*f_2_1_2 - 7.*f_1_1_1*f_1_1_2*f_2_1_2 + 4.5*powCompl(f_1_1_2,2)*f_2_1_2 - 1.*f_1_1_1*f_1_1_3*f_2_1_2 + 2.*f_1_1_2*f_1_1_3*f_2_1_2 + powCompl(f_1_1_3,2)*f_2_1_2 + 6.*f_1_1_1*f_1_1_4*f_2_1_2 - 15.*f_1_1_2*f_1_1_4*f_2_1_2 + 5.*f_1_1_3*f_1_1_4*f_2_1_2 + 16.5*powCompl(f_1_1_4,2)*f_2_1_2 + 2.*f_1_1_1*f_1_1_5*f_2_1_2 - 30.*f_1_1_2*f_1_1_5*f_2_1_2 - 2.*f_1_1_3*f_1_1_5*f_2_1_2 + 18.*f_1_1_4*f_1_1_5*f_2_1_2 + 13.*powCompl(f_1_1_5,2)*f_2_1_2 - 3.*powCompl(f_2_1_2,2) + 7.5*powCompl(f_1_1_2,2)*f_2_1_3 + 3.*f_1_1_1*f_1_1_3*f_2_1_3 + 20.*f_1_1_2*f_1_1_3*f_2_1_3 + 5.5*powCompl(f_1_1_3,2)*f_2_1_3 + f_1_1_1*f_1_1_4*f_2_1_3 - 3.*f_1_1_1*f_1_1_5*f_2_1_3 - 21.*f_1_1_2*f_1_1_5*f_2_1_3 - 9.*f_1_1_3*f_1_1_5*f_2_1_3 + 4.*powCompl(f_1_1_5,2)*f_2_1_3 + 2.*f_2_1_1*f_2_1_3 - 0.5*powCompl(f_2_1_3,2) - 6.*powCompl(f_1_1_1,2)*f_2_1_4 - 6.*f_1_1_1*f_1_1_2*f_2_1_4 + 1.5*powCompl(f_1_1_2,2)*f_2_1_4 - 1.*f_1_1_1*f_1_1_3*f_2_1_4 + f_1_1_2*f_1_1_3*f_2_1_4 - 0.5*powCompl(f_1_1_3,2)*f_2_1_4 + 6.*f_1_1_1*f_1_1_4*f_2_1_4 + 3.*f_1_1_2*f_1_1_4*f_2_1_4 - 1.*f_1_1_3*f_1_1_4*f_2_1_4 - 3.5*powCompl(f_1_1_4,2)*f_2_1_4 + f_1_1_1*f_1_1_5*f_2_1_4 - 1.*f_1_1_2*f_1_1_5*f_2_1_4 - 1.*f_1_1_3*f_1_1_5*f_2_1_4 - 2.*f_1_1_4*f_1_1_5*f_2_1_4 - 0.5*powCompl(f_2_1_4,2) - 1.*powCompl(f_1_1_1,2)*f_2_1_5 - 6.5*powCompl(f_1_1_2,2)*f_2_1_5 - 3.*f_1_1_2*f_1_1_3*f_2_1_5 - 5.*powCompl(f_1_1_3,2)*f_2_1_5 + 2.*f_1_1_1*f_1_1_4*f_2_1_5 + 18.*f_1_1_2*f_1_1_4*f_2_1_5 - 10.*powCompl(f_1_1_4,2)*f_2_1_5 - 6.*f_1_1_1*f_1_1_5*f_2_1_5 + 13.*f_1_1_2*f_1_1_5*f_2_1_5 + 12.*f_1_1_3*f_1_1_5*f_2_1_5 - 18.*f_1_1_4*f_1_1_5*f_2_1_5 - 12.5*powCompl(f_1_1_5,2)*f_2_1_5 + 6.*f_2_1_2*f_2_1_5 - 6.*f_2_1_3*f_2_1_5 - 3.*powCompl(f_2_1_5,2) + 0.8224670334241131*(-10.*powCompl(f_1_1_1,2) + 7.*powCompl(f_1_1_2,2) + 16.*f_1_1_2*f_1_1_3 - 5.*powCompl(f_1_1_3,2) - 26.*f_1_1_2*f_1_1_4 - 2.*f_1_1_3*f_1_1_4 + 2.*powCompl(f_1_1_4,2) + 2.*f_1_1_1*(7.*f_1_1_2 - 1.*f_1_1_3 + 5.*f_1_1_4) + 2.*(f_1_1_1 - 9.*f_1_1_2 + 4.*f_1_1_3 + 6.*f_1_1_4)*f_1_1_5 + 3.*powCompl(f_1_1_5,2) - 8.*f_2_1_2 - 2.*f_2_1_3 + 2.*f_2_1_4 + 8.*f_2_1_5) - 2.*f_1_1_1*f_3_1_1 + 6.*f_1_1_3*f_3_1_1 + 4.*f_1_1_4*f_3_1_1 + 4.*f_1_1_5*f_3_1_1 + 5.*f_1_1_1*f_3_1_2 - 3.*f_1_1_2*f_3_1_2 + 6.*f_1_1_3*f_3_1_2 + 27.*f_1_1_4*f_3_1_2 + 16.*f_1_1_5*f_3_1_2 - 4.*f_1_1_1*f_3_1_3 - 21.*f_1_1_2*f_3_1_3 - 13.*f_1_1_3*f_3_1_3 + 7.*f_1_1_5*f_3_1_3 - 12.*f_1_1_1*f_3_1_4 - 7.*f_1_1_2*f_3_1_4 - 2.*f_1_1_3*f_3_1_4 + 2.*f_1_1_4*f_3_1_4 + 2.*f_1_1_5*f_3_1_4 + 4.*f_1_1_1*f_3_1_5 - 19.*f_1_1_2*f_3_1_5 - 7.*f_1_1_3*f_3_1_5 + 14.*f_1_1_4*f_3_1_5 + 31.*f_1_1_5*f_3_1_5 - 2.*f_1_1_1*f_3_2_1 + 6.*f_1_1_3*f_3_2_1 + 6.*f_1_1_4*f_3_2_1 + 4.*f_1_1_5*f_3_2_1 + 3.*f_1_1_1*f_3_2_2 - 15.*f_1_1_2*f_3_2_2 + 2.*f_1_1_3*f_3_2_2 + 27.*f_1_1_4*f_3_2_2 + 32.*f_1_1_5*f_3_2_2 - 2.*f_1_1_1*f_3_2_3 - 21.*f_1_1_2*f_3_2_3 - 12.*f_1_1_3*f_3_2_3 + 2.*f_1_1_5*f_3_2_3 - 13.*f_1_1_1*f_3_2_4 - 3.*f_1_1_2*f_3_2_4 + 7.*f_1_1_4*f_3_2_4 + 2.*f_1_1_5*f_3_2_4 + 8.*f_1_1_1*f_3_2_5 - 7.*f_1_1_2*f_3_2_5 - 19.*f_1_1_3*f_3_2_5 + 16.*f_1_1_4*f_3_2_5 + 31.*f_1_1_5*f_3_2_5 - 6.*f_1_1_1*f_3_3_1 + 3.*f_1_1_2*f_3_3_1 + f_1_1_3*f_3_3_1 + f_1_1_4*f_3_3_1 - 1.*f_1_1_5*f_3_3_1 - 1.*f_1_1_2*f_3_3_2 - 10.*f_1_1_3*f_3_3_2 + 5.*f_1_1_5*f_3_3_2 - 3.*f_1_1_1*f_3_3_3 + 5.*f_1_1_3*f_3_3_3 + 4.*f_1_1_4*f_3_3_3 + f_1_1_5*f_3_3_3 - 18.*f_1_1_2*f_3_3_4 - 1.*f_1_1_3*f_3_3_4 + 24.*f_1_1_4*f_3_3_4 + 24.*f_1_1_5*f_3_3_4 + f_1_1_1*f_3_3_5 + f_1_1_3*f_3_3_5 + 4.*f_4_1_2 - 0.6666666666666666*f_4_11_1 - 0.6666666666666666*f_4_11_2 + 8.*f_4_1_3 + 4.*f_4_1_4 - 4.*f_4_1_5 - 4.*f_4_2_2 + 4.*f_4_2_3 + 8.*f_4_2_4 + 4.*f_4_2_5 - 2.*f_4_3_1 - 7.5*f_4_3_2 - 4.5*f_4_3_3 + 1.5*f_4_3_4 + 9.5*f_4_3_5 + 0.16666666666666666*f_4_4_1 + 0.8333333333333334*f_4_4_2 - 0.6666666666666666*f_4_4_3 - 3.*f_4_4_4 + 1.3333333333333333*f_4_5_1 - 2.6666666666666665*f_4_5_2 + 0.6666666666666666*f_4_5_3 + 4.*f_4_5_4 + 0.6666666666666666*f_4_5_5 - 0.6666666666666666*f_4_6_1 - 1.3333333333333333*f_4_6_2 + 1.3333333333333333*f_4_6_3 + 0.6666666666666666*f_4_6_4 + 2.*f_4_6_5 + 0.6666666666666666*f_4_7_1 + 2.*f_4_7_2 - 2.*f_4_7_4 + 2.*f_4_8_1 + 0.6666666666666666*f_4_8_2 - 2.*f_4_8_4 - 11.*f_1_1_1*zeta3 - 62.*f_1_1_2*zeta3 - 7.*f_1_1_3*zeta3 + 5.*f_1_1_4*zeta3 + 9.*f_1_1_5*zeta3;
    masters[50-1][0][2-1] = 1.5;
    masters[50-1][1][2-1] = 0.5*(-3.*f_1_1_1 - 4.*f_1_1_2 - 2.*f_1_1_3 + 3.*f_1_1_4);
    masters[50-1][2][2-1] = -7.4022033008170185 - 0.5*powCompl(f_1_1_1,2) + powCompl(f_1_1_2,2) + 2.*f_1_1_2*f_1_1_3 - 2.*f_1_1_2*f_1_1_4 - 1.*f_1_1_3*f_1_1_4 - 0.5*powCompl(f_1_1_4,2) + f_1_1_1*(2.*f_1_1_2 + f_1_1_3 + f_1_1_4) - 2.*f_2_1_2 + 2.5*f_2_1_4 + 2.*f_2_1_5;
    masters[50-1][3][2-1] = 0.5*powCompl(f_1_1_1,3) - 1.*powCompl(f_1_1_1,2)*f_1_1_2 - 1.*f_1_1_1*powCompl(f_1_1_2,2) - 1.*powCompl(f_1_1_2,3) - 2.*f_1_1_1*f_1_1_2*f_1_1_3 - 3.*powCompl(f_1_1_2,2)*f_1_1_3 - 1.*f_1_1_2*powCompl(f_1_1_3,2) + 0.3333333333333333*powCompl(f_1_1_3,3) + 0.5*powCompl(f_1_1_1,2)*f_1_1_4 + 2.*f_1_1_1*f_1_1_2*f_1_1_4 + 2.*powCompl(f_1_1_2,2)*f_1_1_4 + 2.*f_1_1_2*f_1_1_3*f_1_1_4 - 2.5*f_1_1_1*powCompl(f_1_1_4,2) - 1.*f_1_1_2*powCompl(f_1_1_4,2) + 1.1666666666666667*powCompl(f_1_1_4,3) - 2.*(2.*f_1_1_2 + f_1_1_3)*powCompl(f_1_1_5,2) + 2.*powCompl(f_1_1_5,3) - 0.8224670334241131*(-11.*f_1_1_1 - 20.*f_1_1_2 - 10.*f_1_1_3 + 15.*f_1_1_4 + 8.*f_1_1_5) - 2.*f_1_1_1*f_2_1_2 + 2.*f_1_1_2*f_2_1_2 + 2.*f_1_1_3*f_2_1_2 + 4.*f_1_1_4*f_2_1_2 - 2.*f_1_1_1*f_2_1_4 - 3.*f_1_1_4*f_2_1_4 + f_1_1_5*(3.*powCompl(f_1_1_2,2) + f_1_1_2*(4.*f_1_1_3 - 2.*f_1_1_4) + powCompl(f_1_1_4,2) - 2.*f_2_1_2 - 4.*f_2_1_5) - 2.*f_1_1_1*f_2_1_5 - 2.*f_1_1_2*f_2_1_5 + 2.*f_1_1_3*f_2_1_5 + 2.*f_1_1_4*f_2_1_5 + 4.*f_3_1_2 + 0.5*f_3_1_4 + f_3_2_4 + 4.*f_3_2_5 + 4.*f_3_3_1 + 4.*f_3_3_2 - 1.*f_3_3_3 - 2.*f_3_3_4 - 17.*zeta3;
    masters[50-1][4][2-1] = bc50e4p2 + 2.0208333333333335*powCompl(f_1_1_1,4) - 1.3333333333333333*powCompl(f_1_1_1,3)*f_1_1_2 - 4.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) + 1.6666666666666667*f_1_1_1*powCompl(f_1_1_2,3) + 3.5416666666666665*powCompl(f_1_1_2,4) - 16.916666666666668*powCompl(f_1_1_1,3)*f_1_1_3 - 2.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_3 + f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_3 + 2.3333333333333335*powCompl(f_1_1_2,3)*f_1_1_3 + 14.125*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 2.*f_1_1_1*f_1_1_2*powCompl(f_1_1_3,2) - 0.5833333333333334*f_1_1_1*powCompl(f_1_1_3,3) + 2.3333333333333335*f_1_1_2*powCompl(f_1_1_3,3) + 0.8125*powCompl(f_1_1_3,4) - 1.1666666666666667*powCompl(f_1_1_1,3)*f_1_1_4 + 14.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 + 5.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 - 14.5*powCompl(f_1_1_2,3)*f_1_1_4 + 28.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 + 2.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_4 - 3.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_4 - 21.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 - 2.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_4 + 5.*powCompl(f_1_1_3,3)*f_1_1_4 - 11.75*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 19.*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) + 14.75*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) - 11.*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) + 2.*f_1_1_2*f_1_1_3*powCompl(f_1_1_4,2) + 6.*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) + 14.833333333333334*f_1_1_1*powCompl(f_1_1_4,3) - 3.1666666666666665*f_1_1_2*powCompl(f_1_1_4,3) - 1.8333333333333333*powCompl(f_1_1_4,4) - 0.3333333333333333*powCompl(f_1_1_1,3)*f_1_1_5 - 1.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_5 - 4.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_5 - 6.666666666666667*powCompl(f_1_1_2,3)*f_1_1_5 + 9.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 + 4.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_5 + 2.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 - 19.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 - 4.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 + 1.3333333333333333*powCompl(f_1_1_3,3)*f_1_1_5 - 1.*powCompl(f_1_1_1,2)*f_1_1_4*f_1_1_5 + 2.*f_1_1_1*f_1_1_2*f_1_1_4*f_1_1_5 + 29.*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 - 6.*f_1_1_1*f_1_1_3*f_1_1_4*f_1_1_5 - 4.*f_1_1_2*f_1_1_3*f_1_1_4*f_1_1_5 + 2.*powCompl(f_1_1_3,2)*f_1_1_4*f_1_1_5 + 2.*f_1_1_1*powCompl(f_1_1_4,2)*f_1_1_5 - 24.*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 + f_1_1_3*powCompl(f_1_1_4,2)*f_1_1_5 + 3.3333333333333335*powCompl(f_1_1_4,3)*f_1_1_5 - 4.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) + 4.*f_1_1_1*f_1_1_2*powCompl(f_1_1_5,2) - 3.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + 15.*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) - 3.*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) + 0.5*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + f_1_1_1*f_1_1_4*powCompl(f_1_1_5,2) - 9.*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) + 8.*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) - 5.*f_1_1_1*powCompl(f_1_1_5,3) + 10.666666666666666*f_1_1_2*powCompl(f_1_1_5,3) + 0.6666666666666666*f_1_1_3*powCompl(f_1_1_5,3) - 2.3333333333333335*f_1_1_4*powCompl(f_1_1_5,3) - 4.666666666666667*powCompl(f_1_1_5,4) - 9.5*powCompl(f_1_1_1,2)*f_2_1_1 - 4.*f_1_1_1*f_1_1_2*f_2_1_1 + 17.*f_1_1_1*f_1_1_3*f_2_1_1 + 2.*f_1_1_2*f_1_1_3*f_2_1_1 - 9.5*powCompl(f_1_1_3,2)*f_2_1_1 + 18.*f_1_1_1*f_1_1_4*f_2_1_1 + 2.*f_1_1_2*f_1_1_4*f_2_1_1 - 15.*f_1_1_3*f_1_1_4*f_2_1_1 - 5.5*powCompl(f_1_1_4,2)*f_2_1_1 - 2.*f_1_1_1*f_1_1_5*f_2_1_1 - 2.*f_1_1_2*f_1_1_5*f_2_1_1 + 2.*f_1_1_3*f_1_1_5*f_2_1_1 - 2.*f_1_1_4*f_1_1_5*f_2_1_1 - 1.*powCompl(f_1_1_5,2)*f_2_1_1 - 2.*powCompl(f_1_1_1,2)*f_2_1_2 - 4.*f_1_1_1*f_1_1_2*f_2_1_2 - 8.*powCompl(f_1_1_2,2)*f_2_1_2 - 6.*f_1_1_2*f_1_1_3*f_2_1_2 - 1.*powCompl(f_1_1_3,2)*f_2_1_2 + 6.*f_1_1_1*f_1_1_4*f_2_1_2 + 18.*f_1_1_2*f_1_1_4*f_2_1_2 - 2.*f_1_1_3*f_1_1_4*f_2_1_2 - 17.*powCompl(f_1_1_4,2)*f_2_1_2 + 20.*f_1_1_2*f_1_1_5*f_2_1_2 - 2.*f_1_1_3*f_1_1_5*f_2_1_2 - 10.*f_1_1_4*f_1_1_5*f_2_1_2 - 8.*powCompl(f_1_1_5,2)*f_2_1_2 + powCompl(f_2_1_2,2) + 5.*powCompl(f_1_1_1,2)*f_2_1_3 + 2.*f_1_1_1*f_1_1_2*f_2_1_3 - 5.*powCompl(f_1_1_2,2)*f_2_1_3 - 14.*f_1_1_1*f_1_1_3*f_2_1_3 - 8.*f_1_1_2*f_1_1_3*f_2_1_3 + powCompl(f_1_1_3,2)*f_2_1_3 - 2.*f_1_1_1*f_1_1_4*f_2_1_3 + 10.*f_1_1_1*f_1_1_5*f_2_1_3 + 10.*f_1_1_2*f_1_1_5*f_2_1_3 + powCompl(f_1_1_5,2)*f_2_1_3 + 11.*powCompl(f_1_1_1,2)*f_2_1_4 + 10.*f_1_1_1*f_1_1_2*f_2_1_4 + 4.*powCompl(f_1_1_2,2)*f_2_1_4 + 2.*f_1_1_1*f_1_1_3*f_2_1_4 - 2.*f_1_1_2*f_1_1_3*f_2_1_4 + 0.5*powCompl(f_1_1_3,2)*f_2_1_4 - 16.*f_1_1_1*f_1_1_4*f_2_1_4 - 14.*f_1_1_2*f_1_1_4*f_2_1_4 + 12.*powCompl(f_1_1_4,2)*f_2_1_4 - 2.*f_1_1_1*f_1_1_5*f_2_1_4 + 2.*f_1_1_2*f_1_1_5*f_2_1_4 + 2.*f_1_1_3*f_1_1_5*f_2_1_4 + 4.*f_1_1_4*f_1_1_5*f_2_1_4 + powCompl(f_1_1_1,2)*f_2_1_5 + 7.*powCompl(f_1_1_2,2)*f_2_1_5 + 2.*f_1_1_1*f_1_1_3*f_2_1_5 - 1.*powCompl(f_1_1_3,2)*f_2_1_5 - 16.*f_1_1_2*f_1_1_4*f_2_1_5 - 2.*f_1_1_3*f_1_1_4*f_2_1_5 + 9.*powCompl(f_1_1_4,2)*f_2_1_5 + 8.*f_1_1_1*f_1_1_5*f_2_1_5 - 10.*f_1_1_2*f_1_1_5*f_2_1_5 - 2.*f_1_1_3*f_1_1_5*f_2_1_5 + 14.*f_1_1_4*f_1_1_5*f_2_1_5 + 10.*powCompl(f_1_1_5,2)*f_2_1_5 - 6.*f_2_1_2*f_2_1_5 + 6.*f_2_1_3*f_2_1_5 + powCompl(f_2_1_5,2) - 0.8224670334241131*(-7.*powCompl(f_1_1_1,2) - 6.*powCompl(f_1_1_2,2) + 16.*f_1_1_2*f_1_1_3 + 14.*powCompl(f_1_1_3,2) + 2.*f_1_1_1*(12.*f_1_1_2 + f_1_1_3 - 1.*f_1_1_4) - 20.*f_1_1_2*f_1_1_4 - 10.*f_1_1_3*f_1_1_4 + 9.*powCompl(f_1_1_4,2) - 4.*(f_1_1_1 + 3.*f_1_1_2 + f_1_1_3 - 1.*f_1_1_4)*f_1_1_5 + 6.*powCompl(f_1_1_5,2) - 8.*f_2_1_2 + 5.*f_2_1_4 + 8.*f_2_1_5) + 19.*f_1_1_1*f_3_1_1 + 4.*f_1_1_2*f_3_1_1 - 19.*f_1_1_3*f_3_1_1 - 17.*f_1_1_4*f_3_1_1 + 4.*f_1_1_1*f_3_1_2 + 16.*f_1_1_2*f_3_1_2 - 32.*f_1_1_4*f_3_1_2 - 10.*f_1_1_5*f_3_1_2 + 12.*f_1_1_1*f_3_1_3 + 10.*f_1_1_2*f_3_1_3 - 2.*f_1_1_3*f_3_1_3 + 2.*f_1_1_5*f_3_1_3 + 20.*f_1_1_1*f_3_1_4 + 12.*f_1_1_2*f_3_1_4 + 4.*f_1_1_3*f_3_1_4 - 21.*f_1_1_4*f_3_1_4 - 4.*f_1_1_5*f_3_1_4 - 4.*f_1_1_1*f_3_1_5 + 18.*f_1_1_2*f_3_1_5 + 2.*f_1_1_3*f_3_1_5 - 12.*f_1_1_4*f_3_1_5 - 22.*f_1_1_5*f_3_1_5 + 19.*f_1_1_1*f_3_2_1 + 4.*f_1_1_2*f_3_2_1 - 19.*f_1_1_3*f_3_2_1 - 20.*f_1_1_4*f_3_2_1 + 6.*f_1_1_1*f_3_2_2 + 24.*f_1_1_2*f_3_2_2 + 4.*f_1_1_3*f_3_2_2 - 28.*f_1_1_4*f_3_2_2 - 22.*f_1_1_5*f_3_2_2 + 16.*f_1_1_1*f_3_2_3 + 10.*f_1_1_2*f_3_2_3 - 2.*f_1_1_3*f_3_2_3 + 2.*f_1_1_5*f_3_2_3 + 22.*f_1_1_1*f_3_2_4 + 14.*f_1_1_2*f_3_2_4 + 2.*f_1_1_3*f_3_2_4 - 24.*f_1_1_4*f_3_2_4 - 4.*f_1_1_5*f_3_2_4 - 8.*f_1_1_1*f_3_2_5 + 10.*f_1_1_2*f_3_2_5 + 6.*f_1_1_3*f_3_2_5 - 14.*f_1_1_4*f_3_2_5 - 26.*f_1_1_5*f_3_2_5 + 8.*f_1_1_1*f_3_3_1 + 6.*f_1_1_2*f_3_3_1 - 2.*f_1_1_3*f_3_3_1 - 12.*f_1_1_4*f_3_3_1 + 2.*f_1_1_5*f_3_3_1 - 2.*f_1_1_1*f_3_3_2 + 2.*f_1_1_3*f_3_3_2 - 6.*f_1_1_5*f_3_3_2 + 12.*f_1_1_1*f_3_3_3 + 2.*f_1_1_2*f_3_3_3 - 13.*f_1_1_3*f_3_3_3 - 9.*f_1_1_4*f_3_3_3 - 2.*f_1_1_5*f_3_3_3 + 14.*f_1_1_2*f_3_3_4 - 16.*f_1_1_4*f_3_3_4 - 16.*f_1_1_5*f_3_3_4 + 8.*f_1_1_1*f_3_3_5 + 2.*f_1_1_2*f_3_3_5 - 8.*f_1_1_3*f_3_3_5 + 8.*f_1_1_5*f_3_3_5 - 4.*f_4_1_2 + 1.3333333333333333*f_4_11_1 + 1.3333333333333333*f_4_11_2 - 1.3333333333333333*f_4_11_4 - 2.5*f_4_1_4 + 4.*f_4_1_5 + 4.*f_4_2_2 - 5.*f_4_2_4 - 4.*f_4_2_5 + 6.5*f_4_3_1 + 9.*f_4_3_2 + 2.*f_4_3_3 - 6.*f_4_3_4 - 6.*f_4_3_5 - 2.*f_4_4_1 - 1.*f_4_4_2 + 1.8333333333333333*f_4_4_3 + 2.6666666666666665*f_4_4_4 - 1.3333333333333333*f_4_4_5 + 0.6666666666666666*f_4_5_1 - 1.*f_4_5_3 - 2.6666666666666665*f_4_5_4 + 1.3333333333333333*f_4_5_5 + 1.3333333333333333*f_4_6_1 + 0.6666666666666666*f_4_6_2 - 0.6666666666666666*f_4_6_3 - 2.3333333333333335*f_4_6_4 - 0.6666666666666666*f_4_6_5 - 0.6666666666666666*f_4_7_1 - 2.*f_4_7_2 + 2.*f_4_7_4 - 2.*f_4_8_1 + 2.*f_4_8_4 + 28.*f_1_1_1*zeta3 + 43.333333333333336*f_1_1_2*zeta3 + 16.666666666666668*f_1_1_3*zeta3 - 30.*f_1_1_4*zeta3 - 6.*f_1_1_5*zeta3;
    masters[51-1][0][2-1] = 0.;
    masters[51-1][1][2-1] = 0.;
    masters[51-1][2][2-1] = 0.;
    masters[51-1][3][2-1] = 0.5*f_3_4;
    masters[51-1][4][2-1] = 0.08333333333333333*(12.*bc51e4p2 - 3.*(f_1_1_1 + 3.*f_1_1_2 + 4.*f_1_1_3 + 3.*f_1_1_4 + 3.*f_1_1_5)*f_3_4 + 4.*f_4_10_1 - 2.*f_4_10_3);
    masters[52-1][0][2-1] = -1.;
    masters[52-1][1][2-1] = 2.*(-1.*f_1_1_1 + f_1_1_3 + f_1_1_4);
    masters[52-1][2][2-1] = 2.4674011002723395 - 0.5*powCompl(f_1_1_1,2) - 0.5*powCompl(f_1_1_3,2) - 4.*f_1_1_3*f_1_1_4 - 2.*powCompl(f_1_1_4,2) + f_1_1_1*(f_1_1_3 + 4.*f_1_1_4) - 3.*f_2_1_1 + f_2_1_4;
    masters[52-1][3][2-1] = powCompl(f_1_1_1,3) - 0.6666666666666666*powCompl(f_1_1_3,3) + 9.869604401089358*(f_1_1_1 - 0.5*f_1_1_3 - 1.*f_1_1_4) - 2.*powCompl(f_1_1_1,2)*f_1_1_4 + 2.*powCompl(f_1_1_3,2)*f_1_1_4 + 4.*f_1_1_3*powCompl(f_1_1_4,2) + 3.*f_1_1_3*f_2_1_1 + 4.*f_1_1_4*f_2_1_1 + f_1_1_1*(powCompl(f_1_1_3,2) - 4.*f_1_1_3*f_1_1_4 - 1.*f_2_1_1 - 5.*f_2_1_4) + 3.*f_1_1_4*f_2_1_4 - 3.*f_3_1_1 - 10.*f_3_1_4 + f_3_2_1 - 8.*f_3_2_4 - 2.*f_3_3_3 + 1.1666666666666667*zeta3;
    masters[52-1][4][2-1] = bc52e4p2 - 2.7083333333333335*powCompl(f_1_1_1,4) + 6.5*powCompl(f_1_1_1,3)*f_1_1_3 - 9.25*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 2.5*f_1_1_1*powCompl(f_1_1_3,3) - 0.2916666666666667*powCompl(f_1_1_3,4) + 5.*powCompl(f_1_1_1,3)*f_1_1_4 - 32.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 + 32.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 - 6.*powCompl(f_1_1_3,3)*f_1_1_4 + 12.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + 12.*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) - 13.*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) - 17.*f_1_1_1*powCompl(f_1_1_4,3) + 2.*f_1_1_3*powCompl(f_1_1_4,3) + 4.916666666666667*powCompl(f_1_1_4,4) + 6.*powCompl(f_1_1_1,2)*f_2_1_1 - 14.*f_1_1_1*f_1_1_3*f_2_1_1 + 6.*powCompl(f_1_1_3,2)*f_2_1_1 - 28.*f_1_1_1*f_1_1_4*f_2_1_1 + 14.*f_1_1_3*f_1_1_4*f_2_1_1 + 11.*powCompl(f_1_1_4,2)*f_2_1_1 - 0.5*powCompl(f_2_1_1,2) - 9.*powCompl(f_1_1_1,2)*f_2_1_4 + 30.*f_1_1_1*f_1_1_3*f_2_1_4 - 11.*powCompl(f_1_1_3,2)*f_2_1_4 + 28.*f_1_1_1*f_1_1_4*f_2_1_4 - 28.*f_1_1_3*f_1_1_4*f_2_1_4 - 17.*powCompl(f_1_1_4,2)*f_2_1_4 + 8.*f_2_1_1*f_2_1_4 - 1.5*powCompl(f_2_1_4,2) - 0.8224670334241131*(11.*powCompl(f_1_1_1,2) + powCompl(f_1_1_3,2) - 24.*f_1_1_3*f_1_1_4 + 2.*f_1_1_1*(5.*f_1_1_3 + 18.*f_1_1_4) + 2.*(-9.*powCompl(f_1_1_4,2) - 7.*f_2_1_1 + f_2_1_4)) - 15.*f_1_1_1*f_3_1_1 + 17.*f_1_1_3*f_3_1_1 + 22.*f_1_1_4*f_3_1_1 - 17.*f_1_1_1*f_3_1_4 + 30.*f_1_1_3*f_3_1_4 + 37.*f_1_1_4*f_3_1_4 - 18.*f_1_1_1*f_3_2_1 + 12.*f_1_1_3*f_3_2_1 + 36.*f_1_1_4*f_3_2_1 - 12.*f_1_1_1*f_3_2_4 + 28.*f_1_1_3*f_3_2_4 + 28.*f_1_1_4*f_3_2_4 - 16.*f_1_1_1*f_3_3_3 + 18.*f_1_1_3*f_3_3_3 + 24.*f_1_1_4*f_3_3_3 - 3.*f_4_1_1 - 4.*f_4_1_4 - 3.*f_4_2_1 - 8.*f_4_2_4 - 7.*f_4_3_1 + 14.*f_4_3_4 - 2.3333333333333335*f_4_4_3 + 4.666666666666667*f_4_5_3 + 0.6666666666666666*f_4_6_4 - 0.6666666666666666*f_4_7_1 + 2.6666666666666665*f_4_8_5 - 2.6666666666666665*f_1_1_1*zeta3 - 2.3333333333333335*f_1_1_3*zeta3 - 11.333333333333334*f_1_1_4*zeta3;
    masters[53-1][0][2-1] = 0.75;
    masters[53-1][1][2-1] = 1.5*(f_1_1_1 - 1.*f_1_1_3 - 1.*f_1_1_4);
    masters[53-1][2][2-1] = -5.346035717256735 + 0.5*(powCompl(f_1_1_1,2) + powCompl(f_1_1_3,2) + 6.*f_1_1_3*f_1_1_4 + 3.*powCompl(f_1_1_4,2) - 2.*f_1_1_1*(f_1_1_3 + 3.*f_1_1_4) + 4.*f_2_1_1 - 5.*f_2_1_4);
    masters[53-1][3][2-1] = 0.08333333333333333*(9.869604401089358*(-15.*f_1_1_1 + 13.*f_1_1_3 + 15.*f_1_1_4) + 2.*(3.*powCompl(f_1_1_1,3) + 2.*powCompl(f_1_1_3,3) - 18.*powCompl(f_1_1_3,2)*f_1_1_4 + powCompl(f_1_1_4,3) + 3.*powCompl(f_1_1_1,2)*(-6.*f_1_1_3 + f_1_1_4) - 6.*f_1_1_3*(3.*powCompl(f_1_1_4,2) + 2.*f_2_1_1) - 6.*f_1_1_4*f_2_1_4 + 3.*f_1_1_1*(2.*powCompl(f_1_1_3,2) + 12.*f_1_1_3*f_1_1_4 - 1.*powCompl(f_1_1_4,2) - 4.*f_2_1_1 + 12.*f_2_1_4) + 12.*f_3_1_1 + 45.*f_3_1_4 + 12.*f_3_2_1 + 42.*f_3_2_4 + 30.*f_3_3_3 - 63.*zeta3));
    masters[53-1][4][2-1] = bc53e4p2 + 0.14583333333333334*powCompl(f_1_1_1,4) + 5.083333333333333*powCompl(f_1_1_1,3)*f_1_1_3 - 1.375*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 0.4166666666666667*f_1_1_1*powCompl(f_1_1_3,3) - 0.7708333333333334*powCompl(f_1_1_3,4) - 4.666666666666667*powCompl(f_1_1_1,3)*f_1_1_4 - 2.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 - 4.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 + 2.3333333333333335*powCompl(f_1_1_3,3)*f_1_1_4 + 5.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 1.*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) + 2.*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) - 2.*f_1_1_1*powCompl(f_1_1_4,3) + f_1_1_3*powCompl(f_1_1_4,3) - 0.08333333333333333*powCompl(f_1_1_4,4) + 4.5*powCompl(f_1_1_1,2)*f_2_1_1 - 5.*f_1_1_1*f_1_1_3*f_2_1_1 + 4.5*powCompl(f_1_1_3,2)*f_2_1_1 + 4.*f_1_1_1*f_1_1_4*f_2_1_1 - 1.*f_1_1_3*f_1_1_4*f_2_1_1 - 2.5*powCompl(f_1_1_4,2)*f_2_1_1 - 0.8224670334241131*(15.*powCompl(f_1_1_1,2) + 11.*powCompl(f_1_1_3,2) + 30.*f_1_1_3*f_1_1_4 + 17.*powCompl(f_1_1_4,2) - 2.*f_1_1_1*(13.*f_1_1_3 + 17.*f_1_1_4) + 4.*f_2_1_1 - 5.*f_2_1_4) - 5.*powCompl(f_1_1_1,2)*f_2_1_4 - 8.*f_1_1_1*f_1_1_3*f_2_1_4 + 1.5*powCompl(f_1_1_3,2)*f_2_1_4 - 2.*f_1_1_1*f_1_1_4*f_2_1_4 + 6.*f_1_1_3*f_1_1_4*f_2_1_4 + 2.*powCompl(f_1_1_4,2)*f_2_1_4 + powCompl(f_2_1_4,2) - 9.*f_1_1_1*f_3_1_1 + 5.*f_1_1_3*f_3_1_1 - 1.*f_1_1_4*f_3_1_1 - 8.*f_1_1_1*f_3_1_4 - 8.*f_1_1_3*f_3_1_4 - 7.*f_1_1_4*f_3_1_4 - 9.*f_1_1_1*f_3_2_1 + 5.*f_1_1_3*f_3_2_1 - 4.*f_1_1_4*f_3_2_1 - 12.*f_1_1_1*f_3_2_4 - 6.*f_1_1_3*f_3_2_4 - 2.*f_1_1_4*f_3_2_4 - 6.*f_1_1_1*f_3_3_3 - 1.*f_1_1_3*f_3_3_3 - 3.*f_1_1_4*f_3_3_3 + 2.5*f_4_1_4 + 5.*f_4_2_4 - 3.5*f_4_3_1 - 1.*f_4_3_4 - 1.5*f_4_4_3 - 1.*f_4_5_3 + 0.3333333333333333*f_4_6_4 + 0.6666666666666666*f_4_7_1 - 26.*f_1_1_1*zeta3 + 21.*f_1_1_3*zeta3 + 24.*f_1_1_4*zeta3;
    masters[54-1][0][2-1] = -1.;
    masters[54-1][1][2-1] = 2.*(f_1_1_2 + f_1_1_3 - 1.*f_1_1_5);
    masters[54-1][2][2-1] = 0.25*(9.869604401089358 - 2.*(3.*powCompl(f_1_1_2,2) + 8.*f_1_1_2*f_1_1_3 + 4.*powCompl(f_1_1_3,2) - 2.*(3.*f_1_1_2 + 4.*f_1_1_3)*f_1_1_5 + 3.*powCompl(f_1_1_5,2) - 6.*f_2_1_3 + 2.*f_2_1_5));
    masters[54-1][3][2-1] = 1.5*powCompl(f_1_1_2,3) + 4.*powCompl(f_1_1_2,2)*f_1_1_3 + 4.*f_1_1_2*powCompl(f_1_1_3,2) + 0.8333333333333334*powCompl(f_1_1_3,3) + 0.5*(13.*f_1_1_2 + 5.*f_1_1_3)*powCompl(f_1_1_5,2) - 2.*powCompl(f_1_1_5,3) + 9.869604401089358*(-1.*f_1_1_2 - 0.5*f_1_1_3 + f_1_1_5) - 4.*f_1_1_2*f_2_1_3 - 3.*f_1_1_3*f_2_1_3 - 3.*f_1_1_2*f_2_1_5 + f_1_1_5*(-5.5*powCompl(f_1_1_2,2) - 8.*f_1_1_2*f_1_1_3 - 2.5*powCompl(f_1_1_3,2) + f_2_1_3 + 5.*f_2_1_5) + f_3_1_3 - 8.*f_3_1_5 - 3.*f_3_2_3 - 10.*f_3_2_5 - 2.*f_3_3_2 + 1.1666666666666667*zeta3;
    masters[54-1][4][2-1] = bc54e4p2 - 3.3333333333333335*powCompl(f_1_1_2,4) - 6.666666666666667*powCompl(f_1_1_2,3)*f_1_1_3 - 7.*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) - 2.*f_1_1_2*powCompl(f_1_1_3,3) + 0.7083333333333334*powCompl(f_1_1_3,4) + 13.*powCompl(f_1_1_2,3)*f_1_1_5 + 23.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 + 12.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 - 2.5*powCompl(f_1_1_3,3)*f_1_1_5 - 22.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 24.*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) + 0.25*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + 15.666666666666666*f_1_1_2*powCompl(f_1_1_5,3) + 2.8333333333333335*f_1_1_3*powCompl(f_1_1_5,3) - 1.4583333333333333*powCompl(f_1_1_5,4) + powCompl(f_1_1_2,2)*f_2_1_3 + 4.*f_1_1_2*f_1_1_3*f_2_1_3 - 0.5*powCompl(f_1_1_3,2)*f_2_1_3 - 4.*f_1_1_2*f_1_1_5*f_2_1_3 + 3.*f_1_1_3*f_1_1_5*f_2_1_3 - 4.5*powCompl(f_1_1_5,2)*f_2_1_3 - 0.5*powCompl(f_2_1_3,2) + 13.5*powCompl(f_1_1_2,2)*f_2_1_5 + 12.*f_1_1_2*f_1_1_3*f_2_1_5 + 4.*powCompl(f_1_1_3,2)*f_2_1_5 - 21.*f_1_1_2*f_1_1_5*f_2_1_5 - 14.*f_1_1_3*f_1_1_5*f_2_1_5 + 6.5*powCompl(f_1_1_5,2)*f_2_1_5 - 2.*f_2_1_3*f_2_1_5 - 1.5*powCompl(f_2_1_5,2) + 0.8224670334241131*(17.*powCompl(f_1_1_2,2) + 24.*f_1_1_2*f_1_1_3 + 6.*powCompl(f_1_1_3,2) - 2.*(17.*f_1_1_2 + 12.*f_1_1_3)*f_1_1_5 + 5.*powCompl(f_1_1_5,2) - 14.*f_2_1_3 + 2.*f_2_1_5) - 4.*f_1_1_2*f_3_1_3 + 2.*f_1_1_3*f_3_1_3 - 8.*f_1_1_5*f_3_1_3 + 18.*f_1_1_2*f_3_1_5 + 12.*f_1_1_3*f_3_1_5 - 2.*f_1_1_5*f_3_1_5 + 4.*f_1_1_2*f_3_2_3 + 7.*f_1_1_3*f_3_2_3 - 5.*f_1_1_5*f_3_2_3 + 27.*f_1_1_2*f_3_2_5 + 12.*f_1_1_3*f_3_2_5 - 7.*f_1_1_5*f_3_2_5 + 14.*f_1_1_2*f_3_3_2 + 8.*f_1_1_3*f_3_3_2 - 6.*f_1_1_5*f_3_3_2 - 3.*f_4_1_3 - 8.*f_4_1_5 - 3.*f_4_2_3 - 4.*f_4_2_5 + 2.*f_4_3_3 - 9.*f_4_3_5 - 0.6666666666666666*f_4_4_2 + 2.*f_4_6_3 + 2.6666666666666665*f_4_7_5 - 0.6666666666666666*f_4_8_4 - 11.333333333333334*f_1_1_2*zeta3 - 2.3333333333333335*f_1_1_3*zeta3 + 7.333333333333333*f_1_1_5*zeta3;
    masters[55-1][0][2-1] = 0.75;
    masters[55-1][1][2-1] = 1.5*(-1.*f_1_1_2 - 1.*f_1_1_3 + f_1_1_5);
    masters[55-1][2][2-1] = 0.041666666666666664*(-128.30485721416164 + 6.*(powCompl(f_1_1_2,2) + 12.*f_1_1_2*f_1_1_3 + 6.*powCompl(f_1_1_3,2) - 2.*(f_1_1_2 + 6.*f_1_1_3)*f_1_1_5 + powCompl(f_1_1_5,2) - 8.*f_2_1_3 + 10.*f_2_1_5));
    masters[55-1][3][2-1] = -0.3333333333333333*powCompl(f_1_1_2,3) - 3.*powCompl(f_1_1_2,2)*f_1_1_3 - 3.*f_1_1_2*powCompl(f_1_1_3,2) - 0.6666666666666666*powCompl(f_1_1_3,3) + 0.8224670334241131*(15.*f_1_1_2 + 13.*f_1_1_3 - 15.*f_1_1_5) - 2.*(3.*f_1_1_2 + f_1_1_3)*powCompl(f_1_1_5,2) + 2.5*powCompl(f_1_1_5,3) + 2.*f_1_1_3*f_2_1_3 + f_1_1_5*(3.5*powCompl(f_1_1_2,2) + 6.*f_1_1_2*f_1_1_3 + 2.*(powCompl(f_1_1_3,2) + f_2_1_3 - 3.*f_2_1_5)) + f_1_1_2*f_2_1_5 + 2.*f_3_1_3 + 7.*f_3_1_5 + 2.*f_3_2_3 + 7.5*f_3_2_5 + 5.*f_3_3_2 - 10.5*zeta3;
    masters[55-1][4][2-1] = bc55e4p2 + 1.0416666666666667*powCompl(f_1_1_2,4) + 3.*powCompl(f_1_1_2,3)*f_1_1_3 + 3.*f_1_1_2*powCompl(f_1_1_3,3) + 1.8541666666666667*powCompl(f_1_1_3,4) - 5.5*powCompl(f_1_1_2,3)*f_1_1_5 - 3.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 - 3.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 - 8.083333333333334*powCompl(f_1_1_3,3)*f_1_1_5 + 7.*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + 10.125*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 1.1666666666666667*f_1_1_2*powCompl(f_1_1_5,3) - 4.75*f_1_1_3*powCompl(f_1_1_5,3) - 0.10416666666666667*powCompl(f_1_1_5,4) - 2.5*powCompl(f_1_1_2,2)*f_2_1_3 - 6.*f_1_1_2*f_1_1_3*f_2_1_3 - 5.5*powCompl(f_1_1_3,2)*f_2_1_3 + 6.*f_1_1_2*f_1_1_5*f_2_1_3 + 7.*f_1_1_3*f_1_1_5*f_2_1_3 - 5.5*powCompl(f_1_1_5,2)*f_2_1_3 - 2.*powCompl(f_1_1_2,2)*f_2_1_5 - 3.*f_1_1_2*f_1_1_3*f_2_1_5 + 0.5*powCompl(f_1_1_3,2)*f_2_1_5 + 2.*f_1_1_2*f_1_1_5*f_2_1_5 + 2.*f_1_1_3*f_1_1_5*f_2_1_5 + 4.*powCompl(f_1_1_5,2)*f_2_1_5 + 2.*f_2_1_3*f_2_1_5 + powCompl(f_2_1_5,2) - 0.41123351671205655*(29.*powCompl(f_1_1_2,2) + 60.*f_1_1_2*f_1_1_3 + 26.*powCompl(f_1_1_3,2) - 2.*(29.*f_1_1_2 + 30.*f_1_1_3)*f_1_1_5 + 33.*powCompl(f_1_1_5,2) - 8.*f_2_1_3 + 10.*f_2_1_5) + 6.*f_1_1_2*f_3_1_3 + 7.*f_1_1_3*f_3_1_3 - 11.*f_1_1_5*f_3_1_3 - 3.*f_1_1_3*f_3_1_5 - 14.*f_1_1_5*f_3_1_5 + 6.*f_1_1_2*f_3_2_3 + 7.*f_1_1_3*f_3_2_3 - 11.*f_1_1_5*f_3_2_3 - 5.*f_1_1_2*f_3_2_5 - 10.*f_1_1_5*f_3_2_5 - 1.*f_1_1_2*f_3_3_2 + f_1_1_3*f_3_3_2 - 8.*f_1_1_5*f_3_3_2 + 5.*f_4_1_5 + 2.5*f_4_2_5 + 4.5*f_4_3_3 - 1.8333333333333333*f_4_4_2 + f_4_5_2 - 1.*f_4_6_3 + 0.6666666666666666*f_4_8_4 + 24.*f_1_1_2*zeta3 + 21.*f_1_1_3*zeta3 - 28.*f_1_1_5*zeta3;
    masters[56-1][0][2-1] = -2.25;
    masters[56-1][1][2-1] = 1.5*(-1.*f_1_1_1 - 1.*f_1_1_2 + f_1_1_3 + 3.*f_1_1_4 + f_1_1_5);
    masters[56-1][2][2-1] = 11.925771984649641 + (f_1_1_1 - 1.*f_1_1_3 - 3.*f_1_1_4)*f_1_1_5 + 0.5*(powCompl(f_1_1_1,2) + 2.*powCompl(f_1_1_2,2) + powCompl(f_1_1_3,2) - 2.*f_1_1_1*(f_1_1_2 + f_1_1_3 - 3.*f_1_1_4) - 6.*f_1_1_3*f_1_1_4 - 7.*powCompl(f_1_1_4,2) + 2.*f_1_1_2*(f_1_1_3 + f_1_1_4) - 2.*f_2_1_1 - 4.*f_2_1_2 + 4.*f_2_1_4 + 2.*f_2_1_5);
    masters[56-1][3][2-1] = 0.6666666666666666*powCompl(f_1_1_1,3) + f_1_1_1*powCompl(f_1_1_2,2) - 2.8333333333333335*powCompl(f_1_1_2,3) - 1.*powCompl(f_1_1_1,2)*f_1_1_3 - 1.*powCompl(f_1_1_2,2)*f_1_1_3 + 2.*f_1_1_1*powCompl(f_1_1_3,2) - 1.*powCompl(f_1_1_3,3) - 2.*powCompl(f_1_1_1,2)*f_1_1_4 + 4.*powCompl(f_1_1_2,2)*f_1_1_4 - 4.*f_1_1_2*powCompl(f_1_1_4,2) + 2.*f_1_1_3*powCompl(f_1_1_4,2) + 1.6666666666666667*powCompl(f_1_1_4,3) - 1.5*f_1_1_2*powCompl(f_1_1_5,2) + 0.5*powCompl(f_1_1_5,3) - 0.8224670334241131*(-7.*f_1_1_1 - 7.*f_1_1_2 + 7.*f_1_1_3 + 29.*f_1_1_4 + 7.*f_1_1_5) - 1.*f_1_1_1*f_2_1_1 + 3.*f_1_1_3*f_2_1_1 - 2.*f_1_1_1*f_2_1_2 + 6.*f_1_1_2*f_2_1_2 + 2.*f_1_1_3*f_2_1_2 - 6.*f_1_1_1*f_2_1_4 + 2.*f_1_1_2*f_2_1_4 + 2.*f_1_1_3*f_2_1_4 + f_1_1_5*(2.5*powCompl(f_1_1_2,2) - 2.*f_1_1_1*f_1_1_4 - 2.*f_1_1_2*f_1_1_4 + 2.*f_1_1_3*f_1_1_4 + 4.*powCompl(f_1_1_4,2) - 2.*f_2_1_2 - 2.*f_2_1_4 - 3.*f_2_1_5) + f_1_1_2*f_2_1_5 + 6.*f_3_1_1 - 4.*f_3_1_2 - 8.*f_3_1_4 + 4.*f_3_1_5 + 4.*f_3_2_1 - 8.*f_3_2_2 - 4.*f_3_2_4 + 6.*f_3_2_5 - 2.*f_3_3_3 - 2.*f_3_3_4 + 22.*zeta3;
    masters[56-1][4][2-1] = bc56e4p2 - 1.4583333333333333*powCompl(f_1_1_1,4) - 7.*powCompl(f_1_1_1,3)*f_1_1_2 - 12.*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) + 2.*f_1_1_1*powCompl(f_1_1_2,3) + 5.041666666666667*powCompl(f_1_1_2,4) - 9.25*powCompl(f_1_1_1,3)*f_1_1_3 - 2.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_3 - 0.5*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_3 + 2.8333333333333335*powCompl(f_1_1_2,3)*f_1_1_3 + 8.625*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 1.5*f_1_1_1*f_1_1_2*powCompl(f_1_1_3,2) - 2.5833333333333335*f_1_1_1*powCompl(f_1_1_3,3) + 0.5*f_1_1_2*powCompl(f_1_1_3,3) + 1.1875*powCompl(f_1_1_3,4) + 7.75*powCompl(f_1_1_1,3)*f_1_1_4 + 36.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 + 16.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 - 9.416666666666666*powCompl(f_1_1_2,3)*f_1_1_4 + 8.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 + f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_4 - 4.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_4 - 7.5*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 - 0.5*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_4 + 2.8333333333333335*powCompl(f_1_1_3,3)*f_1_1_4 - 15.875*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 43.*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) + 1.375*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) - 1.5*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) + 3.*f_1_1_2*f_1_1_3*powCompl(f_1_1_4,2) + 12.916666666666666*f_1_1_1*powCompl(f_1_1_4,3) + 11.916666666666666*f_1_1_2*powCompl(f_1_1_4,3) - 0.8333333333333334*f_1_1_3*powCompl(f_1_1_4,3) - 3.5416666666666665*powCompl(f_1_1_4,4) - 0.5*powCompl(f_1_1_1,3)*f_1_1_5 + powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_5 - 3.4166666666666665*powCompl(f_1_1_2,3)*f_1_1_5 + 4.5*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 + f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_5 - 2.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 - 10.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 - 1.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 + 3.3333333333333335*powCompl(f_1_1_3,3)*f_1_1_5 + 0.5*powCompl(f_1_1_1,2)*f_1_1_4*f_1_1_5 - 1.*f_1_1_1*f_1_1_2*f_1_1_4*f_1_1_5 + 7.5*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 + f_1_1_1*f_1_1_3*f_1_1_4*f_1_1_5 - 0.5*powCompl(f_1_1_3,2)*f_1_1_4*f_1_1_5 + 1.5*f_1_1_1*powCompl(f_1_1_4,2)*f_1_1_5 - 7.5*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 - 2.*f_1_1_3*powCompl(f_1_1_4,2)*f_1_1_5 - 1.6666666666666667*powCompl(f_1_1_4,3)*f_1_1_5 - 2.75*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) - 1.875*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + 7.5*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) + 2.5*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) - 4.25*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + 3.75*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) - 1.6666666666666667*f_1_1_1*powCompl(f_1_1_5,3) + 4.416666666666667*f_1_1_2*powCompl(f_1_1_5,3) + 1.6666666666666667*f_1_1_3*powCompl(f_1_1_5,3) - 2.5*f_1_1_4*powCompl(f_1_1_5,3) - 2.3125*powCompl(f_1_1_5,4) - 3.5*powCompl(f_1_1_1,2)*f_2_1_1 - 2.*f_1_1_1*f_1_1_2*f_2_1_1 + 6.*f_1_1_1*f_1_1_3*f_2_1_1 + f_1_1_2*f_1_1_3*f_2_1_1 - 6.*powCompl(f_1_1_3,2)*f_2_1_1 + 3.*f_1_1_1*f_1_1_4*f_2_1_1 - 1.*f_1_1_2*f_1_1_4*f_2_1_1 - 6.*f_1_1_3*f_1_1_4*f_2_1_1 + 1.5*powCompl(f_1_1_4,2)*f_2_1_1 - 1.*f_1_1_1*f_1_1_5*f_2_1_1 - 1.*f_1_1_2*f_1_1_5*f_2_1_1 - 1.*f_1_1_3*f_1_1_5*f_2_1_1 + f_1_1_4*f_1_1_5*f_2_1_1 - 0.5*powCompl(f_1_1_5,2)*f_2_1_1 - 0.5*powCompl(f_2_1_1,2) - 10.*powCompl(f_1_1_1,2)*f_2_1_2 - 18.*f_1_1_1*f_1_1_2*f_2_1_2 - 12.5*powCompl(f_1_1_2,2)*f_2_1_2 + 2.*f_1_1_1*f_1_1_3*f_2_1_2 - 6.*f_1_1_2*f_1_1_3*f_2_1_2 - 1.*powCompl(f_1_1_3,2)*f_2_1_2 + 18.*f_1_1_1*f_1_1_4*f_2_1_2 + 13.*f_1_1_2*f_1_1_4*f_2_1_2 - 6.5*powCompl(f_1_1_4,2)*f_2_1_2 + 12.*f_1_1_2*f_1_1_5*f_2_1_2 - 3.*f_1_1_4*f_1_1_5*f_2_1_2 - 5.*powCompl(f_1_1_5,2)*f_2_1_2 - 3.*powCompl(f_2_1_2,2) + 2.5*powCompl(f_1_1_1,2)*f_2_1_3 + f_1_1_1*f_1_1_2*f_2_1_3 - 2.5*powCompl(f_1_1_2,2)*f_2_1_3 - 6.*f_1_1_1*f_1_1_3*f_2_1_3 - 4.*f_1_1_2*f_1_1_3*f_2_1_3 + 0.5*powCompl(f_1_1_3,2)*f_2_1_3 + 4.*f_1_1_1*f_1_1_5*f_2_1_3 + 4.*f_1_1_2*f_1_1_5*f_2_1_3 - 4.*f_1_1_3*f_1_1_5*f_2_1_3 + 3.5*powCompl(f_1_1_5,2)*f_2_1_3 + 16.5*powCompl(f_1_1_1,2)*f_2_1_4 + 18.*f_1_1_1*f_1_1_2*f_2_1_4 + 13.*powCompl(f_1_1_2,2)*f_2_1_4 + 6.*f_1_1_1*f_1_1_3*f_2_1_4 + 2.*f_1_1_2*f_1_1_3*f_2_1_4 - 0.5*powCompl(f_1_1_3,2)*f_2_1_4 - 15.*f_1_1_1*f_1_1_4*f_2_1_4 - 30.*f_1_1_2*f_1_1_4*f_2_1_4 - 7.*f_1_1_3*f_1_1_4*f_2_1_4 + 4.5*powCompl(f_1_1_4,2)*f_2_1_4 + 5.*f_1_1_1*f_1_1_5*f_2_1_4 - 2.*f_1_1_2*f_1_1_5*f_2_1_4 - 1.*f_1_1_3*f_1_1_5*f_2_1_4 + 2.*f_1_1_4*f_1_1_5*f_2_1_4 + powCompl(f_1_1_5,2)*f_2_1_4 + 6.*f_2_1_2*f_2_1_4 - 3.*powCompl(f_2_1_4,2) + 4.*powCompl(f_1_1_2,2)*f_2_1_5 + f_1_1_1*f_1_1_3*f_2_1_5 - 3.*f_1_1_2*f_1_1_3*f_2_1_5 - 21.*f_1_1_2*f_1_1_4*f_2_1_5 + 7.5*powCompl(f_1_1_4,2)*f_2_1_5 - 9.*f_1_1_2*f_1_1_5*f_2_1_5 + 3.*f_1_1_3*f_1_1_5*f_2_1_5 + 20.*f_1_1_4*f_1_1_5*f_2_1_5 + 5.5*powCompl(f_1_1_5,2)*f_2_1_5 - 6.*f_2_1_2*f_2_1_5 + 2.*f_2_1_3*f_2_1_5 - 0.5*powCompl(f_2_1_5,2) - 0.8224670334241131*(-2.*powCompl(f_1_1_1,2) - 3.*powCompl(f_1_1_2,2) - 2.*f_1_1_2*f_1_1_3 + 10.*powCompl(f_1_1_3,2) - 2.*f_1_1_1*(6.*f_1_1_2 + 5.*f_1_1_3 - 13.*f_1_1_4) + 18.*f_1_1_2*f_1_1_4 - 14.*f_1_1_3*f_1_1_4 - 7.*powCompl(f_1_1_4,2) + 2.*(f_1_1_1 - 4.*f_1_1_2 + f_1_1_3 - 8.*f_1_1_4)*f_1_1_5 + 5.*powCompl(f_1_1_5,2) - 2.*f_2_1_1 - 8.*f_2_1_2 + 8.*f_2_1_4 + 2.*f_2_1_5) + 2.*f_1_1_1*f_3_1_1 + 2.*f_1_1_2*f_3_1_1 - 12.*f_1_1_3*f_3_1_1 - 7.*f_1_1_4*f_3_1_1 - 2.*f_1_1_5*f_3_1_1 + 14.*f_1_1_1*f_3_1_2 + 31.*f_1_1_2*f_3_1_2 + 4.*f_1_1_3*f_3_1_2 - 19.*f_1_1_4*f_3_1_2 - 7.*f_1_1_5*f_3_1_2 + 4.*f_1_1_1*f_3_1_3 + 4.*f_1_1_2*f_3_1_3 - 2.*f_1_1_3*f_3_1_3 + 6.*f_1_1_5*f_3_1_3 + 27.*f_1_1_1*f_3_1_4 + 16.*f_1_1_2*f_3_1_4 + 5.*f_1_1_3*f_3_1_4 - 3.*f_1_1_4*f_3_1_4 + 6.*f_1_1_5*f_3_1_4 + 7.*f_1_1_2*f_3_1_5 - 4.*f_1_1_3*f_3_1_5 - 21.*f_1_1_4*f_3_1_5 - 13.*f_1_1_5*f_3_1_5 + 7.*f_1_1_1*f_3_2_1 + 2.*f_1_1_2*f_3_2_1 - 13.*f_1_1_3*f_3_2_1 - 3.*f_1_1_4*f_3_2_1 + 16.*f_1_1_1*f_3_2_2 + 31.*f_1_1_2*f_3_2_2 + 8.*f_1_1_3*f_3_2_2 - 7.*f_1_1_4*f_3_2_2 - 19.*f_1_1_5*f_3_2_2 + 6.*f_1_1_1*f_3_2_3 + 4.*f_1_1_2*f_3_2_3 - 2.*f_1_1_3*f_3_2_3 + 6.*f_1_1_5*f_3_2_3 + 27.*f_1_1_1*f_3_2_4 + 32.*f_1_1_2*f_3_2_4 + 3.*f_1_1_3*f_3_2_4 - 15.*f_1_1_4*f_3_2_4 + 2.*f_1_1_5*f_3_2_4 + 2.*f_1_1_2*f_3_2_5 - 2.*f_1_1_3*f_3_2_5 - 21.*f_1_1_4*f_3_2_5 - 12.*f_1_1_5*f_3_2_5 + 24.*f_1_1_1*f_3_3_1 + 24.*f_1_1_2*f_3_3_1 - 18.*f_1_1_4*f_3_3_1 - 1.*f_1_1_5*f_3_3_1 + f_1_1_3*f_3_3_2 + f_1_1_5*f_3_3_2 + f_1_1_1*f_3_3_3 - 1.*f_1_1_2*f_3_3_3 - 6.*f_1_1_3*f_3_3_3 + 3.*f_1_1_4*f_3_3_3 + f_1_1_5*f_3_3_3 + 5.*f_1_1_2*f_3_3_4 - 1.*f_1_1_4*f_3_3_4 - 10.*f_1_1_5*f_3_3_4 + 4.*f_1_1_1*f_3_3_5 + f_1_1_2*f_3_3_5 - 3.*f_1_1_3*f_3_3_5 + 5.*f_1_1_5*f_3_3_5 + 4.*f_4_1_1 - 4.*f_4_1_2 - 0.6666666666666666*f_4_11_3 - 0.6666666666666666*f_4_11_4 + 4.*f_4_1_4 + 8.*f_4_1_5 + 8.*f_4_2_1 + 4.*f_4_2_2 - 4.*f_4_2_4 + 4.*f_4_2_5 + 1.5*f_4_3_1 + 9.5*f_4_3_2 - 2.*f_4_3_3 - 7.5*f_4_3_4 - 4.5*f_4_3_5 - 3.*f_4_4_1 + 0.16666666666666666*f_4_4_3 + 0.8333333333333334*f_4_4_4 - 0.6666666666666666*f_4_4_5 + 4.*f_4_5_1 + 0.6666666666666666*f_4_5_2 + 1.3333333333333333*f_4_5_3 - 2.6666666666666665*f_4_5_4 + 0.6666666666666666*f_4_5_5 + 0.6666666666666666*f_4_6_1 + 2.*f_4_6_2 - 0.6666666666666666*f_4_6_3 - 1.3333333333333333*f_4_6_4 + 1.3333333333333333*f_4_6_5 - 2.*f_4_7_1 + 0.6666666666666666*f_4_7_3 + 2.*f_4_7_4 - 2.*f_4_8_1 + 2.*f_4_8_3 + 0.6666666666666666*f_4_8_4 + 5.*f_1_1_1*zeta3 + 9.*f_1_1_2*zeta3 - 11.*f_1_1_3*zeta3 - 62.*f_1_1_4*zeta3 - 7.*f_1_1_5*zeta3;
    masters[57-1][0][2-1] = 1.5;
    masters[57-1][1][2-1] = 0.5*(3.*f_1_1_1 - 3.*f_1_1_3 - 4.*f_1_1_4 - 2.*f_1_1_5);
    masters[57-1][2][2-1] = -7.4022033008170185 - 0.5*powCompl(f_1_1_1,2) + f_1_1_1*f_1_1_3 - 0.5*powCompl(f_1_1_3,2) - 2.*f_1_1_1*f_1_1_4 + 2.*f_1_1_3*f_1_1_4 + powCompl(f_1_1_4,2) + (-1.*f_1_1_1 + f_1_1_3 + 2.*f_1_1_4)*f_1_1_5 + 2.5*f_2_1_1 + 2.*f_2_1_2 - 2.*f_2_1_4;
    masters[57-1][3][2-1] = 1.1666666666666667*powCompl(f_1_1_1,3) + powCompl(f_1_1_1,2)*f_1_1_2 + 2.*powCompl(f_1_1_2,3) - 2.5*powCompl(f_1_1_1,2)*f_1_1_3 + 0.5*f_1_1_1*powCompl(f_1_1_3,2) + 0.5*powCompl(f_1_1_3,3) - 1.*powCompl(f_1_1_1,2)*f_1_1_4 - 2.*f_1_1_1*f_1_1_2*f_1_1_4 - 4.*powCompl(f_1_1_2,2)*f_1_1_4 + 2.*f_1_1_1*f_1_1_3*f_1_1_4 - 1.*powCompl(f_1_1_3,2)*f_1_1_4 + 2.*f_1_1_1*powCompl(f_1_1_4,2) + 3.*f_1_1_2*powCompl(f_1_1_4,2) - 1.*f_1_1_3*powCompl(f_1_1_4,2) - 1.*powCompl(f_1_1_4,3) - 1.*f_1_1_4*powCompl(f_1_1_5,2) + 0.3333333333333333*powCompl(f_1_1_5,3) + 0.8224670334241131*(-15.*f_1_1_1 - 8.*f_1_1_2 + 11.*f_1_1_3 + 20.*f_1_1_4 + 10.*f_1_1_5) - 3.*f_1_1_1*f_2_1_1 - 2.*f_1_1_3*f_2_1_1 + 2.*f_1_1_1*f_2_1_2 - 4.*f_1_1_2*f_2_1_2 - 2.*f_1_1_3*f_2_1_2 - 2.*f_1_1_4*f_2_1_2 + 4.*f_1_1_1*f_2_1_4 - 2.*f_1_1_2*f_2_1_4 - 2.*f_1_1_3*f_2_1_4 + 2.*f_1_1_4*f_2_1_4 + f_1_1_5*(-2.*powCompl(f_1_1_2,2) + 2.*f_1_1_1*f_1_1_4 + 4.*f_1_1_2*f_1_1_4 - 2.*f_1_1_3*f_1_1_4 - 3.*powCompl(f_1_1_4,2) + 2.*f_2_1_2 + 2.*f_2_1_4) + 0.5*f_3_1_1 + 4.*f_3_1_4 + f_3_2_1 + 4.*f_3_2_2 - 2.*f_3_3_1 + 4.*f_3_3_3 + 4.*f_3_3_4 - 1.*f_3_3_5 - 17.*zeta3;
    masters[57-1][4][2-1] = bc57e4p2 - 1.8333333333333333*powCompl(f_1_1_1,4) + 3.3333333333333335*powCompl(f_1_1_1,3)*f_1_1_2 + 8.*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) - 2.3333333333333335*f_1_1_1*powCompl(f_1_1_2,3) - 4.666666666666667*powCompl(f_1_1_2,4) + 14.833333333333334*powCompl(f_1_1_1,3)*f_1_1_3 + 2.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_3 + f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_3 - 5.*powCompl(f_1_1_2,3)*f_1_1_3 - 11.75*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) - 1.*f_1_1_1*f_1_1_2*powCompl(f_1_1_3,2) - 4.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) - 1.1666666666666667*f_1_1_1*powCompl(f_1_1_3,3) - 0.3333333333333333*f_1_1_2*powCompl(f_1_1_3,3) + 2.0208333333333335*powCompl(f_1_1_3,4) - 3.1666666666666665*powCompl(f_1_1_1,3)*f_1_1_4 - 24.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 - 9.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 + 10.666666666666666*powCompl(f_1_1_2,3)*f_1_1_4 - 19.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 + 2.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_4 + 4.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_4 + 14.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 - 1.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_4 - 1.3333333333333333*powCompl(f_1_1_3,3)*f_1_1_4 + 14.75*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + 29.*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) - 3.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 5.*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) - 4.*f_1_1_2*f_1_1_3*powCompl(f_1_1_4,2) - 4.5*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) - 14.5*f_1_1_1*powCompl(f_1_1_4,3) - 6.666666666666667*f_1_1_2*powCompl(f_1_1_4,3) + 1.6666666666666667*f_1_1_3*powCompl(f_1_1_4,3) + 3.5416666666666665*powCompl(f_1_1_4,4) + powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_5 + 0.6666666666666666*powCompl(f_1_1_2,3)*f_1_1_5 - 11.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 - 6.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_5 + 15.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 + 28.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 + 9.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 - 16.916666666666668*powCompl(f_1_1_3,3)*f_1_1_5 + 2.*powCompl(f_1_1_1,2)*f_1_1_4*f_1_1_5 - 4.*f_1_1_1*f_1_1_2*f_1_1_4*f_1_1_5 - 3.*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 + 2.*f_1_1_1*f_1_1_3*f_1_1_4*f_1_1_5 + 4.*f_1_1_2*f_1_1_3*f_1_1_4*f_1_1_5 - 2.*powCompl(f_1_1_3,2)*f_1_1_4*f_1_1_5 - 3.*f_1_1_1*powCompl(f_1_1_4,2)*f_1_1_5 + 2.*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 + f_1_1_3*powCompl(f_1_1_4,2)*f_1_1_5 + 2.3333333333333335*powCompl(f_1_1_4,3)*f_1_1_5 + 6.*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) + 2.*f_1_1_1*f_1_1_2*powCompl(f_1_1_5,2) + 0.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 21.*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) - 19.*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) + 14.125*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 2.*f_1_1_1*f_1_1_4*powCompl(f_1_1_5,2) - 4.*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) + 2.*f_1_1_3*f_1_1_4*powCompl(f_1_1_5,2) + 5.*f_1_1_1*powCompl(f_1_1_5,3) + 1.3333333333333333*f_1_1_2*powCompl(f_1_1_5,3) - 0.5833333333333334*f_1_1_3*powCompl(f_1_1_5,3) + 2.3333333333333335*f_1_1_4*powCompl(f_1_1_5,3) + 0.8125*powCompl(f_1_1_5,4) + 12.*powCompl(f_1_1_1,2)*f_2_1_1 + 4.*f_1_1_1*f_1_1_2*f_2_1_1 - 16.*f_1_1_1*f_1_1_3*f_2_1_1 - 2.*f_1_1_2*f_1_1_3*f_2_1_1 + 11.*powCompl(f_1_1_3,2)*f_2_1_1 - 14.*f_1_1_1*f_1_1_4*f_2_1_1 + 2.*f_1_1_2*f_1_1_4*f_2_1_1 + 10.*f_1_1_3*f_1_1_4*f_2_1_1 + 4.*powCompl(f_1_1_4,2)*f_2_1_1 + 2.*f_1_1_2*f_1_1_5*f_2_1_1 + 2.*f_1_1_3*f_1_1_5*f_2_1_1 - 2.*f_1_1_4*f_1_1_5*f_2_1_1 + 0.5*powCompl(f_1_1_5,2)*f_2_1_1 + 9.*powCompl(f_1_1_1,2)*f_2_1_2 + 14.*f_1_1_1*f_1_1_2*f_2_1_2 + 10.*powCompl(f_1_1_2,2)*f_2_1_2 + 8.*f_1_1_2*f_1_1_3*f_2_1_2 + powCompl(f_1_1_3,2)*f_2_1_2 - 16.*f_1_1_1*f_1_1_4*f_2_1_2 - 10.*f_1_1_2*f_1_1_4*f_2_1_2 + 7.*powCompl(f_1_1_4,2)*f_2_1_2 - 2.*f_1_1_1*f_1_1_5*f_2_1_2 - 2.*f_1_1_2*f_1_1_5*f_2_1_2 + 2.*f_1_1_3*f_1_1_5*f_2_1_2 - 1.*powCompl(f_1_1_5,2)*f_2_1_2 + powCompl(f_2_1_2,2) - 5.5*powCompl(f_1_1_1,2)*f_2_1_3 - 2.*f_1_1_1*f_1_1_2*f_2_1_3 - 1.*powCompl(f_1_1_2,2)*f_2_1_3 + 18.*f_1_1_1*f_1_1_3*f_2_1_3 - 2.*f_1_1_2*f_1_1_3*f_2_1_3 - 9.5*powCompl(f_1_1_3,2)*f_2_1_3 + 2.*f_1_1_1*f_1_1_4*f_2_1_3 - 2.*f_1_1_2*f_1_1_4*f_2_1_3 - 4.*f_1_1_3*f_1_1_4*f_2_1_3 - 15.*f_1_1_1*f_1_1_5*f_2_1_3 + 2.*f_1_1_2*f_1_1_5*f_2_1_3 + 17.*f_1_1_3*f_1_1_5*f_2_1_3 + 2.*f_1_1_4*f_1_1_5*f_2_1_3 - 9.5*powCompl(f_1_1_5,2)*f_2_1_3 - 0.8224670334241131*(9.*powCompl(f_1_1_1,2) + 6.*powCompl(f_1_1_2,2) - 4.*f_1_1_2*f_1_1_3 - 7.*powCompl(f_1_1_3,2) + f_1_1_1*(4.*f_1_1_2 - 2.*f_1_1_3 - 20.*f_1_1_4) - 12.*f_1_1_2*f_1_1_4 + 24.*f_1_1_3*f_1_1_4 - 6.*powCompl(f_1_1_4,2) - 2.*(5.*f_1_1_1 + 2.*f_1_1_2 - 1.*f_1_1_3 - 8.*f_1_1_4)*f_1_1_5 + 14.*powCompl(f_1_1_5,2) + 5.*f_2_1_1 + 8.*f_2_1_2 - 8.*f_2_1_4) - 17.*powCompl(f_1_1_1,2)*f_2_1_4 - 10.*f_1_1_1*f_1_1_2*f_2_1_4 - 8.*powCompl(f_1_1_2,2)*f_2_1_4 + 6.*f_1_1_1*f_1_1_3*f_2_1_4 - 2.*powCompl(f_1_1_3,2)*f_2_1_4 + 18.*f_1_1_1*f_1_1_4*f_2_1_4 + 20.*f_1_1_2*f_1_1_4*f_2_1_4 - 4.*f_1_1_3*f_1_1_4*f_2_1_4 - 8.*powCompl(f_1_1_4,2)*f_2_1_4 - 2.*f_1_1_1*f_1_1_5*f_2_1_4 - 2.*f_1_1_2*f_1_1_5*f_2_1_4 - 6.*f_1_1_4*f_1_1_5*f_2_1_4 - 1.*powCompl(f_1_1_5,2)*f_2_1_4 - 6.*f_2_1_2*f_2_1_4 + powCompl(f_2_1_4,2) + powCompl(f_1_1_2,2)*f_2_1_5 - 2.*f_1_1_1*f_1_1_3*f_2_1_5 + 10.*f_1_1_2*f_1_1_3*f_2_1_5 + 5.*powCompl(f_1_1_3,2)*f_2_1_5 + 10.*f_1_1_2*f_1_1_4*f_2_1_5 + 2.*f_1_1_3*f_1_1_4*f_2_1_5 - 5.*powCompl(f_1_1_4,2)*f_2_1_5 - 14.*f_1_1_3*f_1_1_5*f_2_1_5 - 8.*f_1_1_4*f_1_1_5*f_2_1_5 + powCompl(f_1_1_5,2)*f_2_1_5 + 6.*f_2_1_2*f_2_1_5 - 21.*f_1_1_1*f_3_1_1 - 4.*f_1_1_2*f_3_1_1 + 20.*f_1_1_3*f_3_1_1 + 12.*f_1_1_4*f_3_1_1 + 4.*f_1_1_5*f_3_1_1 - 12.*f_1_1_1*f_3_1_2 - 22.*f_1_1_2*f_3_1_2 - 4.*f_1_1_3*f_3_1_2 + 18.*f_1_1_4*f_3_1_2 + 2.*f_1_1_5*f_3_1_2 - 17.*f_1_1_1*f_3_1_3 + 19.*f_1_1_3*f_3_1_3 + 4.*f_1_1_4*f_3_1_3 - 19.*f_1_1_5*f_3_1_3 - 32.*f_1_1_1*f_3_1_4 - 10.*f_1_1_2*f_3_1_4 + 4.*f_1_1_3*f_3_1_4 + 16.*f_1_1_4*f_3_1_4 + 2.*f_1_1_2*f_3_1_5 + 12.*f_1_1_3*f_3_1_5 + 10.*f_1_1_4*f_3_1_5 - 2.*f_1_1_5*f_3_1_5 - 24.*f_1_1_1*f_3_2_1 - 4.*f_1_1_2*f_3_2_1 + 22.*f_1_1_3*f_3_2_1 + 14.*f_1_1_4*f_3_2_1 + 2.*f_1_1_5*f_3_2_1 - 14.*f_1_1_1*f_3_2_2 - 26.*f_1_1_2*f_3_2_2 - 8.*f_1_1_3*f_3_2_2 + 10.*f_1_1_4*f_3_2_2 + 6.*f_1_1_5*f_3_2_2 - 20.*f_1_1_1*f_3_2_3 + 19.*f_1_1_3*f_3_2_3 + 4.*f_1_1_4*f_3_2_3 - 19.*f_1_1_5*f_3_2_3 - 28.*f_1_1_1*f_3_2_4 - 22.*f_1_1_2*f_3_2_4 + 6.*f_1_1_3*f_3_2_4 + 24.*f_1_1_4*f_3_2_4 + 4.*f_1_1_5*f_3_2_4 + 2.*f_1_1_2*f_3_2_5 + 16.*f_1_1_3*f_3_2_5 + 10.*f_1_1_4*f_3_2_5 - 2.*f_1_1_5*f_3_2_5 - 16.*f_1_1_1*f_3_3_1 - 16.*f_1_1_2*f_3_3_1 + 14.*f_1_1_4*f_3_3_1 + 8.*f_1_1_2*f_3_3_2 + 8.*f_1_1_3*f_3_3_2 + 2.*f_1_1_4*f_3_3_2 - 8.*f_1_1_5*f_3_3_2 - 12.*f_1_1_1*f_3_3_3 + 2.*f_1_1_2*f_3_3_3 + 8.*f_1_1_3*f_3_3_3 + 6.*f_1_1_4*f_3_3_3 - 2.*f_1_1_5*f_3_3_3 - 6.*f_1_1_2*f_3_3_4 - 2.*f_1_1_3*f_3_3_4 + 2.*f_1_1_5*f_3_3_4 - 9.*f_1_1_1*f_3_3_5 - 2.*f_1_1_2*f_3_3_5 + 12.*f_1_1_3*f_3_3_5 + 2.*f_1_1_4*f_3_3_5 - 13.*f_1_1_5*f_3_3_5 - 2.5*f_4_1_1 + 4.*f_4_1_2 - 1.3333333333333333*f_4_11_1 + 1.3333333333333333*f_4_11_3 + 1.3333333333333333*f_4_11_4 - 4.*f_4_1_4 - 5.*f_4_2_1 - 4.*f_4_2_2 + 4.*f_4_2_4 - 6.*f_4_3_1 - 6.*f_4_3_2 + 6.5*f_4_3_3 + 9.*f_4_3_4 + 2.*f_4_3_5 + 2.6666666666666665*f_4_4_1 - 1.3333333333333333*f_4_4_2 - 2.*f_4_4_3 - 1.*f_4_4_4 + 1.8333333333333333*f_4_4_5 - 2.6666666666666665*f_4_5_1 + 1.3333333333333333*f_4_5_2 + 0.6666666666666666*f_4_5_3 - 1.*f_4_5_5 - 2.3333333333333335*f_4_6_1 - 0.6666666666666666*f_4_6_2 + 1.3333333333333333*f_4_6_3 + 0.6666666666666666*f_4_6_4 - 0.6666666666666666*f_4_6_5 + 2.*f_4_7_1 - 0.6666666666666666*f_4_7_3 - 2.*f_4_7_4 + 2.*f_4_8_1 - 2.*f_4_8_3 - 30.*f_1_1_1*zeta3 - 6.*f_1_1_2*zeta3 + 28.*f_1_1_3*zeta3 + 43.333333333333336*f_1_1_4*zeta3 + 16.666666666666668*f_1_1_5*zeta3;
    masters[58-1][0][2-1] = 0.;
    masters[58-1][1][2-1] = 0.;
    masters[58-1][2][2-1] = 0.;
    masters[58-1][3][2-1] = -1.*f_3_4;
    masters[58-1][4][2-1] = 0.08333333333333333*(12.*bc58e4p2 + 3.*(6.*f_1_1_1 + 6.*f_1_1_2 + 5.*f_1_1_3 + 6.*f_1_1_4 + 5.*f_1_1_5)*f_3_4 - 2.*(f_4_10_3 + f_4_10_5));
    masters[59-1][0][2-1] = 0.;
    masters[59-1][1][2-1] = 0.;
    masters[59-1][2][2-1] = 0.;
    masters[59-1][3][2-1] = 0.5*f_3_4;
    masters[59-1][4][2-1] = 0.016666666666666666*(60.*bc59e4p2 - 45.*f_1_1_1*f_3_4 - 45.*f_1_1_2*f_3_4 - 15.*f_1_1_3*f_3_4 - 45.*f_1_1_4*f_3_4 - 45.*f_1_1_5*f_3_4 - 14.*f_4_10_1 + 6.*f_4_10_2 + 26.*f_4_10_3 + 6.*f_4_10_4 - 14.*f_4_10_5 + f_4_12);
    masters[60-1][0][2-1] = -3.;
    masters[60-1][1][2-1] = f_1_1_1 + 2.*(f_1_1_2 + f_1_1_4) + f_1_1_5;
    masters[60-1][2][2-1] = 18.09427473533049 + 0.5*(powCompl(f_1_1_1,2) - 2.*powCompl(f_1_1_2,2) + 4.*powCompl(f_1_1_3,2) - 2.*f_1_1_1*(2.*f_1_1_2 + f_1_1_3) + 4.*f_1_1_2*f_1_1_4 - 4.*powCompl(f_1_1_4,2) - 2.*(2.*f_1_1_2 + 3.*f_1_1_3 + 2.*f_1_1_4)*f_1_1_5 + 5.*powCompl(f_1_1_5,2) + 4.*f_2_1_1 - 4.*f_2_1_3 + 4.*f_2_1_4 - 4.*f_2_1_5);
    masters[60-1][3][2-1] = -1.6666666666666667*powCompl(f_1_1_1,3) + f_1_1_1*powCompl(f_1_1_2,2) - 1.3333333333333333*powCompl(f_1_1_2,3) + 2.*powCompl(f_1_1_1,2)*f_1_1_3 + powCompl(f_1_1_2,2)*f_1_1_3 - 1.*f_1_1_1*powCompl(f_1_1_3,2) - 2.*f_1_1_2*powCompl(f_1_1_3,2) - 1.*powCompl(f_1_1_3,3) + 2.*powCompl(f_1_1_1,2)*f_1_1_4 + 3.*powCompl(f_1_1_2,2)*f_1_1_4 - 2.*f_1_1_1*powCompl(f_1_1_4,2) - 4.*f_1_1_2*powCompl(f_1_1_4,2) + 2.6666666666666665*powCompl(f_1_1_4,3) + (-1.*f_1_1_1 + f_1_1_4)*powCompl(f_1_1_5,2) - 1.6666666666666667*powCompl(f_1_1_5,3) - 1.6449340668482262*(5.*f_1_1_1 + 6.*(f_1_1_2 + f_1_1_4) + 5.*f_1_1_5) + 2.*f_1_1_1*f_2_1_1 - 2.*f_1_1_3*f_2_1_1 - 4.*f_1_1_4*f_2_1_1 + 4.*f_1_1_2*f_2_1_2 - 4.*f_1_1_4*f_2_1_2 + 4.*f_1_1_2*f_2_1_3 + 2.*f_1_1_3*f_2_1_3 - 2.*f_1_1_1*f_2_1_4 + 2.*f_1_1_2*f_2_1_4 + 2.*f_1_1_3*f_2_1_4 - 4.*f_1_1_4*f_2_1_4 + 2.*f_1_1_1*f_2_1_5 + 4.*f_1_1_2*f_2_1_5 - 2.*f_1_1_3*f_2_1_5 - 2.*f_1_1_4*f_2_1_5 + f_1_1_5*(2.*f_1_1_1*f_1_1_2 + powCompl(f_1_1_2,2) + 2.*f_1_1_2*(f_1_1_3 - 1.*f_1_1_4) + 2.*(powCompl(f_1_1_3,2) + powCompl(f_1_1_4,2) - 1.*f_2_1_3 - 1.*f_2_1_4 + f_2_1_5)) + 5.*f_3_1_1 - 8.*f_3_1_2 - 1.*f_3_1_3 + 4.*f_3_1_5 - 1.*f_3_2_1 - 8.*f_3_2_2 + 5.*f_3_2_3 + 4.*f_3_2_4 - 2.*f_3_3_2 - 2.*f_3_3_3 - 2.*f_3_3_5 + 30.*zeta3;
    masters[60-1][4][2-1] = bc60e4p2 + 1.2083333333333333*powCompl(f_1_1_1,4) - 1.8333333333333333*powCompl(f_1_1_1,3)*f_1_1_2 - 6.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) + 3.5*f_1_1_1*powCompl(f_1_1_2,3) + 3.5208333333333335*powCompl(f_1_1_2,4) - 3.4166666666666665*powCompl(f_1_1_1,3)*f_1_1_3 - 2.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_3 - 0.5*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_3 + 9.833333333333334*powCompl(f_1_1_2,3)*f_1_1_3 + 4.875*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 3.*f_1_1_1*f_1_1_2*powCompl(f_1_1_3,2) + 15.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) - 5.75*f_1_1_1*powCompl(f_1_1_3,3) - 1.1666666666666667*f_1_1_2*powCompl(f_1_1_3,3) - 0.4583333333333333*powCompl(f_1_1_3,4) - 3.75*powCompl(f_1_1_1,3)*f_1_1_4 + 17.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 + 3.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 + 8.166666666666666*powCompl(f_1_1_2,3)*f_1_1_4 + 32.5*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 - 2.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_4 + 0.5*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_4 - 31.5*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 - 1.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_4 + 5.666666666666667*powCompl(f_1_1_3,3)*f_1_1_4 - 11.875*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 16.5*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) - 14.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) - 9.*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) + f_1_1_2*f_1_1_3*powCompl(f_1_1_4,2) + 10.75*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) + 15.75*f_1_1_1*powCompl(f_1_1_4,3) + 13.5*f_1_1_2*powCompl(f_1_1_4,3) - 5.166666666666667*f_1_1_3*powCompl(f_1_1_4,3) - 8.604166666666666*powCompl(f_1_1_4,4) + 0.3333333333333333*powCompl(f_1_1_1,3)*f_1_1_5 - 0.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_5 - 0.5*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_5 - 6.416666666666667*powCompl(f_1_1_2,3)*f_1_1_5 - 7.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 - 1.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_5 - 49.5*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 + 17.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 - 22.5*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 + 5.25*powCompl(f_1_1_3,3)*f_1_1_5 - 2.*powCompl(f_1_1_1,2)*f_1_1_4*f_1_1_5 + 3.*f_1_1_1*f_1_1_2*f_1_1_4*f_1_1_5 - 33.*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 + 5.*f_1_1_1*f_1_1_3*f_1_1_4*f_1_1_5 - 3.*f_1_1_2*f_1_1_3*f_1_1_4*f_1_1_5 + 0.5*powCompl(f_1_1_3,2)*f_1_1_4*f_1_1_5 + f_1_1_1*powCompl(f_1_1_4,2)*f_1_1_5 + 27.5*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 + f_1_1_3*powCompl(f_1_1_4,2)*f_1_1_5 - 8.333333333333334*powCompl(f_1_1_4,3)*f_1_1_5 + 4.*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) - 2.*f_1_1_1*f_1_1_2*powCompl(f_1_1_5,2) + 29.375*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 13.5*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) + 59.*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) + 1.125*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 2.*f_1_1_1*f_1_1_4*powCompl(f_1_1_5,2) + 13.5*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) - 0.5*f_1_1_3*f_1_1_4*powCompl(f_1_1_5,2) - 7.25*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) + 4.333333333333333*f_1_1_1*powCompl(f_1_1_5,3) - 28.75*f_1_1_2*powCompl(f_1_1_5,3) - 13.25*f_1_1_3*powCompl(f_1_1_5,3) - 0.5*f_1_1_4*powCompl(f_1_1_5,3) + 7.333333333333333*powCompl(f_1_1_5,4) - 2.5*powCompl(f_1_1_1,2)*f_2_1_1 - 4.*f_1_1_1*f_1_1_2*f_2_1_1 + 5.*f_1_1_1*f_1_1_3*f_2_1_1 + 2.*f_1_1_2*f_1_1_3*f_2_1_1 - 3.5*powCompl(f_1_1_3,2)*f_2_1_1 + 24.*f_1_1_1*f_1_1_4*f_2_1_1 - 2.*f_1_1_2*f_1_1_4*f_2_1_1 - 11.*f_1_1_3*f_1_1_4*f_2_1_1 - 10.*powCompl(f_1_1_4,2)*f_2_1_1 + 2.*f_1_1_1*f_1_1_5*f_2_1_1 - 2.*f_1_1_2*f_1_1_5*f_2_1_1 - 2.*f_1_1_3*f_1_1_5*f_2_1_1 + 2.*f_1_1_4*f_1_1_5*f_2_1_1 - 1.*powCompl(f_1_1_5,2)*f_2_1_1 + 3.*powCompl(f_2_1_1,2) - 8.5*powCompl(f_1_1_1,2)*f_2_1_2 - 22.*f_1_1_1*f_1_1_2*f_2_1_2 - 0.5*powCompl(f_1_1_2,2)*f_2_1_2 + 2.*f_1_1_1*f_1_1_3*f_2_1_2 + 22.*f_1_1_1*f_1_1_4*f_2_1_2 - 6.*f_1_1_2*f_1_1_4*f_2_1_2 + 2.*f_1_1_3*f_1_1_4*f_2_1_2 + 8.5*powCompl(f_1_1_4,2)*f_2_1_2 + f_1_1_1*f_1_1_5*f_2_1_2 - 20.*f_1_1_2*f_1_1_5*f_2_1_2 - 2.*f_1_1_3*f_1_1_5*f_2_1_2 + 18.*f_1_1_4*f_1_1_5*f_2_1_2 + 6.5*powCompl(f_1_1_5,2)*f_2_1_2 - 4.*powCompl(f_2_1_2,2) - 4.*powCompl(f_1_1_1,2)*f_2_1_3 - 2.*f_1_1_1*f_1_1_2*f_2_1_3 + 8.5*powCompl(f_1_1_2,2)*f_2_1_3 + 10.*f_1_1_1*f_1_1_3*f_2_1_3 + 17.*f_1_1_2*f_1_1_3*f_2_1_3 + 3.5*powCompl(f_1_1_3,2)*f_2_1_3 + 4.*f_1_1_1*f_1_1_4*f_2_1_3 + f_1_1_2*f_1_1_4*f_2_1_3 + 2.*f_1_1_3*f_1_1_4*f_2_1_3 - 8.*f_1_1_1*f_1_1_5*f_2_1_3 - 18.*f_1_1_2*f_1_1_5*f_2_1_3 - 7.*f_1_1_3*f_1_1_5*f_2_1_3 - 1.*f_1_1_4*f_1_1_5*f_2_1_3 + 7.5*powCompl(f_1_1_5,2)*f_2_1_3 + 2.*f_2_1_1*f_2_1_3 + 3.*powCompl(f_2_1_3,2) + 13.5*powCompl(f_1_1_1,2)*f_2_1_4 + 7.*f_1_1_1*f_1_1_2*f_2_1_4 + 8.*powCompl(f_1_1_2,2)*f_2_1_4 - 25.*f_1_1_1*f_1_1_3*f_2_1_4 + 12.5*powCompl(f_1_1_3,2)*f_2_1_4 - 24.*f_1_1_1*f_1_1_4*f_2_1_4 - 17.*f_1_1_2*f_1_1_4*f_2_1_4 + 24.*f_1_1_3*f_1_1_4*f_2_1_4 + 15.*powCompl(f_1_1_4,2)*f_2_1_4 + 2.*f_1_1_1*f_1_1_5*f_2_1_4 - 1.*f_1_1_2*f_1_1_5*f_2_1_4 - 2.*f_1_1_3*f_1_1_5*f_2_1_4 + 4.*f_1_1_4*f_1_1_5*f_2_1_4 + powCompl(f_1_1_5,2)*f_2_1_4 - 8.*f_2_1_1*f_2_1_4 + 6.*f_2_1_2*f_2_1_4 + powCompl(f_2_1_4,2) - 1.*powCompl(f_1_1_1,2)*f_2_1_5 - 3.*f_1_1_1*f_1_1_2*f_2_1_5 - 25.*powCompl(f_1_1_2,2)*f_2_1_5 + f_1_1_1*f_1_1_3*f_2_1_5 - 30.*f_1_1_2*f_1_1_3*f_2_1_5 - 15.5*powCompl(f_1_1_3,2)*f_2_1_5 + f_1_1_1*f_1_1_4*f_2_1_5 - 1.*f_1_1_2*f_1_1_4*f_2_1_5 - 1.*f_1_1_3*f_1_1_4*f_2_1_5 - 1.5*powCompl(f_1_1_4,2)*f_2_1_5 - 4.*f_1_1_1*f_1_1_5*f_2_1_5 + 36.*f_1_1_2*f_1_1_5*f_2_1_5 + 43.*f_1_1_3*f_1_1_5*f_2_1_5 + f_1_1_4*f_1_1_5*f_2_1_5 - 17.5*powCompl(f_1_1_5,2)*f_2_1_5 - 6.*f_2_1_3*f_2_1_5 + powCompl(f_2_1_5,2) + 0.8224670334241131*(14.*powCompl(f_1_1_1,2) - 5.*powCompl(f_1_1_2,2) - 4.*f_1_1_2*f_1_1_3 - 6.*powCompl(f_1_1_3,2) - 28.*f_1_1_2*f_1_1_4 - 14.*f_1_1_3*f_1_1_4 + 3.*powCompl(f_1_1_4,2) + 2.*f_1_1_1*(6.*f_1_1_2 + 5.*f_1_1_3 + 8.*f_1_1_4) + 2.*(5.*f_1_1_1 + 12.*f_1_1_2 + 11.*f_1_1_3 + 6.*f_1_1_4)*f_1_1_5 + 12.*powCompl(f_1_1_5,2) - 12.*f_2_1_1 + 12.*f_2_1_3 - 8.*f_2_1_4 + 8.*f_2_1_5) - 3.*f_1_1_1*f_3_1_1 + 4.*f_1_1_2*f_3_1_1 - 7.*f_1_1_3*f_3_1_1 - 15.*f_1_1_4*f_3_1_1 - 4.*f_1_1_5*f_3_1_1 + 20.*f_1_1_1*f_3_1_2 + 10.*f_1_1_2*f_3_1_2 + 4.*f_1_1_3*f_3_1_2 + 10.*f_1_1_4*f_3_1_2 + 16.*f_1_1_5*f_3_1_2 - 8.*f_1_1_1*f_3_1_3 - 13.*f_1_1_2*f_3_1_3 - 17.*f_1_1_3*f_3_1_3 - 2.*f_1_1_4*f_3_1_3 + 19.*f_1_1_5*f_3_1_3 + 27.*f_1_1_1*f_3_1_4 + 8.*f_1_1_2*f_3_1_4 - 23.*f_1_1_3*f_3_1_4 - 29.*f_1_1_4*f_3_1_4 - 2.*f_1_1_1*f_3_1_5 - 45.*f_1_1_2*f_3_1_5 - 31.*f_1_1_3*f_3_1_5 - 2.*f_1_1_4*f_3_1_5 + 31.*f_1_1_5*f_3_1_5 + 11.*f_1_1_1*f_3_2_1 + 4.*f_1_1_2*f_3_2_1 - 9.*f_1_1_3*f_3_2_1 - 27.*f_1_1_4*f_3_2_1 - 2.*f_1_1_5*f_3_2_1 + 20.*f_1_1_1*f_3_2_2 + 2.*f_1_1_2*f_3_2_2 + 4.*f_1_1_3*f_3_2_2 + 18.*f_1_1_4*f_3_2_2 + 18.*f_1_1_5*f_3_2_2 - 10.*f_1_1_1*f_3_2_3 - 21.*f_1_1_2*f_3_2_3 - 15.*f_1_1_3*f_3_2_3 - 2.*f_1_1_4*f_3_2_3 + 5.*f_1_1_5*f_3_2_3 + 19.*f_1_1_1*f_3_2_4 + 22.*f_1_1_2*f_3_2_4 - 25.*f_1_1_3*f_3_2_4 - 33.*f_1_1_4*f_3_2_4 - 4.*f_1_1_5*f_3_2_4 + 2.*f_1_1_1*f_3_2_5 - 41.*f_1_1_2*f_3_2_5 - 47.*f_1_1_3*f_3_2_5 + 39.*f_1_1_5*f_3_2_5 + 8.*f_1_1_1*f_3_3_1 + 15.*f_1_1_2*f_3_3_1 - 2.*f_1_1_3*f_3_3_1 - 9.*f_1_1_4*f_3_3_1 + f_1_1_1*f_3_3_2 - 28.*f_1_1_2*f_3_3_2 - 29.*f_1_1_3*f_3_3_2 - 1.*f_1_1_4*f_3_3_2 + 25.*f_1_1_5*f_3_3_2 + 17.*f_1_1_1*f_3_3_3 - 21.*f_1_1_3*f_3_3_3 - 20.*f_1_1_4*f_3_3_3 + 2.*f_1_1_5*f_3_3_3 + f_1_1_1*f_3_3_4 - 13.*f_1_1_2*f_3_3_4 - 2.*f_1_1_3*f_3_3_4 + 19.*f_1_1_4*f_3_3_4 + 12.*f_1_1_5*f_3_3_4 - 8.*f_1_1_1*f_3_3_5 + 2.*f_1_1_2*f_3_3_5 + 14.*f_1_1_3*f_3_3_5 + 3.*f_1_1_4*f_3_3_5 - 8.*f_1_1_5*f_3_3_5 + 7.*f_4_1_1 - 0.6666666666666666*f_4_11_2 - 0.6666666666666666*f_4_11_3 + 1.3333333333333333*f_4_11_5 + 11.*f_4_1_3 + 4.*f_4_1_4 - 4.*f_4_1_5 + 11.*f_4_2_1 + 7.*f_4_2_3 - 4.*f_4_2_4 + 4.*f_4_2_5 + 1.5*f_4_3_1 + f_4_3_2 - 5.5*f_4_3_3 - 15.5*f_4_3_4 + 18.5*f_4_3_5 - 1.3333333333333333*f_4_4_1 + 3.8333333333333335*f_4_4_2 + 2.5*f_4_4_3 - 2.*f_4_4_4 + 1.6666666666666667*f_4_4_5 + 3.3333333333333335*f_4_5_1 - 4.*f_4_5_2 - 4.*f_4_5_3 + 0.6666666666666666*f_4_5_4 - 0.6666666666666666*f_4_5_5 - 1.3333333333333333*f_4_6_1 - 0.6666666666666666*f_4_6_2 - 3.3333333333333335*f_4_6_3 - 0.6666666666666666*f_4_6_4 + 3.3333333333333335*f_4_6_5 - 2.*f_4_7_1 + 2.*f_4_7_2 + 0.6666666666666666*f_4_7_3 - 2.6666666666666665*f_4_7_5 + 0.6666666666666666*f_4_8_2 + 2.*f_4_8_3 - 2.*f_4_8_4 - 2.6666666666666665*f_4_8_5 - 3.6666666666666665*f_1_1_1*zeta3 - 30.333333333333332*f_1_1_2*zeta3 + 14.*f_1_1_3*zeta3 - 26.333333333333332*f_1_1_4*zeta3 + 4.333333333333333*f_1_1_5*zeta3;
    masters[61-1][0][2-1] = 0.;
    masters[61-1][1][2-1] = 0.;
    masters[61-1][2][2-1] = 0.;
    masters[61-1][3][2-1] = -0.5*f_3_4;
    masters[61-1][4][2-1] = 0.016666666666666666*(60.*bc61e4p2 + 15.*f_1_1_1*f_3_4 + 45.*f_1_1_2*f_3_4 + 105.*f_1_1_3*f_3_4 + 45.*f_1_1_4*f_3_4 + 15.*f_1_1_5*f_3_4 - 34.*f_4_10_1 + 6.*f_4_10_2 + 46.*f_4_10_3 + 6.*f_4_10_4 - 34.*f_4_10_5 + f_4_12);





    masters[1-1][0][3-1] = -1.;
    masters[1-1][1][3-1] = 2.*f_1_1_5;
    masters[1-1][2][3-1] = 1.6449340668482262 - 2.*powCompl(f_1_1_5,2);
    masters[1-1][3][3-1] = 0.3333333333333333*(-9.869604401089358*f_1_1_5 + 4.*(powCompl(f_1_1_5,3) + 8.*zeta3));
    masters[1-1][4][3-1] = 0.3333333333333333*(3.*bc1e4p3 + f_1_1_5*(9.869604401089358*f_1_1_5 - 2.*(powCompl(f_1_1_5,3) + 32.*zeta3)));
    masters[2-1][0][3-1] = -1.;
    masters[2-1][1][3-1] = 2.*f_1_1_3;
    masters[2-1][2][3-1] = 1.6449340668482262 - 2.*powCompl(f_1_1_3,2);
    masters[2-1][3][3-1] = 0.3333333333333333*(-9.869604401089358*f_1_1_3 + 4.*(powCompl(f_1_1_3,3) + 8.*zeta3));
    masters[2-1][4][3-1] = 0.3333333333333333*(3.*bc2e4p3 + f_1_1_3*(9.869604401089358*f_1_1_3 - 2.*(powCompl(f_1_1_3,3) + 32.*zeta3)));
    masters[3-1][0][3-1] = -1.;
    masters[3-1][1][3-1] = 2.*f_1_1_4;
    masters[3-1][2][3-1] = 1.6449340668482262 - 2.*powCompl(f_1_1_4,2);
    masters[3-1][3][3-1] = 0.3333333333333333*(-9.869604401089358*f_1_1_4 + 4.*(powCompl(f_1_1_4,3) + 8.*zeta3));
    masters[3-1][4][3-1] = 0.3333333333333333*(3.*bc3e4p3 + f_1_1_4*(9.869604401089358*f_1_1_4 - 2.*(powCompl(f_1_1_4,3) + 32.*zeta3)));
    masters[4-1][0][3-1] = -1.;
    masters[4-1][1][3-1] = 2.*f_1_1_1;
    masters[4-1][2][3-1] = 1.6449340668482262 - 2.*powCompl(f_1_1_1,2);
    masters[4-1][3][3-1] = 0.3333333333333333*(-9.869604401089358*f_1_1_1 + 4.*(powCompl(f_1_1_1,3) + 8.*zeta3));
    masters[4-1][4][3-1] = 0.3333333333333333*(3.*bc4e4p3 + f_1_1_1*(9.869604401089358*f_1_1_1 - 2.*(powCompl(f_1_1_1,3) + 32.*zeta3)));
    masters[5-1][0][3-1] = -1.;
    masters[5-1][1][3-1] = 2.*f_1_1_2;
    masters[5-1][2][3-1] = 1.6449340668482262 - 2.*powCompl(f_1_1_2,2);
    masters[5-1][3][3-1] = 0.3333333333333333*(-9.869604401089358*f_1_1_2 + 4.*(powCompl(f_1_1_2,3) + 8.*zeta3));
    masters[5-1][4][3-1] = 0.3333333333333333*(3.*bc5e4p3 + f_1_1_2*(9.869604401089358*f_1_1_2 - 2.*(powCompl(f_1_1_2,3) + 32.*zeta3)));
    masters[6-1][0][3-1] = 1.;
    masters[6-1][1][3-1] = -1.*f_1_1_2 - 1.*f_1_1_4;
    masters[6-1][2][3-1] = 0.16666666666666666*(-9.869604401089358 + 3.*powCompl(f_1_1_2 + f_1_1_4,2));
    masters[6-1][3][3-1] = 0.16666666666666666*(-1.*powCompl(f_1_1_2,3) - 3.*powCompl(f_1_1_2,2)*f_1_1_4 - 3.*f_1_1_2*powCompl(f_1_1_4,2) - 1.*powCompl(f_1_1_4,3) + 9.869604401089358*(f_1_1_2 + f_1_1_4) - 28.*zeta3);
    masters[6-1][4][3-1] = 0.041666666666666664*(24.*bc6e4p3 + (f_1_1_2 + f_1_1_4)*(powCompl(f_1_1_2,3) + 3.*powCompl(f_1_1_2,2)*f_1_1_4 + 3.*f_1_1_2*powCompl(f_1_1_4,2) + powCompl(f_1_1_4,3) - 19.739208802178716*(f_1_1_2 + f_1_1_4) + 112.*zeta3));
    masters[7-1][0][3-1] = 0.;
    masters[7-1][1][3-1] = 0.5*(f_1_1_2 - 1.*f_1_1_4);
    masters[7-1][2][3-1] = 0.5*(-1.*powCompl(f_1_1_2,2) + powCompl(f_1_1_4,2) - 1.*f_2_1_2);
    masters[7-1][3][3-1] = 0.08333333333333333*(9.869604401089358*(-1.*f_1_1_2 + f_1_1_4) - 2.*(-1.*powCompl(f_1_1_2,3) - 3.*powCompl(f_1_1_2,2)*f_1_1_4 + 3.*f_1_1_2*powCompl(f_1_1_4,2) + powCompl(f_1_1_4,3) - 6.*f_1_1_2*f_2_1_2 + 3.*f_3_1_2 + 6.*f_3_2_2));
    masters[7-1][4][3-1] = 0.020833333333333332*(48.*bc7e4p3 - 3.*powCompl(f_1_1_2,4) - 4.*powCompl(f_1_1_2,3)*f_1_1_4 - 18.*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 28.*f_1_1_2*powCompl(f_1_1_4,3) - 3.*powCompl(f_1_1_4,4) - 24.*powCompl(f_1_1_2,2)*f_2_1_2 - 48.*f_1_1_2*f_1_1_4*f_2_1_2 + 24.*powCompl(f_1_1_4,2)*f_2_1_2 + 39.47841760435743*(powCompl(f_1_1_2,2) - 1.*powCompl(f_1_1_4,2) + f_2_1_2) + 48.*f_1_1_4*f_3_1_2 + 48.*f_1_1_2*f_3_2_2 + 48.*f_1_1_4*f_3_2_2 + 24.*f_4_1_2 + 48.*f_4_2_2 - 24.*f_4_3_2 - 256.*f_1_1_2*zeta3 + 256.*f_1_1_4*zeta3);
    masters[8-1][0][3-1] = 0.;
    masters[8-1][1][3-1] = 0.5*(f_1_1_1 - 1.*f_1_1_4);
    masters[8-1][2][3-1] = 0.25*(-3.*powCompl(f_1_1_1,2) + 2.*f_1_1_1*f_1_1_4 + powCompl(f_1_1_4,2) + 2.*f_2_1_4);
    masters[8-1][3][3-1] = 0.08333333333333333*(9.869604401089358*(-1.*f_1_1_1 + f_1_1_4) - 2.*(-4.*powCompl(f_1_1_1,3) + 3.*powCompl(f_1_1_1,2)*f_1_1_4 + powCompl(f_1_1_4,3) + 6.*f_1_1_1*f_2_1_4 + 6.*f_3_1_4 + 3.*f_3_2_4));
    masters[8-1][4][3-1] = 0.020833333333333332*(48.*bc8e4p3 - 15.*powCompl(f_1_1_1,4) - 4.*powCompl(f_1_1_1,3)*f_1_1_4 + 30.*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 20.*f_1_1_1*powCompl(f_1_1_4,3) + 9.*powCompl(f_1_1_4,4) + 24.*powCompl(f_1_1_1,2)*f_2_1_4 + 48.*f_1_1_1*f_1_1_4*f_2_1_4 - 24.*powCompl(f_1_1_4,2)*f_2_1_4 - 19.739208802178716*(-3.*powCompl(f_1_1_1,2) + 2.*f_1_1_1*f_1_1_4 + powCompl(f_1_1_4,2) + 2.*f_2_1_4) + 48.*f_1_1_1*f_3_1_4 + 48.*f_1_1_4*f_3_1_4 + 48.*f_1_1_4*f_3_2_4 + 48.*f_4_1_4 + 24.*f_4_2_4 + 24.*f_4_3_4 - 256.*f_1_1_1*zeta3 + 256.*f_1_1_4*zeta3);
    masters[9-1][0][3-1] = 1.;
    masters[9-1][1][3-1] = -2.*f_1_1_2;
    masters[9-1][2][3-1] = -1.6449340668482262 + 2.*powCompl(f_1_1_2,2);
    masters[9-1][3][3-1] = 0.3333333333333333*(9.869604401089358*f_1_1_2 - 4.*powCompl(f_1_1_2,3) - 14.*zeta3);
    masters[9-1][4][3-1] = 0.3333333333333333*(3.*bc9e4p3 + f_1_1_2*(-9.869604401089358*f_1_1_2 + 2.*powCompl(f_1_1_2,3) + 28.*zeta3));
    masters[10-1][0][3-1] = 0.25;
    masters[10-1][1][3-1] = -0.5*f_1_1_2;
    masters[10-1][2][3-1] = 0.041666666666666664*(9.869604401089358 + 12.*powCompl(f_1_1_2,2));
    masters[10-1][3][3-1] = 0.08333333333333333*(-9.869604401089358*f_1_1_2 - 4.*powCompl(f_1_1_2,3) - 26.*zeta3);
    masters[10-1][4][3-1] = 0.08333333333333333*(12.*bc10e4p3 + f_1_1_2*(9.869604401089358*f_1_1_2 + 2.*powCompl(f_1_1_2,3) + 52.*zeta3));
    masters[11-1][0][3-1] = 1.;
    masters[11-1][1][3-1] = -1.*f_1_1_2 - 1.*f_1_1_5;
    masters[11-1][2][3-1] = 0.16666666666666666*(-9.869604401089358 + 3.*powCompl(f_1_1_2 + f_1_1_5,2));
    masters[11-1][3][3-1] = 0.16666666666666666*(-1.*powCompl(f_1_1_2,3) - 3.*powCompl(f_1_1_2,2)*f_1_1_5 - 3.*f_1_1_2*powCompl(f_1_1_5,2) - 1.*powCompl(f_1_1_5,3) + 9.869604401089358*(f_1_1_2 + f_1_1_5) - 28.*zeta3);
    masters[11-1][4][3-1] = 0.041666666666666664*(24.*bc11e4p3 + (f_1_1_2 + f_1_1_5)*(powCompl(f_1_1_2,3) + 3.*powCompl(f_1_1_2,2)*f_1_1_5 + 3.*f_1_1_2*powCompl(f_1_1_5,2) + powCompl(f_1_1_5,3) - 19.739208802178716*(f_1_1_2 + f_1_1_5) + 112.*zeta3));
    masters[12-1][0][3-1] = 0.;
    masters[12-1][1][3-1] = 0.5*(f_1_1_2 - 1.*f_1_1_5);
    masters[12-1][2][3-1] = 0.25*(-3.*powCompl(f_1_1_2,2) + 2.*f_1_1_2*f_1_1_5 + powCompl(f_1_1_5,2) + 2.*f_2_1_5);
    masters[12-1][3][3-1] = 0.08333333333333333*(9.869604401089358*(-1.*f_1_1_2 + f_1_1_5) - 2.*(-4.*powCompl(f_1_1_2,3) + 3.*powCompl(f_1_1_2,2)*f_1_1_5 + powCompl(f_1_1_5,3) + 6.*f_1_1_2*f_2_1_5 + 6.*f_3_1_5 + 3.*f_3_2_5));
    masters[12-1][4][3-1] = 0.020833333333333332*(48.*bc12e4p3 - 15.*powCompl(f_1_1_2,4) - 4.*powCompl(f_1_1_2,3)*f_1_1_5 + 30.*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 20.*f_1_1_2*powCompl(f_1_1_5,3) + 9.*powCompl(f_1_1_5,4) + 24.*powCompl(f_1_1_2,2)*f_2_1_5 + 48.*f_1_1_2*f_1_1_5*f_2_1_5 - 24.*powCompl(f_1_1_5,2)*f_2_1_5 - 19.739208802178716*(-3.*powCompl(f_1_1_2,2) + 2.*f_1_1_2*f_1_1_5 + powCompl(f_1_1_5,2) + 2.*f_2_1_5) + 48.*f_1_1_2*f_3_1_5 + 48.*f_1_1_5*f_3_1_5 + 48.*f_1_1_5*f_3_2_5 + 48.*f_4_1_5 + 24.*f_4_2_5 + 24.*f_4_3_5 - 256.*f_1_1_2*zeta3 + 256.*f_1_1_5*zeta3);
    masters[13-1][0][3-1] = 0.;
    masters[13-1][1][3-1] = 0.5*(f_1_1_3 - 1.*f_1_1_5);
    masters[13-1][2][3-1] = 0.5*(-1.*powCompl(f_1_1_3,2) + powCompl(f_1_1_5,2) - 1.*f_2_1_3);
    masters[13-1][3][3-1] = 0.08333333333333333*(9.869604401089358*(-1.*f_1_1_3 + f_1_1_5) - 2.*(-1.*powCompl(f_1_1_3,3) - 3.*powCompl(f_1_1_3,2)*f_1_1_5 + 3.*f_1_1_3*powCompl(f_1_1_5,2) + powCompl(f_1_1_5,3) - 6.*f_1_1_3*f_2_1_3 + 3.*f_3_1_3 + 6.*f_3_2_3));
    masters[13-1][4][3-1] = 0.020833333333333332*(48.*bc13e4p3 - 3.*powCompl(f_1_1_3,4) - 4.*powCompl(f_1_1_3,3)*f_1_1_5 - 18.*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + 28.*f_1_1_3*powCompl(f_1_1_5,3) - 3.*powCompl(f_1_1_5,4) - 24.*powCompl(f_1_1_3,2)*f_2_1_3 - 48.*f_1_1_3*f_1_1_5*f_2_1_3 + 24.*powCompl(f_1_1_5,2)*f_2_1_3 + 39.47841760435743*(powCompl(f_1_1_3,2) - 1.*powCompl(f_1_1_5,2) + f_2_1_3) + 48.*f_1_1_5*f_3_1_3 + 48.*f_1_1_3*f_3_2_3 + 48.*f_1_1_5*f_3_2_3 + 24.*f_4_1_3 + 48.*f_4_2_3 - 24.*f_4_3_3 - 256.*f_1_1_3*zeta3 + 256.*f_1_1_5*zeta3);
    masters[14-1][0][3-1] = 0.;
    masters[14-1][1][3-1] = 0.5*(f_1_1_2 - 1.*f_1_1_5);
    masters[14-1][2][3-1] = 0.5*(-1.*powCompl(f_1_1_2,2) + powCompl(f_1_1_5,2) + f_2_1_5);
    masters[14-1][3][3-1] = 0.08333333333333333*(9.869604401089358*(-1.*f_1_1_2 + f_1_1_5) + 2.*(powCompl(f_1_1_2,3) - 3.*f_1_1_2*powCompl(f_1_1_5,2) - 1.*powCompl(f_1_1_5,3) + 3.*f_1_1_5*(powCompl(f_1_1_2,2) - 2.*f_2_1_5) + 3.*f_3_1_5 + 6.*f_3_2_5));
    masters[14-1][4][3-1] = 0.020833333333333332*(48.*bc14e4p3 + 3.*powCompl(f_1_1_2,4) - 28.*powCompl(f_1_1_2,3)*f_1_1_5 + 18.*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + 4.*f_1_1_2*powCompl(f_1_1_5,3) + 3.*powCompl(f_1_1_5,4) - 24.*powCompl(f_1_1_2,2)*f_2_1_5 + 48.*f_1_1_2*f_1_1_5*f_2_1_5 + 24.*powCompl(f_1_1_5,2)*f_2_1_5 - 39.47841760435743*(-1.*powCompl(f_1_1_2,2) + powCompl(f_1_1_5,2) + f_2_1_5) - 48.*f_1_1_2*f_3_1_5 - 48.*f_1_1_2*f_3_2_5 - 48.*f_1_1_5*f_3_2_5 - 24.*f_4_1_5 - 48.*f_4_2_5 + 24.*f_4_3_5 - 256.*f_1_1_2*zeta3 + 256.*f_1_1_5*zeta3);
    masters[15-1][0][3-1] = 0.;
    masters[15-1][1][3-1] = 0.5*(f_1_1_2 - 1.*f_1_1_4);
    masters[15-1][2][3-1] = 0.25*(-1.*powCompl(f_1_1_2,2) - 2.*f_1_1_2*f_1_1_4 + 3.*powCompl(f_1_1_4,2) - 2.*f_2_1_2);
    masters[15-1][3][3-1] = 0.08333333333333333*(9.869604401089358*(-1.*f_1_1_2 + f_1_1_4) + 2.*(powCompl(f_1_1_2,3) + 3.*f_1_1_2*powCompl(f_1_1_4,2) - 4.*powCompl(f_1_1_4,3) + 6.*f_1_1_4*f_2_1_2 + 6.*f_3_1_2 + 3.*f_3_2_2));
    masters[15-1][4][3-1] = 0.020833333333333332*(48.*bc15e4p3 - 9.*powCompl(f_1_1_2,4) + 20.*powCompl(f_1_1_2,3)*f_1_1_4 - 30.*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 4.*f_1_1_2*powCompl(f_1_1_4,3) + 15.*powCompl(f_1_1_4,4) + 24.*powCompl(f_1_1_2,2)*f_2_1_2 - 48.*f_1_1_2*f_1_1_4*f_2_1_2 - 24.*powCompl(f_1_1_4,2)*f_2_1_2 + 9.869604401089358*(2.*powCompl(f_1_1_2,2) + 4.*f_1_1_2*f_1_1_4 - 6.*powCompl(f_1_1_4,2) + 4.*f_2_1_2) - 48.*f_1_1_2*f_3_1_2 - 48.*f_1_1_4*f_3_1_2 - 48.*f_1_1_2*f_3_2_2 - 48.*f_4_1_2 - 24.*f_4_2_2 - 24.*f_4_3_2 - 256.*f_1_1_2*zeta3 + 256.*f_1_1_4*zeta3);
    masters[16-1][0][3-1] = -1.5;
    masters[16-1][1][3-1] = 1.5*(-1.*f_1_1_2 + f_1_1_4 + 2.*f_1_1_5);
    masters[16-1][2][3-1] = 0.75*(9.869604401089358 + 4.*f_1_1_2*f_1_1_5 - 4.*f_1_1_4*f_1_1_5 - 4.*powCompl(f_1_1_5,2) - 2.*f_2_1_2 + 4.*f_2_1_5);
    masters[16-1][3][3-1] = 0.25*(-29.608813203268074*(-1.*f_1_1_2 + f_1_1_4 + 2.*f_1_1_5) + 2.*(-1.*powCompl(f_1_1_2,3) - 3.*powCompl(f_1_1_2,2)*f_1_1_5 + 2.*powCompl(f_1_1_5,3) + 3.*powCompl(f_1_1_4,2)*(-1.*f_1_1_2 + f_1_1_5) + 6.*f_1_1_4*(powCompl(f_1_1_2,2) - 1.*f_1_1_2*f_1_1_5 + powCompl(f_1_1_5,2)) + 6.*f_1_1_2*f_2_1_2 - 12.*f_1_1_2*f_2_1_5 - 3.*f_3_1_2 - 12.*f_3_1_5 - 6.*f_3_2_2 - 12.*f_3_2_5 - 6.*f_3_3_4 + 32.*zeta3));
    masters[16-1][4][3-1] = bc16e4p3 + 0.5625*powCompl(f_1_1_2,4) - 1.25*powCompl(f_1_1_2,3)*f_1_1_4 - 1.875*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 1.75*f_1_1_2*powCompl(f_1_1_4,3) - 0.3125*powCompl(f_1_1_4,4) - 4.5*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 + 6.*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 - 1.5*powCompl(f_1_1_4,3)*f_1_1_5 + 4.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + 3.*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) - 3.*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) - 5.*f_1_1_2*powCompl(f_1_1_5,3) - 1.*f_1_1_4*powCompl(f_1_1_5,3) + 1.25*powCompl(f_1_1_5,4) - 1.5*powCompl(f_1_1_2,2)*f_2_1_2 - 3.*f_1_1_2*f_1_1_4*f_2_1_2 + 1.5*powCompl(f_1_1_4,2)*f_2_1_2 - 6.*f_1_1_2*f_1_1_5*f_2_1_2 + 3.*f_1_1_4*f_1_1_5*f_2_1_2 + 3.*powCompl(f_1_1_5,2)*f_2_1_2 + 2.4674011002723395*(powCompl(f_1_1_4,2) - 6.*f_1_1_2*f_1_1_5 + 6.*powCompl(f_1_1_5,2) + f_1_1_4*(-2.*f_1_1_2 + 6.*f_1_1_5) + f_2_1_2 - 2.*f_2_1_5) + 6.*f_1_1_2*f_1_1_4*f_2_1_5 - 1.5*powCompl(f_1_1_4,2)*f_2_1_5 + 12.*f_1_1_2*f_1_1_5*f_2_1_5 - 6.*f_1_1_4*f_1_1_5*f_2_1_5 - 6.*powCompl(f_1_1_5,2)*f_2_1_5 + 3.*f_1_1_4*f_3_1_2 + 3.*f_1_1_5*f_3_1_2 + 6.*f_1_1_4*f_3_1_5 + 12.*f_1_1_5*f_3_1_5 + 3.*f_1_1_2*f_3_2_2 + 3.*f_1_1_4*f_3_2_2 + 6.*f_1_1_5*f_3_2_2 + 6.*f_1_1_4*f_3_2_5 + 12.*f_1_1_5*f_3_2_5 + 3.*f_1_1_4*f_3_3_4 + 6.*f_1_1_5*f_3_3_4 + 1.5*f_4_1_2 + 3.*f_4_2_2 - 1.5*f_4_3_2 + 6.*f_4_3_5 + f_4_5_4 + 16.*f_1_1_2*zeta3 - 16.*f_1_1_4*zeta3 - 32.*f_1_1_5*zeta3;
    masters[17-1][0][3-1] = -1.5;
    masters[17-1][1][3-1] = 1.5*(-1.*f_1_1_1 + 2.*f_1_1_3 + f_1_1_4);
    masters[17-1][2][3-1] = 0.75*(9.869604401089358 + powCompl(f_1_1_1,2) - 2.*powCompl(f_1_1_3,2) + 2.*(f_1_1_1 - 2.*f_1_1_3)*f_1_1_4 - 1.*powCompl(f_1_1_4,2) - 4.*f_2_1_1 + 2.*f_2_1_4);
    masters[17-1][3][3-1] = -2.*powCompl(f_1_1_1,3) + 4.5*powCompl(f_1_1_1,2)*f_1_1_3 + powCompl(f_1_1_3,3) + 3.*powCompl(f_1_1_3,2)*f_1_1_4 + 1.5*f_1_1_3*powCompl(f_1_1_4,2) - 7.4022033008170185*(-1.*f_1_1_1 + 2.*f_1_1_3 + f_1_1_4) - 3.*f_1_1_1*(powCompl(f_1_1_3,2) + f_1_1_3*f_1_1_4 - 2.*f_2_1_1 + f_2_1_4) - 6.*f_3_1_1 - 3.*f_3_1_4 - 6.*f_3_2_1 - 1.5*f_3_2_4 - 3.*f_3_3_3 + 16.*zeta3;
    masters[17-1][4][3-1] = bc17e4p3 - 0.1875*powCompl(f_1_1_1,4) + 5.*powCompl(f_1_1_1,3)*f_1_1_3 - 10.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 7.*f_1_1_1*powCompl(f_1_1_3,3) - 1.75*powCompl(f_1_1_3,4) + 1.75*powCompl(f_1_1_1,3)*f_1_1_4 - 7.5*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 + 9.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 - 4.*powCompl(f_1_1_3,3)*f_1_1_4 + 0.375*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + 3.*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) - 2.25*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) - 1.25*f_1_1_1*powCompl(f_1_1_4,3) - 0.5*f_1_1_3*powCompl(f_1_1_4,3) + 0.4375*powCompl(f_1_1_4,4) - 12.*f_1_1_1*f_1_1_3*f_2_1_1 + 6.*powCompl(f_1_1_3,2)*f_2_1_1 - 6.*f_1_1_1*f_1_1_4*f_2_1_1 + 6.*f_1_1_3*f_1_1_4*f_2_1_1 + 1.5*powCompl(f_1_1_4,2)*f_2_1_1 + 1.2337005501361697*(-1.*powCompl(f_1_1_1,2) - 8.*f_1_1_1*f_1_1_3 + 10.*powCompl(f_1_1_3,2) - 6.*(f_1_1_1 - 2.*f_1_1_3)*f_1_1_4 + 3.*powCompl(f_1_1_4,2) + 4.*f_2_1_1 - 2.*f_2_1_4) + 1.5*powCompl(f_1_1_1,2)*f_2_1_4 + 3.*f_1_1_1*f_1_1_4*f_2_1_4 - 1.5*powCompl(f_1_1_4,2)*f_2_1_4 + 12.*f_1_1_3*f_3_1_1 + 6.*f_1_1_4*f_3_1_1 + 3.*f_1_1_1*f_3_1_4 + 3.*f_1_1_4*f_3_1_4 + 12.*f_1_1_3*f_3_2_1 + 6.*f_1_1_4*f_3_2_1 + 3.*f_1_1_4*f_3_2_4 + 6.*f_1_1_3*f_3_3_3 + 3.*f_1_1_4*f_3_3_3 + 3.*f_4_1_4 + 1.5*f_4_2_4 - 6.*f_4_3_1 + 1.5*f_4_3_4 + f_4_6_4 + 16.*f_1_1_1*zeta3 - 32.*f_1_1_3*zeta3 - 16.*f_1_1_4*zeta3;
    masters[18-1][0][3-1] = -0.75;
    masters[18-1][1][3-1] = -1.5*(-1.*f_1_1_2 - 1.*f_1_1_3 + f_1_1_5);
    masters[18-1][2][3-1] = 0.375*(9.869604401089358 - 8.*f_1_1_2*f_1_1_3 - 4.*powCompl(f_1_1_3,2) + 8.*f_1_1_3*f_1_1_5 + 4.*f_2_1_3 - 8.*f_2_1_5);
    masters[18-1][3][3-1] = 0.25*(29.608813203268074*(-1.*f_1_1_2 - 1.*f_1_1_3 + f_1_1_5) - 2.*(-3.*powCompl(f_1_1_2,2)*f_1_1_3 - 6.*f_1_1_2*powCompl(f_1_1_3,2) - 1.*powCompl(f_1_1_3,3) - 6.*f_1_1_2*powCompl(f_1_1_5,2) + 2.*powCompl(f_1_1_5,3) + 3.*f_1_1_5*(powCompl(f_1_1_2,2) + 2.*f_1_1_2*f_1_1_3 + powCompl(f_1_1_3,2) + 2.*f_2_1_3 - 2.*f_2_1_5) - 6.*f_1_1_3*f_2_1_5 + 9.*f_3_1_3 + 12.*f_3_1_5 + 6.*f_3_2_3 + 6.*f_3_2_5 + 6.*f_3_3_2 - 19.*zeta3));
    masters[18-1][4][3-1] = bc18e4p3 - 0.8125*powCompl(f_1_1_2,4) - 4.*powCompl(f_1_1_2,3)*f_1_1_3 - 4.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) - 1.*f_1_1_2*powCompl(f_1_1_3,3) + 0.75*powCompl(f_1_1_3,4) + 4.25*powCompl(f_1_1_2,3)*f_1_1_5 + 15.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 + 6.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 - 2.*powCompl(f_1_1_3,3)*f_1_1_5 - 8.625*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 15.*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) + 5.25*f_1_1_2*powCompl(f_1_1_5,3) + 4.5*f_1_1_3*powCompl(f_1_1_5,3) - 1.1875*powCompl(f_1_1_5,4) - 3.*powCompl(f_1_1_2,2)*f_2_1_3 - 6.*f_1_1_2*f_1_1_3*f_2_1_3 - 3.*powCompl(f_1_1_3,2)*f_2_1_3 + 6.*f_1_1_2*f_1_1_5*f_2_1_3 + 6.*f_1_1_3*f_1_1_5*f_2_1_3 - 1.5*powCompl(f_2_1_3,2) - 2.4674011002723395*(-2.*powCompl(f_1_1_2,2) - 6.*f_1_1_2*f_1_1_3 - 3.*powCompl(f_1_1_3,2) + (4.*f_1_1_2 + 6.*f_1_1_3)*f_1_1_5 + powCompl(f_1_1_5,2) + f_2_1_3 - 2.*f_2_1_5) + 4.5*powCompl(f_1_1_2,2)*f_2_1_5 + 9.*f_1_1_2*f_1_1_3*f_2_1_5 + 1.5*powCompl(f_1_1_3,2)*f_2_1_5 - 9.*f_1_1_2*f_1_1_5*f_2_1_5 - 12.*f_1_1_3*f_1_1_5*f_2_1_5 + 1.5*powCompl(f_1_1_5,2)*f_2_1_5 + 3.*f_2_1_3*f_2_1_5 + 6.*f_1_1_2*f_3_1_3 + 12.*f_1_1_3*f_3_1_3 - 3.*f_1_1_5*f_3_1_3 + 9.*f_1_1_2*f_3_1_5 + 15.*f_1_1_3*f_3_1_5 - 3.*f_1_1_5*f_3_1_5 + 6.*f_1_1_2*f_3_2_3 + 6.*f_1_1_3*f_3_2_3 + 9.*f_1_1_2*f_3_2_5 + 15.*f_1_1_3*f_3_2_5 - 6.*f_1_1_5*f_3_2_5 + 9.*f_1_1_2*f_3_3_2 + 9.*f_1_1_3*f_3_3_2 - 3.*f_1_1_5*f_3_3_2 - 1.5*f_4_1_3 - 6.*f_4_1_5 - 3.*f_4_2_3 - 3.*f_4_2_5 + 3.*f_4_3_3 - 4.5*f_4_3_5 - 0.5*f_4_4_2 + f_4_5_2 + f_4_6_3 + f_4_8_4 - 19.*f_1_1_2*zeta3 - 19.*f_1_1_3*zeta3 + 13.*f_1_1_5*zeta3;
    masters[19-1][0][3-1] = 0.;
    masters[19-1][1][3-1] = 0.;
    masters[19-1][2][3-1] = -1.6449340668482262 - 0.5*powCompl(f_1_1_2,2) + f_1_1_2*f_1_1_3 - 1.*f_1_1_3*f_1_1_5 + 0.5*powCompl(f_1_1_5,2) - 1.*f_2_1_3 + f_2_1_5;
    masters[19-1][3][3-1] = 0.3333333333333333*(powCompl(f_1_1_2,3) - 3.*powCompl(f_1_1_2,2)*f_1_1_3 - 3.*f_1_1_2*powCompl(f_1_1_3,2) + powCompl(f_1_1_3,3) + 9.869604401089358*(f_1_1_2 + f_1_1_3 - 1.*f_1_1_5) - 6.*f_1_1_2*powCompl(f_1_1_5,2) + powCompl(f_1_1_5,3) + 3.*f_1_1_5*(powCompl(f_1_1_2,2) + 2.*f_1_1_2*f_1_1_3 + 2.*f_2_1_3 - 2.*f_2_1_5) + 6.*f_3_1_3 + 6.*f_3_1_5 + 6.*f_3_2_3 + 6.*f_3_2_5 + 6.*f_3_3_2 - 6.*zeta3);
    masters[19-1][4][3-1] = 0.08333333333333333*(12.*bc19e4p3 - 9.869604401089358*(3.*powCompl(f_1_1_2,2) + 10.*f_1_1_2*f_1_1_3 + 4.*powCompl(f_1_1_3,2) - 2.*(4.*f_1_1_2 + 5.*f_1_1_3)*f_1_1_5 + 5.*powCompl(f_1_1_5,2) - 2.*f_2_1_3 + 2.*f_2_1_5) - 4.*((-4.*f_1_1_2 + 2.*f_1_1_3)*powCompl(f_1_1_5,3) + powCompl(f_1_1_5,4) - 3.*powCompl(f_1_1_5,2)*(powCompl(f_1_1_2,2) - 2.*f_1_1_2*f_1_1_3 + 2.*(powCompl(f_1_1_3,2) - 1.*f_2_1_3 + f_2_1_5)) + 4.*f_1_1_5*(powCompl(f_1_1_2,3) + powCompl(f_1_1_3,3) + 3.*(f_3_1_3 + f_3_1_5 + f_3_2_3 + f_3_2_5 + f_3_3_2 + zeta3)) - 2.*(powCompl(f_1_1_2,3)*f_1_1_3 - 1.*f_4_4_2 + 6.*f_1_1_3*zeta3 + f_1_1_2*(powCompl(f_1_1_3,3) + 6.*zeta3))));
    masters[20-1][0][3-1] = -0.75;
    masters[20-1][1][3-1] = -1.5*(-1.*f_1_1_1 - 1.*f_1_1_2 + f_1_1_4);
    masters[20-1][2][3-1] = 0.375*(9.869604401089358 - 2.*(powCompl(f_1_1_1,2) + 4.*f_1_1_1*f_1_1_2 - 2.*(f_1_1_1 + 2.*f_1_1_2)*f_1_1_4 + powCompl(f_1_1_4,2) + 2.*(powCompl(f_1_1_2,2) - 2.*f_2_1_2 + f_2_1_4)));
    masters[20-1][3][3-1] = 7.4022033008170185*(-1.*f_1_1_1 - 1.*f_1_1_2 + f_1_1_4) + 0.5*(powCompl(f_1_1_1,3) + 6.*powCompl(f_1_1_1,2)*f_1_1_2 + 9.*f_1_1_1*powCompl(f_1_1_4,2) - 2.*powCompl(f_1_1_4,3) + 6.*f_1_1_1*(powCompl(f_1_1_2,2) - 1.*f_2_1_2) - 6.*f_1_1_4*(powCompl(f_1_1_1,2) + 2.*f_1_1_1*f_1_1_2 + f_2_1_2 - 1.*f_2_1_4) - 6.*f_3_1_2 - 6.*f_3_1_4 - 12.*f_3_2_2 - 9.*f_3_2_4 - 6.*f_3_3_1 + 19.*zeta3);
    masters[20-1][4][3-1] = bc20e4p3 - 0.9375*powCompl(f_1_1_1,4) - 3.*powCompl(f_1_1_1,3)*f_1_1_2 - 4.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) + 0.875*powCompl(f_1_1_2,4) + 4.75*powCompl(f_1_1_1,3)*f_1_1_4 + 10.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 + 3.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 - 2.5*powCompl(f_1_1_2,3)*f_1_1_4 - 7.125*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 6.*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) + 0.75*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 1.75*f_1_1_1*powCompl(f_1_1_4,3) + f_1_1_2*powCompl(f_1_1_4,3) + 0.3125*powCompl(f_1_1_4,4) - 6.*f_1_1_1*f_1_1_2*f_2_1_2 - 3.*powCompl(f_1_1_2,2)*f_2_1_2 + 6.*f_1_1_1*f_1_1_4*f_2_1_2 + 6.*f_1_1_2*f_1_1_4*f_2_1_2 - 1.5*powCompl(f_1_1_4,2)*f_2_1_2 + 3.*powCompl(f_1_1_1,2)*f_2_1_4 + 3.*f_1_1_1*f_1_1_2*f_2_1_4 + 3.*powCompl(f_1_1_2,2)*f_2_1_4 - 6.*f_1_1_1*f_1_1_4*f_2_1_4 - 6.*f_1_1_2*f_1_1_4*f_2_1_4 - 1.5*powCompl(f_2_1_4,2) + 1.2337005501361697*(5.*powCompl(f_1_1_1,2) + 12.*f_1_1_1*f_1_1_2 + 6.*powCompl(f_1_1_2,2) - 2.*(5.*f_1_1_1 + 6.*f_1_1_2)*f_1_1_4 + powCompl(f_1_1_4,2) - 4.*f_2_1_2 + 2.*f_2_1_4) + 6.*f_1_1_1*f_3_1_2 + 6.*f_1_1_2*f_3_1_2 - 3.*f_1_1_4*f_3_1_2 + 3.*f_1_1_1*f_3_1_4 + 3.*f_1_1_2*f_3_1_4 + 3.*f_1_1_4*f_3_1_4 + 12.*f_1_1_1*f_3_2_2 + 6.*f_1_1_2*f_3_2_2 + 9.*f_1_1_1*f_3_2_4 + 6.*f_1_1_2*f_3_2_4 + 6.*f_1_1_1*f_3_3_1 + 6.*f_1_1_2*f_3_3_1 - 3.*f_4_1_2 - 3.*f_4_1_4 - 6.*f_4_2_2 - 1.5*f_4_2_4 + 3.*f_4_3_2 - 1.5*f_4_3_4 + f_4_5_1 + f_4_7_4 - 19.*f_1_1_1*zeta3 - 19.*f_1_1_2*zeta3 + 16.*f_1_1_4*zeta3;
    masters[21-1][0][3-1] = 0.;
    masters[21-1][1][3-1] = 0.;
    masters[21-1][2][3-1] = 0.;
    masters[21-1][3][3-1] = 0.;
    masters[21-1][4][3-1] = bc21e4p3 + 0.125*(5.*powCompl(f_1_1_2,4) - 20.*f_1_1_2*powCompl(f_1_1_4,3) + 5.*powCompl(f_1_1_4,4) + 10.*powCompl(f_1_1_4,2)*(3.*powCompl(f_1_1_2,2) - 2.*f_2_1_2) - 20.*powCompl(f_1_1_2,2)*f_2_1_2 + 24.*f_4_3_2 + 24.*f_1_1_2*(f_3_1_2 + f_3_2_2 + 2.*zeta3) - 4.*f_1_1_4*(5.*powCompl(f_1_1_2,3) - 10.*f_1_1_2*f_2_1_2 + 6.*(f_3_1_2 + f_3_2_2 + 2.*zeta3)));
    masters[22-1][0][3-1] = 0.;
    masters[22-1][1][3-1] = 0.;
    masters[22-1][2][3-1] = 0.;
    masters[22-1][3][3-1] = -0.16666666666666666*powCompl(f_1_1_1,3) + 0.3333333333333333*powCompl(f_1_1_2,3) + (-0.5*f_1_1_1 + f_1_1_2)*powCompl(f_1_1_4,2) - 0.16666666666666666*powCompl(f_1_1_4,3) - 1.*f_1_1_2*f_2_1_2 + f_1_1_4*(0.5*powCompl(f_1_1_1,2) - 1.*powCompl(f_1_1_2,2) + f_2_1_2 - 1.*f_2_1_4) + f_1_1_1*f_2_1_4 + 2.*f_3_1_2 + 2.*f_3_1_4 + 2.*f_3_2_2 + 2.*f_3_2_4 - 1.*f_3_3_1 + 7.*zeta3;
    masters[22-1][4][3-1] = bc22e4p3 + 0.22916666666666666*powCompl(f_1_1_1,4) - 1.*powCompl(f_1_1_1,3)*f_1_1_2 - 1.*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) - 1.*f_1_1_1*powCompl(f_1_1_2,3) - 0.14583333333333334*powCompl(f_1_1_2,4) - 0.5833333333333334*powCompl(f_1_1_1,3)*f_1_1_4 + 4.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 + 5.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 - 0.08333333333333333*powCompl(f_1_1_2,3)*f_1_1_4 - 4.934802200544679*powCompl(f_1_1_4,2) - 0.375*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 8.*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) + 0.125*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 2.0833333333333335*f_1_1_1*powCompl(f_1_1_4,3) - 0.75*f_1_1_2*powCompl(f_1_1_4,3) + 0.9166666666666666*powCompl(f_1_1_4,4) - 0.5*powCompl(f_1_1_1,2)*f_2_1_2 + 2.*f_1_1_1*f_1_1_2*f_2_1_2 + 0.5*powCompl(f_1_1_2,2)*f_2_1_2 - 6.*f_1_1_1*f_1_1_4*f_2_1_2 + f_1_1_2*f_1_1_4*f_2_1_2 - 1.5*powCompl(f_1_1_4,2)*f_2_1_2 + 0.5*powCompl(f_2_1_2,2) - 1.*powCompl(f_1_1_1,2)*f_2_1_4 + 3.*f_1_1_1*f_1_1_2*f_2_1_4 + 1.5*powCompl(f_1_1_2,2)*f_2_1_4 - 4.*f_1_1_2*f_1_1_4*f_2_1_4 + powCompl(f_1_1_4,2)*f_2_1_4 + 0.5*powCompl(f_2_1_4,2) - 6.*f_1_1_1*f_3_1_2 - 2.*f_1_1_2*f_3_1_2 - 2.*f_1_1_4*f_3_1_2 - 1.*f_1_1_1*f_3_1_4 + 3.*f_1_1_2*f_3_1_4 - 3.*f_1_1_4*f_3_1_4 - 6.*f_1_1_1*f_3_2_2 - 1.*f_1_1_2*f_3_2_2 - 3.*f_1_1_4*f_3_2_2 - 2.*f_1_1_1*f_3_2_4 + 4.*f_1_1_2*f_3_2_4 - 2.*f_1_1_4*f_3_2_4 + 3.*f_1_1_1*f_3_3_1 + 3.*f_1_1_2*f_3_3_1 + 2.*f_1_1_4*f_3_3_1 + f_4_9_4 + 0.5*f_4_3_2 - 0.5*f_4_3_4 - 0.16666666666666666*f_4_4_1 + 0.3333333333333333*f_4_5_1 + 0.3333333333333333*f_4_6_2 - 14.*f_1_1_1*zeta3 - 14.*f_1_1_2*zeta3 - 14.*f_1_1_4*zeta3;
    masters[23-1][0][3-1] = -1.;
    masters[23-1][1][3-1] = 2.*(f_1_1_1 + f_1_1_2 - 1.*f_1_1_4);
    masters[23-1][2][3-1] = 8.224670334241132 - 0.5*powCompl(f_1_1_1,2) - 4.*f_1_1_1*f_1_1_2 - 2.*powCompl(f_1_1_2,2) + (f_1_1_1 + 4.*f_1_1_2)*f_1_1_4 - 0.5*powCompl(f_1_1_4,2) + 3.*f_2_1_2 - 3.*f_2_1_4;
    masters[23-1][3][3-1] = 0.3333333333333333*(powCompl(f_1_1_1,3) + 12.*powCompl(f_1_1_1,2)*f_1_1_2 + 12.*f_1_1_1*powCompl(f_1_1_2,2) + powCompl(f_1_1_2,3) + 3.*(7.*f_1_1_1 + f_1_1_2)*powCompl(f_1_1_4,2) - 7.*powCompl(f_1_1_4,3) + 49.34802200544679*(-1.*f_1_1_1 - 1.*f_1_1_2 + f_1_1_4) - 3.*f_1_1_4*(4.*powCompl(f_1_1_1,2) + 8.*f_1_1_1*f_1_1_2 + powCompl(f_1_1_2,2) + 6.*f_2_1_2 - 6.*f_2_1_4) - 27.*f_3_1_2 - 18.*f_3_1_4 - 18.*f_3_2_2 - 27.*f_3_2_4 - 18.*f_3_3_1 + 62.*zeta3);
    masters[23-1][4][3-1] = bc23e4p3 - 1.9166666666666667*powCompl(f_1_1_1,4) - 8.666666666666666*powCompl(f_1_1_1,3)*f_1_1_2 - 10.*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) - 0.6666666666666666*f_1_1_1*powCompl(f_1_1_2,3) + 1.8333333333333333*powCompl(f_1_1_2,4) + 9.666666666666666*powCompl(f_1_1_1,3)*f_1_1_4 + 32.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 + 14.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 - 5.333333333333333*powCompl(f_1_1_2,3)*f_1_1_4 - 19.*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 32.*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) - 1.*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 11.666666666666666*f_1_1_1*powCompl(f_1_1_4,3) + 10.666666666666666*f_1_1_2*powCompl(f_1_1_4,3) - 3.4166666666666665*powCompl(f_1_1_4,4) - 3.*powCompl(f_1_1_1,2)*f_2_1_2 - 12.*f_1_1_1*f_1_1_2*f_2_1_2 - 6.*powCompl(f_1_1_2,2)*f_2_1_2 + 12.*f_1_1_1*f_1_1_4*f_2_1_2 + 12.*f_1_1_2*f_1_1_4*f_2_1_2 - 3.*powCompl(f_2_1_2,2) + 9.*powCompl(f_1_1_1,2)*f_2_1_4 + 18.*f_1_1_1*f_1_1_2*f_2_1_4 + 9.*powCompl(f_1_1_2,2)*f_2_1_4 - 18.*f_1_1_1*f_1_1_4*f_2_1_4 - 24.*f_1_1_2*f_1_1_4*f_2_1_4 + 3.*powCompl(f_1_1_4,2)*f_2_1_4 - 3.*powCompl(f_2_1_4,2) + 0.8224670334241131*(17.*powCompl(f_1_1_1,2) + 40.*f_1_1_1*f_1_1_2 + 20.*powCompl(f_1_1_2,2) - 2.*(17.*f_1_1_1 + 20.*f_1_1_2)*f_1_1_4 + 5.*powCompl(f_1_1_4,2) - 6.*f_2_1_2 + 6.*f_2_1_4) + 12.*f_1_1_1*f_3_1_2 + 24.*f_1_1_2*f_3_1_2 - 6.*f_1_1_4*f_3_1_2 + 12.*f_1_1_1*f_3_1_4 + 18.*f_1_1_2*f_3_1_4 + 12.*f_1_1_1*f_3_2_2 + 12.*f_1_1_2*f_3_2_2 + 24.*f_1_1_1*f_3_2_4 + 24.*f_1_1_2*f_3_2_4 - 6.*f_1_1_4*f_3_2_4 + 18.*f_1_1_1*f_3_3_1 + 18.*f_1_1_2*f_3_3_1 - 12.*f_1_1_4*f_3_3_1 - 3.*f_4_1_2 - 6.*f_4_1_4 - 6.*f_4_2_2 - 3.*f_4_2_4 + 6.*f_4_3_2 - 6.*f_4_3_4 - 1.*f_4_4_1 + 2.*f_4_5_1 + 2.*f_4_6_2 - 41.333333333333336*f_1_1_1*zeta3 - 41.333333333333336*f_1_1_2*zeta3 + 41.333333333333336*f_1_1_4*zeta3;
    masters[24-1][0][3-1] = -1.5;
    masters[24-1][1][3-1] = 1.5*(-1.*f_1_1_2 + 2.*f_1_1_4 + f_1_1_5);
    masters[24-1][2][3-1] = 0.75*(9.869604401089358 + powCompl(f_1_1_2,2) - 2.*powCompl(f_1_1_4,2) + 2.*f_1_1_2*f_1_1_5 - 4.*f_1_1_4*f_1_1_5 - 1.*powCompl(f_1_1_5,2) - 4.*f_2_1_2 + 2.*f_2_1_5);
    masters[24-1][3][3-1] = -2.*powCompl(f_1_1_2,3) + powCompl(f_1_1_4,3) + 3.*powCompl(f_1_1_4,2)*(-1.*f_1_1_2 + f_1_1_5) - 7.4022033008170185*(-1.*f_1_1_2 + 2.*f_1_1_4 + f_1_1_5) + 1.5*f_1_1_4*(3.*powCompl(f_1_1_2,2) - 2.*f_1_1_2*f_1_1_5 + powCompl(f_1_1_5,2)) + 6.*f_1_1_2*f_2_1_2 - 3.*f_1_1_2*f_2_1_5 - 6.*f_3_1_2 - 3.*f_3_1_5 - 6.*f_3_2_2 - 1.5*f_3_2_5 - 3.*f_3_3_4 + 16.*zeta3;
    masters[24-1][4][3-1] = bc24e4p3 - 0.1875*powCompl(f_1_1_2,4) + 5.*powCompl(f_1_1_2,3)*f_1_1_4 - 10.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 7.*f_1_1_2*powCompl(f_1_1_4,3) - 1.75*powCompl(f_1_1_4,4) + 1.75*powCompl(f_1_1_2,3)*f_1_1_5 - 7.5*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 + 9.*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 - 4.*powCompl(f_1_1_4,3)*f_1_1_5 + 0.375*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + 3.*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) - 2.25*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) - 1.25*f_1_1_2*powCompl(f_1_1_5,3) - 0.5*f_1_1_4*powCompl(f_1_1_5,3) + 0.4375*powCompl(f_1_1_5,4) - 12.*f_1_1_2*f_1_1_4*f_2_1_2 + 6.*powCompl(f_1_1_4,2)*f_2_1_2 - 6.*f_1_1_2*f_1_1_5*f_2_1_2 + 6.*f_1_1_4*f_1_1_5*f_2_1_2 + 1.5*powCompl(f_1_1_5,2)*f_2_1_2 + 1.2337005501361697*(-1.*powCompl(f_1_1_2,2) + 10.*powCompl(f_1_1_4,2) - 6.*f_1_1_2*f_1_1_5 + 3.*powCompl(f_1_1_5,2) + 4.*f_1_1_4*(-2.*f_1_1_2 + 3.*f_1_1_5) + 4.*f_2_1_2 - 2.*f_2_1_5) + 1.5*powCompl(f_1_1_2,2)*f_2_1_5 + 3.*f_1_1_2*f_1_1_5*f_2_1_5 - 1.5*powCompl(f_1_1_5,2)*f_2_1_5 + 12.*f_1_1_4*f_3_1_2 + 6.*f_1_1_5*f_3_1_2 + 3.*f_1_1_2*f_3_1_5 + 3.*f_1_1_5*f_3_1_5 + 12.*f_1_1_4*f_3_2_2 + 6.*f_1_1_5*f_3_2_2 + 3.*f_1_1_5*f_3_2_5 + 6.*f_1_1_4*f_3_3_4 + 3.*f_1_1_5*f_3_3_4 + 3.*f_4_1_5 + 1.5*f_4_2_5 - 6.*f_4_3_2 + 1.5*f_4_3_5 + f_4_6_5 + 16.*f_1_1_2*zeta3 - 32.*f_1_1_4*zeta3 - 16.*f_1_1_5*zeta3;
    masters[25-1][0][3-1] = -1.5;
    masters[25-1][1][3-1] = 1.5*(2.*f_1_1_1 - 1.*f_1_1_3 + f_1_1_5);
    masters[25-1][2][3-1] = 0.75*(9.869604401089358 - 4.*powCompl(f_1_1_1,2) + 4.*f_1_1_1*f_1_1_3 - 4.*f_1_1_1*f_1_1_5 + 4.*f_2_1_1 - 2.*f_2_1_3);
    masters[25-1][3][3-1] = 0.25*(-29.608813203268074*(2.*f_1_1_1 - 1.*f_1_1_3 + f_1_1_5) + 2.*(2.*powCompl(f_1_1_1,3) - 3.*f_1_1_1*powCompl(f_1_1_3,2) - 1.*powCompl(f_1_1_3,3) + 6.*(powCompl(f_1_1_1,2) - 1.*f_1_1_1*f_1_1_3 + powCompl(f_1_1_3,2))*f_1_1_5 + 3.*(f_1_1_1 - 1.*f_1_1_3)*powCompl(f_1_1_5,2) - 12.*f_1_1_3*f_2_1_1 + 6.*f_1_1_3*f_2_1_3 - 12.*f_3_1_1 - 3.*f_3_1_3 - 12.*f_3_2_1 - 6.*f_3_2_3 - 6.*f_3_3_5 + 32.*zeta3));
    masters[25-1][4][3-1] = bc25e4p3 + 1.25*powCompl(f_1_1_1,4) - 5.*powCompl(f_1_1_1,3)*f_1_1_3 + 4.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 0.5625*powCompl(f_1_1_3,4) - 1.*powCompl(f_1_1_1,3)*f_1_1_5 + 3.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 - 4.5*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 - 1.25*powCompl(f_1_1_3,3)*f_1_1_5 - 3.*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) + 6.*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) - 1.875*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 1.5*f_1_1_1*powCompl(f_1_1_5,3) + 1.75*f_1_1_3*powCompl(f_1_1_5,3) - 0.3125*powCompl(f_1_1_5,4) - 6.*powCompl(f_1_1_1,2)*f_2_1_1 + 12.*f_1_1_1*f_1_1_3*f_2_1_1 - 6.*f_1_1_1*f_1_1_5*f_2_1_1 + 6.*f_1_1_3*f_1_1_5*f_2_1_1 - 1.5*powCompl(f_1_1_5,2)*f_2_1_1 + 3.*powCompl(f_1_1_1,2)*f_2_1_3 - 6.*f_1_1_1*f_1_1_3*f_2_1_3 - 1.5*powCompl(f_1_1_3,2)*f_2_1_3 + 3.*f_1_1_1*f_1_1_5*f_2_1_3 - 3.*f_1_1_3*f_1_1_5*f_2_1_3 + 1.5*powCompl(f_1_1_5,2)*f_2_1_3 + 2.4674011002723395*(6.*powCompl(f_1_1_1,2) - 6.*f_1_1_1*f_1_1_3 + (6.*f_1_1_1 - 2.*f_1_1_3)*f_1_1_5 + powCompl(f_1_1_5,2) - 2.*f_2_1_1 + f_2_1_3) + 12.*f_1_1_1*f_3_1_1 + 6.*f_1_1_5*f_3_1_1 + 3.*f_1_1_1*f_3_1_3 + 3.*f_1_1_5*f_3_1_3 + 12.*f_1_1_1*f_3_2_1 + 6.*f_1_1_5*f_3_2_1 + 6.*f_1_1_1*f_3_2_3 + 3.*f_1_1_3*f_3_2_3 + 3.*f_1_1_5*f_3_2_3 + 6.*f_1_1_1*f_3_3_5 + 3.*f_1_1_5*f_3_3_5 + 1.5*f_4_1_3 + 3.*f_4_2_3 + 6.*f_4_3_1 - 1.5*f_4_3_3 + f_4_5_5 - 32.*f_1_1_1*zeta3 + 16.*f_1_1_3*zeta3 - 16.*f_1_1_5*zeta3;
    masters[26-1][0][3-1] = 0.;
    masters[26-1][1][3-1] = 0.;
    masters[26-1][2][3-1] = 0.;
    masters[26-1][3][3-1] = -0.16666666666666666*powCompl(f_1_1_2,3) + 0.5*f_1_1_2*powCompl(f_1_1_4,2) - 0.16666666666666666*powCompl(f_1_1_4,3) - 1.*f_1_1_2*powCompl(f_1_1_5,2) + 0.3333333333333333*powCompl(f_1_1_5,3) - 1.*f_1_1_2*f_2_1_2 + f_1_1_4*(-0.5*powCompl(f_1_1_2,2) + f_2_1_2) + f_1_1_5*(powCompl(f_1_1_2,2) - 1.*f_2_1_5) + f_1_1_2*f_2_1_5 + 2.*f_3_1_2 + 2.*f_3_1_5 + 2.*f_3_2_2 + 2.*f_3_2_5 - 1.*f_3_3_4 + 7.*zeta3;
    masters[26-1][4][3-1] = bc26e4p3 - 4.934802200544679*powCompl(f_1_1_2,2) + 0.9166666666666666*powCompl(f_1_1_2,4) + 0.22916666666666666*powCompl(f_1_1_4,4) + powCompl(f_1_1_4,3)*(-0.5833333333333334*f_1_1_2 - 1.*f_1_1_5) - 0.75*powCompl(f_1_1_2,3)*f_1_1_5 + 0.125*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 0.08333333333333333*f_1_1_2*powCompl(f_1_1_5,3) - 0.14583333333333334*powCompl(f_1_1_5,4) + powCompl(f_1_1_2,2)*f_2_1_2 - 4.*f_1_1_2*f_1_1_5*f_2_1_2 + 1.5*powCompl(f_1_1_5,2)*f_2_1_2 + 0.5*powCompl(f_2_1_2,2) - 1.5*powCompl(f_1_1_2,2)*f_2_1_5 + f_1_1_2*f_1_1_5*f_2_1_5 + 0.5*powCompl(f_1_1_5,2)*f_2_1_5 + 0.5*powCompl(f_2_1_5,2) - 0.125*powCompl(f_1_1_4,2)*(3.*powCompl(f_1_1_2,2) - 32.*f_1_1_2*f_1_1_5 + 8.*powCompl(f_1_1_5,2) + 8.*f_2_1_2 + 4.*f_2_1_5) - 3.*f_1_1_2*f_3_1_2 + 3.*f_1_1_5*f_3_1_2 - 2.*f_1_1_2*f_3_1_5 - 2.*f_1_1_5*f_3_1_5 - 2.*f_1_1_2*f_3_2_2 + 4.*f_1_1_5*f_3_2_2 - 3.*f_1_1_2*f_3_2_5 - 1.*f_1_1_5*f_3_2_5 + 2.*f_1_1_2*f_3_3_4 + 3.*f_1_1_5*f_3_3_4 + f_4_9_2 - 0.5*f_4_3_2 + 0.5*f_4_3_5 - 0.16666666666666666*f_4_4_4 + 0.3333333333333333*f_4_5_4 + 0.3333333333333333*f_4_6_5 + f_1_1_4*(2.0833333333333335*powCompl(f_1_1_2,3) + 5.*f_1_1_2*powCompl(f_1_1_5,2) - 1.*powCompl(f_1_1_5,3) - 6.*f_1_1_2*f_2_1_5 + f_1_1_5*(-8.*powCompl(f_1_1_2,2) + 3.*f_2_1_2 + 2.*f_2_1_5) - 1.*f_3_1_2 - 6.*f_3_1_5 - 2.*f_3_2_2 - 6.*f_3_2_5 + 3.*f_3_3_4 - 14.*zeta3) - 14.*f_1_1_2*zeta3 - 14.*f_1_1_5*zeta3;
    masters[27-1][0][3-1] = -1.;
    masters[27-1][1][3-1] = 2.*(-1.*f_1_1_2 + f_1_1_4 + f_1_1_5);
    masters[27-1][2][3-1] = 8.224670334241132 - 0.5*powCompl(f_1_1_2,2) - 0.5*powCompl(f_1_1_4,2) + f_1_1_4*(f_1_1_2 - 4.*f_1_1_5) + 4.*f_1_1_2*f_1_1_5 - 2.*powCompl(f_1_1_5,2) - 3.*f_2_1_2 + 3.*f_2_1_5;
    masters[27-1][3][3-1] = 0.3333333333333333*(-7.*powCompl(f_1_1_2,3) + powCompl(f_1_1_4,3) + 3.*powCompl(f_1_1_2,2)*f_1_1_5 - 3.*f_1_1_2*powCompl(f_1_1_5,2) + powCompl(f_1_1_5,3) + 12.*powCompl(f_1_1_4,2)*(-1.*f_1_1_2 + f_1_1_5) - 49.34802200544679*(-1.*f_1_1_2 + f_1_1_4 + f_1_1_5) + 3.*f_1_1_4*(7.*powCompl(f_1_1_2,2) - 8.*f_1_1_2*f_1_1_5 + 4.*powCompl(f_1_1_5,2)) + 18.*f_1_1_2*f_2_1_2 - 18.*f_1_1_2*f_2_1_5 - 18.*f_3_1_2 - 27.*f_3_1_5 - 27.*f_3_2_2 - 18.*f_3_2_5 - 18.*f_3_3_4 + 62.*zeta3);
    masters[27-1][4][3-1] = bc27e4p3 - 3.4166666666666665*powCompl(f_1_1_2,4) + 11.666666666666666*powCompl(f_1_1_2,3)*f_1_1_4 - 19.*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 9.666666666666666*f_1_1_2*powCompl(f_1_1_4,3) - 1.9166666666666667*powCompl(f_1_1_4,4) + 10.666666666666666*powCompl(f_1_1_2,3)*f_1_1_5 - 32.*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 + 32.*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 - 8.666666666666666*powCompl(f_1_1_4,3)*f_1_1_5 - 1.*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + 14.*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) - 10.*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) - 5.333333333333333*f_1_1_2*powCompl(f_1_1_5,3) - 0.6666666666666666*f_1_1_4*powCompl(f_1_1_5,3) + 1.8333333333333333*powCompl(f_1_1_5,4) + 3.*powCompl(f_1_1_2,2)*f_2_1_2 - 18.*f_1_1_2*f_1_1_4*f_2_1_2 + 9.*powCompl(f_1_1_4,2)*f_2_1_2 - 24.*f_1_1_2*f_1_1_5*f_2_1_2 + 18.*f_1_1_4*f_1_1_5*f_2_1_2 + 9.*powCompl(f_1_1_5,2)*f_2_1_2 - 3.*powCompl(f_2_1_2,2) + 0.8224670334241131*(5.*powCompl(f_1_1_2,2) + 17.*powCompl(f_1_1_4,2) - 40.*f_1_1_2*f_1_1_5 + 20.*powCompl(f_1_1_5,2) + f_1_1_4*(-34.*f_1_1_2 + 40.*f_1_1_5) + 6.*f_2_1_2 - 6.*f_2_1_5) + 12.*f_1_1_2*f_1_1_4*f_2_1_5 - 3.*powCompl(f_1_1_4,2)*f_2_1_5 + 12.*f_1_1_2*f_1_1_5*f_2_1_5 - 12.*f_1_1_4*f_1_1_5*f_2_1_5 - 6.*powCompl(f_1_1_5,2)*f_2_1_5 - 3.*powCompl(f_2_1_5,2) + 12.*f_1_1_4*f_3_1_2 + 18.*f_1_1_5*f_3_1_2 - 6.*f_1_1_2*f_3_1_5 + 12.*f_1_1_4*f_3_1_5 + 24.*f_1_1_5*f_3_1_5 - 6.*f_1_1_2*f_3_2_2 + 24.*f_1_1_4*f_3_2_2 + 24.*f_1_1_5*f_3_2_2 + 12.*f_1_1_4*f_3_2_5 + 12.*f_1_1_5*f_3_2_5 - 12.*f_1_1_2*f_3_3_4 + 18.*f_1_1_4*f_3_3_4 + 18.*f_1_1_5*f_3_3_4 - 6.*f_4_1_2 - 3.*f_4_1_5 - 3.*f_4_2_2 - 6.*f_4_2_5 - 6.*f_4_3_2 + 6.*f_4_3_5 - 1.*f_4_4_4 + 2.*f_4_5_4 + 2.*f_4_6_5 + 41.333333333333336*f_1_1_2*zeta3 - 41.333333333333336*f_1_1_4*zeta3 - 41.333333333333336*f_1_1_5*zeta3;
    masters[28-1][0][3-1] = 0.;
    masters[28-1][1][3-1] = 0.;
    masters[28-1][2][3-1] = -1.6449340668482262 + (-1.*f_1_1_1 + f_1_1_3)*f_1_1_4 + 0.5*(powCompl(f_1_1_1,2) - 1.*powCompl(f_1_1_3,2) + 2.*f_2_1_1 - 2.*f_2_1_4);
    masters[28-1][3][3-1] = 0.3333333333333333*(powCompl(f_1_1_1,3) - 6.*powCompl(f_1_1_1,2)*f_1_1_3 + 3.*f_1_1_1*powCompl(f_1_1_3,2) + powCompl(f_1_1_3,3) + 3.*(2.*f_1_1_1 - 1.*f_1_1_3)*f_1_1_3*f_1_1_4 - 3.*f_1_1_3*powCompl(f_1_1_4,2) + powCompl(f_1_1_4,3) + 9.869604401089358*(-1.*f_1_1_1 + f_1_1_3 + f_1_1_4) - 6.*f_1_1_1*f_2_1_1 + 6.*f_1_1_1*f_2_1_4 + 6.*f_3_1_1 + 6.*f_3_1_4 + 6.*f_3_2_1 + 6.*f_3_2_4 + 6.*f_3_3_3 - 6.*zeta3);
    masters[28-1][4][3-1] = 0.08333333333333333*(12.*bc28e4p3 - 9.869604401089358*(5.*powCompl(f_1_1_1,2) - 8.*f_1_1_1*f_1_1_3 + 3.*powCompl(f_1_1_3,2) - 10.*(f_1_1_1 - 1.*f_1_1_3)*f_1_1_4 + 4.*powCompl(f_1_1_4,2) + 2.*f_2_1_1 - 2.*f_2_1_4) - 4.*(powCompl(f_1_1_1,4) - 4.*powCompl(f_1_1_1,3)*f_1_1_3 - 6.*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + (4.*f_1_1_1 - 2.*f_1_1_3)*powCompl(f_1_1_4,3) - 3.*powCompl(f_1_1_1,2)*(powCompl(f_1_1_3,2) + 2.*f_2_1_1 - 2.*f_2_1_4) + 2.*f_1_1_4*(powCompl(f_1_1_1,3) + 3.*powCompl(f_1_1_1,2)*f_1_1_3 - 1.*powCompl(f_1_1_3,3) - 6.*zeta3) + 2.*(f_4_4_3 - 6.*f_1_1_3*zeta3) + 4.*f_1_1_1*(powCompl(f_1_1_3,3) + 3.*(f_3_1_1 + f_3_1_4 + f_3_2_1 + f_3_2_4 + f_3_3_3 + zeta3))));
    masters[29-1][0][3-1] = 0.;
    masters[29-1][1][3-1] = 0.;
    masters[29-1][2][3-1] = -1.6449340668482262 - 1.*f_1_1_1*f_1_1_3 + 0.5*powCompl(f_1_1_3,2) + f_1_1_1*f_1_1_5 - 0.5*powCompl(f_1_1_5,2) - 1.*f_2_1_1 + f_2_1_3;
    masters[29-1][3][3-1] = 0.3333333333333333*(powCompl(f_1_1_1,3) + powCompl(f_1_1_3,3) - 3.*(powCompl(f_1_1_1,2) - 2.*f_1_1_1*f_1_1_3 + 2.*powCompl(f_1_1_3,2))*f_1_1_5 - 3.*(f_1_1_1 - 1.*f_1_1_3)*powCompl(f_1_1_5,2) + powCompl(f_1_1_5,3) + 9.869604401089358*(f_1_1_1 - 1.*f_1_1_3 + f_1_1_5) + 6.*f_1_1_3*f_2_1_1 - 6.*f_1_1_3*f_2_1_3 + 6.*f_3_1_1 + 6.*f_3_1_3 + 6.*f_3_2_1 + 6.*f_3_2_3 + 6.*f_3_3_5 - 6.*zeta3);
    masters[29-1][4][3-1] = 0.08333333333333333*(12.*bc29e4p3 - 9.869604401089358*(4.*powCompl(f_1_1_1,2) - 10.*f_1_1_1*f_1_1_3 + 5.*powCompl(f_1_1_3,2) + 2.*(5.*f_1_1_1 - 4.*f_1_1_3)*f_1_1_5 + 3.*powCompl(f_1_1_5,2) - 2.*f_2_1_1 + 2.*f_2_1_3) + 4.*(-4.*powCompl(f_1_1_1,3)*f_1_1_3 + 6.*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) - 1.*powCompl(f_1_1_3,4) + 3.*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + 2.*(f_1_1_1 - 2.*f_1_1_3)*powCompl(f_1_1_5,3) - 6.*powCompl(f_1_1_3,2)*f_2_1_1 + 6.*powCompl(f_1_1_3,2)*f_2_1_3 - 12.*f_1_1_3*f_3_1_1 - 12.*f_1_1_3*f_3_1_3 - 12.*f_1_1_3*f_3_2_1 - 12.*f_1_1_3*f_3_2_3 - 12.*f_1_1_3*f_3_3_5 - 2.*f_4_4_5 - 2.*f_1_1_1*(powCompl(f_1_1_3,3) - 6.*zeta3) - 12.*f_1_1_3*zeta3 + 2.*f_1_1_5*(powCompl(f_1_1_1,3) - 3.*f_1_1_1*powCompl(f_1_1_3,2) + 2.*powCompl(f_1_1_3,3) + 6.*zeta3)));
    masters[30-1][0][3-1] = 0.;
    masters[30-1][1][3-1] = 0.;
    masters[30-1][2][3-1] = 0.;
    masters[30-1][3][3-1] = 0.;
    masters[30-1][4][3-1] = bc30e4p3 + 0.125*(-5.*powCompl(f_1_1_2,4) + 20.*f_1_1_2*powCompl(f_1_1_5,3) - 5.*powCompl(f_1_1_5,4) + 20.*powCompl(f_1_1_2,2)*f_2_1_5 + powCompl(f_1_1_5,2)*(-30.*powCompl(f_1_1_2,2) + 20.*f_2_1_5) - 24.*f_4_3_5 + 24.*f_1_1_2*(f_3_1_5 + f_3_2_5 + 2.*zeta3) + 4.*f_1_1_5*(5.*powCompl(f_1_1_2,3) - 10.*f_1_1_2*f_2_1_5 - 6.*(f_3_1_5 + f_3_2_5 + 2.*zeta3)));
    masters[31-1][0][3-1] = 0.;
    masters[31-1][1][3-1] = 0.;
    masters[31-1][2][3-1] = 0.;
    masters[31-1][3][3-1] = -0.16666666666666666*powCompl(f_1_1_2,3) + 0.3333333333333333*powCompl(f_1_1_3,3) + (-0.5*f_1_1_2 + f_1_1_3)*powCompl(f_1_1_5,2) - 0.16666666666666666*powCompl(f_1_1_5,3) - 1.*f_1_1_3*f_2_1_3 + f_1_1_5*(0.5*powCompl(f_1_1_2,2) - 1.*powCompl(f_1_1_3,2) + f_2_1_3 - 1.*f_2_1_5) + f_1_1_2*f_2_1_5 + 2.*f_3_1_3 + 2.*f_3_1_5 + 2.*f_3_2_3 + 2.*f_3_2_5 - 1.*f_3_3_2 + 7.*zeta3;
    masters[31-1][4][3-1] = bc31e4p3 + 0.22916666666666666*powCompl(f_1_1_2,4) - 1.*powCompl(f_1_1_2,3)*f_1_1_3 - 1.*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) - 1.*f_1_1_2*powCompl(f_1_1_3,3) - 0.14583333333333334*powCompl(f_1_1_3,4) - 0.5833333333333334*powCompl(f_1_1_2,3)*f_1_1_5 + 4.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 + 5.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 - 0.08333333333333333*powCompl(f_1_1_3,3)*f_1_1_5 - 4.934802200544679*powCompl(f_1_1_5,2) - 0.375*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 8.*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) + 0.125*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + 2.0833333333333335*f_1_1_2*powCompl(f_1_1_5,3) - 0.75*f_1_1_3*powCompl(f_1_1_5,3) + 0.9166666666666666*powCompl(f_1_1_5,4) - 0.5*powCompl(f_1_1_2,2)*f_2_1_3 + 2.*f_1_1_2*f_1_1_3*f_2_1_3 + 0.5*powCompl(f_1_1_3,2)*f_2_1_3 - 6.*f_1_1_2*f_1_1_5*f_2_1_3 + f_1_1_3*f_1_1_5*f_2_1_3 - 1.5*powCompl(f_1_1_5,2)*f_2_1_3 + 0.5*powCompl(f_2_1_3,2) - 1.*powCompl(f_1_1_2,2)*f_2_1_5 + 3.*f_1_1_2*f_1_1_3*f_2_1_5 + 1.5*powCompl(f_1_1_3,2)*f_2_1_5 - 4.*f_1_1_3*f_1_1_5*f_2_1_5 + powCompl(f_1_1_5,2)*f_2_1_5 + 0.5*powCompl(f_2_1_5,2) - 6.*f_1_1_2*f_3_1_3 - 2.*f_1_1_3*f_3_1_3 - 2.*f_1_1_5*f_3_1_3 - 1.*f_1_1_2*f_3_1_5 + 3.*f_1_1_3*f_3_1_5 - 3.*f_1_1_5*f_3_1_5 - 6.*f_1_1_2*f_3_2_3 - 1.*f_1_1_3*f_3_2_3 - 3.*f_1_1_5*f_3_2_3 - 2.*f_1_1_2*f_3_2_5 + 4.*f_1_1_3*f_3_2_5 - 2.*f_1_1_5*f_3_2_5 + 3.*f_1_1_2*f_3_3_2 + 3.*f_1_1_3*f_3_3_2 + 2.*f_1_1_5*f_3_3_2 + f_4_9_5 + 0.5*f_4_3_3 - 0.5*f_4_3_5 - 0.16666666666666666*f_4_4_2 + 0.3333333333333333*f_4_5_2 + 0.3333333333333333*f_4_6_3 - 14.*f_1_1_2*zeta3 - 14.*f_1_1_3*zeta3 - 14.*f_1_1_5*zeta3;
    masters[32-1][0][3-1] = -1.;
    masters[32-1][1][3-1] = 2.*(f_1_1_2 + f_1_1_3 - 1.*f_1_1_5);
    masters[32-1][2][3-1] = 8.224670334241132 - 0.5*powCompl(f_1_1_2,2) - 4.*f_1_1_2*f_1_1_3 - 2.*powCompl(f_1_1_3,2) + (f_1_1_2 + 4.*f_1_1_3)*f_1_1_5 - 0.5*powCompl(f_1_1_5,2) + 3.*f_2_1_3 - 3.*f_2_1_5;
    masters[32-1][3][3-1] = 0.3333333333333333*(powCompl(f_1_1_2,3) + 12.*powCompl(f_1_1_2,2)*f_1_1_3 + 12.*f_1_1_2*powCompl(f_1_1_3,2) + powCompl(f_1_1_3,3) + 3.*(7.*f_1_1_2 + f_1_1_3)*powCompl(f_1_1_5,2) - 7.*powCompl(f_1_1_5,3) + 49.34802200544679*(-1.*f_1_1_2 - 1.*f_1_1_3 + f_1_1_5) - 3.*f_1_1_5*(4.*powCompl(f_1_1_2,2) + 8.*f_1_1_2*f_1_1_3 + powCompl(f_1_1_3,2) + 6.*f_2_1_3 - 6.*f_2_1_5) - 27.*f_3_1_3 - 18.*f_3_1_5 - 18.*f_3_2_3 - 27.*f_3_2_5 - 18.*f_3_3_2 + 62.*zeta3);
    masters[32-1][4][3-1] = bc32e4p3 - 1.9166666666666667*powCompl(f_1_1_2,4) - 8.666666666666666*powCompl(f_1_1_2,3)*f_1_1_3 - 10.*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) - 0.6666666666666666*f_1_1_2*powCompl(f_1_1_3,3) + 1.8333333333333333*powCompl(f_1_1_3,4) + 9.666666666666666*powCompl(f_1_1_2,3)*f_1_1_5 + 32.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 + 14.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 - 5.333333333333333*powCompl(f_1_1_3,3)*f_1_1_5 - 19.*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 32.*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) - 1.*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + 11.666666666666666*f_1_1_2*powCompl(f_1_1_5,3) + 10.666666666666666*f_1_1_3*powCompl(f_1_1_5,3) - 3.4166666666666665*powCompl(f_1_1_5,4) - 3.*powCompl(f_1_1_2,2)*f_2_1_3 - 12.*f_1_1_2*f_1_1_3*f_2_1_3 - 6.*powCompl(f_1_1_3,2)*f_2_1_3 + 12.*f_1_1_2*f_1_1_5*f_2_1_3 + 12.*f_1_1_3*f_1_1_5*f_2_1_3 - 3.*powCompl(f_2_1_3,2) + 9.*powCompl(f_1_1_2,2)*f_2_1_5 + 18.*f_1_1_2*f_1_1_3*f_2_1_5 + 9.*powCompl(f_1_1_3,2)*f_2_1_5 - 18.*f_1_1_2*f_1_1_5*f_2_1_5 - 24.*f_1_1_3*f_1_1_5*f_2_1_5 + 3.*powCompl(f_1_1_5,2)*f_2_1_5 - 3.*powCompl(f_2_1_5,2) + 0.8224670334241131*(17.*powCompl(f_1_1_2,2) + 40.*f_1_1_2*f_1_1_3 + 20.*powCompl(f_1_1_3,2) - 2.*(17.*f_1_1_2 + 20.*f_1_1_3)*f_1_1_5 + 5.*powCompl(f_1_1_5,2) - 6.*f_2_1_3 + 6.*f_2_1_5) + 12.*f_1_1_2*f_3_1_3 + 24.*f_1_1_3*f_3_1_3 - 6.*f_1_1_5*f_3_1_3 + 12.*f_1_1_2*f_3_1_5 + 18.*f_1_1_3*f_3_1_5 + 12.*f_1_1_2*f_3_2_3 + 12.*f_1_1_3*f_3_2_3 + 24.*f_1_1_2*f_3_2_5 + 24.*f_1_1_3*f_3_2_5 - 6.*f_1_1_5*f_3_2_5 + 18.*f_1_1_2*f_3_3_2 + 18.*f_1_1_3*f_3_3_2 - 12.*f_1_1_5*f_3_3_2 - 3.*f_4_1_3 - 6.*f_4_1_5 - 6.*f_4_2_3 - 3.*f_4_2_5 + 6.*f_4_3_3 - 6.*f_4_3_5 - 1.*f_4_4_2 + 2.*f_4_5_2 + 2.*f_4_6_3 - 41.333333333333336*f_1_1_2*zeta3 - 41.333333333333336*f_1_1_3*zeta3 + 41.333333333333336*f_1_1_5*zeta3;
    masters[33-1][0][3-1] = -1.5;
    masters[33-1][1][3-1] = 1.5*(f_1_1_2 + 2.*f_1_1_3 - 1.*f_1_1_5);
    masters[33-1][2][3-1] = 0.75*(9.869604401089358 + 4.*f_1_1_3*f_1_1_5 - 2.*(2.*f_1_1_2*f_1_1_3 + 2.*powCompl(f_1_1_3,2) - 2.*f_2_1_3 + f_2_1_5));
    masters[33-1][3][3-1] = 0.25*(29.608813203268074*(-1.*f_1_1_2 - 2.*f_1_1_3 + f_1_1_5) - 2.*(-3.*powCompl(f_1_1_2,2)*f_1_1_3 - 6.*f_1_1_2*powCompl(f_1_1_3,2) - 2.*powCompl(f_1_1_3,3) + (-6.*f_1_1_2 + 3.*f_1_1_3)*powCompl(f_1_1_5,2) + powCompl(f_1_1_5,3) + 3.*f_1_1_5*(powCompl(f_1_1_2,2) + 2.*f_1_1_2*f_1_1_3 + 4.*f_2_1_3 - 2.*f_2_1_5) + 12.*f_3_1_3 + 3.*f_3_1_5 + 12.*f_3_2_3 + 6.*f_3_2_5 + 6.*f_3_3_2 - 32.*zeta3));
    masters[33-1][4][3-1] = bc33e4p3 + 2.4674011002723395*powCompl(f_1_1_2,2) - 0.3125*powCompl(f_1_1_2,4) + 14.804406601634037*f_1_1_2*f_1_1_3 - 1.5*powCompl(f_1_1_2,3)*f_1_1_3 + 14.804406601634037*powCompl(f_1_1_3,2) - 3.*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) - 1.*f_1_1_2*powCompl(f_1_1_3,3) + 1.25*powCompl(f_1_1_3,4) - 1.25*f_1_1_2*powCompl(f_1_1_5,3) + 0.5625*powCompl(f_1_1_5,4) - 4.934802200544679*f_2_1_3 - 1.5*powCompl(f_1_1_2,2)*f_2_1_3 - 6.*f_1_1_2*f_1_1_3*f_2_1_3 - 6.*powCompl(f_1_1_3,2)*f_2_1_3 + 2.4674011002723395*f_2_1_5 + 1.5*powCompl(f_1_1_2,2)*f_2_1_5 + 3.*f_1_1_2*f_1_1_3*f_2_1_5 + 3.*powCompl(f_1_1_3,2)*f_2_1_5 - 0.375*powCompl(f_1_1_5,2)*(5.*powCompl(f_1_1_2,2) + 12.*f_1_1_2*f_1_1_3 + 4.*(-3.*powCompl(f_1_1_3,2) + f_2_1_5)) + 6.*f_1_1_2*f_3_1_3 + 12.*f_1_1_3*f_3_1_3 + 3.*f_1_1_2*f_3_1_5 + 3.*f_1_1_3*f_3_1_5 + 6.*f_1_1_2*f_3_2_3 + 12.*f_1_1_3*f_3_2_3 + 3.*f_1_1_2*f_3_2_5 + 6.*f_1_1_3*f_3_2_5 + 3.*f_1_1_2*f_3_3_2 + 6.*f_1_1_3*f_3_3_2 + 1.5*f_4_1_5 + 3.*f_4_2_5 + 6.*f_4_3_3 - 1.5*f_4_3_5 + f_4_5_2 - 16.*f_1_1_2*zeta3 - 32.*f_1_1_3*zeta3 + 0.25*f_1_1_5*(7.*powCompl(f_1_1_2,3) + 24.*powCompl(f_1_1_2,2)*f_1_1_3 - 19.739208802178716*(f_1_1_2 + 3.*f_1_1_3) + 12.*f_1_1_2*(powCompl(f_1_1_3,2) + 2.*f_2_1_3 - 1.*f_2_1_5) + 4.*(-5.*powCompl(f_1_1_3,3) - 6.*f_1_1_3*(-2.*f_2_1_3 + f_2_1_5) + 3.*f_3_2_5 + 16.*zeta3));
    masters[34-1][0][3-1] = 0.;
    masters[34-1][1][3-1] = 0.;
    masters[34-1][2][3-1] = 0.16666666666666666*(9.869604401089358 + 3.*powCompl(f_1_1_1,2) - 6.*f_1_1_1*f_1_1_2 + 6.*f_1_1_2*f_1_1_4 - 3.*powCompl(f_1_1_4,2) + 6.*f_2_1_2 - 6.*f_2_1_4);
    masters[34-1][3][3-1] = 0.3333333333333333*(-1.*powCompl(f_1_1_1,3) + 3.*powCompl(f_1_1_1,2)*f_1_1_2 + 3.*f_1_1_1*powCompl(f_1_1_2,2) - 1.*powCompl(f_1_1_2,3) + 6.*f_1_1_1*powCompl(f_1_1_4,2) - 1.*powCompl(f_1_1_4,3) + 9.869604401089358*(-1.*f_1_1_1 - 1.*f_1_1_2 + f_1_1_4) - 3.*f_1_1_4*(powCompl(f_1_1_1,2) + 2.*f_1_1_1*f_1_1_2 + 2.*f_2_1_2 - 2.*f_2_1_4) - 6.*f_3_1_2 - 6.*f_3_1_4 - 6.*f_3_2_2 - 6.*f_3_2_4 - 6.*f_3_3_1 + 6.*zeta3);
    masters[34-1][4][3-1] = 0.08333333333333333*(12.*bc34e4p3 + 9.869604401089358*(3.*powCompl(f_1_1_1,2) + 10.*f_1_1_1*f_1_1_2 + 4.*powCompl(f_1_1_2,2) - 2.*(4.*f_1_1_1 + 5.*f_1_1_2)*f_1_1_4 + 5.*powCompl(f_1_1_4,2) - 2.*f_2_1_2 + 2.*f_2_1_4) + 4.*((-4.*f_1_1_1 + 2.*f_1_1_2)*powCompl(f_1_1_4,3) + powCompl(f_1_1_4,4) - 3.*powCompl(f_1_1_4,2)*(powCompl(f_1_1_1,2) - 2.*f_1_1_1*f_1_1_2 + 2.*(powCompl(f_1_1_2,2) - 1.*f_2_1_2 + f_2_1_4)) + 4.*f_1_1_4*(powCompl(f_1_1_1,3) + powCompl(f_1_1_2,3) + 3.*(f_3_1_2 + f_3_1_4 + f_3_2_2 + f_3_2_4 + f_3_3_1 + zeta3)) - 2.*(powCompl(f_1_1_1,3)*f_1_1_2 - 1.*f_4_4_1 + 6.*f_1_1_2*zeta3 + f_1_1_1*(powCompl(f_1_1_2,3) + 6.*zeta3))));
    masters[35-1][0][3-1] = -1.5;
    masters[35-1][1][3-1] = 1.5*(2.*f_1_1_1 + f_1_1_2 - 1.*f_1_1_4);
    masters[35-1][2][3-1] = 0.75*(9.869604401089358 - 2.*powCompl(f_1_1_1,2) - 4.*f_1_1_1*f_1_1_2 - 1.*powCompl(f_1_1_2,2) + 2.*f_1_1_2*f_1_1_4 + powCompl(f_1_1_4,2) + 2.*f_2_1_2 - 4.*f_2_1_4);
    masters[35-1][3][3-1] = powCompl(f_1_1_1,3) + 3.*powCompl(f_1_1_1,2)*f_1_1_2 + 1.5*f_1_1_1*powCompl(f_1_1_2,2) + 4.5*f_1_1_1*powCompl(f_1_1_4,2) - 2.*powCompl(f_1_1_4,3) + 7.4022033008170185*(-2.*f_1_1_1 - 1.*f_1_1_2 + f_1_1_4) - 3.*f_1_1_4*(powCompl(f_1_1_1,2) + f_1_1_1*f_1_1_2 + f_2_1_2 - 2.*f_2_1_4) - 3.*f_3_1_2 - 6.*f_3_1_4 - 1.5*f_3_2_2 - 6.*f_3_2_4 - 3.*f_3_3_1 + 16.*zeta3;
    masters[35-1][4][3-1] = bc35e4p3 - 1.75*powCompl(f_1_1_1,4) - 4.*powCompl(f_1_1_1,3)*f_1_1_2 - 2.25*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) - 0.5*f_1_1_1*powCompl(f_1_1_2,3) + 0.4375*powCompl(f_1_1_2,4) + 7.*powCompl(f_1_1_1,3)*f_1_1_4 + 9.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 + 3.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 - 1.25*powCompl(f_1_1_2,3)*f_1_1_4 - 10.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 7.5*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) + 0.375*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 5.*f_1_1_1*powCompl(f_1_1_4,3) + 1.75*f_1_1_2*powCompl(f_1_1_4,3) - 0.1875*powCompl(f_1_1_4,4) - 1.5*powCompl(f_1_1_2,2)*f_2_1_2 + 3.*f_1_1_2*f_1_1_4*f_2_1_2 + 1.5*powCompl(f_1_1_4,2)*f_2_1_2 - 1.2337005501361697*(-10.*powCompl(f_1_1_1,2) - 12.*f_1_1_1*f_1_1_2 - 3.*powCompl(f_1_1_2,2) + (8.*f_1_1_1 + 6.*f_1_1_2)*f_1_1_4 + powCompl(f_1_1_4,2) + 2.*f_2_1_2 - 4.*f_2_1_4) + 6.*powCompl(f_1_1_1,2)*f_2_1_4 + 6.*f_1_1_1*f_1_1_2*f_2_1_4 + 1.5*powCompl(f_1_1_2,2)*f_2_1_4 - 12.*f_1_1_1*f_1_1_4*f_2_1_4 - 6.*f_1_1_2*f_1_1_4*f_2_1_4 + 3.*f_1_1_2*f_3_1_2 + 3.*f_1_1_4*f_3_1_2 + 12.*f_1_1_1*f_3_1_4 + 6.*f_1_1_2*f_3_1_4 + 3.*f_1_1_2*f_3_2_2 + 12.*f_1_1_1*f_3_2_4 + 6.*f_1_1_2*f_3_2_4 + 6.*f_1_1_1*f_3_3_1 + 3.*f_1_1_2*f_3_3_1 + 3.*f_4_1_2 + 1.5*f_4_2_2 + 1.5*f_4_3_2 - 6.*f_4_3_4 + f_4_6_2 - 32.*f_1_1_1*zeta3 - 16.*f_1_1_2*zeta3 + 16.*f_1_1_4*zeta3;
    masters[36-1][0][3-1] = 2.;
    masters[36-1][1][3-1] = -2.*(f_1_1_4 + f_1_1_5);
    masters[36-1][2][3-1] = -6.579736267392905 - 1.*powCompl(f_1_1_2,2) + powCompl(f_1_1_5,2) + 2.*f_1_1_4*(f_1_1_2 + f_1_1_5) + 2.*f_2_1_2 - 2.*f_2_1_5;
    masters[36-1][3][3-1] = 0.3333333333333333*(4.*powCompl(f_1_1_2,3) + 3.*powCompl(f_1_1_2,2)*f_1_1_5 - 3.*f_1_1_2*powCompl(f_1_1_5,2) - 3.*powCompl(f_1_1_4,2)*(-1.*f_1_1_2 + f_1_1_5) + 19.739208802178716*(f_1_1_4 + f_1_1_5) - 3.*f_1_1_4*(3.*powCompl(f_1_1_2,2) + powCompl(f_1_1_5,2)) - 12.*f_1_1_2*f_2_1_2 + 12.*f_1_1_2*f_2_1_5 + 6.*f_3_1_2 + 6.*f_3_1_5 + 6.*f_3_2_2 + 6.*f_3_2_5 + 6.*f_3_3_4 - 34.*zeta3);
    masters[36-1][4][3-1] = 0.08333333333333333*(12.*bc36e4p3 - 14.*powCompl(f_1_1_2,4) + 36.*powCompl(f_1_1_2,3)*f_1_1_4 - 6.*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) - 8.*f_1_1_2*powCompl(f_1_1_4,3) + powCompl(f_1_1_4,4) - 12.*powCompl(f_1_1_2,3)*f_1_1_5 - 24.*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 + 12.*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 + 4.*powCompl(f_1_1_4,3)*f_1_1_5 + 18.*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + 12.*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) - 8.*f_1_1_2*powCompl(f_1_1_5,3) + 4.*f_1_1_4*powCompl(f_1_1_5,3) + powCompl(f_1_1_5,4) + 48.*powCompl(f_1_1_2,2)*f_2_1_2 - 19.739208802178716*(-1.*powCompl(f_1_1_2,2) + powCompl(f_1_1_4,2) + 2.*powCompl(f_1_1_5,2) + 2.*f_1_1_4*(f_1_1_2 + 2.*f_1_1_5) + 2.*f_2_1_2 - 2.*f_2_1_5) - 48.*powCompl(f_1_1_2,2)*f_2_1_5 - 48.*f_1_1_2*f_3_1_2 - 48.*f_1_1_2*f_3_1_5 - 48.*f_1_1_2*f_3_2_2 - 48.*f_1_1_2*f_3_2_5 - 48.*f_1_1_2*f_3_3_4 - 4.*f_4_4_4 + 136.*f_1_1_4*zeta3 + 136.*f_1_1_5*zeta3);
    masters[37-1][0][3-1] = 0.;
    masters[37-1][1][3-1] = 0.;
    masters[37-1][2][3-1] = 0.;
    masters[37-1][3][3-1] = 1.5*f_3_4;
    masters[37-1][4][3-1] = 0.05*(20.*bc37e4p3 - 45.*f_1_1_1*f_3_4 - 45.*f_1_1_2*f_3_4 - 45.*f_1_1_3*f_3_4 - 30.*f_1_1_4*f_3_4 - 30.*f_1_1_5*f_3_4 + 6.*f_4_10_1 + 6.*f_4_10_2 + 6.*f_4_10_3 - 4.*f_4_10_4 - 4.*f_4_10_5 + f_4_12);
    masters[38-1][0][3-1] = -2.;
    masters[38-1][1][3-1] = f_1_1_1 - 2.*f_1_1_2 + f_1_1_3 + 2.*f_1_1_4 + 2.*f_1_1_5;
    masters[38-1][2][3-1] = 9.869604401089358 + 0.5*(-2.*powCompl(f_1_1_1,2) + 2.*f_1_1_1*f_1_1_2 + powCompl(f_1_1_2,2) + 2.*f_1_1_1*f_1_1_3 + 2.*f_1_1_2*f_1_1_3 - 2.*powCompl(f_1_1_3,2) + powCompl(f_1_1_4,2) - 2.*(f_1_1_1 - 2.*f_1_1_2 + f_1_1_3)*f_1_1_5 - 2.*powCompl(f_1_1_5,2) - 2.*f_1_1_4*(f_1_1_1 + f_1_1_2 + f_1_1_3 + 2.*f_1_1_5) - 6.*f_2_1_2 + 6.*f_2_1_5);
    masters[38-1][3][3-1] = 0.16666666666666666*(-2.*powCompl(f_1_1_1,3) - 6.*powCompl(f_1_1_1,2)*f_1_1_2 - 6.*f_1_1_1*powCompl(f_1_1_2,2) - 5.*powCompl(f_1_1_2,3) + 12.*powCompl(f_1_1_1,2)*f_1_1_3 + 6.*f_1_1_1*f_1_1_2*f_1_1_3 + 3.*powCompl(f_1_1_2,2)*f_1_1_3 - 15.*f_1_1_1*powCompl(f_1_1_3,2) - 6.*f_1_1_2*powCompl(f_1_1_3,2) + 7.*powCompl(f_1_1_3,3) - 1.*powCompl(f_1_1_4,3) + 6.*powCompl(f_1_1_1,2)*f_1_1_5 - 6.*f_1_1_1*f_1_1_2*f_1_1_5 - 3.*powCompl(f_1_1_2,2)*f_1_1_5 - 6.*f_1_1_1*f_1_1_3*f_1_1_5 - 6.*f_1_1_2*f_1_1_3*f_1_1_5 + 6.*powCompl(f_1_1_3,2)*f_1_1_5 + 3.*f_1_1_1*powCompl(f_1_1_5,2) + 3.*f_1_1_2*powCompl(f_1_1_5,2) + 3.*f_1_1_3*powCompl(f_1_1_5,2) - 1.*powCompl(f_1_1_5,3) + 3.*powCompl(f_1_1_4,2)*(-2.*f_1_1_1 - 2.*f_1_1_2 + f_1_1_3 + 2.*f_1_1_5) - 29.608813203268074*(f_1_1_1 - 2.*f_1_1_2 + f_1_1_3 + 2.*f_1_1_4 + 2.*f_1_1_5) + 3.*f_1_1_4*(2.*powCompl(f_1_1_1,2) + 5.*powCompl(f_1_1_2,2) + f_1_1_1*(4.*f_1_1_2 - 2.*f_1_1_3) - 2.*f_1_1_2*f_1_1_3 + 2.*powCompl(f_1_1_3,2) + 2.*(f_1_1_1 - 2.*f_1_1_2 + f_1_1_3)*f_1_1_5 + 2.*powCompl(f_1_1_5,2)) + 18.*f_1_1_1*f_2_1_1 - 18.*f_1_1_3*f_2_1_1 + 18.*f_1_1_1*f_2_1_2 + 18.*f_1_1_2*f_2_1_2 - 18.*f_1_1_2*f_2_1_5 - 18.*f_1_1_3*f_2_1_5 - 36.*f_3_1_1 - 18.*f_3_1_2 - 36.*f_3_2_1 - 18.*f_3_2_5 - 18.*f_3_3_4 + 110.*zeta3);
    masters[38-1][4][3-1] = bc38e4p3 + 0.2916666666666667*powCompl(f_1_1_1,4) + 2.6666666666666665*powCompl(f_1_1_1,3)*f_1_1_2 + 4.75*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) - 0.08333333333333333*f_1_1_1*powCompl(f_1_1_2,3) + 1.2291666666666667*powCompl(f_1_1_2,4) + 3.2916666666666665*powCompl(f_1_1_1,3)*f_1_1_3 + 2.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_3 - 1.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_3 + 1.1666666666666667*powCompl(f_1_1_2,3)*f_1_1_3 - 3.6875*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) - 1.75*f_1_1_1*f_1_1_2*powCompl(f_1_1_3,2) + 1.75*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) + 2.5416666666666665*f_1_1_1*powCompl(f_1_1_3,3) - 0.5833333333333334*f_1_1_2*powCompl(f_1_1_3,3) - 2.1458333333333335*powCompl(f_1_1_3,4) - 2.0416666666666665*powCompl(f_1_1_1,3)*f_1_1_4 - 14.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 - 6.5*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 - 5.166666666666667*powCompl(f_1_1_2,3)*f_1_1_4 - 10.25*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 - 2.5*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_4 - 0.5*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_4 + 9.25*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 + 1.75*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_4 - 2.9166666666666665*powCompl(f_1_1_3,3)*f_1_1_4 + 9.8125*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + 15.5*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) + 5.125*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 3.5*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) + 0.5*f_1_1_2*f_1_1_3*powCompl(f_1_1_4,2) - 2.*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) - 7.791666666666667*f_1_1_1*powCompl(f_1_1_4,3) - 3.9166666666666665*f_1_1_2*powCompl(f_1_1_4,3) - 0.16666666666666666*f_1_1_3*powCompl(f_1_1_4,3) + 1.7604166666666667*powCompl(f_1_1_4,4) + 0.3333333333333333*powCompl(f_1_1_1,3)*f_1_1_5 + powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_5 + 1.75*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_5 - 1.6666666666666667*powCompl(f_1_1_2,3)*f_1_1_5 - 1.25*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 - 1.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_5 - 5.75*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 - 0.5*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 - 0.5*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 + 2.9583333333333335*powCompl(f_1_1_3,3)*f_1_1_5 - 1.*powCompl(f_1_1_1,2)*f_1_1_4*f_1_1_5 - 0.5*f_1_1_1*f_1_1_2*f_1_1_4*f_1_1_5 + 16.25*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 + f_1_1_1*f_1_1_3*f_1_1_4*f_1_1_5 + 4.*f_1_1_2*f_1_1_3*f_1_1_4*f_1_1_5 - 1.*powCompl(f_1_1_3,2)*f_1_1_4*f_1_1_5 + 0.25*f_1_1_1*powCompl(f_1_1_4,2)*f_1_1_5 - 12.5*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 - 2.*f_1_1_3*powCompl(f_1_1_4,2)*f_1_1_5 + 2.1666666666666665*powCompl(f_1_1_4,3)*f_1_1_5 - 0.875*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) - 1.*f_1_1_1*f_1_1_2*powCompl(f_1_1_5,2) - 3.875*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + 2.75*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) + 5.*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) - 3.6875*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 0.5*f_1_1_1*f_1_1_4*powCompl(f_1_1_5,2) - 5.75*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) - 0.5*f_1_1_3*f_1_1_4*powCompl(f_1_1_5,2) + 4.*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) - 0.16666666666666666*f_1_1_1*powCompl(f_1_1_5,3) + 4.333333333333333*f_1_1_2*powCompl(f_1_1_5,3) - 0.2916666666666667*f_1_1_3*powCompl(f_1_1_5,3) - 1.0833333333333333*f_1_1_4*powCompl(f_1_1_5,3) - 0.6770833333333334*powCompl(f_1_1_5,4) + 0.75*powCompl(f_1_1_1,2)*f_2_1_1 + 3.*f_1_1_1*f_1_1_2*f_2_1_1 - 1.5*f_1_1_1*f_1_1_3*f_2_1_1 - 1.5*f_1_1_2*f_1_1_3*f_2_1_1 + 2.25*powCompl(f_1_1_3,2)*f_2_1_1 - 7.5*f_1_1_1*f_1_1_4*f_2_1_1 - 1.5*f_1_1_2*f_1_1_4*f_2_1_1 + 7.5*f_1_1_3*f_1_1_4*f_2_1_1 + 1.5*powCompl(f_1_1_4,2)*f_2_1_1 - 4.5*f_1_1_1*f_1_1_5*f_2_1_1 + 1.5*f_1_1_2*f_1_1_5*f_2_1_1 + 4.5*f_1_1_3*f_1_1_5*f_2_1_1 - 0.75*powCompl(f_1_1_1,2)*f_2_1_2 + 3.*f_1_1_1*f_1_1_2*f_2_1_2 - 4.5*powCompl(f_1_1_2,2)*f_2_1_2 - 3.*f_1_1_1*f_1_1_4*f_2_1_2 + 4.5*f_1_1_2*f_1_1_4*f_2_1_2 - 0.75*powCompl(f_1_1_4,2)*f_2_1_2 - 1.5*f_1_1_1*f_1_1_5*f_2_1_2 + 9.*f_1_1_2*f_1_1_5*f_2_1_2 + 3.*f_1_1_3*f_1_1_5*f_2_1_2 - 7.5*f_1_1_4*f_1_1_5*f_2_1_2 - 3.75*powCompl(f_1_1_5,2)*f_2_1_2 + 1.5*powCompl(f_2_1_2,2) + 0.75*powCompl(f_1_1_1,2)*f_2_1_3 - 1.5*f_1_1_1*f_1_1_2*f_2_1_3 + 3.75*powCompl(f_1_1_2,2)*f_2_1_3 - 3.*f_1_1_1*f_1_1_3*f_2_1_3 + 6.*f_1_1_2*f_1_1_3*f_2_1_3 + 3.75*powCompl(f_1_1_3,2)*f_2_1_3 + 3.*f_1_1_1*f_1_1_5*f_2_1_3 - 6.*f_1_1_2*f_1_1_5*f_2_1_3 - 6.*f_1_1_3*f_1_1_5*f_2_1_3 + 1.5*powCompl(f_1_1_5,2)*f_2_1_3 - 6.75*powCompl(f_1_1_1,2)*f_2_1_4 - 9.*f_1_1_1*f_1_1_2*f_2_1_4 - 4.5*powCompl(f_1_1_2,2)*f_2_1_4 + 12.*f_1_1_1*f_1_1_4*f_2_1_4 + 12.*f_1_1_2*f_1_1_4*f_2_1_4 - 4.5*powCompl(f_1_1_4,2)*f_2_1_4 + 1.2337005501361697*(3.*powCompl(f_1_1_1,2) - 2.*f_1_1_1*f_1_1_2 + 4.*powCompl(f_1_1_2,2) - 6.*f_1_1_1*f_1_1_3 - 8.*f_1_1_2*f_1_1_3 + 5.*powCompl(f_1_1_3,2) + 6.*powCompl(f_1_1_4,2) + 2.*(f_1_1_1 - 3.*f_1_1_2 + 3.*f_1_1_3)*f_1_1_5 + 6.*powCompl(f_1_1_5,2) + f_1_1_4*(6.*f_1_1_1 - 2.*f_1_1_2 + 4.*f_1_1_3 + 8.*f_1_1_5) + 4.*f_2_1_2 - 4.*f_2_1_5) + 1.5*f_1_1_1*f_1_1_2*f_2_1_5 + 4.5*powCompl(f_1_1_2,2)*f_2_1_5 - 1.5*f_1_1_1*f_1_1_4*f_2_1_5 - 3.*f_1_1_2*f_1_1_4*f_2_1_5 + 0.75*powCompl(f_1_1_4,2)*f_2_1_5 - 3.*f_1_1_1*f_1_1_5*f_2_1_5 - 4.5*f_1_1_2*f_1_1_5*f_2_1_5 + 3.*f_1_1_3*f_1_1_5*f_2_1_5 + 4.5*f_1_1_4*f_1_1_5*f_2_1_5 + 2.25*powCompl(f_1_1_5,2)*f_2_1_5 - 3.*f_2_1_3*f_2_1_5 + 1.5*powCompl(f_2_1_5,2) - 3.*f_1_1_2*f_3_1_1 + 6.*f_1_1_3*f_3_1_1 + 9.*f_1_1_4*f_3_1_1 + 6.*f_1_1_5*f_3_1_1 + 4.5*f_1_1_2*f_3_1_2 + 1.5*f_1_1_4*f_3_1_2 - 7.5*f_1_1_5*f_3_1_2 + 3.*f_1_1_1*f_3_1_3 - 6.*f_1_1_2*f_3_1_3 - 6.*f_1_1_3*f_3_1_3 + 3.*f_1_1_5*f_3_1_3 - 12.*f_1_1_1*f_3_1_4 - 9.*f_1_1_2*f_3_1_4 + 9.*f_1_1_4*f_3_1_4 + 3.*f_1_1_1*f_3_1_5 + 10.5*f_1_1_2*f_3_1_5 - 3.*f_1_1_3*f_3_1_5 - 4.5*f_1_1_4*f_3_1_5 - 7.5*f_1_1_5*f_3_1_5 - 3.*f_1_1_2*f_3_2_1 + 6.*f_1_1_3*f_3_2_1 + 9.*f_1_1_4*f_3_2_1 + 6.*f_1_1_5*f_3_2_1 - 6.*f_1_1_1*f_3_2_2 + 7.5*f_1_1_2*f_3_2_2 - 4.5*f_1_1_4*f_3_2_2 - 10.5*f_1_1_5*f_3_2_2 + 3.*f_1_1_1*f_3_2_3 - 6.*f_1_1_2*f_3_2_3 - 6.*f_1_1_3*f_3_2_3 + 3.*f_1_1_5*f_3_2_3 - 12.*f_1_1_1*f_3_2_4 - 12.*f_1_1_2*f_3_2_4 + 9.*f_1_1_4*f_3_2_4 + 3.*f_1_1_1*f_3_2_5 + 7.5*f_1_1_2*f_3_2_5 - 3.*f_1_1_3*f_3_2_5 - 4.5*f_1_1_4*f_3_2_5 - 1.5*f_1_1_5*f_3_2_5 - 7.5*f_1_1_1*f_3_3_1 - 7.5*f_1_1_2*f_3_3_1 + 6.*f_1_1_4*f_3_3_1 + 1.5*f_1_1_1*f_3_3_2 - 4.5*f_1_1_2*f_3_3_2 - 4.5*f_1_1_3*f_3_3_2 + 3.*f_1_1_5*f_3_3_2 - 4.5*f_1_1_1*f_3_3_3 - 1.5*f_1_1_2*f_3_3_3 + 4.5*f_1_1_3*f_3_3_3 + 3.*f_1_1_4*f_3_3_3 + 1.5*f_1_1_1*f_3_3_4 + 12.*f_1_1_2*f_3_3_4 + 3.*f_1_1_3*f_3_3_4 - 7.5*f_1_1_4*f_3_3_4 - 7.5*f_1_1_5*f_3_3_4 + 1.5*f_1_1_1*f_3_3_5 - 1.5*f_1_1_2*f_3_3_5 - 1.5*f_1_1_3*f_3_3_5 + 3.*f_4_1_2 + f_4_11_4 + 6.*f_4_1_5 + 6.*f_4_2_2 + 3.*f_4_2_5 + 0.75*f_4_3_1 + 1.5*f_4_3_2 - 3.75*f_4_3_3 + 6.75*f_4_3_4 - 3.*f_4_3_5 + f_4_4_1 + 0.5*f_4_4_2 - 0.5*f_4_4_3 + 1.75*f_4_4_4 - 1.*f_4_5_1 - 1.*f_4_5_2 - 1.*f_4_5_4 - 1.*f_4_6_2 + f_4_6_4 - 1.*f_4_6_5 - 1.*f_4_7_4 - 1.*f_4_8_4 - 12.166666666666666*f_1_1_1*zeta3 + 33.333333333333336*f_1_1_2*zeta3 - 9.166666666666666*f_1_1_3*zeta3 - 12.333333333333334*f_1_1_4*zeta3 - 15.333333333333334*f_1_1_5*zeta3;
    masters[39-1][0][3-1] = 0.;
    masters[39-1][1][3-1] = 0.5*(f_1_1_2 - 1.*f_1_1_5);
    masters[39-1][2][3-1] = 0.5*(-1.*powCompl(f_1_1_2,2) + powCompl(f_1_1_5,2) + 2.*f_2_1_5);
    masters[39-1][3][3-1] = -1.*powCompl(f_1_1_2,3) + 0.16666666666666666*powCompl(f_1_1_4,3) - 0.8224670334241131*(-1.*f_1_1_2 + 2.*f_1_1_4 - 1.*f_1_1_5) + 2.5*powCompl(f_1_1_2,2)*f_1_1_5 - 2.*f_1_1_2*powCompl(f_1_1_5,2) + 0.3333333333333333*powCompl(f_1_1_5,3) + 0.5*powCompl(f_1_1_4,2)*(-2.*f_1_1_2 + f_1_1_5) + f_1_1_4*(1.5*powCompl(f_1_1_2,2) - 1.*f_1_1_2*f_1_1_5 - 1.*f_2_1_2) + f_1_1_2*f_2_1_2 + f_1_1_2*f_2_1_5 - 3.*f_1_1_5*f_2_1_5 - 2.*f_3_1_2 + 2.*f_3_1_5 - 2.*f_3_2_2 + 4.*f_3_2_5 - 1.*f_3_3_4;
    masters[39-1][4][3-1] = bc39e4p3 - 0.9166666666666666*powCompl(f_1_1_2,4) + 0.6666666666666666*powCompl(f_1_1_2,3)*f_1_1_4 - 2.25*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 1.6666666666666667*f_1_1_2*powCompl(f_1_1_4,3) - 0.375*powCompl(f_1_1_4,4) + 3.6666666666666665*powCompl(f_1_1_2,3)*f_1_1_5 - 2.5*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 + 3.*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 - 0.8333333333333334*powCompl(f_1_1_4,3)*f_1_1_5 - 5.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) - 1.*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) + 4.333333333333333*f_1_1_2*powCompl(f_1_1_5,3) + 0.3333333333333333*f_1_1_4*powCompl(f_1_1_5,3) - 1.25*powCompl(f_1_1_5,4) - 2.*f_1_1_2*f_1_1_4*f_2_1_2 + 2.*powCompl(f_1_1_4,2)*f_2_1_2 - 2.*f_1_1_2*f_1_1_5*f_2_1_2 + f_1_1_4*f_1_1_5*f_2_1_2 + powCompl(f_1_1_5,2)*f_2_1_2 - 0.5*powCompl(f_2_1_2,2) + 0.8224670334241131*(5.*powCompl(f_1_1_2,2) + 3.*powCompl(f_1_1_4,2) - 4.*f_1_1_2*f_1_1_5 - 1.*powCompl(f_1_1_5,2) + f_1_1_4*(-6.*f_1_1_2 + 4.*f_1_1_5) - 2.*f_2_1_5) + powCompl(f_1_1_2,2)*f_2_1_5 + 4.*f_1_1_2*f_1_1_4*f_2_1_5 - 0.5*powCompl(f_1_1_4,2)*f_2_1_5 - 4.*f_1_1_2*f_1_1_5*f_2_1_5 - 2.*f_1_1_4*f_1_1_5*f_2_1_5 + 5.*powCompl(f_1_1_5,2)*f_2_1_5 - 1.5*powCompl(f_2_1_5,2) + f_1_1_2*f_3_1_2 + 3.*f_1_1_4*f_3_1_2 + f_1_1_5*f_3_1_2 - 3.*f_1_1_2*f_3_1_5 + 4.*f_1_1_4*f_3_1_5 - 1.*f_1_1_5*f_3_1_5 + 4.*f_1_1_4*f_3_2_2 + 2.*f_1_1_5*f_3_2_2 + 2.*f_1_1_2*f_3_2_5 + 2.*f_1_1_4*f_3_2_5 - 10.*f_1_1_5*f_3_2_5 - 2.*f_1_1_2*f_3_3_4 + f_1_1_4*f_3_3_4 + 2.*f_1_1_5*f_3_3_4 - 4.*f_4_1_5 - 8.*f_4_2_5 - 2.*f_4_3_5 + 0.3333333333333333*f_4_5_4 - 0.6666666666666666*f_4_7_2 + 6.666666666666667*f_1_1_2*zeta3 + 2.*f_1_1_4*zeta3 - 6.666666666666667*f_1_1_5*zeta3;
    masters[40-1][0][3-1] = 0.;
    masters[40-1][1][3-1] = f_1_1_3 - 1.*f_1_1_5;
    masters[40-1][2][3-1] = f_1_1_1*f_1_1_3 + f_1_1_2*f_1_1_3 - 1.*powCompl(f_1_1_3,2) - 1.*(f_1_1_1 + f_1_1_2 + f_1_1_3)*f_1_1_5 + 2.*powCompl(f_1_1_5,2) + f_1_1_4*(-1.*f_1_1_3 + f_1_1_5) - 2.*f_2_1_3;
    masters[40-1][3][3-1] = -1.*powCompl(f_1_1_1,3) - 0.5*powCompl(f_1_1_2,3) + 2.*powCompl(f_1_1_1,2)*f_1_1_3 + f_1_1_1*f_1_1_2*f_1_1_3 - 1.*powCompl(f_1_1_2,2)*f_1_1_3 - 1.*f_1_1_1*powCompl(f_1_1_3,2) - 1.*f_1_1_2*powCompl(f_1_1_3,2) - 0.16666666666666666*powCompl(f_1_1_3,3) + powCompl(f_1_1_1,2)*f_1_1_5 - 1.*f_1_1_1*f_1_1_2*f_1_1_5 + 2.5*powCompl(f_1_1_2,2)*f_1_1_5 - 4.*f_1_1_1*f_1_1_3*f_1_1_5 + 2.*f_1_1_2*f_1_1_3*f_1_1_5 + 3.5*powCompl(f_1_1_3,2)*f_1_1_5 + 2.*f_1_1_1*powCompl(f_1_1_5,2) - 2.5*f_1_1_2*powCompl(f_1_1_5,2) - 2.*f_1_1_3*powCompl(f_1_1_5,2) + 0.16666666666666666*powCompl(f_1_1_5,3) - 0.5*powCompl(f_1_1_4,2)*(-1.*f_1_1_3 + f_1_1_5) - 1.6449340668482262*(3.*f_1_1_1 - 3.*f_1_1_2 - 1.*f_1_1_3 + f_1_1_5) + 3.*f_1_1_1*f_2_1_1 - 3.*f_1_1_3*f_2_1_1 - 2.*f_1_1_1*f_2_1_3 - 2.*f_1_1_2*f_2_1_3 + 3.*f_1_1_3*f_2_1_3 + 3.*f_1_1_5*f_2_1_3 + f_1_1_4*(-1.*f_1_1_1*f_1_1_3 - 1.*f_1_1_2*f_1_1_3 + powCompl(f_1_1_3,2) + (f_1_1_1 + f_1_1_2 + f_1_1_3)*f_1_1_5 - 2.*powCompl(f_1_1_5,2) + 2.*f_2_1_3) + 3.*f_1_1_2*f_2_1_5 - 3.*f_1_1_5*f_2_1_5 - 6.*f_3_1_1 + 2.*f_3_1_3 + 6.*f_3_1_5 - 6.*f_3_2_1 - 2.*f_3_2_3 + 6.*f_3_2_5 + 3.*f_3_3_2 - 3.*f_3_3_5;
    masters[40-1][4][3-1] = bc40e4p3 - 1.34375*powCompl(f_1_1_1,4) - 2.25*powCompl(f_1_1_1,3)*f_1_1_2 - 1.125*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) - 1.*f_1_1_1*powCompl(f_1_1_2,3) + 1.53125*powCompl(f_1_1_2,4) + 6.791666666666667*powCompl(f_1_1_1,3)*f_1_1_3 + 0.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_3 - 2.5*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_3 + 0.16666666666666666*powCompl(f_1_1_2,3)*f_1_1_3 - 7.8125*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) - 1.75*f_1_1_1*f_1_1_2*powCompl(f_1_1_3,2) - 3.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) + 1.2083333333333333*f_1_1_1*powCompl(f_1_1_3,3) + 1.3333333333333333*f_1_1_2*powCompl(f_1_1_3,3) + 2.15625*powCompl(f_1_1_3,4) - 1.*powCompl(f_1_1_1,3)*f_1_1_4 + 6.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 + 5.25*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 - 8.*powCompl(f_1_1_2,3)*f_1_1_4 + 4.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 + 2.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_4 - 1.25*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_4 - 2.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 + f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_4 + 0.6666666666666666*powCompl(f_1_1_3,3)*f_1_1_4 - 2.25*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 9.75*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) + 8.625*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) - 3.25*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) + 1.25*f_1_1_2*f_1_1_3*powCompl(f_1_1_4,2) + 1.375*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) + 5.5*f_1_1_1*powCompl(f_1_1_4,3) - 1.5*f_1_1_2*powCompl(f_1_1_4,3) + 0.08333333333333333*f_1_1_3*powCompl(f_1_1_4,3) - 0.375*powCompl(f_1_1_4,4) - 2.1666666666666665*powCompl(f_1_1_1,3)*f_1_1_5 + 1.75*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_5 + f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_5 - 1.0416666666666667*powCompl(f_1_1_2,3)*f_1_1_5 - 1.25*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 + 3.5*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_5 + 8.5*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 + 11.75*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 + 4.25*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 - 9.25*powCompl(f_1_1_3,3)*f_1_1_5 - 1.75*powCompl(f_1_1_1,2)*f_1_1_4*f_1_1_5 - 3.5*f_1_1_1*f_1_1_2*f_1_1_4*f_1_1_5 + 14.75*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 - 2.*f_1_1_1*f_1_1_3*f_1_1_4*f_1_1_5 + f_1_1_2*f_1_1_3*f_1_1_4*f_1_1_5 - 3.5*powCompl(f_1_1_3,2)*f_1_1_4*f_1_1_5 + 2.5*f_1_1_1*powCompl(f_1_1_4,2)*f_1_1_5 - 13.25*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 - 1.25*f_1_1_3*powCompl(f_1_1_4,2)*f_1_1_5 + 2.4166666666666665*powCompl(f_1_1_4,3)*f_1_1_5 + 2.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) - 0.25*f_1_1_1*f_1_1_2*powCompl(f_1_1_5,2) - 8.1875*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 8.75*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) - 13.25*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) + 5.625*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 0.5*f_1_1_1*f_1_1_4*powCompl(f_1_1_5,2) - 5.*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) + 2.75*f_1_1_3*f_1_1_4*powCompl(f_1_1_5,2) + 4.75*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) + 0.6666666666666666*f_1_1_1*powCompl(f_1_1_5,3) + 9.791666666666666*f_1_1_2*powCompl(f_1_1_5,3) + 0.5*f_1_1_3*powCompl(f_1_1_5,3) + 0.08333333333333333*f_1_1_4*powCompl(f_1_1_5,3) - 1.46875*powCompl(f_1_1_5,4) + 3.*powCompl(f_1_1_1,2)*f_2_1_1 + 3.*f_1_1_1*f_1_1_2*f_2_1_1 - 7.5*f_1_1_1*f_1_1_3*f_2_1_1 - 1.5*f_1_1_2*f_1_1_3*f_2_1_1 + 4.5*powCompl(f_1_1_3,2)*f_2_1_1 + 3.*f_1_1_1*f_1_1_4*f_2_1_1 - 2.25*powCompl(f_1_1_4,2)*f_2_1_1 + 7.5*f_1_1_1*f_1_1_5*f_2_1_1 + 1.5*f_1_1_2*f_1_1_5*f_2_1_1 - 9.*f_1_1_3*f_1_1_5*f_2_1_1 - 1.5*f_1_1_4*f_1_1_5*f_2_1_1 + 6.*powCompl(f_1_1_5,2)*f_2_1_1 + 4.5*f_1_1_1*f_1_1_2*f_2_1_2 - 6.75*powCompl(f_1_1_2,2)*f_2_1_2 - 1.5*f_1_1_1*f_1_1_3*f_2_1_2 - 3.*f_1_1_2*f_1_1_3*f_2_1_2 - 4.5*f_1_1_1*f_1_1_4*f_2_1_2 + 10.5*f_1_1_2*f_1_1_4*f_2_1_2 + 1.5*f_1_1_3*f_1_1_4*f_2_1_2 - 4.5*powCompl(f_1_1_4,2)*f_2_1_2 + 13.5*f_1_1_2*f_1_1_5*f_2_1_2 + 1.5*f_1_1_3*f_1_1_5*f_2_1_2 - 10.5*f_1_1_4*f_1_1_5*f_2_1_2 - 4.5*powCompl(f_1_1_5,2)*f_2_1_2 - 0.41123351671205655*(-21.*powCompl(f_1_1_1,2) - 6.*f_1_1_1*f_1_1_2 + 3.*powCompl(f_1_1_2,2) + 20.*f_1_1_1*f_1_1_3 + 26.*f_1_1_2*f_1_1_3 - 32.*powCompl(f_1_1_3,2) + 6.*powCompl(f_1_1_4,2) - 4.*(2.*f_1_1_1 + 5.*f_1_1_2 + 2.*f_1_1_3)*f_1_1_5 + 40.*powCompl(f_1_1_5,2) - 2.*f_1_1_4*(f_1_1_3 + 5.*f_1_1_5) - 16.*f_2_1_3) - 1.75*powCompl(f_1_1_1,2)*f_2_1_3 - 0.5*f_1_1_1*f_1_1_2*f_2_1_3 - 2.5*powCompl(f_1_1_2,2)*f_2_1_3 + 6.*f_1_1_1*f_1_1_3*f_2_1_3 - 4.5*f_1_1_2*f_1_1_3*f_2_1_3 - 6.25*powCompl(f_1_1_3,2)*f_2_1_3 - 1.*f_1_1_1*f_1_1_4*f_2_1_3 + 0.5*f_1_1_2*f_1_1_4*f_2_1_3 - 6.*f_1_1_3*f_1_1_4*f_2_1_3 - 1.*powCompl(f_1_1_4,2)*f_2_1_3 - 1.5*f_1_1_1*f_1_1_5*f_2_1_3 + 6.*f_1_1_2*f_1_1_5*f_2_1_3 + 8.*f_1_1_3*f_1_1_5*f_2_1_3 - 1.5*f_1_1_4*f_1_1_5*f_2_1_3 - 9.25*powCompl(f_1_1_5,2)*f_2_1_3 - 6.*f_2_1_1*f_2_1_3 + 0.75*powCompl(f_1_1_1,2)*f_2_1_4 + 4.5*f_1_1_1*f_1_1_2*f_2_1_4 + 0.75*powCompl(f_1_1_2,2)*f_2_1_4 - 1.5*f_1_1_1*f_1_1_3*f_2_1_4 + 1.5*f_1_1_2*f_1_1_3*f_2_1_4 + 0.75*powCompl(f_1_1_3,2)*f_2_1_4 - 1.5*f_1_1_1*f_1_1_4*f_2_1_4 - 4.5*f_1_1_2*f_1_1_4*f_2_1_4 + 1.5*f_1_1_3*f_1_1_4*f_2_1_4 + 3.*powCompl(f_1_1_4,2)*f_2_1_4 - 1.5*f_1_1_1*f_1_1_5*f_2_1_4 - 1.5*f_1_1_2*f_1_1_5*f_2_1_4 + 1.5*f_1_1_3*f_1_1_5*f_2_1_4 + 3.*f_1_1_4*f_1_1_5*f_2_1_4 + 7.5*powCompl(f_1_1_2,2)*f_2_1_5 + 3.*f_1_1_1*f_1_1_3*f_2_1_5 + 4.5*f_1_1_2*f_1_1_3*f_2_1_5 + 3.75*powCompl(f_1_1_3,2)*f_2_1_5 - 6.*f_1_1_2*f_1_1_4*f_2_1_5 - 1.5*f_1_1_3*f_1_1_4*f_2_1_5 + 0.75*powCompl(f_1_1_4,2)*f_2_1_5 - 16.5*f_1_1_2*f_1_1_5*f_2_1_5 - 9.*f_1_1_3*f_1_1_5*f_2_1_5 + 6.*f_1_1_4*f_1_1_5*f_2_1_5 + 9.*powCompl(f_1_1_5,2)*f_2_1_5 - 4.5*f_1_1_1*f_3_1_1 - 3.*f_1_1_2*f_3_1_1 + 10.5*f_1_1_3*f_3_1_1 - 7.5*f_1_1_5*f_3_1_1 - 6.*f_1_1_1*f_3_1_2 + 12.*f_1_1_2*f_3_1_2 + 3.*f_1_1_3*f_3_1_2 - 9.*f_1_1_4*f_3_1_2 - 12.*f_1_1_5*f_3_1_2 - 2.5*f_1_1_1*f_3_1_3 + 3.5*f_1_1_2*f_3_1_3 + 14.*f_1_1_3*f_3_1_3 + f_1_1_4*f_3_1_3 - 20.*f_1_1_5*f_3_1_3 + 3.*f_1_1_1*f_3_1_4 + 6.*f_1_1_2*f_3_1_4 - 6.*f_1_1_4*f_3_1_4 - 3.*f_1_1_5*f_3_1_4 + 13.5*f_1_1_2*f_3_1_5 + 4.5*f_1_1_3*f_3_1_5 - 6.*f_1_1_4*f_3_1_5 - 19.5*f_1_1_5*f_3_1_5 - 4.5*f_1_1_1*f_3_2_1 - 3.*f_1_1_2*f_3_2_1 + 10.5*f_1_1_3*f_3_2_1 - 3.*f_1_1_4*f_3_2_1 - 7.5*f_1_1_5*f_3_2_1 - 6.*f_1_1_1*f_3_2_2 + 12.*f_1_1_2*f_3_2_2 + 3.*f_1_1_3*f_3_2_2 - 9.*f_1_1_4*f_3_2_2 - 15.*f_1_1_5*f_3_2_2 - 9.5*f_1_1_1*f_3_2_3 + 5.5*f_1_1_2*f_3_2_3 + 20.*f_1_1_3*f_3_2_3 + 5.*f_1_1_4*f_3_2_3 - 14.*f_1_1_5*f_3_2_3 + 3.*f_1_1_1*f_3_2_4 + 6.*f_1_1_2*f_3_2_4 - 6.*f_1_1_4*f_3_2_4 - 3.*f_1_1_5*f_3_2_4 + 13.5*f_1_1_2*f_3_2_5 + 7.5*f_1_1_3*f_3_2_5 - 6.*f_1_1_4*f_3_2_5 - 19.5*f_1_1_5*f_3_2_5 + 4.5*f_1_1_1*f_3_3_1 + 1.5*f_1_1_2*f_3_3_1 + 1.5*f_1_1_3*f_3_3_1 - 3.*f_1_1_4*f_3_3_1 - 1.5*f_1_1_5*f_3_3_1 + 3.*f_1_1_1*f_3_3_2 + 6.*f_1_1_2*f_3_3_2 + 6.*f_1_1_3*f_3_3_2 - 1.5*f_1_1_4*f_3_3_2 - 9.*f_1_1_5*f_3_3_2 + 1.5*f_1_1_1*f_3_3_3 - 1.5*f_1_1_2*f_3_3_3 - 1.5*f_1_1_3*f_3_3_3 - 3.*f_1_1_4*f_3_3_3 - 1.5*f_1_1_5*f_3_3_3 + 7.5*f_1_1_2*f_3_3_4 + 1.5*f_1_1_3*f_3_3_4 - 6.*f_1_1_4*f_3_3_4 - 7.5*f_1_1_5*f_3_3_4 - 6.*f_1_1_1*f_3_3_5 - 1.5*f_1_1_2*f_3_3_5 + 9.*f_1_1_3*f_3_3_5 + 1.5*f_1_1_4*f_3_3_5 - 6.*f_1_1_5*f_3_3_5 + f_4_11_2 - 1.*f_4_11_5 - 4.*f_4_1_3 + 4.*f_4_2_3 - 3.75*f_4_3_1 + 4.5*f_4_3_2 + 4.*f_4_3_3 + 1.5*f_4_3_4 - 8.25*f_4_3_5 - 0.5*f_4_4_1 - 1.75*f_4_4_2 + 0.5*f_4_4_3 + f_4_4_4 + 1.75*f_4_4_5 + f_4_5_2 - 1.*f_4_5_3 - 1.*f_4_5_4 - 1.*f_4_5_5 + f_4_6_2 - 1.*f_4_6_5 + 2.*f_4_7_5 - 2.*f_4_8_2 - 13.5*f_1_1_1*zeta3 + 22.5*f_1_1_2*zeta3 + 3.3333333333333335*f_1_1_3*zeta3 - 3.*f_1_1_4*zeta3 - 3.3333333333333335*f_1_1_5*zeta3;
    masters[41-1][0][3-1] = 0.;
    masters[41-1][1][3-1] = 0.;
    masters[41-1][2][3-1] = 0.;
    masters[41-1][3][3-1] = 3.*f_3_4;
    masters[41-1][4][3-1] = 0.5*(2.*bc41e4p3 - 3.*(2.*f_1_1_4 + 3.*(f_1_1_1 + f_1_1_2 + f_1_1_3 + f_1_1_5))*f_3_4 + 2.*f_4_10_4);
    masters[42-1][0][3-1] = 0.;
    masters[42-1][1][3-1] = 0.5*(f_1_1_1 - 1.*f_1_1_4);
    masters[42-1][2][3-1] = -1.*powCompl(f_1_1_1,2) + f_1_1_1*f_1_1_4 + f_2_1_4;
    masters[42-1][3][3-1] = 1.1666666666666667*powCompl(f_1_1_1,3) - 0.5*f_1_1_1*powCompl(f_1_1_2,2) + 0.3333333333333333*powCompl(f_1_1_2,3) - 0.8224670334241131*(f_1_1_1 - 2.*f_1_1_2 + f_1_1_4) - 1.*f_1_1_2*f_2_1_2 - 3.*f_1_1_1*f_2_1_4 + f_1_1_4*(-1.5*powCompl(f_1_1_1,2) + f_1_1_1*f_1_1_2 - 0.5*powCompl(f_1_1_2,2) + f_2_1_2 + f_2_1_4) + 2.*f_3_1_2 - 4.*f_3_1_4 + 2.*f_3_2_2 - 2.*f_3_2_4 + f_3_3_1;
    masters[42-1][4][3-1] = bc42e4p3 + 0.041666666666666664*(-24.*powCompl(f_1_1_1,4) - 6.*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) + 28.*f_1_1_1*powCompl(f_1_1_2,3) - 3.*powCompl(f_1_1_2,4) - 32.*(f_1_1_1 + f_1_1_2)*powCompl(f_1_1_4,3) + 16.*powCompl(f_1_1_4,4) - 48.*powCompl(f_1_1_1,2)*f_2_1_2 - 96.*f_1_1_1*f_1_1_2*f_2_1_2 + 12.*powCompl(f_1_1_2,2)*f_2_1_2 + 12.*powCompl(f_2_1_2,2) + 12.*powCompl(f_1_1_4,2)*(3.*f_1_1_1*f_1_1_2 + 3.*powCompl(f_1_1_2,2) - 3.*f_2_1_2 - 1.*f_2_1_4) + 108.*powCompl(f_1_1_1,2)*f_2_1_4 + 12.*powCompl(f_1_1_2,2)*f_2_1_4 + 48.*f_2_1_2*f_2_1_4 + 36.*powCompl(f_2_1_4,2) - 19.739208802178716*(-2.*powCompl(f_1_1_1,2) + 4.*f_1_1_1*f_1_1_2 + 3.*powCompl(f_1_1_2,2) - 2.*(f_1_1_1 + 3.*f_1_1_2)*f_1_1_4 + 6.*powCompl(f_1_1_4,2) + 2.*f_2_1_4) + 96.*f_1_1_1*f_3_1_2 - 48.*f_1_1_2*f_3_1_2 + 288.*f_1_1_1*f_3_1_4 + 96.*f_1_1_1*f_3_2_2 - 24.*f_1_1_2*f_3_2_2 + 72.*f_1_1_1*f_3_2_4 + 48.*f_1_1_2*f_3_2_4 + 24.*f_1_1_2*f_3_3_1 + 192.*f_4_1_4 + 96.*f_4_2_4 + 24.*f_4_3_2 - 72.*f_4_3_4 - 8.*f_4_4_1 + 16.*f_4_5_1 - 8.*f_4_6_2 + 16.*f_4_8_3 + 8.*f_1_1_4*(5.*powCompl(f_1_1_1,3) - 2.*powCompl(f_1_1_2,3) + 3.*f_1_1_2*f_2_1_2 - 3.*f_1_1_1*(2.*powCompl(f_1_1_2,2) - 4.*f_2_1_2 + 3.*f_2_1_4) - 6.*f_3_1_2 - 12.*f_3_1_4 - 9.*f_3_2_2 + 3.*f_3_2_4 - 26.*zeta3) + 160.*f_1_1_1*zeta3 - 48.*f_1_1_2*zeta3);
    masters[43-1][0][3-1] = 0.;
    masters[43-1][1][3-1] = 0.5*(f_1_1_2 - 1.*f_1_1_4);
    masters[43-1][2][3-1] = -1.*f_1_1_2*f_1_1_4 + powCompl(f_1_1_4,2) - 1.*f_2_1_2;
    masters[43-1][3][3-1] = 0.08333333333333333*(9.869604401089358*(f_1_1_2 + f_1_1_4 - 2.*f_1_1_5) - 2.*(-9.*f_1_1_2*powCompl(f_1_1_4,2) + 7.*powCompl(f_1_1_4,3) - 3.*f_1_1_2*powCompl(f_1_1_5,2) + 2.*powCompl(f_1_1_5,3) - 3.*f_1_1_4*(-2.*f_1_1_2*f_1_1_5 + powCompl(f_1_1_5,2) + 6.*f_2_1_2) - 6.*f_1_1_5*f_2_1_5 + 6.*(f_1_1_2*(f_2_1_2 + f_2_1_5) - 4.*f_3_1_2 + 2.*f_3_1_5 - 2.*f_3_2_2 + 2.*f_3_2_5 + f_3_3_4)));
    masters[43-1][4][3-1] = 0.041666666666666664*(24.*bc43e4p3 - 16.*powCompl(f_1_1_2,4) + 32.*powCompl(f_1_1_2,3)*f_1_1_4 - 40.*f_1_1_2*powCompl(f_1_1_4,3) + 24.*powCompl(f_1_1_4,4) + 32.*powCompl(f_1_1_2,3)*f_1_1_5 - 36.*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 - 36.*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + 48.*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) + 6.*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) + 16.*f_1_1_2*powCompl(f_1_1_5,3) - 28.*f_1_1_4*powCompl(f_1_1_5,3) + 3.*powCompl(f_1_1_5,4) + 12.*powCompl(f_1_1_2,2)*f_2_1_2 + 72.*f_1_1_2*f_1_1_4*f_2_1_2 - 108.*powCompl(f_1_1_4,2)*f_2_1_2 - 12.*powCompl(f_1_1_5,2)*f_2_1_2 - 36.*powCompl(f_2_1_2,2) + 9.869604401089358*(-4.*powCompl(f_1_1_4,2) + f_1_1_4*(-4.*f_1_1_2 + 8.*f_1_1_5) + 2.*(6.*powCompl(f_1_1_2,2) - 6.*f_1_1_2*f_1_1_5 + 3.*powCompl(f_1_1_5,2) + 2.*f_2_1_2)) + 36.*powCompl(f_1_1_2,2)*f_2_1_5 - 96.*f_1_1_2*f_1_1_4*f_2_1_5 + 48.*powCompl(f_1_1_4,2)*f_2_1_5 - 24.*f_1_1_2*f_1_1_5*f_2_1_5 + 96.*f_1_1_4*f_1_1_5*f_2_1_5 - 12.*powCompl(f_1_1_5,2)*f_2_1_5 - 48.*f_2_1_2*f_2_1_5 - 12.*powCompl(f_2_1_5,2) + 96.*f_1_1_2*f_3_1_2 - 288.*f_1_1_4*f_3_1_2 + 48.*f_1_1_2*f_3_1_5 - 96.*f_1_1_4*f_3_1_5 + 48.*f_1_1_5*f_3_1_5 - 24.*f_1_1_2*f_3_2_2 - 72.*f_1_1_4*f_3_2_2 - 48.*f_1_1_5*f_3_2_2 + 72.*f_1_1_2*f_3_2_5 - 96.*f_1_1_4*f_3_2_5 + 24.*f_1_1_5*f_3_2_5 - 24.*f_1_1_5*f_3_3_4 - 192.*f_4_1_2 - 96.*f_4_2_2 + 72.*f_4_3_2 - 24.*f_4_3_5 + 8.*f_4_4_4 - 16.*f_4_5_4 + 8.*f_4_6_5 - 16.*f_4_8_1 + 208.*f_1_1_2*zeta3 - 160.*f_1_1_4*zeta3 + 48.*f_1_1_5*zeta3);
    masters[44-1][0][3-1] = 0.;
    masters[44-1][1][3-1] = f_1_1_1 - 1.*f_1_1_4;
    masters[44-1][2][3-1] = -2.*powCompl(f_1_1_1,2) + f_1_1_1*f_1_1_2 + f_1_1_1*f_1_1_3 + powCompl(f_1_1_4,2) - 1.*f_1_1_1*f_1_1_5 + f_1_1_4*(f_1_1_1 - 1.*f_1_1_2 - 1.*f_1_1_3 + f_1_1_5) + 2.*f_2_1_4;
    masters[44-1][3][3-1] = -0.16666666666666666*powCompl(f_1_1_1,3) - 2.*powCompl(f_1_1_1,2)*f_1_1_2 - 1.*f_1_1_1*powCompl(f_1_1_2,2) + powCompl(f_1_1_2,3) + 2.5*powCompl(f_1_1_1,2)*f_1_1_3 + f_1_1_1*f_1_1_2*f_1_1_3 - 2.5*f_1_1_1*powCompl(f_1_1_3,2) + 0.5*powCompl(f_1_1_3,3) + 0.16666666666666666*powCompl(f_1_1_4,3) - 1.6449340668482262*(-1.*f_1_1_1 - 3.*f_1_1_2 + 3.*f_1_1_3 + f_1_1_4) + powCompl(f_1_1_4,2)*(-3.5*f_1_1_1 + f_1_1_2 + f_1_1_3 - 1.*f_1_1_5) + 2.*powCompl(f_1_1_1,2)*f_1_1_5 - 1.*f_1_1_1*f_1_1_2*f_1_1_5 - 1.*f_1_1_1*f_1_1_3*f_1_1_5 + 0.5*f_1_1_1*powCompl(f_1_1_5,2) + 3.*f_1_1_1*f_2_1_1 - 3.*f_1_1_3*f_2_1_1 - 3.*f_1_1_2*f_2_1_2 - 3.*f_1_1_1*f_2_1_4 + 2.*f_1_1_2*f_2_1_4 + 2.*f_1_1_3*f_2_1_4 - 2.*f_1_1_5*f_2_1_4 - 0.5*f_1_1_4*(-4.*powCompl(f_1_1_1,2) + 4.*powCompl(f_1_1_2,2) + 2.*f_1_1_2*f_1_1_3 - 2.*powCompl(f_1_1_3,2) + f_1_1_1*(-8.*f_1_1_2 + 4.*f_1_1_3) + 2.*(f_1_1_1 - 1.*f_1_1_2 - 1.*f_1_1_3)*f_1_1_5 + powCompl(f_1_1_5,2) - 6.*f_2_1_2 + 6.*f_2_1_4) - 6.*f_3_1_1 + 6.*f_3_1_2 - 2.*f_3_1_4 - 6.*f_3_2_1 + 6.*f_3_2_2 + 2.*f_3_2_4 + 3.*f_3_3_1 - 3.*f_3_3_3;
    masters[44-1][4][3-1] = bc44e4p3 + 1.46875*powCompl(f_1_1_1,4) - 0.6666666666666666*powCompl(f_1_1_1,3)*f_1_1_2 - 2.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) + 2.1666666666666665*f_1_1_1*powCompl(f_1_1_2,3) + 1.34375*powCompl(f_1_1_2,4) - 9.791666666666666*powCompl(f_1_1_1,3)*f_1_1_3 + 0.25*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_3 - 1.75*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_3 + 2.25*powCompl(f_1_1_2,3)*f_1_1_3 + 8.1875*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) - 1.*f_1_1_1*f_1_1_2*powCompl(f_1_1_3,2) + 1.125*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) + 1.0416666666666667*f_1_1_1*powCompl(f_1_1_3,3) + f_1_1_2*powCompl(f_1_1_3,3) - 1.53125*powCompl(f_1_1_3,4) - 0.5*powCompl(f_1_1_1,3)*f_1_1_4 + 8.75*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 + 1.25*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 - 6.791666666666667*powCompl(f_1_1_2,3)*f_1_1_4 + 13.25*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 - 3.5*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_4 - 0.5*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_4 - 8.5*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 + 2.5*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_4 - 0.16666666666666666*powCompl(f_1_1_3,3)*f_1_1_4 - 5.625*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 11.75*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) + 7.8125*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) - 4.25*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) + 1.75*f_1_1_2*f_1_1_3*powCompl(f_1_1_4,2) + 3.5*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) + 9.25*f_1_1_1*powCompl(f_1_1_4,3) - 1.2083333333333333*f_1_1_2*powCompl(f_1_1_4,3) - 1.3333333333333333*f_1_1_3*powCompl(f_1_1_4,3) - 2.15625*powCompl(f_1_1_4,4) - 0.08333333333333333*powCompl(f_1_1_1,3)*f_1_1_5 + 0.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_5 + 1.75*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_5 + powCompl(f_1_1_2,3)*f_1_1_5 + 5.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 + 3.5*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_5 - 6.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 - 14.75*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 - 5.25*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 + 8.*powCompl(f_1_1_3,3)*f_1_1_5 - 2.75*powCompl(f_1_1_1,2)*f_1_1_4*f_1_1_5 + 2.*f_1_1_1*f_1_1_2*f_1_1_4*f_1_1_5 - 4.*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 - 1.*f_1_1_1*f_1_1_3*f_1_1_4*f_1_1_5 - 2.*f_1_1_2*f_1_1_3*f_1_1_4*f_1_1_5 + 1.25*powCompl(f_1_1_3,2)*f_1_1_4*f_1_1_5 + 3.5*f_1_1_1*powCompl(f_1_1_4,2)*f_1_1_5 + 2.*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 - 1.*f_1_1_3*powCompl(f_1_1_4,2)*f_1_1_5 - 0.6666666666666666*powCompl(f_1_1_4,3)*f_1_1_5 - 4.75*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) - 2.5*f_1_1_1*f_1_1_2*powCompl(f_1_1_5,2) + 2.25*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + 13.25*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) + 9.75*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) - 8.625*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + 1.25*f_1_1_1*f_1_1_4*powCompl(f_1_1_5,2) + 3.25*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) - 1.25*f_1_1_3*f_1_1_4*powCompl(f_1_1_5,2) - 1.375*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) - 2.4166666666666665*f_1_1_1*powCompl(f_1_1_5,3) - 5.5*f_1_1_2*powCompl(f_1_1_5,3) + 1.5*f_1_1_3*powCompl(f_1_1_5,3) - 0.08333333333333333*f_1_1_4*powCompl(f_1_1_5,3) + 0.375*powCompl(f_1_1_5,4) - 9.*powCompl(f_1_1_1,2)*f_2_1_1 + 16.5*f_1_1_1*f_1_1_3*f_2_1_1 - 7.5*powCompl(f_1_1_3,2)*f_2_1_1 + 9.*f_1_1_1*f_1_1_4*f_2_1_1 - 3.*f_1_1_2*f_1_1_4*f_2_1_1 - 4.5*f_1_1_3*f_1_1_4*f_2_1_1 - 3.75*powCompl(f_1_1_4,2)*f_2_1_1 - 6.*f_1_1_1*f_1_1_5*f_2_1_1 + 6.*f_1_1_3*f_1_1_5*f_2_1_1 + 1.5*f_1_1_4*f_1_1_5*f_2_1_1 - 0.75*powCompl(f_1_1_5,2)*f_2_1_1 - 6.*powCompl(f_1_1_1,2)*f_2_1_2 - 7.5*f_1_1_1*f_1_1_2*f_2_1_2 - 3.*powCompl(f_1_1_2,2)*f_2_1_2 - 1.5*f_1_1_1*f_1_1_3*f_2_1_2 - 3.*f_1_1_2*f_1_1_3*f_2_1_2 + 9.*f_1_1_1*f_1_1_4*f_2_1_2 + 7.5*f_1_1_2*f_1_1_4*f_2_1_2 + 1.5*f_1_1_3*f_1_1_4*f_2_1_2 - 4.5*powCompl(f_1_1_4,2)*f_2_1_2 + 1.5*f_1_1_1*f_1_1_5*f_2_1_2 - 3.*f_1_1_2*f_1_1_5*f_2_1_2 + 2.25*powCompl(f_1_1_5,2)*f_2_1_2 + 4.5*powCompl(f_1_1_1,2)*f_2_1_3 - 13.5*f_1_1_1*f_1_1_3*f_2_1_3 - 4.5*f_1_1_2*f_1_1_3*f_2_1_3 + 6.75*powCompl(f_1_1_3,2)*f_2_1_3 - 1.5*f_1_1_1*f_1_1_4*f_2_1_3 + 1.5*f_1_1_2*f_1_1_4*f_2_1_3 + 3.*f_1_1_3*f_1_1_4*f_2_1_3 + 10.5*f_1_1_1*f_1_1_5*f_2_1_3 + 4.5*f_1_1_2*f_1_1_5*f_2_1_3 - 10.5*f_1_1_3*f_1_1_5*f_2_1_3 - 1.5*f_1_1_4*f_1_1_5*f_2_1_3 + 4.5*powCompl(f_1_1_5,2)*f_2_1_3 + 9.25*powCompl(f_1_1_1,2)*f_2_1_4 + 1.5*f_1_1_1*f_1_1_2*f_2_1_4 + 1.75*powCompl(f_1_1_2,2)*f_2_1_4 - 6.*f_1_1_1*f_1_1_3*f_2_1_4 + 0.5*f_1_1_2*f_1_1_3*f_2_1_4 + 2.5*powCompl(f_1_1_3,2)*f_2_1_4 - 8.*f_1_1_1*f_1_1_4*f_2_1_4 - 6.*f_1_1_2*f_1_1_4*f_2_1_4 + 4.5*f_1_1_3*f_1_1_4*f_2_1_4 + 6.25*powCompl(f_1_1_4,2)*f_2_1_4 + 1.5*f_1_1_1*f_1_1_5*f_2_1_4 + f_1_1_2*f_1_1_5*f_2_1_4 - 0.5*f_1_1_3*f_1_1_5*f_2_1_4 + 6.*f_1_1_4*f_1_1_5*f_2_1_4 + powCompl(f_1_1_5,2)*f_2_1_4 + 6.*f_2_1_2*f_2_1_4 - 0.41123351671205655*(-40.*powCompl(f_1_1_1,2) + 8.*f_1_1_1*f_1_1_2 + 21.*powCompl(f_1_1_2,2) + 20.*f_1_1_1*f_1_1_3 + 6.*f_1_1_2*f_1_1_3 - 3.*powCompl(f_1_1_3,2) + 32.*powCompl(f_1_1_4,2) + 10.*f_1_1_1*f_1_1_5 - 6.*powCompl(f_1_1_5,2) + 2.*f_1_1_4*(4.*f_1_1_1 - 10.*f_1_1_2 - 13.*f_1_1_3 + f_1_1_5) + 16.*f_2_1_4) + 1.5*f_1_1_1*f_1_1_2*f_2_1_5 - 0.75*powCompl(f_1_1_2,2)*f_2_1_5 + 1.5*f_1_1_1*f_1_1_3*f_2_1_5 - 4.5*f_1_1_2*f_1_1_3*f_2_1_5 - 0.75*powCompl(f_1_1_3,2)*f_2_1_5 - 1.5*f_1_1_1*f_1_1_4*f_2_1_5 + 1.5*f_1_1_2*f_1_1_4*f_2_1_5 - 1.5*f_1_1_3*f_1_1_4*f_2_1_5 - 0.75*powCompl(f_1_1_4,2)*f_2_1_5 - 3.*f_1_1_1*f_1_1_5*f_2_1_5 + 1.5*f_1_1_2*f_1_1_5*f_2_1_5 + 4.5*f_1_1_3*f_1_1_5*f_2_1_5 - 1.5*f_1_1_4*f_1_1_5*f_2_1_5 - 3.*powCompl(f_1_1_5,2)*f_2_1_5 + 19.5*f_1_1_1*f_3_1_1 - 13.5*f_1_1_3*f_3_1_1 - 4.5*f_1_1_4*f_3_1_1 + 6.*f_1_1_5*f_3_1_1 + 7.5*f_1_1_1*f_3_1_2 + 4.5*f_1_1_2*f_3_1_2 + 3.*f_1_1_3*f_3_1_2 - 10.5*f_1_1_4*f_3_1_2 + 12.*f_1_1_1*f_3_1_3 + 6.*f_1_1_2*f_3_1_3 - 12.*f_1_1_3*f_3_1_3 - 3.*f_1_1_4*f_3_1_3 + 9.*f_1_1_5*f_3_1_3 + 20.*f_1_1_1*f_3_1_4 + 2.5*f_1_1_2*f_3_1_4 - 3.5*f_1_1_3*f_3_1_4 - 14.*f_1_1_4*f_3_1_4 - 1.*f_1_1_5*f_3_1_4 + 3.*f_1_1_1*f_3_1_5 - 3.*f_1_1_2*f_3_1_5 - 6.*f_1_1_3*f_3_1_5 + 6.*f_1_1_5*f_3_1_5 + 19.5*f_1_1_1*f_3_2_1 - 13.5*f_1_1_3*f_3_2_1 - 7.5*f_1_1_4*f_3_2_1 + 6.*f_1_1_5*f_3_2_1 + 7.5*f_1_1_1*f_3_2_2 + 4.5*f_1_1_2*f_3_2_2 + 3.*f_1_1_3*f_3_2_2 - 10.5*f_1_1_4*f_3_2_2 + 3.*f_1_1_5*f_3_2_2 + 15.*f_1_1_1*f_3_2_3 + 6.*f_1_1_2*f_3_2_3 - 12.*f_1_1_3*f_3_2_3 - 3.*f_1_1_4*f_3_2_3 + 9.*f_1_1_5*f_3_2_3 + 14.*f_1_1_1*f_3_2_4 + 9.5*f_1_1_2*f_3_2_4 - 5.5*f_1_1_3*f_3_2_4 - 20.*f_1_1_4*f_3_2_4 - 5.*f_1_1_5*f_3_2_4 + 3.*f_1_1_1*f_3_2_5 - 3.*f_1_1_2*f_3_2_5 - 6.*f_1_1_3*f_3_2_5 + 6.*f_1_1_5*f_3_2_5 + 6.*f_1_1_1*f_3_3_1 + 6.*f_1_1_2*f_3_3_1 + 1.5*f_1_1_3*f_3_3_1 - 9.*f_1_1_4*f_3_3_1 - 1.5*f_1_1_5*f_3_3_1 + 1.5*f_1_1_1*f_3_3_2 - 4.5*f_1_1_2*f_3_3_2 - 1.5*f_1_1_3*f_3_3_2 - 1.5*f_1_1_4*f_3_3_2 + 3.*f_1_1_5*f_3_3_2 + 9.*f_1_1_1*f_3_3_3 - 3.*f_1_1_2*f_3_3_3 - 6.*f_1_1_3*f_3_3_3 - 6.*f_1_1_4*f_3_3_3 + 1.5*f_1_1_5*f_3_3_3 + 1.5*f_1_1_1*f_3_3_4 - 1.5*f_1_1_2*f_3_3_4 + 1.5*f_1_1_3*f_3_3_4 + 1.5*f_1_1_4*f_3_3_4 + 3.*f_1_1_5*f_3_3_4 + 7.5*f_1_1_1*f_3_3_5 - 7.5*f_1_1_3*f_3_3_5 - 1.5*f_1_1_4*f_3_3_5 + 6.*f_1_1_5*f_3_3_5 + f_4_11_1 - 1.*f_4_11_3 + 4.*f_4_1_4 - 4.*f_4_2_4 + 8.25*f_4_3_1 + 3.75*f_4_3_2 - 4.5*f_4_3_3 - 4.*f_4_3_4 - 1.5*f_4_3_5 - 1.75*f_4_4_1 + 0.5*f_4_4_2 + 1.75*f_4_4_3 - 0.5*f_4_4_4 - 1.*f_4_4_5 + f_4_5_1 - 1.*f_4_5_3 + f_4_5_4 + f_4_5_5 + f_4_6_1 - 1.*f_4_6_3 - 2.*f_4_7_1 + 2.*f_4_8_3 + 3.3333333333333335*f_1_1_1*zeta3 + 13.5*f_1_1_2*zeta3 - 22.5*f_1_1_3*zeta3 - 3.3333333333333335*f_1_1_4*zeta3 + 3.*f_1_1_5*zeta3;
    masters[45-1][0][3-1] = 0.;
    masters[45-1][1][3-1] = 0.;
    masters[45-1][2][3-1] = 0.;
    masters[45-1][3][3-1] = 3.*f_3_4;
    masters[45-1][4][3-1] = 0.5*(2.*bc45e4p3 - 3.*(3.*(f_1_1_1 + f_1_1_2 + f_1_1_3) + 3.*f_1_1_4 + 2.*f_1_1_5)*f_3_4 + 2.*f_4_10_5);
    masters[46-1][0][3-1] = 0.;
    masters[46-1][1][3-1] = -1.*f_1_1_1 + f_1_1_3;
    masters[46-1][2][3-1] = powCompl(f_1_1_1,2) + f_1_1_1*f_1_1_2 + f_1_1_1*f_1_1_3 - 1.*f_1_1_2*f_1_1_3 - 2.*powCompl(f_1_1_3,2) + (-1.*f_1_1_1 + f_1_1_3)*f_1_1_4 + (-1.*f_1_1_1 + f_1_1_3)*f_1_1_5 + 2.*f_2_1_1;
    masters[46-1][3][3-1] = 0.16666666666666666*powCompl(f_1_1_1,3) - 1.*powCompl(f_1_1_1,2)*f_1_1_2 - 0.5*f_1_1_1*powCompl(f_1_1_2,2) - 3.5*powCompl(f_1_1_1,2)*f_1_1_3 - 1.*f_1_1_1*f_1_1_2*f_1_1_3 + 0.5*powCompl(f_1_1_2,2)*f_1_1_3 + 2.*f_1_1_1*powCompl(f_1_1_3,2) + 2.*f_1_1_2*powCompl(f_1_1_3,2) - 0.16666666666666666*powCompl(f_1_1_3,3) - 1.*(2.*f_1_1_1 + f_1_1_3)*powCompl(f_1_1_4,2) + powCompl(f_1_1_4,3) + 1.6449340668482262*(-1.*f_1_1_1 + f_1_1_3 + 3.*f_1_1_4 - 3.*f_1_1_5) + powCompl(f_1_1_1,2)*f_1_1_5 + f_1_1_1*f_1_1_2*f_1_1_5 - 2.*f_1_1_1*f_1_1_3*f_1_1_5 - 1.*f_1_1_2*f_1_1_3*f_1_1_5 + 2.5*powCompl(f_1_1_3,2)*f_1_1_5 + f_1_1_1*powCompl(f_1_1_5,2) - 2.5*f_1_1_3*powCompl(f_1_1_5,2) + 0.5*powCompl(f_1_1_5,3) - 3.*f_1_1_1*f_2_1_1 - 2.*f_1_1_2*f_2_1_1 - 3.*f_1_1_3*f_2_1_1 + 2.*f_1_1_5*f_2_1_1 + 3.*f_1_1_3*f_2_1_3 - 3.*f_1_1_5*f_2_1_3 + f_1_1_4*(powCompl(f_1_1_1,2) - 1.*f_1_1_2*f_1_1_3 - 2.*powCompl(f_1_1_3,2) + f_1_1_1*(f_1_1_2 + 4.*f_1_1_3) + (-1.*f_1_1_1 + f_1_1_3)*f_1_1_5 + 2.*f_2_1_1 - 3.*f_2_1_4) + 3.*f_1_1_1*f_2_1_4 - 2.*f_3_1_1 - 6.*f_3_1_3 + 6.*f_3_1_4 + 2.*f_3_2_1 - 6.*f_3_2_3 + 6.*f_3_2_4 + 3.*f_3_3_3 - 3.*f_3_3_5;
    masters[46-1][4][3-1] = bc46e4p3 - 2.15625*powCompl(f_1_1_1,4) - 0.6666666666666666*powCompl(f_1_1_1,3)*f_1_1_2 - 1.375*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) - 0.08333333333333333*f_1_1_1*powCompl(f_1_1_2,3) + 0.375*powCompl(f_1_1_2,4) + 9.25*powCompl(f_1_1_1,3)*f_1_1_3 + 3.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_3 + 1.25*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_3 - 2.4166666666666665*powCompl(f_1_1_2,3)*f_1_1_3 - 5.625*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) - 2.75*f_1_1_1*f_1_1_2*powCompl(f_1_1_3,2) - 4.75*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) - 0.5*f_1_1_1*powCompl(f_1_1_3,3) - 0.08333333333333333*f_1_1_2*powCompl(f_1_1_3,3) + 1.46875*powCompl(f_1_1_3,4) - 1.2083333333333333*powCompl(f_1_1_1,3)*f_1_1_4 + 2.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 + 3.25*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 - 5.5*powCompl(f_1_1_2,3)*f_1_1_4 - 11.75*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 + 2.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_4 - 2.5*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_4 + 8.75*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 + 0.5*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_4 - 0.6666666666666666*powCompl(f_1_1_3,3)*f_1_1_4 + 7.8125*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 4.*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) + 2.25*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 1.25*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) + 1.75*f_1_1_2*f_1_1_3*powCompl(f_1_1_4,2) - 2.5*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) - 6.791666666666667*f_1_1_1*powCompl(f_1_1_4,3) + f_1_1_2*powCompl(f_1_1_4,3) + 2.1666666666666665*f_1_1_3*powCompl(f_1_1_4,3) + 1.34375*powCompl(f_1_1_4,4) - 1.3333333333333333*powCompl(f_1_1_1,3)*f_1_1_5 - 1.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_5 - 1.25*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_5 + 1.5*powCompl(f_1_1_2,3)*f_1_1_5 - 4.25*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 - 1.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_5 + 13.25*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 + 13.25*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 + 5.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 - 9.791666666666666*powCompl(f_1_1_3,3)*f_1_1_5 + 1.75*powCompl(f_1_1_1,2)*f_1_1_4*f_1_1_5 - 2.*f_1_1_1*f_1_1_2*f_1_1_4*f_1_1_5 + 9.75*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 - 3.5*f_1_1_1*f_1_1_3*f_1_1_4*f_1_1_5 + 3.5*f_1_1_2*f_1_1_3*f_1_1_4*f_1_1_5 + 0.25*powCompl(f_1_1_3,2)*f_1_1_4*f_1_1_5 - 0.5*f_1_1_1*powCompl(f_1_1_4,2)*f_1_1_5 - 6.*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 - 1.75*f_1_1_3*powCompl(f_1_1_4,2)*f_1_1_5 + 2.25*powCompl(f_1_1_4,3)*f_1_1_5 + 3.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) + 1.25*f_1_1_1*f_1_1_2*powCompl(f_1_1_5,2) - 8.625*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 8.5*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) - 14.75*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) + 8.1875*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + 2.5*f_1_1_1*f_1_1_4*powCompl(f_1_1_5,2) - 5.25*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) - 1.*f_1_1_3*f_1_1_4*powCompl(f_1_1_5,2) + 1.125*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) - 0.16666666666666666*f_1_1_1*powCompl(f_1_1_5,3) + 8.*f_1_1_2*powCompl(f_1_1_5,3) + 1.0416666666666667*f_1_1_3*powCompl(f_1_1_5,3) + f_1_1_4*powCompl(f_1_1_5,3) - 1.53125*powCompl(f_1_1_5,4) + 6.25*powCompl(f_1_1_1,2)*f_2_1_1 + 6.*f_1_1_1*f_1_1_2*f_2_1_1 + powCompl(f_1_1_2,2)*f_2_1_1 - 8.*f_1_1_1*f_1_1_3*f_2_1_1 + 1.5*f_1_1_2*f_1_1_3*f_2_1_1 + 9.25*powCompl(f_1_1_3,2)*f_2_1_1 - 6.*f_1_1_1*f_1_1_4*f_2_1_1 + f_1_1_2*f_1_1_4*f_2_1_1 + 1.5*f_1_1_3*f_1_1_4*f_2_1_1 + 1.75*powCompl(f_1_1_4,2)*f_2_1_1 + 4.5*f_1_1_1*f_1_1_5*f_2_1_1 - 0.5*f_1_1_2*f_1_1_5*f_2_1_1 - 6.*f_1_1_3*f_1_1_5*f_2_1_1 + 0.5*f_1_1_4*f_1_1_5*f_2_1_1 + 2.5*powCompl(f_1_1_5,2)*f_2_1_1 - 0.41123351671205655*(21.*powCompl(f_1_1_4,2) + (-26.*f_1_1_1 + 20.*f_1_1_3)*f_1_1_5 - 3.*powCompl(f_1_1_5,2) + f_1_1_4*(-20.*f_1_1_1 + 8.*f_1_1_3 + 6.*f_1_1_5) + 2.*(16.*powCompl(f_1_1_1,2) - 3.*powCompl(f_1_1_2,2) + 5.*f_1_1_2*f_1_1_3 - 20.*powCompl(f_1_1_3,2) + f_1_1_1*(f_1_1_2 + 4.*f_1_1_3) + 8.*f_2_1_1)) - 0.75*powCompl(f_1_1_1,2)*f_2_1_2 - 1.5*f_1_1_1*f_1_1_2*f_2_1_2 - 3.*powCompl(f_1_1_2,2)*f_2_1_2 - 1.5*f_1_1_1*f_1_1_3*f_2_1_2 - 3.*f_1_1_2*f_1_1_3*f_2_1_2 + 1.5*f_1_1_1*f_1_1_4*f_2_1_2 + 1.5*f_1_1_2*f_1_1_4*f_2_1_2 + 1.5*f_1_1_3*f_1_1_4*f_2_1_2 - 0.75*powCompl(f_1_1_4,2)*f_2_1_2 - 1.5*f_1_1_1*f_1_1_5*f_2_1_2 + 4.5*f_1_1_2*f_1_1_5*f_2_1_2 + 1.5*f_1_1_3*f_1_1_5*f_2_1_2 - 4.5*f_1_1_4*f_1_1_5*f_2_1_2 - 0.75*powCompl(f_1_1_5,2)*f_2_1_2 - 3.75*powCompl(f_1_1_1,2)*f_2_1_3 + 1.5*f_1_1_1*f_1_1_2*f_2_1_3 - 0.75*powCompl(f_1_1_2,2)*f_2_1_3 + 9.*f_1_1_1*f_1_1_3*f_2_1_3 - 6.*f_1_1_2*f_1_1_3*f_2_1_3 - 9.*powCompl(f_1_1_3,2)*f_2_1_3 - 3.*f_1_1_1*f_1_1_4*f_2_1_3 - 4.5*f_1_1_1*f_1_1_5*f_2_1_3 + 6.*f_1_1_2*f_1_1_5*f_2_1_3 + 16.5*f_1_1_3*f_1_1_5*f_2_1_3 - 7.5*powCompl(f_1_1_5,2)*f_2_1_3 - 4.5*powCompl(f_1_1_1,2)*f_2_1_4 + 2.25*powCompl(f_1_1_2,2)*f_2_1_4 + 9.*f_1_1_1*f_1_1_3*f_2_1_4 + 1.5*f_1_1_2*f_1_1_3*f_2_1_4 - 6.*powCompl(f_1_1_3,2)*f_2_1_4 + 7.5*f_1_1_1*f_1_1_4*f_2_1_4 - 3.*f_1_1_2*f_1_1_4*f_2_1_4 - 7.5*f_1_1_3*f_1_1_4*f_2_1_4 - 3.*powCompl(f_1_1_4,2)*f_2_1_4 + 1.5*f_1_1_1*f_1_1_5*f_2_1_4 - 1.5*f_1_1_3*f_1_1_5*f_2_1_4 - 3.*f_1_1_4*f_1_1_5*f_2_1_4 + 6.*f_2_1_1*f_2_1_4 - 1.5*f_1_1_1*f_1_1_2*f_2_1_5 + 4.5*powCompl(f_1_1_2,2)*f_2_1_5 - 1.5*f_1_1_1*f_1_1_3*f_2_1_5 + 10.5*f_1_1_2*f_1_1_3*f_2_1_5 + 4.5*powCompl(f_1_1_3,2)*f_2_1_5 + 1.5*f_1_1_1*f_1_1_4*f_2_1_5 + 4.5*f_1_1_2*f_1_1_4*f_2_1_5 + 3.*f_1_1_1*f_1_1_5*f_2_1_5 - 10.5*f_1_1_2*f_1_1_5*f_2_1_5 - 13.5*f_1_1_3*f_1_1_5*f_2_1_5 - 4.5*f_1_1_4*f_1_1_5*f_2_1_5 + 6.75*powCompl(f_1_1_5,2)*f_2_1_5 - 14.*f_1_1_1*f_3_1_1 - 1.*f_1_1_2*f_3_1_1 + 20.*f_1_1_3*f_3_1_1 + 2.5*f_1_1_4*f_3_1_1 - 3.5*f_1_1_5*f_3_1_1 + 6.*f_1_1_2*f_3_1_2 + 3.*f_1_1_3*f_3_1_2 - 3.*f_1_1_4*f_3_1_2 - 6.*f_1_1_5*f_3_1_2 - 4.5*f_1_1_1*f_3_1_3 + 6.*f_1_1_2*f_3_1_3 + 19.5*f_1_1_3*f_3_1_3 - 13.5*f_1_1_5*f_3_1_3 - 10.5*f_1_1_1*f_3_1_4 + 7.5*f_1_1_3*f_3_1_4 + 4.5*f_1_1_4*f_3_1_4 + 3.*f_1_1_5*f_3_1_4 - 3.*f_1_1_1*f_3_1_5 + 9.*f_1_1_2*f_3_1_5 + 12.*f_1_1_3*f_3_1_5 + 6.*f_1_1_4*f_3_1_5 - 12.*f_1_1_5*f_3_1_5 - 20.*f_1_1_1*f_3_2_1 - 5.*f_1_1_2*f_3_2_1 + 14.*f_1_1_3*f_3_2_1 + 9.5*f_1_1_4*f_3_2_1 - 5.5*f_1_1_5*f_3_2_1 + 6.*f_1_1_2*f_3_2_2 + 3.*f_1_1_3*f_3_2_2 - 3.*f_1_1_4*f_3_2_2 - 6.*f_1_1_5*f_3_2_2 - 7.5*f_1_1_1*f_3_2_3 + 6.*f_1_1_2*f_3_2_3 + 19.5*f_1_1_3*f_3_2_3 - 13.5*f_1_1_5*f_3_2_3 - 10.5*f_1_1_1*f_3_2_4 + 3.*f_1_1_2*f_3_2_4 + 7.5*f_1_1_3*f_3_2_4 + 4.5*f_1_1_4*f_3_2_4 + 3.*f_1_1_5*f_3_2_4 - 3.*f_1_1_1*f_3_2_5 + 9.*f_1_1_2*f_3_2_5 + 15.*f_1_1_3*f_3_2_5 + 6.*f_1_1_4*f_3_2_5 - 12.*f_1_1_5*f_3_2_5 + 1.5*f_1_1_1*f_3_3_1 + 3.*f_1_1_2*f_3_3_1 + 1.5*f_1_1_3*f_3_3_1 - 1.5*f_1_1_4*f_3_3_1 + 1.5*f_1_1_5*f_3_3_1 - 1.5*f_1_1_1*f_3_3_2 + 6.*f_1_1_2*f_3_3_2 + 7.5*f_1_1_3*f_3_3_2 - 7.5*f_1_1_5*f_3_3_2 - 9.*f_1_1_1*f_3_3_3 - 1.5*f_1_1_2*f_3_3_3 + 6.*f_1_1_3*f_3_3_3 + 6.*f_1_1_4*f_3_3_3 + 1.5*f_1_1_5*f_3_3_3 - 1.5*f_1_1_1*f_3_3_4 + 3.*f_1_1_2*f_3_3_4 + 1.5*f_1_1_3*f_3_3_4 - 4.5*f_1_1_4*f_3_3_4 - 1.5*f_1_1_5*f_3_3_4 - 6.*f_1_1_1*f_3_3_5 + 1.5*f_1_1_2*f_3_3_5 + 9.*f_1_1_3*f_3_3_5 - 3.*f_1_1_4*f_3_3_5 - 6.*f_1_1_5*f_3_3_5 + 4.*f_4_1_1 + f_4_11_3 - 1.*f_4_11_5 - 4.*f_4_2_1 - 4.*f_4_3_1 - 1.5*f_4_3_2 + 8.25*f_4_3_3 + 3.75*f_4_3_4 - 4.5*f_4_3_5 - 0.5*f_4_4_1 - 1.*f_4_4_2 - 1.75*f_4_4_3 + 0.5*f_4_4_4 + 1.75*f_4_4_5 + f_4_5_1 + f_4_5_2 + f_4_5_3 - 1.*f_4_5_5 + f_4_6_3 - 1.*f_4_6_5 - 2.*f_4_7_3 + 2.*f_4_8_5 - 3.3333333333333335*f_1_1_1*zeta3 + 3.*f_1_1_2*zeta3 + 3.3333333333333335*f_1_1_3*zeta3 + 13.5*f_1_1_4*zeta3 - 22.5*f_1_1_5*zeta3;
    masters[47-1][0][3-1] = 0.;
    masters[47-1][1][3-1] = 0.;
    masters[47-1][2][3-1] = 0.;
    masters[47-1][3][3-1] = 3.*f_3_4;
    masters[47-1][4][3-1] = 0.5*(2.*bc47e4p3 - 3.*(3.*f_1_1_1 + 2.*f_1_1_2 + 3.*f_1_1_3 + 3.*f_1_1_4 + 3.*f_1_1_5)*f_3_4 + 2.*f_4_10_2);
    masters[48-1][0][3-1] = 0.;
    masters[48-1][1][3-1] = 0.5*(f_1_1_3 - 1.*f_1_1_5);
    masters[48-1][2][3-1] = 0.5*(-1.*powCompl(f_1_1_3,2) + powCompl(f_1_1_5,2) - 2.*f_2_1_3);
    masters[48-1][3][3-1] = -0.16666666666666666*powCompl(f_1_1_2,3) - 0.5*powCompl(f_1_1_2,2)*f_1_1_3 - 0.3333333333333333*powCompl(f_1_1_3,3) - 0.5*(3.*f_1_1_2 + 5.*f_1_1_3)*powCompl(f_1_1_5,2) + powCompl(f_1_1_5,3) - 0.8224670334241131*(-2.*f_1_1_2 + f_1_1_3 + f_1_1_5) + 3.*f_1_1_3*f_2_1_3 + f_1_1_5*(powCompl(f_1_1_2,2) + f_1_1_2*f_1_1_3 + 2.*powCompl(f_1_1_3,2) - 1.*f_2_1_3 - 1.*f_2_1_5) + f_1_1_2*f_2_1_5 - 2.*f_3_1_3 + 2.*f_3_1_5 - 4.*f_3_2_3 + 2.*f_3_2_5 + f_3_3_2;
    masters[48-1][4][3-1] = bc48e4p3 + 0.375*powCompl(f_1_1_2,4) + 0.8333333333333334*powCompl(f_1_1_2,3)*f_1_1_3 + powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) - 0.3333333333333333*f_1_1_2*powCompl(f_1_1_3,3) + 1.25*powCompl(f_1_1_3,4) - 1.6666666666666667*powCompl(f_1_1_2,3)*f_1_1_5 - 3.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 - 1.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 - 4.333333333333333*powCompl(f_1_1_3,3)*f_1_1_5 + 2.25*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + 2.5*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) + 5.5*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 0.6666666666666666*f_1_1_2*powCompl(f_1_1_5,3) - 3.6666666666666665*f_1_1_3*powCompl(f_1_1_5,3) + 0.9166666666666666*powCompl(f_1_1_5,4) - 0.8224670334241131*(3.*powCompl(f_1_1_2,2) + 4.*f_1_1_2*f_1_1_3 - 1.*powCompl(f_1_1_3,2) - 2.*(3.*f_1_1_2 + 2.*f_1_1_3)*f_1_1_5 + 5.*powCompl(f_1_1_5,2) - 2.*f_2_1_3) + 0.5*powCompl(f_1_1_2,2)*f_2_1_3 + 2.*f_1_1_2*f_1_1_3*f_2_1_3 - 5.*powCompl(f_1_1_3,2)*f_2_1_3 - 4.*f_1_1_2*f_1_1_5*f_2_1_3 + 4.*f_1_1_3*f_1_1_5*f_2_1_3 - 1.*powCompl(f_1_1_5,2)*f_2_1_3 + 1.5*powCompl(f_2_1_3,2) - 2.*powCompl(f_1_1_2,2)*f_2_1_5 - 1.*f_1_1_2*f_1_1_3*f_2_1_5 - 1.*powCompl(f_1_1_3,2)*f_2_1_5 + 2.*f_1_1_2*f_1_1_5*f_2_1_5 + 2.*f_1_1_3*f_1_1_5*f_2_1_5 + 0.5*powCompl(f_2_1_5,2) - 4.*f_1_1_2*f_3_1_3 + f_1_1_3*f_3_1_3 + 3.*f_1_1_5*f_3_1_3 - 3.*f_1_1_2*f_3_1_5 - 1.*f_1_1_3*f_3_1_5 - 1.*f_1_1_5*f_3_1_5 - 2.*f_1_1_2*f_3_2_3 + 10.*f_1_1_3*f_3_2_3 - 2.*f_1_1_5*f_3_2_3 - 4.*f_1_1_2*f_3_2_5 - 2.*f_1_1_3*f_3_2_5 - 1.*f_1_1_2*f_3_3_2 - 2.*f_1_1_3*f_3_3_2 + 2.*f_1_1_5*f_3_3_2 + 4.*f_4_1_3 + 8.*f_4_2_3 + 2.*f_4_3_3 - 0.3333333333333333*f_4_5_2 + 0.6666666666666666*f_4_7_5 - 2.*f_1_1_2*zeta3 + 6.666666666666667*f_1_1_3*zeta3 - 6.666666666666667*f_1_1_5*zeta3;
    masters[49-1][0][3-1] = -2.25;
    masters[49-1][1][3-1] = -1.5*(-3.*f_1_1_1 - 1.*f_1_1_2 + f_1_1_3 + f_1_1_4 - 1.*f_1_1_5);
    masters[49-1][2][3-1] = 11.925771984649641 + powCompl(f_1_1_4,2) + f_1_1_4*(f_1_1_1 - 1.*f_1_1_3 + f_1_1_5) + 0.5*(-7.*powCompl(f_1_1_1,2) - 6.*f_1_1_1*(f_1_1_2 - 1.*f_1_1_3) + 2.*f_1_1_2*f_1_1_3 + powCompl(f_1_1_3,2) - 2.*(3.*f_1_1_1 + f_1_1_2 + f_1_1_3)*f_1_1_5 + powCompl(f_1_1_5,2) + 4.*f_2_1_1 + 2.*f_2_1_2 - 2.*f_2_1_3 - 4.*f_2_1_4);
    masters[49-1][3][3-1] = 1.6666666666666667*powCompl(f_1_1_1,3) + 4.*powCompl(f_1_1_1,2)*f_1_1_2 + 0.5*powCompl(f_1_1_2,3) - 2.*f_1_1_1*f_1_1_2*f_1_1_3 - 2.*f_1_1_1*powCompl(f_1_1_3,2) + 0.6666666666666666*powCompl(f_1_1_3,3) - 2.8333333333333335*powCompl(f_1_1_4,3) + 0.8224670334241131*(-29.*f_1_1_1 - 7.*f_1_1_2 + 7.*f_1_1_3 + 7.*f_1_1_4 - 7.*f_1_1_5) + powCompl(f_1_1_4,2)*(4.*f_1_1_1 + 2.5*f_1_1_2 + f_1_1_3 - 1.*f_1_1_5) + 2.*powCompl(f_1_1_1,2)*f_1_1_5 + 2.*f_1_1_1*f_1_1_2*f_1_1_5 - 1.*powCompl(f_1_1_3,2)*f_1_1_5 + 2.*f_1_1_3*powCompl(f_1_1_5,2) - 1.*powCompl(f_1_1_5,3) - 2.*f_1_1_2*f_2_1_1 - 6.*f_1_1_3*f_2_1_1 + 2.*f_1_1_5*f_2_1_1 - 3.*f_1_1_2*f_2_1_2 - 1.*f_1_1_3*f_2_1_3 + 3.*f_1_1_5*f_2_1_3 - 2.*f_1_1_2*f_2_1_4 - 2.*f_1_1_3*f_2_1_4 + 2.*f_1_1_5*f_2_1_4 + f_1_1_4*(-4.*powCompl(f_1_1_1,2) - 2.*f_1_1_1*f_1_1_2 - 1.5*powCompl(f_1_1_2,2) + 2.*f_2_1_1 + f_2_1_2 + 6.*f_2_1_4) - 8.*f_3_1_1 + 4.*f_3_1_2 + 6.*f_3_1_3 - 4.*f_3_1_4 - 4.*f_3_2_1 + 6.*f_3_2_2 + 4.*f_3_2_3 - 8.*f_3_2_4 - 2.*f_3_3_1 - 2.*f_3_3_5 + 22.*zeta3;
    masters[49-1][4][3-1] = bc49e4p3 - 3.5416666666666665*powCompl(f_1_1_1,4) - 1.6666666666666667*powCompl(f_1_1_1,3)*f_1_1_2 + 3.75*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) - 2.5*f_1_1_1*powCompl(f_1_1_2,3) - 2.3125*powCompl(f_1_1_2,4) + 12.916666666666666*powCompl(f_1_1_1,3)*f_1_1_3 + 1.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_3 - 1.6666666666666667*powCompl(f_1_1_2,3)*f_1_1_3 - 15.875*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 0.5*f_1_1_1*f_1_1_2*powCompl(f_1_1_3,2) - 2.75*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) + 7.75*f_1_1_1*powCompl(f_1_1_3,3) - 0.5*f_1_1_2*powCompl(f_1_1_3,3) - 1.4583333333333333*powCompl(f_1_1_3,4) + 11.916666666666666*powCompl(f_1_1_1,3)*f_1_1_4 - 7.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 + 4.416666666666667*powCompl(f_1_1_2,3)*f_1_1_4 - 43.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 - 1.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_4 + 36.5*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 + f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_4 - 7.*powCompl(f_1_1_3,3)*f_1_1_4 + 1.375*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + 7.5*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) - 1.875*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 16.*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) - 12.*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) - 9.416666666666666*f_1_1_1*powCompl(f_1_1_4,3) - 3.4166666666666665*f_1_1_2*powCompl(f_1_1_4,3) + 2.*f_1_1_3*powCompl(f_1_1_4,3) + 5.041666666666667*powCompl(f_1_1_4,4) - 0.8333333333333334*powCompl(f_1_1_1,3)*f_1_1_5 - 2.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_5 + 1.6666666666666667*powCompl(f_1_1_2,3)*f_1_1_5 - 1.5*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 + f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_5 + 7.5*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 + 8.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 + 4.5*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 - 9.25*powCompl(f_1_1_3,3)*f_1_1_5 + 3.*powCompl(f_1_1_1,2)*f_1_1_4*f_1_1_5 + 2.5*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 + f_1_1_1*f_1_1_3*f_1_1_4*f_1_1_5 + f_1_1_2*f_1_1_3*f_1_1_4*f_1_1_5 - 2.*powCompl(f_1_1_3,2)*f_1_1_4*f_1_1_5 - 4.*f_1_1_1*powCompl(f_1_1_4,2)*f_1_1_5 - 2.*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 - 0.5*f_1_1_3*powCompl(f_1_1_4,2)*f_1_1_5 + 2.8333333333333335*powCompl(f_1_1_4,3)*f_1_1_5 - 0.5*f_1_1_1*f_1_1_2*powCompl(f_1_1_5,2) - 4.25*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 7.5*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) - 10.*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) + 8.625*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 0.5*f_1_1_1*f_1_1_4*powCompl(f_1_1_5,2) - 1.*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) + 1.5*f_1_1_3*f_1_1_4*powCompl(f_1_1_5,2) + 2.8333333333333335*f_1_1_1*powCompl(f_1_1_5,3) + 3.3333333333333335*f_1_1_2*powCompl(f_1_1_5,3) - 2.5833333333333335*f_1_1_3*powCompl(f_1_1_5,3) + 0.5*f_1_1_4*powCompl(f_1_1_5,3) + 1.1875*powCompl(f_1_1_5,4) + 4.5*powCompl(f_1_1_1,2)*f_2_1_1 + 2.*f_1_1_1*f_1_1_2*f_2_1_1 + powCompl(f_1_1_2,2)*f_2_1_1 - 15.*f_1_1_1*f_1_1_3*f_2_1_1 + 5.*f_1_1_2*f_1_1_3*f_2_1_1 + 16.5*powCompl(f_1_1_3,2)*f_2_1_1 - 30.*f_1_1_1*f_1_1_4*f_2_1_1 - 2.*f_1_1_2*f_1_1_4*f_2_1_1 + 18.*f_1_1_3*f_1_1_4*f_2_1_1 + 13.*powCompl(f_1_1_4,2)*f_2_1_1 - 7.*f_1_1_1*f_1_1_5*f_2_1_1 - 1.*f_1_1_2*f_1_1_5*f_2_1_1 + 6.*f_1_1_3*f_1_1_5*f_2_1_1 + 2.*f_1_1_4*f_1_1_5*f_2_1_1 - 0.5*powCompl(f_1_1_5,2)*f_2_1_1 - 3.*powCompl(f_2_1_1,2) + 7.5*powCompl(f_1_1_1,2)*f_2_1_2 + 20.*f_1_1_1*f_1_1_2*f_2_1_2 + 5.5*powCompl(f_1_1_2,2)*f_2_1_2 - 21.*f_1_1_1*f_1_1_4*f_2_1_2 - 9.*f_1_1_2*f_1_1_4*f_2_1_2 + 4.*powCompl(f_1_1_4,2)*f_2_1_2 + 3.*f_1_1_2*f_1_1_5*f_2_1_2 + f_1_1_3*f_1_1_5*f_2_1_2 - 3.*f_1_1_4*f_1_1_5*f_2_1_2 - 0.5*powCompl(f_2_1_2,2) + 1.5*powCompl(f_1_1_1,2)*f_2_1_3 + f_1_1_1*f_1_1_2*f_2_1_3 - 0.5*powCompl(f_1_1_2,2)*f_2_1_3 + 3.*f_1_1_1*f_1_1_3*f_2_1_3 - 1.*f_1_1_2*f_1_1_3*f_2_1_3 - 3.5*powCompl(f_1_1_3,2)*f_2_1_3 - 1.*f_1_1_1*f_1_1_4*f_2_1_3 - 1.*f_1_1_2*f_1_1_4*f_2_1_3 - 2.*f_1_1_3*f_1_1_4*f_2_1_3 - 6.*f_1_1_1*f_1_1_5*f_2_1_3 - 1.*f_1_1_2*f_1_1_5*f_2_1_3 + 6.*f_1_1_3*f_1_1_5*f_2_1_3 + f_1_1_4*f_1_1_5*f_2_1_3 - 6.*powCompl(f_1_1_5,2)*f_2_1_3 - 0.5*powCompl(f_2_1_3,2) - 6.5*powCompl(f_1_1_1,2)*f_2_1_4 - 3.*f_1_1_1*f_1_1_2*f_2_1_4 - 5.*powCompl(f_1_1_2,2)*f_2_1_4 + 18.*f_1_1_1*f_1_1_3*f_2_1_4 - 10.*powCompl(f_1_1_3,2)*f_2_1_4 + 13.*f_1_1_1*f_1_1_4*f_2_1_4 + 12.*f_1_1_2*f_1_1_4*f_2_1_4 - 18.*f_1_1_3*f_1_1_4*f_2_1_4 - 12.5*powCompl(f_1_1_4,2)*f_2_1_4 + 2.*f_1_1_3*f_1_1_5*f_2_1_4 - 6.*f_1_1_4*f_1_1_5*f_2_1_4 - 1.*powCompl(f_1_1_5,2)*f_2_1_4 + 6.*f_2_1_1*f_2_1_4 - 6.*f_2_1_2*f_2_1_4 - 3.*powCompl(f_2_1_4,2) + 0.8224670334241131*(7.*powCompl(f_1_1_1,2) + 16.*f_1_1_1*f_1_1_2 - 5.*powCompl(f_1_1_2,2) - 26.*f_1_1_1*f_1_1_3 - 2.*f_1_1_2*f_1_1_3 + 2.*powCompl(f_1_1_3,2) + 3.*powCompl(f_1_1_4,2) + 2.*(7.*f_1_1_1 - 1.*f_1_1_2 + 5.*f_1_1_3)*f_1_1_5 - 10.*powCompl(f_1_1_5,2) + 2.*f_1_1_4*(-9.*f_1_1_1 + 4.*f_1_1_2 + 6.*f_1_1_3 + f_1_1_5) - 8.*f_2_1_1 - 2.*f_2_1_2 + 2.*f_2_1_3 + 8.*f_2_1_4) + 3.5*powCompl(f_1_1_2,2)*f_2_1_5 + 4.*f_1_1_2*f_1_1_3*f_2_1_5 + 2.5*powCompl(f_1_1_3,2)*f_2_1_5 + 4.*f_1_1_2*f_1_1_4*f_2_1_5 + f_1_1_3*f_1_1_4*f_2_1_5 - 2.5*powCompl(f_1_1_4,2)*f_2_1_5 - 4.*f_1_1_2*f_1_1_5*f_2_1_5 - 6.*f_1_1_3*f_1_1_5*f_2_1_5 - 4.*f_1_1_4*f_1_1_5*f_2_1_5 + 0.5*powCompl(f_1_1_5,2)*f_2_1_5 + 2.*f_2_1_2*f_2_1_5 - 3.*f_1_1_1*f_3_1_1 + 6.*f_1_1_2*f_3_1_1 + 27.*f_1_1_3*f_3_1_1 + 16.*f_1_1_4*f_3_1_1 + 5.*f_1_1_5*f_3_1_1 - 21.*f_1_1_1*f_3_1_2 - 13.*f_1_1_2*f_3_1_2 + 7.*f_1_1_4*f_3_1_2 - 4.*f_1_1_5*f_3_1_2 - 7.*f_1_1_1*f_3_1_3 - 2.*f_1_1_2*f_3_1_3 + 2.*f_1_1_3*f_3_1_3 + 2.*f_1_1_4*f_3_1_3 - 12.*f_1_1_5*f_3_1_3 - 19.*f_1_1_1*f_3_1_4 - 7.*f_1_1_2*f_3_1_4 + 14.*f_1_1_3*f_3_1_4 + 31.*f_1_1_4*f_3_1_4 + 4.*f_1_1_5*f_3_1_4 + 6.*f_1_1_2*f_3_1_5 + 4.*f_1_1_3*f_3_1_5 + 4.*f_1_1_4*f_3_1_5 - 2.*f_1_1_5*f_3_1_5 - 15.*f_1_1_1*f_3_2_1 + 2.*f_1_1_2*f_3_2_1 + 27.*f_1_1_3*f_3_2_1 + 32.*f_1_1_4*f_3_2_1 + 3.*f_1_1_5*f_3_2_1 - 21.*f_1_1_1*f_3_2_2 - 12.*f_1_1_2*f_3_2_2 + 2.*f_1_1_4*f_3_2_2 - 2.*f_1_1_5*f_3_2_2 - 3.*f_1_1_1*f_3_2_3 + 7.*f_1_1_3*f_3_2_3 + 2.*f_1_1_4*f_3_2_3 - 13.*f_1_1_5*f_3_2_3 - 7.*f_1_1_1*f_3_2_4 - 19.*f_1_1_2*f_3_2_4 + 16.*f_1_1_3*f_3_2_4 + 31.*f_1_1_4*f_3_2_4 + 8.*f_1_1_5*f_3_2_4 + 6.*f_1_1_2*f_3_2_5 + 6.*f_1_1_3*f_3_2_5 + 4.*f_1_1_4*f_3_2_5 - 2.*f_1_1_5*f_3_2_5 - 1.*f_1_1_1*f_3_3_1 - 10.*f_1_1_2*f_3_3_1 + 5.*f_1_1_4*f_3_3_1 + 5.*f_1_1_2*f_3_3_2 + 4.*f_1_1_3*f_3_3_2 + f_1_1_4*f_3_3_2 - 3.*f_1_1_5*f_3_3_2 - 18.*f_1_1_1*f_3_3_3 - 1.*f_1_1_2*f_3_3_3 + 24.*f_1_1_3*f_3_3_3 + 24.*f_1_1_4*f_3_3_3 + f_1_1_2*f_3_3_4 + f_1_1_5*f_3_3_4 + 3.*f_1_1_1*f_3_3_5 + f_1_1_2*f_3_3_5 + f_1_1_3*f_3_3_5 - 1.*f_1_1_4*f_3_3_5 - 6.*f_1_1_5*f_3_3_5 + 4.*f_4_1_1 + 8.*f_4_1_2 - 0.6666666666666666*f_4_11_1 - 0.6666666666666666*f_4_11_5 + 4.*f_4_1_3 - 4.*f_4_1_4 - 4.*f_4_2_1 + 4.*f_4_2_2 + 8.*f_4_2_3 + 4.*f_4_2_4 - 7.5*f_4_3_1 - 4.5*f_4_3_2 + 1.5*f_4_3_3 + 9.5*f_4_3_4 - 2.*f_4_3_5 + 0.8333333333333334*f_4_4_1 - 0.6666666666666666*f_4_4_2 - 3.*f_4_4_3 + 0.16666666666666666*f_4_4_5 - 2.6666666666666665*f_4_5_1 + 0.6666666666666666*f_4_5_2 + 4.*f_4_5_3 + 0.6666666666666666*f_4_5_4 + 1.3333333333333333*f_4_5_5 - 1.3333333333333333*f_4_6_1 + 1.3333333333333333*f_4_6_2 + 0.6666666666666666*f_4_6_3 + 2.*f_4_6_4 - 0.6666666666666666*f_4_6_5 + 2.*f_4_7_1 - 2.*f_4_7_3 + 0.6666666666666666*f_4_7_5 + 0.6666666666666666*f_4_8_1 - 2.*f_4_8_3 + 2.*f_4_8_5 - 62.*f_1_1_1*zeta3 - 7.*f_1_1_2*zeta3 + 5.*f_1_1_3*zeta3 + 9.*f_1_1_4*zeta3 - 11.*f_1_1_5*zeta3;
    masters[50-1][0][3-1] = 1.5;
    masters[50-1][1][3-1] = 0.5*(-4.*f_1_1_1 - 2.*f_1_1_2 + 3.*f_1_1_3 - 3.*f_1_1_5);
    masters[50-1][2][3-1] = -7.4022033008170185 + powCompl(f_1_1_1,2) + 2.*f_1_1_1*f_1_1_2 - 2.*f_1_1_1*f_1_1_3 - 1.*f_1_1_2*f_1_1_3 - 0.5*powCompl(f_1_1_3,2) + (2.*f_1_1_1 + f_1_1_2 + f_1_1_3)*f_1_1_5 - 0.5*powCompl(f_1_1_5,2) - 2.*f_2_1_1 + 2.5*f_2_1_3 + 2.*f_2_1_4;
    masters[50-1][3][3-1] = -1.*powCompl(f_1_1_1,3) - 3.*powCompl(f_1_1_1,2)*f_1_1_2 - 1.*f_1_1_1*powCompl(f_1_1_2,2) + 0.3333333333333333*powCompl(f_1_1_2,3) + 2.*powCompl(f_1_1_1,2)*f_1_1_3 + 2.*f_1_1_1*f_1_1_2*f_1_1_3 - 1.*f_1_1_1*powCompl(f_1_1_3,2) + 1.1666666666666667*powCompl(f_1_1_3,3) - 2.*(2.*f_1_1_1 + f_1_1_2)*powCompl(f_1_1_4,2) + 2.*powCompl(f_1_1_4,3) - 0.8224670334241131*(-20.*f_1_1_1 - 10.*f_1_1_2 + 15.*f_1_1_3 + 8.*f_1_1_4 - 11.*f_1_1_5) - 1.*powCompl(f_1_1_1,2)*f_1_1_5 - 2.*f_1_1_1*f_1_1_2*f_1_1_5 + 2.*f_1_1_1*f_1_1_3*f_1_1_5 - 2.5*powCompl(f_1_1_3,2)*f_1_1_5 - 1.*f_1_1_1*powCompl(f_1_1_5,2) + 0.5*f_1_1_3*powCompl(f_1_1_5,2) + 0.5*powCompl(f_1_1_5,3) + 2.*f_1_1_1*f_2_1_1 + 2.*f_1_1_2*f_2_1_1 + 4.*f_1_1_3*f_2_1_1 - 2.*f_1_1_5*f_2_1_1 - 3.*f_1_1_3*f_2_1_3 - 2.*f_1_1_5*f_2_1_3 + f_1_1_4*(3.*powCompl(f_1_1_1,2) + f_1_1_1*(4.*f_1_1_2 - 2.*f_1_1_3) + powCompl(f_1_1_3,2) - 2.*f_2_1_1 - 4.*f_2_1_4) - 2.*f_1_1_1*f_2_1_4 + 2.*f_1_1_2*f_2_1_4 + 2.*f_1_1_3*f_2_1_4 - 2.*f_1_1_5*f_2_1_4 + 4.*f_3_1_1 + 0.5*f_3_1_3 + f_3_2_3 + 4.*f_3_2_4 + 4.*f_3_3_1 - 1.*f_3_3_2 - 2.*f_3_3_3 + 4.*f_3_3_5 - 17.*zeta3;
    masters[50-1][4][3-1] = bc50e4p3 + 3.5416666666666665*powCompl(f_1_1_1,4) + 2.3333333333333335*powCompl(f_1_1_1,3)*f_1_1_2 + 2.3333333333333335*f_1_1_1*powCompl(f_1_1_2,3) + 0.8125*powCompl(f_1_1_2,4) - 14.5*powCompl(f_1_1_1,3)*f_1_1_3 - 3.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_3 - 2.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_3 + 5.*powCompl(f_1_1_2,3)*f_1_1_3 + 14.75*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 2.*f_1_1_1*f_1_1_2*powCompl(f_1_1_3,2) + 6.*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) - 3.1666666666666665*f_1_1_1*powCompl(f_1_1_3,3) - 1.8333333333333333*powCompl(f_1_1_3,4) - 6.666666666666667*powCompl(f_1_1_1,3)*f_1_1_4 + 2.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 - 4.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 + 1.3333333333333333*powCompl(f_1_1_2,3)*f_1_1_4 + 29.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 - 4.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_4 + 2.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_4 - 24.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 + f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_4 + 3.3333333333333335*powCompl(f_1_1_3,3)*f_1_1_4 - 3.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 3.*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) + 0.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) - 9.*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) + 8.*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) + 10.666666666666666*f_1_1_1*powCompl(f_1_1_4,3) + 0.6666666666666666*f_1_1_2*powCompl(f_1_1_4,3) - 2.3333333333333335*f_1_1_3*powCompl(f_1_1_4,3) - 4.666666666666667*powCompl(f_1_1_4,4) + 1.6666666666666667*powCompl(f_1_1_1,3)*f_1_1_5 + powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_5 + 2.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_5 - 0.5833333333333334*powCompl(f_1_1_2,3)*f_1_1_5 + 5.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 + 2.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_5 - 21.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 - 19.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 - 11.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 + 14.833333333333334*powCompl(f_1_1_3,3)*f_1_1_5 - 4.*powCompl(f_1_1_1,2)*f_1_1_4*f_1_1_5 + 4.*f_1_1_1*f_1_1_2*f_1_1_4*f_1_1_5 - 19.*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 + 2.*f_1_1_1*f_1_1_3*f_1_1_4*f_1_1_5 - 6.*f_1_1_2*f_1_1_3*f_1_1_4*f_1_1_5 + 2.*powCompl(f_1_1_3,2)*f_1_1_4*f_1_1_5 + 4.*f_1_1_1*powCompl(f_1_1_4,2)*f_1_1_5 + 15.*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 + f_1_1_3*powCompl(f_1_1_4,2)*f_1_1_5 - 5.*powCompl(f_1_1_4,3)*f_1_1_5 - 4.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) - 2.*f_1_1_1*f_1_1_2*powCompl(f_1_1_5,2) + 14.125*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + 14.*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) + 28.*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) - 11.75*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 1.*f_1_1_1*f_1_1_4*powCompl(f_1_1_5,2) + 9.*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) - 1.*f_1_1_3*f_1_1_4*powCompl(f_1_1_5,2) - 4.5*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) - 1.3333333333333333*f_1_1_1*powCompl(f_1_1_5,3) - 16.916666666666668*f_1_1_2*powCompl(f_1_1_5,3) - 1.1666666666666667*f_1_1_3*powCompl(f_1_1_5,3) - 0.3333333333333333*f_1_1_4*powCompl(f_1_1_5,3) + 2.0208333333333335*powCompl(f_1_1_5,4) - 8.*powCompl(f_1_1_1,2)*f_2_1_1 - 6.*f_1_1_1*f_1_1_2*f_2_1_1 - 1.*powCompl(f_1_1_2,2)*f_2_1_1 + 18.*f_1_1_1*f_1_1_3*f_2_1_1 - 2.*f_1_1_2*f_1_1_3*f_2_1_1 - 17.*powCompl(f_1_1_3,2)*f_2_1_1 + 20.*f_1_1_1*f_1_1_4*f_2_1_1 - 2.*f_1_1_2*f_1_1_4*f_2_1_1 - 10.*f_1_1_3*f_1_1_4*f_2_1_1 - 8.*powCompl(f_1_1_4,2)*f_2_1_1 - 4.*f_1_1_1*f_1_1_5*f_2_1_1 + 6.*f_1_1_3*f_1_1_5*f_2_1_1 - 2.*powCompl(f_1_1_5,2)*f_2_1_1 + powCompl(f_2_1_1,2) - 5.*powCompl(f_1_1_1,2)*f_2_1_2 - 8.*f_1_1_1*f_1_1_2*f_2_1_2 + powCompl(f_1_1_2,2)*f_2_1_2 + 10.*f_1_1_1*f_1_1_4*f_2_1_2 + powCompl(f_1_1_4,2)*f_2_1_2 + 2.*f_1_1_1*f_1_1_5*f_2_1_2 - 14.*f_1_1_2*f_1_1_5*f_2_1_2 - 2.*f_1_1_3*f_1_1_5*f_2_1_2 + 10.*f_1_1_4*f_1_1_5*f_2_1_2 + 5.*powCompl(f_1_1_5,2)*f_2_1_2 + 4.*powCompl(f_1_1_1,2)*f_2_1_3 - 2.*f_1_1_1*f_1_1_2*f_2_1_3 + 0.5*powCompl(f_1_1_2,2)*f_2_1_3 - 14.*f_1_1_1*f_1_1_3*f_2_1_3 + 12.*powCompl(f_1_1_3,2)*f_2_1_3 + 2.*f_1_1_1*f_1_1_4*f_2_1_3 + 2.*f_1_1_2*f_1_1_4*f_2_1_3 + 4.*f_1_1_3*f_1_1_4*f_2_1_3 + 10.*f_1_1_1*f_1_1_5*f_2_1_3 + 2.*f_1_1_2*f_1_1_5*f_2_1_3 - 16.*f_1_1_3*f_1_1_5*f_2_1_3 - 2.*f_1_1_4*f_1_1_5*f_2_1_3 + 11.*powCompl(f_1_1_5,2)*f_2_1_3 + 7.*powCompl(f_1_1_1,2)*f_2_1_4 - 1.*powCompl(f_1_1_2,2)*f_2_1_4 - 16.*f_1_1_1*f_1_1_3*f_2_1_4 - 2.*f_1_1_2*f_1_1_3*f_2_1_4 + 9.*powCompl(f_1_1_3,2)*f_2_1_4 - 10.*f_1_1_1*f_1_1_4*f_2_1_4 - 2.*f_1_1_2*f_1_1_4*f_2_1_4 + 14.*f_1_1_3*f_1_1_4*f_2_1_4 + 10.*powCompl(f_1_1_4,2)*f_2_1_4 + 2.*f_1_1_2*f_1_1_5*f_2_1_4 + 8.*f_1_1_4*f_1_1_5*f_2_1_4 + powCompl(f_1_1_5,2)*f_2_1_4 - 6.*f_2_1_1*f_2_1_4 + 6.*f_2_1_2*f_2_1_4 + powCompl(f_2_1_4,2) - 0.8224670334241131*(-6.*powCompl(f_1_1_1,2) + 16.*f_1_1_1*f_1_1_2 + 14.*powCompl(f_1_1_2,2) - 20.*f_1_1_1*f_1_1_3 - 10.*f_1_1_2*f_1_1_3 + 9.*powCompl(f_1_1_3,2) + 6.*powCompl(f_1_1_4,2) + 2.*(12.*f_1_1_1 + f_1_1_2 - 1.*f_1_1_3)*f_1_1_5 - 7.*powCompl(f_1_1_5,2) - 4.*f_1_1_4*(3.*f_1_1_1 + f_1_1_2 - 1.*f_1_1_3 + f_1_1_5) - 8.*f_2_1_1 + 5.*f_2_1_3 + 8.*f_2_1_4) + 2.*f_1_1_1*f_1_1_2*f_2_1_5 - 9.5*powCompl(f_1_1_2,2)*f_2_1_5 + 2.*f_1_1_1*f_1_1_3*f_2_1_5 - 15.*f_1_1_2*f_1_1_3*f_2_1_5 - 5.5*powCompl(f_1_1_3,2)*f_2_1_5 - 2.*f_1_1_1*f_1_1_4*f_2_1_5 + 2.*f_1_1_2*f_1_1_4*f_2_1_5 - 2.*f_1_1_3*f_1_1_4*f_2_1_5 - 1.*powCompl(f_1_1_4,2)*f_2_1_5 - 4.*f_1_1_1*f_1_1_5*f_2_1_5 + 17.*f_1_1_2*f_1_1_5*f_2_1_5 + 18.*f_1_1_3*f_1_1_5*f_2_1_5 - 2.*f_1_1_4*f_1_1_5*f_2_1_5 - 9.5*powCompl(f_1_1_5,2)*f_2_1_5 + 16.*f_1_1_1*f_3_1_1 - 32.*f_1_1_3*f_3_1_1 - 10.*f_1_1_4*f_3_1_1 + 4.*f_1_1_5*f_3_1_1 + 10.*f_1_1_1*f_3_1_2 - 2.*f_1_1_2*f_3_1_2 + 2.*f_1_1_4*f_3_1_2 + 12.*f_1_1_5*f_3_1_2 + 12.*f_1_1_1*f_3_1_3 + 4.*f_1_1_2*f_3_1_3 - 21.*f_1_1_3*f_3_1_3 - 4.*f_1_1_4*f_3_1_3 + 20.*f_1_1_5*f_3_1_3 + 18.*f_1_1_1*f_3_1_4 + 2.*f_1_1_2*f_3_1_4 - 12.*f_1_1_3*f_3_1_4 - 22.*f_1_1_4*f_3_1_4 - 4.*f_1_1_5*f_3_1_4 + 4.*f_1_1_1*f_3_1_5 - 19.*f_1_1_2*f_3_1_5 - 17.*f_1_1_3*f_3_1_5 + 19.*f_1_1_5*f_3_1_5 + 24.*f_1_1_1*f_3_2_1 + 4.*f_1_1_2*f_3_2_1 - 28.*f_1_1_3*f_3_2_1 - 22.*f_1_1_4*f_3_2_1 + 6.*f_1_1_5*f_3_2_1 + 10.*f_1_1_1*f_3_2_2 - 2.*f_1_1_2*f_3_2_2 + 2.*f_1_1_4*f_3_2_2 + 16.*f_1_1_5*f_3_2_2 + 14.*f_1_1_1*f_3_2_3 + 2.*f_1_1_2*f_3_2_3 - 24.*f_1_1_3*f_3_2_3 - 4.*f_1_1_4*f_3_2_3 + 22.*f_1_1_5*f_3_2_3 + 10.*f_1_1_1*f_3_2_4 + 6.*f_1_1_2*f_3_2_4 - 14.*f_1_1_3*f_3_2_4 - 26.*f_1_1_4*f_3_2_4 - 8.*f_1_1_5*f_3_2_4 + 4.*f_1_1_1*f_3_2_5 - 19.*f_1_1_2*f_3_2_5 - 20.*f_1_1_3*f_3_2_5 + 19.*f_1_1_5*f_3_2_5 + 2.*f_1_1_2*f_3_3_1 - 6.*f_1_1_4*f_3_3_1 - 2.*f_1_1_5*f_3_3_1 + 2.*f_1_1_1*f_3_3_2 - 13.*f_1_1_2*f_3_3_2 - 9.*f_1_1_3*f_3_3_2 - 2.*f_1_1_4*f_3_3_2 + 12.*f_1_1_5*f_3_3_2 + 14.*f_1_1_1*f_3_3_3 - 16.*f_1_1_3*f_3_3_3 - 16.*f_1_1_4*f_3_3_3 + 2.*f_1_1_1*f_3_3_4 - 8.*f_1_1_2*f_3_3_4 + 8.*f_1_1_4*f_3_3_4 + 8.*f_1_1_5*f_3_3_4 + 6.*f_1_1_1*f_3_3_5 - 2.*f_1_1_2*f_3_3_5 - 12.*f_1_1_3*f_3_3_5 + 2.*f_1_1_4*f_3_3_5 + 8.*f_1_1_5*f_3_3_5 - 4.*f_4_1_1 + 1.3333333333333333*f_4_11_1 - 1.3333333333333333*f_4_11_3 + 1.3333333333333333*f_4_11_5 - 2.5*f_4_1_3 + 4.*f_4_1_4 + 4.*f_4_2_1 - 5.*f_4_2_3 - 4.*f_4_2_4 + 9.*f_4_3_1 + 2.*f_4_3_2 - 6.*f_4_3_3 - 6.*f_4_3_4 + 6.5*f_4_3_5 - 1.*f_4_4_1 + 1.8333333333333333*f_4_4_2 + 2.6666666666666665*f_4_4_3 - 1.3333333333333333*f_4_4_4 - 2.*f_4_4_5 - 1.*f_4_5_2 - 2.6666666666666665*f_4_5_3 + 1.3333333333333333*f_4_5_4 + 0.6666666666666666*f_4_5_5 + 0.6666666666666666*f_4_6_1 - 0.6666666666666666*f_4_6_2 - 2.3333333333333335*f_4_6_3 - 0.6666666666666666*f_4_6_4 + 1.3333333333333333*f_4_6_5 - 2.*f_4_7_1 + 2.*f_4_7_3 - 0.6666666666666666*f_4_7_5 + 2.*f_4_8_3 - 2.*f_4_8_5 + 43.333333333333336*f_1_1_1*zeta3 + 16.666666666666668*f_1_1_2*zeta3 - 30.*f_1_1_3*zeta3 - 6.*f_1_1_4*zeta3 + 28.*f_1_1_5*zeta3;
    masters[51-1][0][3-1] = 0.;
    masters[51-1][1][3-1] = 0.;
    masters[51-1][2][3-1] = 0.;
    masters[51-1][3][3-1] = 0.5*f_3_4;
    masters[51-1][4][3-1] = 0.08333333333333333*(12.*bc51e4p3 - 3.*(3.*f_1_1_1 + 4.*f_1_1_2 + 3.*f_1_1_3 + 3.*f_1_1_4 + f_1_1_5)*f_3_4 - 2.*f_4_10_2 + 4.*f_4_10_5);
    masters[52-1][0][3-1] = -1.;
    masters[52-1][1][3-1] = 2.*(f_1_1_2 + f_1_1_3 - 1.*f_1_1_5);
    masters[52-1][2][3-1] = 2.4674011002723395 - 0.5*powCompl(f_1_1_2,2) - 4.*f_1_1_2*f_1_1_3 - 2.*powCompl(f_1_1_3,2) + (f_1_1_2 + 4.*f_1_1_3)*f_1_1_5 - 0.5*powCompl(f_1_1_5,2) + f_2_1_3 - 3.*f_2_1_5;
    masters[52-1][3][3-1] = -0.6666666666666666*powCompl(f_1_1_2,3) + 2.*powCompl(f_1_1_2,2)*f_1_1_3 + 4.*f_1_1_2*powCompl(f_1_1_3,2) - 2.*f_1_1_3*powCompl(f_1_1_5,2) + powCompl(f_1_1_5,3) + 9.869604401089358*(-0.5*f_1_1_2 - 1.*f_1_1_3 + f_1_1_5) + 3.*f_1_1_3*f_2_1_3 + f_1_1_5*(powCompl(f_1_1_2,2) - 4.*f_1_1_2*f_1_1_3 - 5.*f_2_1_3 - 1.*f_2_1_5) + 3.*f_1_1_2*f_2_1_5 + 4.*f_1_1_3*f_2_1_5 - 10.*f_3_1_3 - 3.*f_3_1_5 - 8.*f_3_2_3 + f_3_2_5 - 2.*f_3_3_2 + 1.1666666666666667*zeta3;
    masters[52-1][4][3-1] = bc52e4p3 - 0.2916666666666667*powCompl(f_1_1_2,4) - 6.*powCompl(f_1_1_2,3)*f_1_1_3 - 13.*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) + 2.*f_1_1_2*powCompl(f_1_1_3,3) + 4.916666666666667*powCompl(f_1_1_3,4) + 2.5*powCompl(f_1_1_2,3)*f_1_1_5 + 32.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 + 12.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 - 17.*powCompl(f_1_1_3,3)*f_1_1_5 - 9.25*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 32.*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) + 12.5*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + 6.5*f_1_1_2*powCompl(f_1_1_5,3) + 5.*f_1_1_3*powCompl(f_1_1_5,3) - 2.7083333333333335*powCompl(f_1_1_5,4) - 11.*powCompl(f_1_1_2,2)*f_2_1_3 - 28.*f_1_1_2*f_1_1_3*f_2_1_3 - 17.*powCompl(f_1_1_3,2)*f_2_1_3 + 30.*f_1_1_2*f_1_1_5*f_2_1_3 + 28.*f_1_1_3*f_1_1_5*f_2_1_3 - 9.*powCompl(f_1_1_5,2)*f_2_1_3 - 1.5*powCompl(f_2_1_3,2) - 0.8224670334241131*(powCompl(f_1_1_2,2) - 24.*f_1_1_2*f_1_1_3 + 2.*(5.*f_1_1_2 + 18.*f_1_1_3)*f_1_1_5 + 11.*powCompl(f_1_1_5,2) + 2.*(-9.*powCompl(f_1_1_3,2) + f_2_1_3 - 7.*f_2_1_5)) + 6.*powCompl(f_1_1_2,2)*f_2_1_5 + 14.*f_1_1_2*f_1_1_3*f_2_1_5 + 11.*powCompl(f_1_1_3,2)*f_2_1_5 - 14.*f_1_1_2*f_1_1_5*f_2_1_5 - 28.*f_1_1_3*f_1_1_5*f_2_1_5 + 6.*powCompl(f_1_1_5,2)*f_2_1_5 + 8.*f_2_1_3*f_2_1_5 - 0.5*powCompl(f_2_1_5,2) + 30.*f_1_1_2*f_3_1_3 + 37.*f_1_1_3*f_3_1_3 - 17.*f_1_1_5*f_3_1_3 + 17.*f_1_1_2*f_3_1_5 + 22.*f_1_1_3*f_3_1_5 - 15.*f_1_1_5*f_3_1_5 + 28.*f_1_1_2*f_3_2_3 + 28.*f_1_1_3*f_3_2_3 - 12.*f_1_1_5*f_3_2_3 + 12.*f_1_1_2*f_3_2_5 + 36.*f_1_1_3*f_3_2_5 - 18.*f_1_1_5*f_3_2_5 + 18.*f_1_1_2*f_3_3_2 + 24.*f_1_1_3*f_3_3_2 - 16.*f_1_1_5*f_3_3_2 - 4.*f_4_1_3 - 3.*f_4_1_5 - 8.*f_4_2_3 - 3.*f_4_2_5 + 14.*f_4_3_3 - 7.*f_4_3_5 - 2.3333333333333335*f_4_4_2 + 4.666666666666667*f_4_5_2 + 0.6666666666666666*f_4_6_3 - 0.6666666666666666*f_4_7_5 + 2.6666666666666665*f_4_8_4 - 2.3333333333333335*f_1_1_2*zeta3 - 11.333333333333334*f_1_1_3*zeta3 - 2.6666666666666665*f_1_1_5*zeta3;
    masters[53-1][0][3-1] = 0.75;
    masters[53-1][1][3-1] = 1.5*(-1.*f_1_1_2 - 1.*f_1_1_3 + f_1_1_5);
    masters[53-1][2][3-1] = -5.346035717256735 + 0.5*(powCompl(f_1_1_2,2) + 6.*f_1_1_2*f_1_1_3 + 3.*powCompl(f_1_1_3,2) - 2.*(f_1_1_2 + 3.*f_1_1_3)*f_1_1_5 + powCompl(f_1_1_5,2) - 5.*f_2_1_3 + 4.*f_2_1_5);
    masters[53-1][3][3-1] = 0.08333333333333333*(9.869604401089358*(13.*f_1_1_2 + 15.*f_1_1_3 - 15.*f_1_1_5) + 2.*(2.*powCompl(f_1_1_2,3) - 18.*powCompl(f_1_1_2,2)*f_1_1_3 + powCompl(f_1_1_3,3) + 3.*(-6.*f_1_1_2 + f_1_1_3)*powCompl(f_1_1_5,2) + 3.*powCompl(f_1_1_5,3) - 6.*f_1_1_3*f_2_1_3 + 3.*f_1_1_5*(2.*powCompl(f_1_1_2,2) + 12.*f_1_1_2*f_1_1_3 - 1.*powCompl(f_1_1_3,2) + 12.*f_2_1_3 - 4.*f_2_1_5) - 6.*f_1_1_2*(3.*powCompl(f_1_1_3,2) + 2.*f_2_1_5) + 45.*f_3_1_3 + 12.*f_3_1_5 + 42.*f_3_2_3 + 12.*f_3_2_5 + 30.*f_3_3_2 - 63.*zeta3));
    masters[53-1][4][3-1] = bc53e4p3 - 0.7708333333333334*powCompl(f_1_1_2,4) + 2.3333333333333335*powCompl(f_1_1_2,3)*f_1_1_3 + 2.*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) + f_1_1_2*powCompl(f_1_1_3,3) - 0.08333333333333333*powCompl(f_1_1_3,4) + 0.4166666666666667*powCompl(f_1_1_2,3)*f_1_1_5 - 4.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 - 1.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 - 2.*powCompl(f_1_1_3,3)*f_1_1_5 - 1.375*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 2.*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) + 5.5*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + 5.083333333333333*f_1_1_2*powCompl(f_1_1_5,3) - 4.666666666666667*f_1_1_3*powCompl(f_1_1_5,3) + 0.14583333333333334*powCompl(f_1_1_5,4) + 1.5*powCompl(f_1_1_2,2)*f_2_1_3 + 6.*f_1_1_2*f_1_1_3*f_2_1_3 + 2.*powCompl(f_1_1_3,2)*f_2_1_3 - 8.*f_1_1_2*f_1_1_5*f_2_1_3 - 2.*f_1_1_3*f_1_1_5*f_2_1_3 - 5.*powCompl(f_1_1_5,2)*f_2_1_3 + powCompl(f_2_1_3,2) + 4.5*powCompl(f_1_1_2,2)*f_2_1_5 - 1.*f_1_1_2*f_1_1_3*f_2_1_5 - 2.5*powCompl(f_1_1_3,2)*f_2_1_5 - 5.*f_1_1_2*f_1_1_5*f_2_1_5 + 4.*f_1_1_3*f_1_1_5*f_2_1_5 + 4.5*powCompl(f_1_1_5,2)*f_2_1_5 - 0.8224670334241131*(11.*powCompl(f_1_1_2,2) + 30.*f_1_1_2*f_1_1_3 + 17.*powCompl(f_1_1_3,2) - 2.*(13.*f_1_1_2 + 17.*f_1_1_3)*f_1_1_5 + 15.*powCompl(f_1_1_5,2) - 5.*f_2_1_3 + 4.*f_2_1_5) - 8.*f_1_1_2*f_3_1_3 - 7.*f_1_1_3*f_3_1_3 - 8.*f_1_1_5*f_3_1_3 + 5.*f_1_1_2*f_3_1_5 - 1.*f_1_1_3*f_3_1_5 - 9.*f_1_1_5*f_3_1_5 - 6.*f_1_1_2*f_3_2_3 - 2.*f_1_1_3*f_3_2_3 - 12.*f_1_1_5*f_3_2_3 + 5.*f_1_1_2*f_3_2_5 - 4.*f_1_1_3*f_3_2_5 - 9.*f_1_1_5*f_3_2_5 - 1.*f_1_1_2*f_3_3_2 - 3.*f_1_1_3*f_3_3_2 - 6.*f_1_1_5*f_3_3_2 + 2.5*f_4_1_3 + 5.*f_4_2_3 - 1.*f_4_3_3 - 3.5*f_4_3_5 - 1.5*f_4_4_2 - 1.*f_4_5_2 + 0.3333333333333333*f_4_6_3 + 0.6666666666666666*f_4_7_5 + 21.*f_1_1_2*zeta3 + 24.*f_1_1_3*zeta3 - 26.*f_1_1_5*zeta3;
    masters[54-1][0][3-1] = -1.;
    masters[54-1][1][3-1] = 2.*(f_1_1_1 + f_1_1_2 - 1.*f_1_1_4);
    masters[54-1][2][3-1] = 0.25*(9.869604401089358 - 2.*(3.*powCompl(f_1_1_1,2) + 8.*f_1_1_1*f_1_1_2 + 4.*powCompl(f_1_1_2,2) - 2.*(3.*f_1_1_1 + 4.*f_1_1_2)*f_1_1_4 + 3.*powCompl(f_1_1_4,2) - 6.*f_2_1_2 + 2.*f_2_1_4));
    masters[54-1][3][3-1] = 1.5*powCompl(f_1_1_1,3) + 4.*powCompl(f_1_1_1,2)*f_1_1_2 + 4.*f_1_1_1*powCompl(f_1_1_2,2) + 0.8333333333333334*powCompl(f_1_1_2,3) + 0.5*(13.*f_1_1_1 + 5.*f_1_1_2)*powCompl(f_1_1_4,2) - 2.*powCompl(f_1_1_4,3) + 9.869604401089358*(-1.*f_1_1_1 - 0.5*f_1_1_2 + f_1_1_4) - 4.*f_1_1_1*f_2_1_2 - 3.*f_1_1_2*f_2_1_2 - 3.*f_1_1_1*f_2_1_4 + f_1_1_4*(-5.5*powCompl(f_1_1_1,2) - 8.*f_1_1_1*f_1_1_2 - 2.5*powCompl(f_1_1_2,2) + f_2_1_2 + 5.*f_2_1_4) + f_3_1_2 - 8.*f_3_1_4 - 3.*f_3_2_2 - 10.*f_3_2_4 - 2.*f_3_3_1 + 1.1666666666666667*zeta3;
    masters[54-1][4][3-1] = bc54e4p3 - 3.3333333333333335*powCompl(f_1_1_1,4) - 6.666666666666667*powCompl(f_1_1_1,3)*f_1_1_2 - 7.*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) - 2.*f_1_1_1*powCompl(f_1_1_2,3) + 0.7083333333333334*powCompl(f_1_1_2,4) + 13.*powCompl(f_1_1_1,3)*f_1_1_4 + 23.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 + 12.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 - 2.5*powCompl(f_1_1_2,3)*f_1_1_4 - 22.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 24.*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) + 0.25*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 15.666666666666666*f_1_1_1*powCompl(f_1_1_4,3) + 2.8333333333333335*f_1_1_2*powCompl(f_1_1_4,3) - 1.4583333333333333*powCompl(f_1_1_4,4) + powCompl(f_1_1_1,2)*f_2_1_2 + 4.*f_1_1_1*f_1_1_2*f_2_1_2 - 0.5*powCompl(f_1_1_2,2)*f_2_1_2 - 4.*f_1_1_1*f_1_1_4*f_2_1_2 + 3.*f_1_1_2*f_1_1_4*f_2_1_2 - 4.5*powCompl(f_1_1_4,2)*f_2_1_2 - 0.5*powCompl(f_2_1_2,2) + 13.5*powCompl(f_1_1_1,2)*f_2_1_4 + 12.*f_1_1_1*f_1_1_2*f_2_1_4 + 4.*powCompl(f_1_1_2,2)*f_2_1_4 - 21.*f_1_1_1*f_1_1_4*f_2_1_4 - 14.*f_1_1_2*f_1_1_4*f_2_1_4 + 6.5*powCompl(f_1_1_4,2)*f_2_1_4 - 2.*f_2_1_2*f_2_1_4 - 1.5*powCompl(f_2_1_4,2) + 0.8224670334241131*(17.*powCompl(f_1_1_1,2) + 24.*f_1_1_1*f_1_1_2 + 6.*powCompl(f_1_1_2,2) - 2.*(17.*f_1_1_1 + 12.*f_1_1_2)*f_1_1_4 + 5.*powCompl(f_1_1_4,2) - 14.*f_2_1_2 + 2.*f_2_1_4) - 4.*f_1_1_1*f_3_1_2 + 2.*f_1_1_2*f_3_1_2 - 8.*f_1_1_4*f_3_1_2 + 18.*f_1_1_1*f_3_1_4 + 12.*f_1_1_2*f_3_1_4 - 2.*f_1_1_4*f_3_1_4 + 4.*f_1_1_1*f_3_2_2 + 7.*f_1_1_2*f_3_2_2 - 5.*f_1_1_4*f_3_2_2 + 27.*f_1_1_1*f_3_2_4 + 12.*f_1_1_2*f_3_2_4 - 7.*f_1_1_4*f_3_2_4 + 14.*f_1_1_1*f_3_3_1 + 8.*f_1_1_2*f_3_3_1 - 6.*f_1_1_4*f_3_3_1 - 3.*f_4_1_2 - 8.*f_4_1_4 - 3.*f_4_2_2 - 4.*f_4_2_4 + 2.*f_4_3_2 - 9.*f_4_3_4 - 0.6666666666666666*f_4_4_1 + 2.*f_4_6_2 + 2.6666666666666665*f_4_7_4 - 0.6666666666666666*f_4_8_3 - 11.333333333333334*f_1_1_1*zeta3 - 2.3333333333333335*f_1_1_2*zeta3 + 7.333333333333333*f_1_1_4*zeta3;
    masters[55-1][0][3-1] = 0.75;
    masters[55-1][1][3-1] = 1.5*(-1.*f_1_1_1 - 1.*f_1_1_2 + f_1_1_4);
    masters[55-1][2][3-1] = 0.041666666666666664*(-128.30485721416164 + 6.*(powCompl(f_1_1_1,2) + 12.*f_1_1_1*f_1_1_2 + 6.*powCompl(f_1_1_2,2) - 2.*(f_1_1_1 + 6.*f_1_1_2)*f_1_1_4 + powCompl(f_1_1_4,2) - 8.*f_2_1_2 + 10.*f_2_1_4));
    masters[55-1][3][3-1] = -0.3333333333333333*powCompl(f_1_1_1,3) - 3.*powCompl(f_1_1_1,2)*f_1_1_2 - 3.*f_1_1_1*powCompl(f_1_1_2,2) - 0.6666666666666666*powCompl(f_1_1_2,3) + 0.8224670334241131*(15.*f_1_1_1 + 13.*f_1_1_2 - 15.*f_1_1_4) - 2.*(3.*f_1_1_1 + f_1_1_2)*powCompl(f_1_1_4,2) + 2.5*powCompl(f_1_1_4,3) + 2.*f_1_1_2*f_2_1_2 + f_1_1_4*(3.5*powCompl(f_1_1_1,2) + 6.*f_1_1_1*f_1_1_2 + 2.*(powCompl(f_1_1_2,2) + f_2_1_2 - 3.*f_2_1_4)) + f_1_1_1*f_2_1_4 + 2.*f_3_1_2 + 7.*f_3_1_4 + 2.*f_3_2_2 + 7.5*f_3_2_4 + 5.*f_3_3_1 - 10.5*zeta3;
    masters[55-1][4][3-1] = bc55e4p3 + 1.0416666666666667*powCompl(f_1_1_1,4) + 3.*powCompl(f_1_1_1,3)*f_1_1_2 + 3.*f_1_1_1*powCompl(f_1_1_2,3) + 1.8541666666666667*powCompl(f_1_1_2,4) - 5.5*powCompl(f_1_1_1,3)*f_1_1_4 - 3.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 - 3.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 - 8.083333333333334*powCompl(f_1_1_2,3)*f_1_1_4 + 7.*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + 10.125*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) - 1.1666666666666667*f_1_1_1*powCompl(f_1_1_4,3) - 4.75*f_1_1_2*powCompl(f_1_1_4,3) - 0.10416666666666667*powCompl(f_1_1_4,4) - 2.5*powCompl(f_1_1_1,2)*f_2_1_2 - 6.*f_1_1_1*f_1_1_2*f_2_1_2 - 5.5*powCompl(f_1_1_2,2)*f_2_1_2 + 6.*f_1_1_1*f_1_1_4*f_2_1_2 + 7.*f_1_1_2*f_1_1_4*f_2_1_2 - 5.5*powCompl(f_1_1_4,2)*f_2_1_2 - 2.*powCompl(f_1_1_1,2)*f_2_1_4 - 3.*f_1_1_1*f_1_1_2*f_2_1_4 + 0.5*powCompl(f_1_1_2,2)*f_2_1_4 + 2.*f_1_1_1*f_1_1_4*f_2_1_4 + 2.*f_1_1_2*f_1_1_4*f_2_1_4 + 4.*powCompl(f_1_1_4,2)*f_2_1_4 + 2.*f_2_1_2*f_2_1_4 + powCompl(f_2_1_4,2) - 0.41123351671205655*(29.*powCompl(f_1_1_1,2) + 60.*f_1_1_1*f_1_1_2 + 26.*powCompl(f_1_1_2,2) - 2.*(29.*f_1_1_1 + 30.*f_1_1_2)*f_1_1_4 + 33.*powCompl(f_1_1_4,2) - 8.*f_2_1_2 + 10.*f_2_1_4) + 6.*f_1_1_1*f_3_1_2 + 7.*f_1_1_2*f_3_1_2 - 11.*f_1_1_4*f_3_1_2 - 3.*f_1_1_2*f_3_1_4 - 14.*f_1_1_4*f_3_1_4 + 6.*f_1_1_1*f_3_2_2 + 7.*f_1_1_2*f_3_2_2 - 11.*f_1_1_4*f_3_2_2 - 5.*f_1_1_1*f_3_2_4 - 10.*f_1_1_4*f_3_2_4 - 1.*f_1_1_1*f_3_3_1 + f_1_1_2*f_3_3_1 - 8.*f_1_1_4*f_3_3_1 + 5.*f_4_1_4 + 2.5*f_4_2_4 + 4.5*f_4_3_2 - 1.8333333333333333*f_4_4_1 + f_4_5_1 - 1.*f_4_6_2 + 0.6666666666666666*f_4_8_3 + 24.*f_1_1_1*zeta3 + 21.*f_1_1_2*zeta3 - 28.*f_1_1_4*zeta3;
    masters[56-1][0][3-1] = -2.25;
    masters[56-1][1][3-1] = 1.5*(-1.*f_1_1_1 + f_1_1_2 + 3.*f_1_1_3 + f_1_1_4 - 1.*f_1_1_5);
    masters[56-1][2][3-1] = 11.925771984649641 + f_1_1_4*(-1.*f_1_1_2 - 3.*f_1_1_3 + f_1_1_5) + 0.5*(2.*powCompl(f_1_1_1,2) + powCompl(f_1_1_2,2) - 6.*f_1_1_2*f_1_1_3 - 7.*powCompl(f_1_1_3,2) + 2.*f_1_1_1*(f_1_1_2 + f_1_1_3) - 2.*(f_1_1_1 + f_1_1_2 - 3.*f_1_1_3)*f_1_1_5 + powCompl(f_1_1_5,2) - 4.*f_2_1_1 + 4.*f_2_1_3 + 2.*f_2_1_4 - 2.*f_2_1_5);
    masters[56-1][3][3-1] = -2.8333333333333335*powCompl(f_1_1_1,3) - 1.*powCompl(f_1_1_1,2)*f_1_1_2 - 1.*powCompl(f_1_1_2,3) + 4.*powCompl(f_1_1_1,2)*f_1_1_3 - 4.*f_1_1_1*powCompl(f_1_1_3,2) + 2.*f_1_1_2*powCompl(f_1_1_3,2) + 1.6666666666666667*powCompl(f_1_1_3,3) - 1.5*f_1_1_1*powCompl(f_1_1_4,2) + 0.5*powCompl(f_1_1_4,3) - 0.8224670334241131*(-7.*f_1_1_1 + 7.*f_1_1_2 + 29.*f_1_1_3 + 7.*f_1_1_4 - 7.*f_1_1_5) + powCompl(f_1_1_1,2)*f_1_1_5 + 2.*powCompl(f_1_1_2,2)*f_1_1_5 - 1.*f_1_1_2*powCompl(f_1_1_5,2) - 2.*f_1_1_3*powCompl(f_1_1_5,2) + 0.6666666666666666*powCompl(f_1_1_5,3) + 6.*f_1_1_1*f_2_1_1 + 2.*f_1_1_2*f_2_1_1 - 2.*f_1_1_5*f_2_1_1 + 2.*f_1_1_1*f_2_1_3 + 2.*f_1_1_2*f_2_1_3 - 6.*f_1_1_5*f_2_1_3 + f_1_1_4*(2.5*powCompl(f_1_1_1,2) - 2.*f_1_1_1*f_1_1_3 + 2.*f_1_1_2*f_1_1_3 + 4.*powCompl(f_1_1_3,2) - 2.*f_1_1_3*f_1_1_5 - 2.*f_2_1_1 - 2.*f_2_1_3 - 3.*f_2_1_4) + f_1_1_1*f_2_1_4 + 3.*f_1_1_2*f_2_1_5 - 1.*f_1_1_5*f_2_1_5 - 4.*f_3_1_1 - 8.*f_3_1_3 + 4.*f_3_1_4 + 6.*f_3_1_5 - 8.*f_3_2_1 - 4.*f_3_2_3 + 6.*f_3_2_4 + 4.*f_3_2_5 - 2.*f_3_3_2 - 2.*f_3_3_3 + 22.*zeta3;
    masters[56-1][4][3-1] = bc56e4p3 + 5.041666666666667*powCompl(f_1_1_1,4) + 2.8333333333333335*powCompl(f_1_1_1,3)*f_1_1_2 + 0.5*f_1_1_1*powCompl(f_1_1_2,3) + 1.1875*powCompl(f_1_1_2,4) - 9.416666666666666*powCompl(f_1_1_1,3)*f_1_1_3 - 4.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_3 - 0.5*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_3 + 2.8333333333333335*powCompl(f_1_1_2,3)*f_1_1_3 + 1.375*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 3.*f_1_1_1*f_1_1_2*powCompl(f_1_1_3,2) + 11.916666666666666*f_1_1_1*powCompl(f_1_1_3,3) - 0.8333333333333334*f_1_1_2*powCompl(f_1_1_3,3) - 3.5416666666666665*powCompl(f_1_1_3,4) - 3.4166666666666665*powCompl(f_1_1_1,3)*f_1_1_4 - 2.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 - 1.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 + 3.3333333333333335*powCompl(f_1_1_2,3)*f_1_1_4 + 7.5*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 - 0.5*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_4 - 7.5*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 - 2.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_4 - 1.6666666666666667*powCompl(f_1_1_3,3)*f_1_1_4 - 1.875*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + 2.5*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) - 4.25*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 3.75*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) + 4.416666666666667*f_1_1_1*powCompl(f_1_1_4,3) + 1.6666666666666667*f_1_1_2*powCompl(f_1_1_4,3) - 2.5*f_1_1_3*powCompl(f_1_1_4,3) - 2.3125*powCompl(f_1_1_4,4) + 2.*powCompl(f_1_1_1,3)*f_1_1_5 - 0.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_5 + 1.5*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_5 - 2.5833333333333335*powCompl(f_1_1_2,3)*f_1_1_5 + 16.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 + f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_5 - 7.5*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 - 43.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 - 1.5*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 + 12.916666666666666*powCompl(f_1_1_3,3)*f_1_1_5 + f_1_1_1*f_1_1_2*f_1_1_4*f_1_1_5 - 10.*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 - 1.*f_1_1_1*f_1_1_3*f_1_1_4*f_1_1_5 + f_1_1_2*f_1_1_3*f_1_1_4*f_1_1_5 + 1.5*powCompl(f_1_1_3,2)*f_1_1_4*f_1_1_5 + 7.5*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 - 1.6666666666666667*powCompl(f_1_1_4,3)*f_1_1_5 - 12.*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) - 2.*f_1_1_1*f_1_1_2*powCompl(f_1_1_5,2) + 8.625*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + 36.5*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) + 8.*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) - 15.875*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + f_1_1_1*f_1_1_4*powCompl(f_1_1_5,2) + 4.5*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) + 0.5*f_1_1_3*f_1_1_4*powCompl(f_1_1_5,2) - 2.75*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) - 7.*f_1_1_1*powCompl(f_1_1_5,3) - 9.25*f_1_1_2*powCompl(f_1_1_5,3) + 7.75*f_1_1_3*powCompl(f_1_1_5,3) - 0.5*f_1_1_4*powCompl(f_1_1_5,3) - 1.4583333333333333*powCompl(f_1_1_5,4) - 12.5*powCompl(f_1_1_1,2)*f_2_1_1 - 6.*f_1_1_1*f_1_1_2*f_2_1_1 - 1.*powCompl(f_1_1_2,2)*f_2_1_1 + 13.*f_1_1_1*f_1_1_3*f_2_1_1 - 6.5*powCompl(f_1_1_3,2)*f_2_1_1 + 12.*f_1_1_1*f_1_1_4*f_2_1_1 - 3.*f_1_1_3*f_1_1_4*f_2_1_1 - 5.*powCompl(f_1_1_4,2)*f_2_1_1 - 18.*f_1_1_1*f_1_1_5*f_2_1_1 + 2.*f_1_1_2*f_1_1_5*f_2_1_1 + 18.*f_1_1_3*f_1_1_5*f_2_1_1 - 10.*powCompl(f_1_1_5,2)*f_2_1_1 - 3.*powCompl(f_2_1_1,2) - 2.5*powCompl(f_1_1_1,2)*f_2_1_2 - 4.*f_1_1_1*f_1_1_2*f_2_1_2 + 0.5*powCompl(f_1_1_2,2)*f_2_1_2 + 4.*f_1_1_1*f_1_1_4*f_2_1_2 - 4.*f_1_1_2*f_1_1_4*f_2_1_2 + 3.5*powCompl(f_1_1_4,2)*f_2_1_2 + f_1_1_1*f_1_1_5*f_2_1_2 - 6.*f_1_1_2*f_1_1_5*f_2_1_2 + 4.*f_1_1_4*f_1_1_5*f_2_1_2 + 2.5*powCompl(f_1_1_5,2)*f_2_1_2 + 13.*powCompl(f_1_1_1,2)*f_2_1_3 + 2.*f_1_1_1*f_1_1_2*f_2_1_3 - 0.5*powCompl(f_1_1_2,2)*f_2_1_3 - 30.*f_1_1_1*f_1_1_3*f_2_1_3 - 7.*f_1_1_2*f_1_1_3*f_2_1_3 + 4.5*powCompl(f_1_1_3,2)*f_2_1_3 - 2.*f_1_1_1*f_1_1_4*f_2_1_3 - 1.*f_1_1_2*f_1_1_4*f_2_1_3 + 2.*f_1_1_3*f_1_1_4*f_2_1_3 + powCompl(f_1_1_4,2)*f_2_1_3 + 18.*f_1_1_1*f_1_1_5*f_2_1_3 + 6.*f_1_1_2*f_1_1_5*f_2_1_3 - 15.*f_1_1_3*f_1_1_5*f_2_1_3 + 5.*f_1_1_4*f_1_1_5*f_2_1_3 + 16.5*powCompl(f_1_1_5,2)*f_2_1_3 + 6.*f_2_1_1*f_2_1_3 - 3.*powCompl(f_2_1_3,2) + 4.*powCompl(f_1_1_1,2)*f_2_1_4 - 3.*f_1_1_1*f_1_1_2*f_2_1_4 - 21.*f_1_1_1*f_1_1_3*f_2_1_4 + 7.5*powCompl(f_1_1_3,2)*f_2_1_4 - 9.*f_1_1_1*f_1_1_4*f_2_1_4 + 3.*f_1_1_2*f_1_1_4*f_2_1_4 + 20.*f_1_1_3*f_1_1_4*f_2_1_4 + 5.5*powCompl(f_1_1_4,2)*f_2_1_4 + f_1_1_2*f_1_1_5*f_2_1_4 - 6.*f_2_1_1*f_2_1_4 + 2.*f_2_1_2*f_2_1_4 - 0.5*powCompl(f_2_1_4,2) - 0.8224670334241131*(-3.*powCompl(f_1_1_1,2) - 2.*f_1_1_1*f_1_1_2 + 10.*powCompl(f_1_1_2,2) + 18.*f_1_1_1*f_1_1_3 - 14.*f_1_1_2*f_1_1_3 - 7.*powCompl(f_1_1_3,2) + 5.*powCompl(f_1_1_4,2) - 2.*(6.*f_1_1_1 + 5.*f_1_1_2 - 13.*f_1_1_3)*f_1_1_5 - 2.*powCompl(f_1_1_5,2) + 2.*f_1_1_4*(-4.*f_1_1_1 + f_1_1_2 - 8.*f_1_1_3 + f_1_1_5) - 8.*f_2_1_1 + 8.*f_2_1_3 + 2.*f_2_1_4 - 2.*f_2_1_5) + f_1_1_1*f_1_1_2*f_2_1_5 - 6.*powCompl(f_1_1_2,2)*f_2_1_5 - 1.*f_1_1_1*f_1_1_3*f_2_1_5 - 6.*f_1_1_2*f_1_1_3*f_2_1_5 + 1.5*powCompl(f_1_1_3,2)*f_2_1_5 - 1.*f_1_1_1*f_1_1_4*f_2_1_5 - 1.*f_1_1_2*f_1_1_4*f_2_1_5 + f_1_1_3*f_1_1_4*f_2_1_5 - 0.5*powCompl(f_1_1_4,2)*f_2_1_5 - 2.*f_1_1_1*f_1_1_5*f_2_1_5 + 6.*f_1_1_2*f_1_1_5*f_2_1_5 + 3.*f_1_1_3*f_1_1_5*f_2_1_5 - 1.*f_1_1_4*f_1_1_5*f_2_1_5 - 3.5*powCompl(f_1_1_5,2)*f_2_1_5 - 0.5*powCompl(f_2_1_5,2) + 31.*f_1_1_1*f_3_1_1 + 4.*f_1_1_2*f_3_1_1 - 19.*f_1_1_3*f_3_1_1 - 7.*f_1_1_4*f_3_1_1 + 14.*f_1_1_5*f_3_1_1 + 4.*f_1_1_1*f_3_1_2 - 2.*f_1_1_2*f_3_1_2 + 6.*f_1_1_4*f_3_1_2 + 4.*f_1_1_5*f_3_1_2 + 16.*f_1_1_1*f_3_1_3 + 5.*f_1_1_2*f_3_1_3 - 3.*f_1_1_3*f_3_1_3 + 6.*f_1_1_4*f_3_1_3 + 27.*f_1_1_5*f_3_1_3 + 7.*f_1_1_1*f_3_1_4 - 4.*f_1_1_2*f_3_1_4 - 21.*f_1_1_3*f_3_1_4 - 13.*f_1_1_4*f_3_1_4 + 2.*f_1_1_1*f_3_1_5 - 12.*f_1_1_2*f_3_1_5 - 7.*f_1_1_3*f_3_1_5 - 2.*f_1_1_4*f_3_1_5 + 2.*f_1_1_5*f_3_1_5 + 31.*f_1_1_1*f_3_2_1 + 8.*f_1_1_2*f_3_2_1 - 7.*f_1_1_3*f_3_2_1 - 19.*f_1_1_4*f_3_2_1 + 16.*f_1_1_5*f_3_2_1 + 4.*f_1_1_1*f_3_2_2 - 2.*f_1_1_2*f_3_2_2 + 6.*f_1_1_4*f_3_2_2 + 6.*f_1_1_5*f_3_2_2 + 32.*f_1_1_1*f_3_2_3 + 3.*f_1_1_2*f_3_2_3 - 15.*f_1_1_3*f_3_2_3 + 2.*f_1_1_4*f_3_2_3 + 27.*f_1_1_5*f_3_2_3 + 2.*f_1_1_1*f_3_2_4 - 2.*f_1_1_2*f_3_2_4 - 21.*f_1_1_3*f_3_2_4 - 12.*f_1_1_4*f_3_2_4 + 2.*f_1_1_1*f_3_2_5 - 13.*f_1_1_2*f_3_2_5 - 3.*f_1_1_3*f_3_2_5 + 7.*f_1_1_5*f_3_2_5 + f_1_1_2*f_3_3_1 + f_1_1_4*f_3_3_1 - 1.*f_1_1_1*f_3_3_2 - 6.*f_1_1_2*f_3_3_2 + 3.*f_1_1_3*f_3_3_2 + f_1_1_4*f_3_3_2 + f_1_1_5*f_3_3_2 + 5.*f_1_1_1*f_3_3_3 - 1.*f_1_1_3*f_3_3_3 - 10.*f_1_1_4*f_3_3_3 + f_1_1_1*f_3_3_4 - 3.*f_1_1_2*f_3_3_4 + 5.*f_1_1_4*f_3_3_4 + 4.*f_1_1_5*f_3_3_4 + 24.*f_1_1_1*f_3_3_5 - 18.*f_1_1_3*f_3_3_5 - 1.*f_1_1_4*f_3_3_5 + 24.*f_1_1_5*f_3_3_5 - 4.*f_4_1_1 - 0.6666666666666666*f_4_11_2 - 0.6666666666666666*f_4_11_3 + 4.*f_4_1_3 + 8.*f_4_1_4 + 4.*f_4_1_5 + 4.*f_4_2_1 - 4.*f_4_2_3 + 4.*f_4_2_4 + 8.*f_4_2_5 + 9.5*f_4_3_1 - 2.*f_4_3_2 - 7.5*f_4_3_3 - 4.5*f_4_3_4 + 1.5*f_4_3_5 + 0.16666666666666666*f_4_4_2 + 0.8333333333333334*f_4_4_3 - 0.6666666666666666*f_4_4_4 - 3.*f_4_4_5 + 0.6666666666666666*f_4_5_1 + 1.3333333333333333*f_4_5_2 - 2.6666666666666665*f_4_5_3 + 0.6666666666666666*f_4_5_4 + 4.*f_4_5_5 + 2.*f_4_6_1 - 0.6666666666666666*f_4_6_2 - 1.3333333333333333*f_4_6_3 + 1.3333333333333333*f_4_6_4 + 0.6666666666666666*f_4_6_5 + 0.6666666666666666*f_4_7_2 + 2.*f_4_7_3 - 2.*f_4_7_5 + 2.*f_4_8_2 + 0.6666666666666666*f_4_8_3 - 2.*f_4_8_5 + 9.*f_1_1_1*zeta3 - 11.*f_1_1_2*zeta3 - 62.*f_1_1_3*zeta3 - 7.*f_1_1_4*zeta3 + 5.*f_1_1_5*zeta3;
    masters[57-1][0][3-1] = 1.5;
    masters[57-1][1][3-1] = 0.5*(-3.*f_1_1_2 - 4.*f_1_1_3 - 2.*f_1_1_4 + 3.*f_1_1_5);
    masters[57-1][2][3-1] = -7.4022033008170185 - 0.5*powCompl(f_1_1_2,2) + 2.*f_1_1_2*f_1_1_3 + powCompl(f_1_1_3,2) + f_1_1_4*(f_1_1_2 + 2.*f_1_1_3 - 1.*f_1_1_5) + f_1_1_2*f_1_1_5 - 2.*f_1_1_3*f_1_1_5 - 0.5*powCompl(f_1_1_5,2) + 2.*f_2_1_1 - 2.*f_2_1_3 + 2.5*f_2_1_5;
    masters[57-1][3][3-1] = 2.*powCompl(f_1_1_1,3) + 0.5*powCompl(f_1_1_2,3) - 4.*powCompl(f_1_1_1,2)*f_1_1_3 - 1.*powCompl(f_1_1_2,2)*f_1_1_3 + 3.*f_1_1_1*powCompl(f_1_1_3,2) - 1.*f_1_1_2*powCompl(f_1_1_3,2) - 1.*powCompl(f_1_1_3,3) - 1.*f_1_1_3*powCompl(f_1_1_4,2) + 0.3333333333333333*powCompl(f_1_1_4,3) + 0.8224670334241131*(-8.*f_1_1_1 + 11.*f_1_1_2 + 20.*f_1_1_3 + 10.*f_1_1_4 - 15.*f_1_1_5) + 0.5*powCompl(f_1_1_2,2)*f_1_1_5 - 2.*f_1_1_1*f_1_1_3*f_1_1_5 + 2.*f_1_1_2*f_1_1_3*f_1_1_5 + 2.*powCompl(f_1_1_3,2)*f_1_1_5 + f_1_1_1*powCompl(f_1_1_5,2) - 2.5*f_1_1_2*powCompl(f_1_1_5,2) - 1.*f_1_1_3*powCompl(f_1_1_5,2) + 1.1666666666666667*powCompl(f_1_1_5,3) - 4.*f_1_1_1*f_2_1_1 - 2.*f_1_1_2*f_2_1_1 - 2.*f_1_1_3*f_2_1_1 + 2.*f_1_1_5*f_2_1_1 - 2.*f_1_1_1*f_2_1_3 - 2.*f_1_1_2*f_2_1_3 + 2.*f_1_1_3*f_2_1_3 + 4.*f_1_1_5*f_2_1_3 + f_1_1_4*(-2.*powCompl(f_1_1_1,2) + 4.*f_1_1_1*f_1_1_3 - 2.*f_1_1_2*f_1_1_3 - 3.*powCompl(f_1_1_3,2) + 2.*f_1_1_3*f_1_1_5 + 2.*f_2_1_1 + 2.*f_2_1_3) - 2.*f_1_1_2*f_2_1_5 - 3.*f_1_1_5*f_2_1_5 + 4.*f_3_1_3 + 0.5*f_3_1_5 + 4.*f_3_2_1 + f_3_2_5 + 4.*f_3_3_2 + 4.*f_3_3_3 - 1.*f_3_3_4 - 2.*f_3_3_5 - 17.*zeta3;
    masters[57-1][4][3-1] = bc57e4p3 - 4.666666666666667*powCompl(f_1_1_1,4) - 5.*powCompl(f_1_1_1,3)*f_1_1_2 - 4.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) - 0.3333333333333333*f_1_1_1*powCompl(f_1_1_2,3) + 2.0208333333333335*powCompl(f_1_1_2,4) + 10.666666666666666*powCompl(f_1_1_1,3)*f_1_1_3 + 4.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_3 - 1.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_3 - 1.3333333333333333*powCompl(f_1_1_2,3)*f_1_1_3 - 3.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) - 4.*f_1_1_1*f_1_1_2*powCompl(f_1_1_3,2) - 4.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) - 6.666666666666667*f_1_1_1*powCompl(f_1_1_3,3) + 1.6666666666666667*f_1_1_2*powCompl(f_1_1_3,3) + 3.5416666666666665*powCompl(f_1_1_3,4) + 0.6666666666666666*powCompl(f_1_1_1,3)*f_1_1_4 + 15.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 + 9.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 - 16.916666666666668*powCompl(f_1_1_2,3)*f_1_1_4 - 3.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 + 4.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_4 - 2.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_4 + 2.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 + f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_4 + 2.3333333333333335*powCompl(f_1_1_3,3)*f_1_1_4 + 0.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 19.*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) + 14.125*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) - 4.*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) + 2.*f_1_1_2*f_1_1_3*powCompl(f_1_1_4,2) + 1.3333333333333333*f_1_1_1*powCompl(f_1_1_4,3) - 0.5833333333333334*f_1_1_2*powCompl(f_1_1_4,3) + 2.3333333333333335*f_1_1_3*powCompl(f_1_1_4,3) + 0.8125*powCompl(f_1_1_4,4) - 2.3333333333333335*powCompl(f_1_1_1,3)*f_1_1_5 + powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_5 - 1.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_5 - 1.1666666666666667*powCompl(f_1_1_2,3)*f_1_1_5 - 9.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 + 2.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_5 + 14.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 + 29.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 + 5.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 - 14.5*powCompl(f_1_1_3,3)*f_1_1_5 - 6.*f_1_1_1*f_1_1_2*f_1_1_4*f_1_1_5 + 28.*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 - 4.*f_1_1_1*f_1_1_3*f_1_1_4*f_1_1_5 + 2.*f_1_1_2*f_1_1_3*f_1_1_4*f_1_1_5 - 3.*powCompl(f_1_1_3,2)*f_1_1_4*f_1_1_5 + 2.*f_1_1_1*powCompl(f_1_1_4,2)*f_1_1_5 - 21.*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 - 2.*f_1_1_3*powCompl(f_1_1_4,2)*f_1_1_5 + 5.*powCompl(f_1_1_4,3)*f_1_1_5 + 8.*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) + 2.*f_1_1_1*f_1_1_2*powCompl(f_1_1_5,2) - 11.75*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 24.*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) - 19.*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) + 14.75*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + f_1_1_1*f_1_1_4*powCompl(f_1_1_5,2) - 11.*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) + 2.*f_1_1_3*f_1_1_4*powCompl(f_1_1_5,2) + 6.*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) + 3.3333333333333335*f_1_1_1*powCompl(f_1_1_5,3) + 14.833333333333334*f_1_1_2*powCompl(f_1_1_5,3) - 3.1666666666666665*f_1_1_3*powCompl(f_1_1_5,3) - 1.8333333333333333*powCompl(f_1_1_5,4) + 10.*powCompl(f_1_1_1,2)*f_2_1_1 + 8.*f_1_1_1*f_1_1_2*f_2_1_1 + powCompl(f_1_1_2,2)*f_2_1_1 - 10.*f_1_1_1*f_1_1_3*f_2_1_1 + 7.*powCompl(f_1_1_3,2)*f_2_1_1 - 2.*f_1_1_1*f_1_1_4*f_2_1_1 + 2.*f_1_1_2*f_1_1_4*f_2_1_1 - 1.*powCompl(f_1_1_4,2)*f_2_1_1 + 14.*f_1_1_1*f_1_1_5*f_2_1_1 - 16.*f_1_1_3*f_1_1_5*f_2_1_1 - 2.*f_1_1_4*f_1_1_5*f_2_1_1 + 9.*powCompl(f_1_1_5,2)*f_2_1_1 + powCompl(f_2_1_1,2) - 1.*powCompl(f_1_1_1,2)*f_2_1_2 - 2.*f_1_1_1*f_1_1_2*f_2_1_2 - 9.5*powCompl(f_1_1_2,2)*f_2_1_2 - 2.*f_1_1_1*f_1_1_3*f_2_1_2 - 4.*f_1_1_2*f_1_1_3*f_2_1_2 + 2.*f_1_1_1*f_1_1_4*f_2_1_2 + 17.*f_1_1_2*f_1_1_4*f_2_1_2 + 2.*f_1_1_3*f_1_1_4*f_2_1_2 - 9.5*powCompl(f_1_1_4,2)*f_2_1_2 - 2.*f_1_1_1*f_1_1_5*f_2_1_2 + 18.*f_1_1_2*f_1_1_5*f_2_1_2 + 2.*f_1_1_3*f_1_1_5*f_2_1_2 - 15.*f_1_1_4*f_1_1_5*f_2_1_2 - 5.5*powCompl(f_1_1_5,2)*f_2_1_2 - 8.*powCompl(f_1_1_1,2)*f_2_1_3 - 2.*powCompl(f_1_1_2,2)*f_2_1_3 + 20.*f_1_1_1*f_1_1_3*f_2_1_3 - 4.*f_1_1_2*f_1_1_3*f_2_1_3 - 8.*powCompl(f_1_1_3,2)*f_2_1_3 - 2.*f_1_1_1*f_1_1_4*f_2_1_3 - 6.*f_1_1_3*f_1_1_4*f_2_1_3 - 1.*powCompl(f_1_1_4,2)*f_2_1_3 - 10.*f_1_1_1*f_1_1_5*f_2_1_3 + 6.*f_1_1_2*f_1_1_5*f_2_1_3 + 18.*f_1_1_3*f_1_1_5*f_2_1_3 - 2.*f_1_1_4*f_1_1_5*f_2_1_3 - 17.*powCompl(f_1_1_5,2)*f_2_1_3 - 6.*f_2_1_1*f_2_1_3 + powCompl(f_2_1_3,2) + powCompl(f_1_1_1,2)*f_2_1_4 + 10.*f_1_1_1*f_1_1_2*f_2_1_4 + 5.*powCompl(f_1_1_2,2)*f_2_1_4 + 10.*f_1_1_1*f_1_1_3*f_2_1_4 + 2.*f_1_1_2*f_1_1_3*f_2_1_4 - 5.*powCompl(f_1_1_3,2)*f_2_1_4 - 14.*f_1_1_2*f_1_1_4*f_2_1_4 - 8.*f_1_1_3*f_1_1_4*f_2_1_4 + powCompl(f_1_1_4,2)*f_2_1_4 - 2.*f_1_1_2*f_1_1_5*f_2_1_4 + 6.*f_2_1_1*f_2_1_4 - 2.*f_1_1_1*f_1_1_2*f_2_1_5 + 11.*powCompl(f_1_1_2,2)*f_2_1_5 + 2.*f_1_1_1*f_1_1_3*f_2_1_5 + 10.*f_1_1_2*f_1_1_3*f_2_1_5 + 4.*powCompl(f_1_1_3,2)*f_2_1_5 + 2.*f_1_1_1*f_1_1_4*f_2_1_5 + 2.*f_1_1_2*f_1_1_4*f_2_1_5 - 2.*f_1_1_3*f_1_1_4*f_2_1_5 + 0.5*powCompl(f_1_1_4,2)*f_2_1_5 + 4.*f_1_1_1*f_1_1_5*f_2_1_5 - 16.*f_1_1_2*f_1_1_5*f_2_1_5 - 14.*f_1_1_3*f_1_1_5*f_2_1_5 + 12.*powCompl(f_1_1_5,2)*f_2_1_5 - 0.8224670334241131*(6.*powCompl(f_1_1_1,2) - 4.*f_1_1_1*f_1_1_2 - 7.*powCompl(f_1_1_2,2) - 12.*f_1_1_1*f_1_1_3 + 24.*f_1_1_2*f_1_1_3 - 6.*powCompl(f_1_1_3,2) + 14.*powCompl(f_1_1_4,2) + (4.*f_1_1_1 - 2.*f_1_1_2 - 20.*f_1_1_3)*f_1_1_5 + 9.*powCompl(f_1_1_5,2) - 2.*f_1_1_4*(2.*f_1_1_1 - 1.*f_1_1_2 - 8.*f_1_1_3 + 5.*f_1_1_5) + 8.*f_2_1_1 - 8.*f_2_1_3 + 5.*f_2_1_5) - 22.*f_1_1_1*f_3_1_1 - 4.*f_1_1_2*f_3_1_1 + 18.*f_1_1_3*f_3_1_1 + 2.*f_1_1_4*f_3_1_1 - 12.*f_1_1_5*f_3_1_1 + 19.*f_1_1_2*f_3_1_2 + 4.*f_1_1_3*f_3_1_2 - 19.*f_1_1_4*f_3_1_2 - 17.*f_1_1_5*f_3_1_2 - 10.*f_1_1_1*f_3_1_3 + 4.*f_1_1_2*f_3_1_3 + 16.*f_1_1_3*f_3_1_3 - 32.*f_1_1_5*f_3_1_3 + 2.*f_1_1_1*f_3_1_4 + 12.*f_1_1_2*f_3_1_4 + 10.*f_1_1_3*f_3_1_4 - 2.*f_1_1_4*f_3_1_4 - 4.*f_1_1_1*f_3_1_5 + 20.*f_1_1_2*f_3_1_5 + 12.*f_1_1_3*f_3_1_5 + 4.*f_1_1_4*f_3_1_5 - 21.*f_1_1_5*f_3_1_5 - 26.*f_1_1_1*f_3_2_1 - 8.*f_1_1_2*f_3_2_1 + 10.*f_1_1_3*f_3_2_1 + 6.*f_1_1_4*f_3_2_1 - 14.*f_1_1_5*f_3_2_1 + 19.*f_1_1_2*f_3_2_2 + 4.*f_1_1_3*f_3_2_2 - 19.*f_1_1_4*f_3_2_2 - 20.*f_1_1_5*f_3_2_2 - 22.*f_1_1_1*f_3_2_3 + 6.*f_1_1_2*f_3_2_3 + 24.*f_1_1_3*f_3_2_3 + 4.*f_1_1_4*f_3_2_3 - 28.*f_1_1_5*f_3_2_3 + 2.*f_1_1_1*f_3_2_4 + 16.*f_1_1_2*f_3_2_4 + 10.*f_1_1_3*f_3_2_4 - 2.*f_1_1_4*f_3_2_4 - 4.*f_1_1_1*f_3_2_5 + 22.*f_1_1_2*f_3_2_5 + 14.*f_1_1_3*f_3_2_5 + 2.*f_1_1_4*f_3_2_5 - 24.*f_1_1_5*f_3_2_5 + 8.*f_1_1_1*f_3_3_1 + 8.*f_1_1_2*f_3_3_1 + 2.*f_1_1_3*f_3_3_1 - 8.*f_1_1_4*f_3_3_1 + 2.*f_1_1_1*f_3_3_2 + 8.*f_1_1_2*f_3_3_2 + 6.*f_1_1_3*f_3_3_2 - 2.*f_1_1_4*f_3_3_2 - 12.*f_1_1_5*f_3_3_2 - 6.*f_1_1_1*f_3_3_3 - 2.*f_1_1_2*f_3_3_3 + 2.*f_1_1_4*f_3_3_3 - 2.*f_1_1_1*f_3_3_4 + 12.*f_1_1_2*f_3_3_4 + 2.*f_1_1_3*f_3_3_4 - 13.*f_1_1_4*f_3_3_4 - 9.*f_1_1_5*f_3_3_4 - 16.*f_1_1_1*f_3_3_5 + 14.*f_1_1_3*f_3_3_5 - 16.*f_1_1_5*f_3_3_5 + 4.*f_4_1_1 + 1.3333333333333333*f_4_11_2 + 1.3333333333333333*f_4_11_3 - 1.3333333333333333*f_4_11_5 - 4.*f_4_1_3 - 2.5*f_4_1_5 - 4.*f_4_2_1 + 4.*f_4_2_3 - 5.*f_4_2_5 - 6.*f_4_3_1 + 6.5*f_4_3_2 + 9.*f_4_3_3 + 2.*f_4_3_4 - 6.*f_4_3_5 - 1.3333333333333333*f_4_4_1 - 2.*f_4_4_2 - 1.*f_4_4_3 + 1.8333333333333333*f_4_4_4 + 2.6666666666666665*f_4_4_5 + 1.3333333333333333*f_4_5_1 + 0.6666666666666666*f_4_5_2 - 1.*f_4_5_4 - 2.6666666666666665*f_4_5_5 - 0.6666666666666666*f_4_6_1 + 1.3333333333333333*f_4_6_2 + 0.6666666666666666*f_4_6_3 - 0.6666666666666666*f_4_6_4 - 2.3333333333333335*f_4_6_5 - 0.6666666666666666*f_4_7_2 - 2.*f_4_7_3 + 2.*f_4_7_5 - 2.*f_4_8_2 + 2.*f_4_8_5 - 6.*f_1_1_1*zeta3 + 28.*f_1_1_2*zeta3 + 43.333333333333336*f_1_1_3*zeta3 + 16.666666666666668*f_1_1_4*zeta3 - 30.*f_1_1_5*zeta3;
    masters[58-1][0][3-1] = 0.;
    masters[58-1][1][3-1] = 0.;
    masters[58-1][2][3-1] = 0.;
    masters[58-1][3][3-1] = -1.*f_3_4;
    masters[58-1][4][3-1] = 0.08333333333333333*(12.*bc58e4p3 + 3.*(6.*f_1_1_1 + 5.*f_1_1_2 + 6.*f_1_1_3 + 5.*f_1_1_4 + 6.*f_1_1_5)*f_3_4 - 2.*(f_4_10_2 + f_4_10_4));
    masters[59-1][0][3-1] = 0.;
    masters[59-1][1][3-1] = 0.;
    masters[59-1][2][3-1] = 0.;
    masters[59-1][3][3-1] = 0.5*f_3_4;
    masters[59-1][4][3-1] = 0.016666666666666666*(60.*bc59e4p3 - 45.*f_1_1_1*f_3_4 - 15.*f_1_1_2*f_3_4 - 45.*f_1_1_3*f_3_4 - 45.*f_1_1_4*f_3_4 - 45.*f_1_1_5*f_3_4 + 6.*f_4_10_1 + 26.*f_4_10_2 + 6.*f_4_10_3 - 14.*f_4_10_4 - 14.*f_4_10_5 + f_4_12);
    masters[60-1][0][3-1] = -3.;
    masters[60-1][1][3-1] = 2.*(f_1_1_1 + f_1_1_3) + f_1_1_4 + f_1_1_5;
    masters[60-1][2][3-1] = 18.09427473533049 + 0.5*(-2.*powCompl(f_1_1_1,2) + 4.*powCompl(f_1_1_2,2) + 4.*f_1_1_1*f_1_1_3 - 4.*powCompl(f_1_1_3,2) - 2.*(2.*f_1_1_1 + 3.*f_1_1_2 + 2.*f_1_1_3)*f_1_1_4 + 5.*powCompl(f_1_1_4,2) - 2.*(2.*f_1_1_1 + f_1_1_2)*f_1_1_5 + powCompl(f_1_1_5,2) - 4.*f_2_1_2 + 4.*f_2_1_3 - 4.*f_2_1_4 + 4.*f_2_1_5);
    masters[60-1][3][3-1] = -1.3333333333333333*powCompl(f_1_1_1,3) + powCompl(f_1_1_1,2)*f_1_1_2 - 2.*f_1_1_1*powCompl(f_1_1_2,2) - 1.*powCompl(f_1_1_2,3) + 3.*powCompl(f_1_1_1,2)*f_1_1_3 - 4.*f_1_1_1*powCompl(f_1_1_3,2) + 2.6666666666666665*powCompl(f_1_1_3,3) - 1.6666666666666667*powCompl(f_1_1_4,3) + powCompl(f_1_1_4,2)*(f_1_1_3 - 1.*f_1_1_5) + powCompl(f_1_1_1,2)*f_1_1_5 - 1.*powCompl(f_1_1_2,2)*f_1_1_5 - 2.*powCompl(f_1_1_3,2)*f_1_1_5 + 2.*f_1_1_2*powCompl(f_1_1_5,2) + 2.*f_1_1_3*powCompl(f_1_1_5,2) - 1.6666666666666667*powCompl(f_1_1_5,3) - 1.6449340668482262*(6.*(f_1_1_1 + f_1_1_3) + 5.*f_1_1_4 + 5.*f_1_1_5) + 4.*f_1_1_1*f_2_1_1 - 4.*f_1_1_3*f_2_1_1 + 4.*f_1_1_1*f_2_1_2 + 2.*f_1_1_2*f_2_1_2 + 2.*f_1_1_1*f_2_1_3 + 2.*f_1_1_2*f_2_1_3 - 4.*f_1_1_3*f_2_1_3 - 2.*f_1_1_5*f_2_1_3 + 4.*f_1_1_1*f_2_1_4 - 2.*f_1_1_2*f_2_1_4 - 2.*f_1_1_3*f_2_1_4 + 2.*f_1_1_5*f_2_1_4 + f_1_1_4*(powCompl(f_1_1_1,2) + 2.*f_1_1_1*(f_1_1_2 - 1.*f_1_1_3) + 2.*f_1_1_1*f_1_1_5 + 2.*(powCompl(f_1_1_2,2) + powCompl(f_1_1_3,2) - 1.*f_2_1_2 - 1.*f_2_1_3 + f_2_1_4)) - 2.*f_1_1_2*f_2_1_5 - 4.*f_1_1_3*f_2_1_5 + 2.*f_1_1_5*f_2_1_5 - 8.*f_3_1_1 - 1.*f_3_1_2 + 4.*f_3_1_4 + 5.*f_3_1_5 - 8.*f_3_2_1 + 5.*f_3_2_2 + 4.*f_3_2_3 - 1.*f_3_2_5 - 2.*f_3_3_1 - 2.*f_3_3_2 - 2.*f_3_3_4 + 30.*zeta3;
    masters[60-1][4][3-1] = bc60e4p3 + 3.5208333333333335*powCompl(f_1_1_1,4) + 9.833333333333334*powCompl(f_1_1_1,3)*f_1_1_2 + 15.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) - 1.1666666666666667*f_1_1_1*powCompl(f_1_1_2,3) - 0.4583333333333333*powCompl(f_1_1_2,4) + 8.166666666666666*powCompl(f_1_1_1,3)*f_1_1_3 + 0.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_3 - 1.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_3 + 5.666666666666667*powCompl(f_1_1_2,3)*f_1_1_3 - 14.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + f_1_1_1*f_1_1_2*powCompl(f_1_1_3,2) + 10.75*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) + 13.5*f_1_1_1*powCompl(f_1_1_3,3) - 5.166666666666667*f_1_1_2*powCompl(f_1_1_3,3) - 8.604166666666666*powCompl(f_1_1_3,4) - 6.416666666666667*powCompl(f_1_1_1,3)*f_1_1_4 - 49.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 - 22.5*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 + 5.25*powCompl(f_1_1_2,3)*f_1_1_4 - 33.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 - 3.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_4 + 0.5*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_4 + 27.5*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 + f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_4 - 8.333333333333334*powCompl(f_1_1_3,3)*f_1_1_4 + 29.375*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + 59.*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) + 1.125*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 13.5*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) - 0.5*f_1_1_2*f_1_1_3*powCompl(f_1_1_4,2) - 7.25*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) - 28.75*f_1_1_1*powCompl(f_1_1_4,3) - 13.25*f_1_1_2*powCompl(f_1_1_4,3) - 0.5*f_1_1_3*powCompl(f_1_1_4,3) + 7.333333333333333*powCompl(f_1_1_4,4) + 3.5*powCompl(f_1_1_1,3)*f_1_1_5 - 0.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_5 + 3.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_5 - 5.75*powCompl(f_1_1_2,3)*f_1_1_5 + 3.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 - 2.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_5 - 31.5*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 - 16.5*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 - 9.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 + 15.75*powCompl(f_1_1_3,3)*f_1_1_5 - 0.5*powCompl(f_1_1_1,2)*f_1_1_4*f_1_1_5 - 1.*f_1_1_1*f_1_1_2*f_1_1_4*f_1_1_5 + 17.*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 + 3.*f_1_1_1*f_1_1_3*f_1_1_4*f_1_1_5 + 5.*f_1_1_2*f_1_1_3*f_1_1_4*f_1_1_5 + powCompl(f_1_1_3,2)*f_1_1_4*f_1_1_5 - 2.*f_1_1_1*powCompl(f_1_1_4,2)*f_1_1_5 - 13.5*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 - 2.*f_1_1_3*powCompl(f_1_1_4,2)*f_1_1_5 + 4.333333333333333*powCompl(f_1_1_4,3)*f_1_1_5 - 6.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) - 2.*f_1_1_1*f_1_1_2*powCompl(f_1_1_5,2) + 4.875*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + 17.*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) + 32.5*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) - 11.875*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 0.5*f_1_1_1*f_1_1_4*powCompl(f_1_1_5,2) - 7.*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) - 2.*f_1_1_3*f_1_1_4*powCompl(f_1_1_5,2) + 4.*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) - 1.8333333333333333*f_1_1_1*powCompl(f_1_1_5,3) - 3.4166666666666665*f_1_1_2*powCompl(f_1_1_5,3) - 3.75*f_1_1_3*powCompl(f_1_1_5,3) + 0.3333333333333333*f_1_1_4*powCompl(f_1_1_5,3) + 1.2083333333333333*powCompl(f_1_1_5,4) - 0.5*powCompl(f_1_1_1,2)*f_2_1_1 - 6.*f_1_1_1*f_1_1_3*f_2_1_1 + 2.*f_1_1_2*f_1_1_3*f_2_1_1 + 8.5*powCompl(f_1_1_3,2)*f_2_1_1 - 20.*f_1_1_1*f_1_1_4*f_2_1_1 - 2.*f_1_1_2*f_1_1_4*f_2_1_1 + 18.*f_1_1_3*f_1_1_4*f_2_1_1 + 6.5*powCompl(f_1_1_4,2)*f_2_1_1 - 22.*f_1_1_1*f_1_1_5*f_2_1_1 + 2.*f_1_1_2*f_1_1_5*f_2_1_1 + 22.*f_1_1_3*f_1_1_5*f_2_1_1 + f_1_1_4*f_1_1_5*f_2_1_1 - 8.5*powCompl(f_1_1_5,2)*f_2_1_1 - 4.*powCompl(f_2_1_1,2) + 8.5*powCompl(f_1_1_1,2)*f_2_1_2 + 17.*f_1_1_1*f_1_1_2*f_2_1_2 + 3.5*powCompl(f_1_1_2,2)*f_2_1_2 + f_1_1_1*f_1_1_3*f_2_1_2 + 2.*f_1_1_2*f_1_1_3*f_2_1_2 - 18.*f_1_1_1*f_1_1_4*f_2_1_2 - 7.*f_1_1_2*f_1_1_4*f_2_1_2 - 1.*f_1_1_3*f_1_1_4*f_2_1_2 + 7.5*powCompl(f_1_1_4,2)*f_2_1_2 - 2.*f_1_1_1*f_1_1_5*f_2_1_2 + 10.*f_1_1_2*f_1_1_5*f_2_1_2 + 4.*f_1_1_3*f_1_1_5*f_2_1_2 - 8.*f_1_1_4*f_1_1_5*f_2_1_2 - 4.*powCompl(f_1_1_5,2)*f_2_1_2 + 3.*powCompl(f_2_1_2,2) + 8.*powCompl(f_1_1_1,2)*f_2_1_3 + 12.5*powCompl(f_1_1_2,2)*f_2_1_3 - 17.*f_1_1_1*f_1_1_3*f_2_1_3 + 24.*f_1_1_2*f_1_1_3*f_2_1_3 + 15.*powCompl(f_1_1_3,2)*f_2_1_3 - 1.*f_1_1_1*f_1_1_4*f_2_1_3 - 2.*f_1_1_2*f_1_1_4*f_2_1_3 + 4.*f_1_1_3*f_1_1_4*f_2_1_3 + powCompl(f_1_1_4,2)*f_2_1_3 + 7.*f_1_1_1*f_1_1_5*f_2_1_3 - 25.*f_1_1_2*f_1_1_5*f_2_1_3 - 24.*f_1_1_3*f_1_1_5*f_2_1_3 + 2.*f_1_1_4*f_1_1_5*f_2_1_3 + 13.5*powCompl(f_1_1_5,2)*f_2_1_3 + 6.*f_2_1_1*f_2_1_3 + powCompl(f_2_1_3,2) - 25.*powCompl(f_1_1_1,2)*f_2_1_4 - 30.*f_1_1_1*f_1_1_2*f_2_1_4 - 15.5*powCompl(f_1_1_2,2)*f_2_1_4 - 1.*f_1_1_1*f_1_1_3*f_2_1_4 - 1.*f_1_1_2*f_1_1_3*f_2_1_4 - 1.5*powCompl(f_1_1_3,2)*f_2_1_4 + 36.*f_1_1_1*f_1_1_4*f_2_1_4 + 43.*f_1_1_2*f_1_1_4*f_2_1_4 + f_1_1_3*f_1_1_4*f_2_1_4 - 17.5*powCompl(f_1_1_4,2)*f_2_1_4 - 3.*f_1_1_1*f_1_1_5*f_2_1_4 + f_1_1_2*f_1_1_5*f_2_1_4 + f_1_1_3*f_1_1_5*f_2_1_4 - 4.*f_1_1_4*f_1_1_5*f_2_1_4 - 1.*powCompl(f_1_1_5,2)*f_2_1_4 - 6.*f_2_1_2*f_2_1_4 + powCompl(f_2_1_4,2) + 0.8224670334241131*(-5.*powCompl(f_1_1_1,2) - 4.*f_1_1_1*f_1_1_2 - 6.*powCompl(f_1_1_2,2) - 28.*f_1_1_1*f_1_1_3 - 14.*f_1_1_2*f_1_1_3 + 3.*powCompl(f_1_1_3,2) + 12.*powCompl(f_1_1_4,2) + 2.*(6.*f_1_1_1 + 5.*f_1_1_2 + 8.*f_1_1_3)*f_1_1_5 + 14.*powCompl(f_1_1_5,2) + 2.*f_1_1_4*(12.*f_1_1_1 + 11.*f_1_1_2 + 6.*f_1_1_3 + 5.*f_1_1_5) + 12.*f_2_1_2 - 8.*f_2_1_3 + 8.*f_2_1_4 - 12.*f_2_1_5) + 2.*f_1_1_1*f_1_1_2*f_2_1_5 - 3.5*powCompl(f_1_1_2,2)*f_2_1_5 - 2.*f_1_1_1*f_1_1_3*f_2_1_5 - 11.*f_1_1_2*f_1_1_3*f_2_1_5 - 10.*powCompl(f_1_1_3,2)*f_2_1_5 - 2.*f_1_1_1*f_1_1_4*f_2_1_5 - 2.*f_1_1_2*f_1_1_4*f_2_1_5 + 2.*f_1_1_3*f_1_1_4*f_2_1_5 - 1.*powCompl(f_1_1_4,2)*f_2_1_5 - 4.*f_1_1_1*f_1_1_5*f_2_1_5 + 5.*f_1_1_2*f_1_1_5*f_2_1_5 + 24.*f_1_1_3*f_1_1_5*f_2_1_5 + 2.*f_1_1_4*f_1_1_5*f_2_1_5 - 2.5*powCompl(f_1_1_5,2)*f_2_1_5 + 2.*f_2_1_2*f_2_1_5 - 8.*f_2_1_3*f_2_1_5 + 3.*powCompl(f_2_1_5,2) + 10.*f_1_1_1*f_3_1_1 + 4.*f_1_1_2*f_3_1_1 + 10.*f_1_1_3*f_3_1_1 + 16.*f_1_1_4*f_3_1_1 + 20.*f_1_1_5*f_3_1_1 - 13.*f_1_1_1*f_3_1_2 - 17.*f_1_1_2*f_3_1_2 - 2.*f_1_1_3*f_3_1_2 + 19.*f_1_1_4*f_3_1_2 - 8.*f_1_1_5*f_3_1_2 + 8.*f_1_1_1*f_3_1_3 - 23.*f_1_1_2*f_3_1_3 - 29.*f_1_1_3*f_3_1_3 + 27.*f_1_1_5*f_3_1_3 - 45.*f_1_1_1*f_3_1_4 - 31.*f_1_1_2*f_3_1_4 - 2.*f_1_1_3*f_3_1_4 + 31.*f_1_1_4*f_3_1_4 - 2.*f_1_1_5*f_3_1_4 + 4.*f_1_1_1*f_3_1_5 - 7.*f_1_1_2*f_3_1_5 - 15.*f_1_1_3*f_3_1_5 - 4.*f_1_1_4*f_3_1_5 - 3.*f_1_1_5*f_3_1_5 + 2.*f_1_1_1*f_3_2_1 + 4.*f_1_1_2*f_3_2_1 + 18.*f_1_1_3*f_3_2_1 + 18.*f_1_1_4*f_3_2_1 + 20.*f_1_1_5*f_3_2_1 - 21.*f_1_1_1*f_3_2_2 - 15.*f_1_1_2*f_3_2_2 - 2.*f_1_1_3*f_3_2_2 + 5.*f_1_1_4*f_3_2_2 - 10.*f_1_1_5*f_3_2_2 + 22.*f_1_1_1*f_3_2_3 - 25.*f_1_1_2*f_3_2_3 - 33.*f_1_1_3*f_3_2_3 - 4.*f_1_1_4*f_3_2_3 + 19.*f_1_1_5*f_3_2_3 - 41.*f_1_1_1*f_3_2_4 - 47.*f_1_1_2*f_3_2_4 + 39.*f_1_1_4*f_3_2_4 + 2.*f_1_1_5*f_3_2_4 + 4.*f_1_1_1*f_3_2_5 - 9.*f_1_1_2*f_3_2_5 - 27.*f_1_1_3*f_3_2_5 - 2.*f_1_1_4*f_3_2_5 + 11.*f_1_1_5*f_3_2_5 - 28.*f_1_1_1*f_3_3_1 - 29.*f_1_1_2*f_3_3_1 - 1.*f_1_1_3*f_3_3_1 + 25.*f_1_1_4*f_3_3_1 + f_1_1_5*f_3_3_1 - 21.*f_1_1_2*f_3_3_2 - 20.*f_1_1_3*f_3_3_2 + 2.*f_1_1_4*f_3_3_2 + 17.*f_1_1_5*f_3_3_2 - 13.*f_1_1_1*f_3_3_3 - 2.*f_1_1_2*f_3_3_3 + 19.*f_1_1_3*f_3_3_3 + 12.*f_1_1_4*f_3_3_3 + f_1_1_5*f_3_3_3 + 2.*f_1_1_1*f_3_3_4 + 14.*f_1_1_2*f_3_3_4 + 3.*f_1_1_3*f_3_3_4 - 8.*f_1_1_4*f_3_3_4 - 8.*f_1_1_5*f_3_3_4 + 15.*f_1_1_1*f_3_3_5 - 2.*f_1_1_2*f_3_3_5 - 9.*f_1_1_3*f_3_3_5 + 8.*f_1_1_5*f_3_3_5 + 11.*f_4_1_2 - 0.6666666666666666*f_4_11_1 - 0.6666666666666666*f_4_11_2 + 1.3333333333333333*f_4_11_4 + 4.*f_4_1_3 - 4.*f_4_1_4 + 7.*f_4_1_5 + 7.*f_4_2_2 - 4.*f_4_2_3 + 4.*f_4_2_4 + 11.*f_4_2_5 + f_4_3_1 - 5.5*f_4_3_2 - 15.5*f_4_3_3 + 18.5*f_4_3_4 + 1.5*f_4_3_5 + 3.8333333333333335*f_4_4_1 + 2.5*f_4_4_2 - 2.*f_4_4_3 + 1.6666666666666667*f_4_4_4 - 1.3333333333333333*f_4_4_5 - 4.*f_4_5_1 - 4.*f_4_5_2 + 0.6666666666666666*f_4_5_3 - 0.6666666666666666*f_4_5_4 + 3.3333333333333335*f_4_5_5 - 0.6666666666666666*f_4_6_1 - 3.3333333333333335*f_4_6_2 - 0.6666666666666666*f_4_6_3 + 3.3333333333333335*f_4_6_4 - 1.3333333333333333*f_4_6_5 + 2.*f_4_7_1 + 0.6666666666666666*f_4_7_2 - 2.6666666666666665*f_4_7_4 - 2.*f_4_7_5 + 0.6666666666666666*f_4_8_1 + 2.*f_4_8_2 - 2.*f_4_8_3 - 2.6666666666666665*f_4_8_4 - 30.333333333333332*f_1_1_1*zeta3 + 14.*f_1_1_2*zeta3 - 26.333333333333332*f_1_1_3*zeta3 + 4.333333333333333*f_1_1_4*zeta3 - 3.6666666666666665*f_1_1_5*zeta3;
    masters[61-1][0][3-1] = 0.;
    masters[61-1][1][3-1] = 0.;
    masters[61-1][2][3-1] = 0.;
    masters[61-1][3][3-1] = -0.5*f_3_4;
    masters[61-1][4][3-1] = 0.016666666666666666*(60.*bc61e4p3 + 45.*f_1_1_1*f_3_4 + 105.*f_1_1_2*f_3_4 + 45.*f_1_1_3*f_3_4 + 15.*f_1_1_4*f_3_4 + 15.*f_1_1_5*f_3_4 + 6.*f_4_10_1 + 46.*f_4_10_2 + 6.*f_4_10_3 - 34.*f_4_10_4 - 34.*f_4_10_5 + f_4_12);





    masters[1-1][0][4-1] = -1.;
    masters[1-1][1][4-1] = 2.*f_1_1_4;
    masters[1-1][2][4-1] = 1.6449340668482262 - 2.*powCompl(f_1_1_4,2);
    masters[1-1][3][4-1] = 0.3333333333333333*(-9.869604401089358*f_1_1_4 + 4.*(powCompl(f_1_1_4,3) + 8.*zeta3));
    masters[1-1][4][4-1] = 0.3333333333333333*(3.*bc1e4p4 + f_1_1_4*(9.869604401089358*f_1_1_4 - 2.*(powCompl(f_1_1_4,3) + 32.*zeta3)));
    masters[2-1][0][4-1] = -1.;
    masters[2-1][1][4-1] = 2.*f_1_1_2;
    masters[2-1][2][4-1] = 1.6449340668482262 - 2.*powCompl(f_1_1_2,2);
    masters[2-1][3][4-1] = 0.3333333333333333*(-9.869604401089358*f_1_1_2 + 4.*(powCompl(f_1_1_2,3) + 8.*zeta3));
    masters[2-1][4][4-1] = 0.3333333333333333*(3.*bc2e4p4 + f_1_1_2*(9.869604401089358*f_1_1_2 - 2.*(powCompl(f_1_1_2,3) + 32.*zeta3)));
    masters[3-1][0][4-1] = -1.;
    masters[3-1][1][4-1] = 2.*f_1_1_3;
    masters[3-1][2][4-1] = 1.6449340668482262 - 2.*powCompl(f_1_1_3,2);
    masters[3-1][3][4-1] = 0.3333333333333333*(-9.869604401089358*f_1_1_3 + 4.*(powCompl(f_1_1_3,3) + 8.*zeta3));
    masters[3-1][4][4-1] = 0.3333333333333333*(3.*bc3e4p4 + f_1_1_3*(9.869604401089358*f_1_1_3 - 2.*(powCompl(f_1_1_3,3) + 32.*zeta3)));
    masters[4-1][0][4-1] = -1.;
    masters[4-1][1][4-1] = 2.*f_1_1_5;
    masters[4-1][2][4-1] = 1.6449340668482262 - 2.*powCompl(f_1_1_5,2);
    masters[4-1][3][4-1] = 0.3333333333333333*(-9.869604401089358*f_1_1_5 + 4.*(powCompl(f_1_1_5,3) + 8.*zeta3));
    masters[4-1][4][4-1] = 0.3333333333333333*(3.*bc4e4p4 + f_1_1_5*(9.869604401089358*f_1_1_5 - 2.*(powCompl(f_1_1_5,3) + 32.*zeta3)));
    masters[5-1][0][4-1] = -1.;
    masters[5-1][1][4-1] = 2.*f_1_1_1;
    masters[5-1][2][4-1] = 1.6449340668482262 - 2.*powCompl(f_1_1_1,2);
    masters[5-1][3][4-1] = 0.3333333333333333*(-9.869604401089358*f_1_1_1 + 4.*(powCompl(f_1_1_1,3) + 8.*zeta3));
    masters[5-1][4][4-1] = 0.3333333333333333*(3.*bc5e4p4 + f_1_1_1*(9.869604401089358*f_1_1_1 - 2.*(powCompl(f_1_1_1,3) + 32.*zeta3)));
    masters[6-1][0][4-1] = 1.;
    masters[6-1][1][4-1] = -1.*f_1_1_1 - 1.*f_1_1_3;
    masters[6-1][2][4-1] = 0.16666666666666666*(-9.869604401089358 + 3.*powCompl(f_1_1_1 + f_1_1_3,2));
    masters[6-1][3][4-1] = 0.16666666666666666*(-1.*powCompl(f_1_1_1,3) - 3.*powCompl(f_1_1_1,2)*f_1_1_3 - 3.*f_1_1_1*powCompl(f_1_1_3,2) - 1.*powCompl(f_1_1_3,3) + 9.869604401089358*(f_1_1_1 + f_1_1_3) - 28.*zeta3);
    masters[6-1][4][4-1] = 0.041666666666666664*(24.*bc6e4p4 + (f_1_1_1 + f_1_1_3)*(powCompl(f_1_1_1,3) + 3.*powCompl(f_1_1_1,2)*f_1_1_3 + 3.*f_1_1_1*powCompl(f_1_1_3,2) + powCompl(f_1_1_3,3) - 19.739208802178716*(f_1_1_1 + f_1_1_3) + 112.*zeta3));
    masters[7-1][0][4-1] = 0.;
    masters[7-1][1][4-1] = 0.5*(f_1_1_1 - 1.*f_1_1_3);
    masters[7-1][2][4-1] = 0.5*(-1.*powCompl(f_1_1_1,2) + powCompl(f_1_1_3,2) - 1.*f_2_1_1);
    masters[7-1][3][4-1] = 0.08333333333333333*(9.869604401089358*(-1.*f_1_1_1 + f_1_1_3) - 2.*(-1.*powCompl(f_1_1_1,3) - 3.*powCompl(f_1_1_1,2)*f_1_1_3 + 3.*f_1_1_1*powCompl(f_1_1_3,2) + powCompl(f_1_1_3,3) - 6.*f_1_1_1*f_2_1_1 + 3.*f_3_1_1 + 6.*f_3_2_1));
    masters[7-1][4][4-1] = 0.020833333333333332*(48.*bc7e4p4 - 3.*powCompl(f_1_1_1,4) - 4.*powCompl(f_1_1_1,3)*f_1_1_3 - 18.*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 28.*f_1_1_1*powCompl(f_1_1_3,3) - 3.*powCompl(f_1_1_3,4) - 24.*powCompl(f_1_1_1,2)*f_2_1_1 - 48.*f_1_1_1*f_1_1_3*f_2_1_1 + 24.*powCompl(f_1_1_3,2)*f_2_1_1 + 39.47841760435743*(powCompl(f_1_1_1,2) - 1.*powCompl(f_1_1_3,2) + f_2_1_1) + 48.*f_1_1_3*f_3_1_1 + 48.*f_1_1_1*f_3_2_1 + 48.*f_1_1_3*f_3_2_1 + 24.*f_4_1_1 + 48.*f_4_2_1 - 24.*f_4_3_1 - 256.*f_1_1_1*zeta3 + 256.*f_1_1_3*zeta3);
    masters[8-1][0][4-1] = 0.;
    masters[8-1][1][4-1] = 0.5*(-1.*f_1_1_3 + f_1_1_5);
    masters[8-1][2][4-1] = 0.25*(powCompl(f_1_1_3,2) + 2.*f_1_1_3*f_1_1_5 - 3.*powCompl(f_1_1_5,2) + 2.*f_2_1_3);
    masters[8-1][3][4-1] = 0.08333333333333333*(9.869604401089358*(f_1_1_3 - 1.*f_1_1_5) - 2.*(powCompl(f_1_1_3,3) + 3.*f_1_1_3*powCompl(f_1_1_5,2) - 4.*powCompl(f_1_1_5,3) + 6.*f_1_1_5*f_2_1_3 + 6.*f_3_1_3 + 3.*f_3_2_3));
    masters[8-1][4][4-1] = 0.020833333333333332*(48.*bc8e4p4 + 9.*powCompl(f_1_1_3,4) - 20.*powCompl(f_1_1_3,3)*f_1_1_5 + 30.*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 4.*f_1_1_3*powCompl(f_1_1_5,3) - 15.*powCompl(f_1_1_5,4) - 24.*powCompl(f_1_1_3,2)*f_2_1_3 + 48.*f_1_1_3*f_1_1_5*f_2_1_3 + 24.*powCompl(f_1_1_5,2)*f_2_1_3 - 19.739208802178716*(powCompl(f_1_1_3,2) + 2.*f_1_1_3*f_1_1_5 - 3.*powCompl(f_1_1_5,2) + 2.*f_2_1_3) + 48.*f_1_1_3*f_3_1_3 + 48.*f_1_1_5*f_3_1_3 + 48.*f_1_1_3*f_3_2_3 + 48.*f_4_1_3 + 24.*f_4_2_3 + 24.*f_4_3_3 + 256.*f_1_1_3*zeta3 - 256.*f_1_1_5*zeta3);
    masters[9-1][0][4-1] = 1.;
    masters[9-1][1][4-1] = -2.*f_1_1_1;
    masters[9-1][2][4-1] = -1.6449340668482262 + 2.*powCompl(f_1_1_1,2);
    masters[9-1][3][4-1] = 0.3333333333333333*(9.869604401089358*f_1_1_1 - 4.*powCompl(f_1_1_1,3) - 14.*zeta3);
    masters[9-1][4][4-1] = 0.3333333333333333*(3.*bc9e4p4 + f_1_1_1*(-9.869604401089358*f_1_1_1 + 2.*powCompl(f_1_1_1,3) + 28.*zeta3));
    masters[10-1][0][4-1] = 0.25;
    masters[10-1][1][4-1] = -0.5*f_1_1_1;
    masters[10-1][2][4-1] = 0.041666666666666664*(9.869604401089358 + 12.*powCompl(f_1_1_1,2));
    masters[10-1][3][4-1] = 0.08333333333333333*(-9.869604401089358*f_1_1_1 - 4.*powCompl(f_1_1_1,3) - 26.*zeta3);
    masters[10-1][4][4-1] = 0.08333333333333333*(12.*bc10e4p4 + f_1_1_1*(9.869604401089358*f_1_1_1 + 2.*powCompl(f_1_1_1,3) + 52.*zeta3));
    masters[11-1][0][4-1] = 1.;
    masters[11-1][1][4-1] = -1.*f_1_1_1 - 1.*f_1_1_4;
    masters[11-1][2][4-1] = 0.16666666666666666*(-9.869604401089358 + 3.*powCompl(f_1_1_1 + f_1_1_4,2));
    masters[11-1][3][4-1] = 0.16666666666666666*(-1.*powCompl(f_1_1_1,3) - 3.*powCompl(f_1_1_1,2)*f_1_1_4 - 3.*f_1_1_1*powCompl(f_1_1_4,2) - 1.*powCompl(f_1_1_4,3) + 9.869604401089358*(f_1_1_1 + f_1_1_4) - 28.*zeta3);
    masters[11-1][4][4-1] = 0.041666666666666664*(24.*bc11e4p4 + (f_1_1_1 + f_1_1_4)*(powCompl(f_1_1_1,3) + 3.*powCompl(f_1_1_1,2)*f_1_1_4 + 3.*f_1_1_1*powCompl(f_1_1_4,2) + powCompl(f_1_1_4,3) - 19.739208802178716*(f_1_1_1 + f_1_1_4) + 112.*zeta3));
    masters[12-1][0][4-1] = 0.;
    masters[12-1][1][4-1] = 0.5*(f_1_1_1 - 1.*f_1_1_4);
    masters[12-1][2][4-1] = 0.25*(-3.*powCompl(f_1_1_1,2) + 2.*f_1_1_1*f_1_1_4 + powCompl(f_1_1_4,2) + 2.*f_2_1_4);
    masters[12-1][3][4-1] = 0.08333333333333333*(9.869604401089358*(-1.*f_1_1_1 + f_1_1_4) - 2.*(-4.*powCompl(f_1_1_1,3) + 3.*powCompl(f_1_1_1,2)*f_1_1_4 + powCompl(f_1_1_4,3) + 6.*f_1_1_1*f_2_1_4 + 6.*f_3_1_4 + 3.*f_3_2_4));
    masters[12-1][4][4-1] = 0.020833333333333332*(48.*bc12e4p4 - 15.*powCompl(f_1_1_1,4) - 4.*powCompl(f_1_1_1,3)*f_1_1_4 + 30.*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 20.*f_1_1_1*powCompl(f_1_1_4,3) + 9.*powCompl(f_1_1_4,4) + 24.*powCompl(f_1_1_1,2)*f_2_1_4 + 48.*f_1_1_1*f_1_1_4*f_2_1_4 - 24.*powCompl(f_1_1_4,2)*f_2_1_4 - 19.739208802178716*(-3.*powCompl(f_1_1_1,2) + 2.*f_1_1_1*f_1_1_4 + powCompl(f_1_1_4,2) + 2.*f_2_1_4) + 48.*f_1_1_1*f_3_1_4 + 48.*f_1_1_4*f_3_1_4 + 48.*f_1_1_4*f_3_2_4 + 48.*f_4_1_4 + 24.*f_4_2_4 + 24.*f_4_3_4 - 256.*f_1_1_1*zeta3 + 256.*f_1_1_4*zeta3);
    masters[13-1][0][4-1] = 0.;
    masters[13-1][1][4-1] = 0.5*(f_1_1_2 - 1.*f_1_1_4);
    masters[13-1][2][4-1] = 0.5*(-1.*powCompl(f_1_1_2,2) + powCompl(f_1_1_4,2) - 1.*f_2_1_2);
    masters[13-1][3][4-1] = 0.08333333333333333*(9.869604401089358*(-1.*f_1_1_2 + f_1_1_4) - 2.*(-1.*powCompl(f_1_1_2,3) - 3.*powCompl(f_1_1_2,2)*f_1_1_4 + 3.*f_1_1_2*powCompl(f_1_1_4,2) + powCompl(f_1_1_4,3) - 6.*f_1_1_2*f_2_1_2 + 3.*f_3_1_2 + 6.*f_3_2_2));
    masters[13-1][4][4-1] = 0.020833333333333332*(48.*bc13e4p4 - 3.*powCompl(f_1_1_2,4) - 4.*powCompl(f_1_1_2,3)*f_1_1_4 - 18.*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 28.*f_1_1_2*powCompl(f_1_1_4,3) - 3.*powCompl(f_1_1_4,4) - 24.*powCompl(f_1_1_2,2)*f_2_1_2 - 48.*f_1_1_2*f_1_1_4*f_2_1_2 + 24.*powCompl(f_1_1_4,2)*f_2_1_2 + 39.47841760435743*(powCompl(f_1_1_2,2) - 1.*powCompl(f_1_1_4,2) + f_2_1_2) + 48.*f_1_1_4*f_3_1_2 + 48.*f_1_1_2*f_3_2_2 + 48.*f_1_1_4*f_3_2_2 + 24.*f_4_1_2 + 48.*f_4_2_2 - 24.*f_4_3_2 - 256.*f_1_1_2*zeta3 + 256.*f_1_1_4*zeta3);
    masters[14-1][0][4-1] = 0.;
    masters[14-1][1][4-1] = 0.5*(f_1_1_1 - 1.*f_1_1_4);
    masters[14-1][2][4-1] = 0.5*(-1.*powCompl(f_1_1_1,2) + powCompl(f_1_1_4,2) + f_2_1_4);
    masters[14-1][3][4-1] = 0.08333333333333333*(9.869604401089358*(-1.*f_1_1_1 + f_1_1_4) + 2.*(powCompl(f_1_1_1,3) - 3.*f_1_1_1*powCompl(f_1_1_4,2) - 1.*powCompl(f_1_1_4,3) + 3.*f_1_1_4*(powCompl(f_1_1_1,2) - 2.*f_2_1_4) + 3.*f_3_1_4 + 6.*f_3_2_4));
    masters[14-1][4][4-1] = 0.020833333333333332*(48.*bc14e4p4 + 3.*powCompl(f_1_1_1,4) - 28.*powCompl(f_1_1_1,3)*f_1_1_4 + 18.*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + 4.*f_1_1_1*powCompl(f_1_1_4,3) + 3.*powCompl(f_1_1_4,4) - 24.*powCompl(f_1_1_1,2)*f_2_1_4 + 48.*f_1_1_1*f_1_1_4*f_2_1_4 + 24.*powCompl(f_1_1_4,2)*f_2_1_4 - 39.47841760435743*(-1.*powCompl(f_1_1_1,2) + powCompl(f_1_1_4,2) + f_2_1_4) - 48.*f_1_1_1*f_3_1_4 - 48.*f_1_1_1*f_3_2_4 - 48.*f_1_1_4*f_3_2_4 - 24.*f_4_1_4 - 48.*f_4_2_4 + 24.*f_4_3_4 - 256.*f_1_1_1*zeta3 + 256.*f_1_1_4*zeta3);
    masters[15-1][0][4-1] = 0.;
    masters[15-1][1][4-1] = 0.5*(f_1_1_1 - 1.*f_1_1_3);
    masters[15-1][2][4-1] = 0.25*(-1.*powCompl(f_1_1_1,2) - 2.*f_1_1_1*f_1_1_3 + 3.*powCompl(f_1_1_3,2) - 2.*f_2_1_1);
    masters[15-1][3][4-1] = 0.08333333333333333*(9.869604401089358*(-1.*f_1_1_1 + f_1_1_3) + 2.*(powCompl(f_1_1_1,3) + 3.*f_1_1_1*powCompl(f_1_1_3,2) - 4.*powCompl(f_1_1_3,3) + 6.*f_1_1_3*f_2_1_1 + 6.*f_3_1_1 + 3.*f_3_2_1));
    masters[15-1][4][4-1] = 0.020833333333333332*(48.*bc15e4p4 - 9.*powCompl(f_1_1_1,4) + 20.*powCompl(f_1_1_1,3)*f_1_1_3 - 30.*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 4.*f_1_1_1*powCompl(f_1_1_3,3) + 15.*powCompl(f_1_1_3,4) + 24.*powCompl(f_1_1_1,2)*f_2_1_1 - 48.*f_1_1_1*f_1_1_3*f_2_1_1 - 24.*powCompl(f_1_1_3,2)*f_2_1_1 + 9.869604401089358*(2.*powCompl(f_1_1_1,2) + 4.*f_1_1_1*f_1_1_3 - 6.*powCompl(f_1_1_3,2) + 4.*f_2_1_1) - 48.*f_1_1_1*f_3_1_1 - 48.*f_1_1_3*f_3_1_1 - 48.*f_1_1_1*f_3_2_1 - 48.*f_4_1_1 - 24.*f_4_2_1 - 24.*f_4_3_1 - 256.*f_1_1_1*zeta3 + 256.*f_1_1_3*zeta3);
    masters[16-1][0][4-1] = -1.5;
    masters[16-1][1][4-1] = 1.5*(-1.*f_1_1_1 + f_1_1_3 + 2.*f_1_1_4);
    masters[16-1][2][4-1] = 0.75*(9.869604401089358 + 4.*f_1_1_1*f_1_1_4 - 4.*f_1_1_3*f_1_1_4 - 4.*powCompl(f_1_1_4,2) - 2.*f_2_1_1 + 4.*f_2_1_4);
    masters[16-1][3][4-1] = 0.25*(-29.608813203268074*(-1.*f_1_1_1 + f_1_1_3 + 2.*f_1_1_4) + 2.*(-1.*powCompl(f_1_1_1,3) - 3.*powCompl(f_1_1_1,2)*f_1_1_4 + 2.*powCompl(f_1_1_4,3) + 3.*powCompl(f_1_1_3,2)*(-1.*f_1_1_1 + f_1_1_4) + 6.*f_1_1_3*(powCompl(f_1_1_1,2) - 1.*f_1_1_1*f_1_1_4 + powCompl(f_1_1_4,2)) + 6.*f_1_1_1*f_2_1_1 - 12.*f_1_1_1*f_2_1_4 - 3.*f_3_1_1 - 12.*f_3_1_4 - 6.*f_3_2_1 - 12.*f_3_2_4 - 6.*f_3_3_3 + 32.*zeta3));
    masters[16-1][4][4-1] = bc16e4p4 + 0.5625*powCompl(f_1_1_1,4) - 1.25*powCompl(f_1_1_1,3)*f_1_1_3 - 1.875*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 1.75*f_1_1_1*powCompl(f_1_1_3,3) - 0.3125*powCompl(f_1_1_3,4) - 4.5*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 + 6.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 - 1.5*powCompl(f_1_1_3,3)*f_1_1_4 + 4.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + 3.*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) - 3.*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) - 5.*f_1_1_1*powCompl(f_1_1_4,3) - 1.*f_1_1_3*powCompl(f_1_1_4,3) + 1.25*powCompl(f_1_1_4,4) - 1.5*powCompl(f_1_1_1,2)*f_2_1_1 - 3.*f_1_1_1*f_1_1_3*f_2_1_1 + 1.5*powCompl(f_1_1_3,2)*f_2_1_1 - 6.*f_1_1_1*f_1_1_4*f_2_1_1 + 3.*f_1_1_3*f_1_1_4*f_2_1_1 + 3.*powCompl(f_1_1_4,2)*f_2_1_1 + 2.4674011002723395*(powCompl(f_1_1_3,2) - 6.*f_1_1_1*f_1_1_4 + 6.*powCompl(f_1_1_4,2) + f_1_1_3*(-2.*f_1_1_1 + 6.*f_1_1_4) + f_2_1_1 - 2.*f_2_1_4) + 6.*f_1_1_1*f_1_1_3*f_2_1_4 - 1.5*powCompl(f_1_1_3,2)*f_2_1_4 + 12.*f_1_1_1*f_1_1_4*f_2_1_4 - 6.*f_1_1_3*f_1_1_4*f_2_1_4 - 6.*powCompl(f_1_1_4,2)*f_2_1_4 + 3.*f_1_1_3*f_3_1_1 + 3.*f_1_1_4*f_3_1_1 + 6.*f_1_1_3*f_3_1_4 + 12.*f_1_1_4*f_3_1_4 + 3.*f_1_1_1*f_3_2_1 + 3.*f_1_1_3*f_3_2_1 + 6.*f_1_1_4*f_3_2_1 + 6.*f_1_1_3*f_3_2_4 + 12.*f_1_1_4*f_3_2_4 + 3.*f_1_1_3*f_3_3_3 + 6.*f_1_1_4*f_3_3_3 + 1.5*f_4_1_1 + 3.*f_4_2_1 - 1.5*f_4_3_1 + 6.*f_4_3_4 + f_4_5_3 + 16.*f_1_1_1*zeta3 - 16.*f_1_1_3*zeta3 - 32.*f_1_1_4*zeta3;
    masters[17-1][0][4-1] = -1.5;
    masters[17-1][1][4-1] = 1.5*(2.*f_1_1_2 + f_1_1_3 - 1.*f_1_1_5);
    masters[17-1][2][4-1] = 0.75*(9.869604401089358 - 2.*powCompl(f_1_1_2,2) - 1.*powCompl(f_1_1_3,2) + powCompl(f_1_1_5,2) + 2.*f_1_1_3*(-2.*f_1_1_2 + f_1_1_5) + 2.*f_2_1_3 - 4.*f_2_1_5);
    masters[17-1][3][4-1] = powCompl(f_1_1_2,3) + 3.*powCompl(f_1_1_2,2)*f_1_1_3 + 1.5*f_1_1_2*powCompl(f_1_1_3,2) - 7.4022033008170185*(2.*f_1_1_2 + f_1_1_3 - 1.*f_1_1_5) + 4.5*f_1_1_2*powCompl(f_1_1_5,2) - 2.*powCompl(f_1_1_5,3) - 3.*f_1_1_5*(powCompl(f_1_1_2,2) + f_1_1_2*f_1_1_3 + f_2_1_3 - 2.*f_2_1_5) - 3.*f_3_1_3 - 6.*f_3_1_5 - 1.5*f_3_2_3 - 6.*f_3_2_5 - 3.*f_3_3_2 + 16.*zeta3;
    masters[17-1][4][4-1] = bc17e4p4 - 1.75*powCompl(f_1_1_2,4) - 4.*powCompl(f_1_1_2,3)*f_1_1_3 - 2.25*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) - 0.5*f_1_1_2*powCompl(f_1_1_3,3) + 0.4375*powCompl(f_1_1_3,4) + 7.*powCompl(f_1_1_2,3)*f_1_1_5 + 9.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 + 3.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 - 1.25*powCompl(f_1_1_3,3)*f_1_1_5 - 10.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 7.5*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) + 0.375*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + 5.*f_1_1_2*powCompl(f_1_1_5,3) + 1.75*f_1_1_3*powCompl(f_1_1_5,3) - 0.1875*powCompl(f_1_1_5,4) - 1.5*powCompl(f_1_1_3,2)*f_2_1_3 + 3.*f_1_1_3*f_1_1_5*f_2_1_3 + 1.5*powCompl(f_1_1_5,2)*f_2_1_3 + 6.*powCompl(f_1_1_2,2)*f_2_1_5 + 6.*f_1_1_2*f_1_1_3*f_2_1_5 + 1.5*powCompl(f_1_1_3,2)*f_2_1_5 - 12.*f_1_1_2*f_1_1_5*f_2_1_5 - 6.*f_1_1_3*f_1_1_5*f_2_1_5 + 1.2337005501361697*(10.*powCompl(f_1_1_2,2) + 3.*powCompl(f_1_1_3,2) - 8.*f_1_1_2*f_1_1_5 - 1.*powCompl(f_1_1_5,2) - 6.*f_1_1_3*(-2.*f_1_1_2 + f_1_1_5) - 2.*f_2_1_3 + 4.*f_2_1_5) + 3.*f_1_1_3*f_3_1_3 + 3.*f_1_1_5*f_3_1_3 + 12.*f_1_1_2*f_3_1_5 + 6.*f_1_1_3*f_3_1_5 + 3.*f_1_1_3*f_3_2_3 + 12.*f_1_1_2*f_3_2_5 + 6.*f_1_1_3*f_3_2_5 + 6.*f_1_1_2*f_3_3_2 + 3.*f_1_1_3*f_3_3_2 + 3.*f_4_1_3 + 1.5*f_4_2_3 + 1.5*f_4_3_3 - 6.*f_4_3_5 + f_4_6_3 - 32.*f_1_1_2*zeta3 - 16.*f_1_1_3*zeta3 + 16.*f_1_1_5*zeta3;
    masters[18-1][0][4-1] = -0.75;
    masters[18-1][1][4-1] = -1.5*(-1.*f_1_1_1 - 1.*f_1_1_2 + f_1_1_4);
    masters[18-1][2][4-1] = 0.375*(9.869604401089358 - 8.*f_1_1_1*f_1_1_2 - 4.*powCompl(f_1_1_2,2) + 8.*f_1_1_2*f_1_1_4 + 4.*f_2_1_2 - 8.*f_2_1_4);
    masters[18-1][3][4-1] = 0.25*(29.608813203268074*(-1.*f_1_1_1 - 1.*f_1_1_2 + f_1_1_4) - 2.*(-3.*powCompl(f_1_1_1,2)*f_1_1_2 - 6.*f_1_1_1*powCompl(f_1_1_2,2) - 1.*powCompl(f_1_1_2,3) - 6.*f_1_1_1*powCompl(f_1_1_4,2) + 2.*powCompl(f_1_1_4,3) + 3.*f_1_1_4*(powCompl(f_1_1_1,2) + 2.*f_1_1_1*f_1_1_2 + powCompl(f_1_1_2,2) + 2.*f_2_1_2 - 2.*f_2_1_4) - 6.*f_1_1_2*f_2_1_4 + 9.*f_3_1_2 + 12.*f_3_1_4 + 6.*f_3_2_2 + 6.*f_3_2_4 + 6.*f_3_3_1 - 19.*zeta3));
    masters[18-1][4][4-1] = bc18e4p4 - 0.8125*powCompl(f_1_1_1,4) - 4.*powCompl(f_1_1_1,3)*f_1_1_2 - 4.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) - 1.*f_1_1_1*powCompl(f_1_1_2,3) + 0.75*powCompl(f_1_1_2,4) + 4.25*powCompl(f_1_1_1,3)*f_1_1_4 + 15.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 + 6.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 - 2.*powCompl(f_1_1_2,3)*f_1_1_4 - 8.625*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 15.*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) + 5.25*f_1_1_1*powCompl(f_1_1_4,3) + 4.5*f_1_1_2*powCompl(f_1_1_4,3) - 1.1875*powCompl(f_1_1_4,4) - 3.*powCompl(f_1_1_1,2)*f_2_1_2 - 6.*f_1_1_1*f_1_1_2*f_2_1_2 - 3.*powCompl(f_1_1_2,2)*f_2_1_2 + 6.*f_1_1_1*f_1_1_4*f_2_1_2 + 6.*f_1_1_2*f_1_1_4*f_2_1_2 - 1.5*powCompl(f_2_1_2,2) - 2.4674011002723395*(-2.*powCompl(f_1_1_1,2) - 6.*f_1_1_1*f_1_1_2 - 3.*powCompl(f_1_1_2,2) + (4.*f_1_1_1 + 6.*f_1_1_2)*f_1_1_4 + powCompl(f_1_1_4,2) + f_2_1_2 - 2.*f_2_1_4) + 4.5*powCompl(f_1_1_1,2)*f_2_1_4 + 9.*f_1_1_1*f_1_1_2*f_2_1_4 + 1.5*powCompl(f_1_1_2,2)*f_2_1_4 - 9.*f_1_1_1*f_1_1_4*f_2_1_4 - 12.*f_1_1_2*f_1_1_4*f_2_1_4 + 1.5*powCompl(f_1_1_4,2)*f_2_1_4 + 3.*f_2_1_2*f_2_1_4 + 6.*f_1_1_1*f_3_1_2 + 12.*f_1_1_2*f_3_1_2 - 3.*f_1_1_4*f_3_1_2 + 9.*f_1_1_1*f_3_1_4 + 15.*f_1_1_2*f_3_1_4 - 3.*f_1_1_4*f_3_1_4 + 6.*f_1_1_1*f_3_2_2 + 6.*f_1_1_2*f_3_2_2 + 9.*f_1_1_1*f_3_2_4 + 15.*f_1_1_2*f_3_2_4 - 6.*f_1_1_4*f_3_2_4 + 9.*f_1_1_1*f_3_3_1 + 9.*f_1_1_2*f_3_3_1 - 3.*f_1_1_4*f_3_3_1 - 1.5*f_4_1_2 - 6.*f_4_1_4 - 3.*f_4_2_2 - 3.*f_4_2_4 + 3.*f_4_3_2 - 4.5*f_4_3_4 - 0.5*f_4_4_1 + f_4_5_1 + f_4_6_2 + f_4_8_3 - 19.*f_1_1_1*zeta3 - 19.*f_1_1_2*zeta3 + 13.*f_1_1_4*zeta3;
    masters[19-1][0][4-1] = 0.;
    masters[19-1][1][4-1] = 0.;
    masters[19-1][2][4-1] = -1.6449340668482262 - 0.5*powCompl(f_1_1_1,2) + f_1_1_1*f_1_1_2 - 1.*f_1_1_2*f_1_1_4 + 0.5*powCompl(f_1_1_4,2) - 1.*f_2_1_2 + f_2_1_4;
    masters[19-1][3][4-1] = 0.3333333333333333*(powCompl(f_1_1_1,3) - 3.*powCompl(f_1_1_1,2)*f_1_1_2 - 3.*f_1_1_1*powCompl(f_1_1_2,2) + powCompl(f_1_1_2,3) + 9.869604401089358*(f_1_1_1 + f_1_1_2 - 1.*f_1_1_4) - 6.*f_1_1_1*powCompl(f_1_1_4,2) + powCompl(f_1_1_4,3) + 3.*f_1_1_4*(powCompl(f_1_1_1,2) + 2.*f_1_1_1*f_1_1_2 + 2.*f_2_1_2 - 2.*f_2_1_4) + 6.*f_3_1_2 + 6.*f_3_1_4 + 6.*f_3_2_2 + 6.*f_3_2_4 + 6.*f_3_3_1 - 6.*zeta3);
    masters[19-1][4][4-1] = 0.08333333333333333*(12.*bc19e4p4 - 9.869604401089358*(3.*powCompl(f_1_1_1,2) + 10.*f_1_1_1*f_1_1_2 + 4.*powCompl(f_1_1_2,2) - 2.*(4.*f_1_1_1 + 5.*f_1_1_2)*f_1_1_4 + 5.*powCompl(f_1_1_4,2) - 2.*f_2_1_2 + 2.*f_2_1_4) - 4.*((-4.*f_1_1_1 + 2.*f_1_1_2)*powCompl(f_1_1_4,3) + powCompl(f_1_1_4,4) - 3.*powCompl(f_1_1_4,2)*(powCompl(f_1_1_1,2) - 2.*f_1_1_1*f_1_1_2 + 2.*(powCompl(f_1_1_2,2) - 1.*f_2_1_2 + f_2_1_4)) + 4.*f_1_1_4*(powCompl(f_1_1_1,3) + powCompl(f_1_1_2,3) + 3.*(f_3_1_2 + f_3_1_4 + f_3_2_2 + f_3_2_4 + f_3_3_1 + zeta3)) - 2.*(powCompl(f_1_1_1,3)*f_1_1_2 - 1.*f_4_4_1 + 6.*f_1_1_2*zeta3 + f_1_1_1*(powCompl(f_1_1_2,3) + 6.*zeta3))));
    masters[20-1][0][4-1] = -0.75;
    masters[20-1][1][4-1] = -1.5*(-1.*f_1_1_1 + f_1_1_3 - 1.*f_1_1_5);
    masters[20-1][2][4-1] = 0.375*(9.869604401089358 - 2.*(powCompl(f_1_1_3,2) + 4.*f_1_1_1*f_1_1_5 + powCompl(f_1_1_5,2) - 2.*f_1_1_3*(2.*f_1_1_1 + f_1_1_5) + 2.*(powCompl(f_1_1_1,2) - 2.*f_2_1_1 + f_2_1_3)));
    masters[20-1][3][4-1] = 7.4022033008170185*(-1.*f_1_1_1 + f_1_1_3 - 1.*f_1_1_5) + 0.5*(-2.*powCompl(f_1_1_3,3) + 9.*powCompl(f_1_1_3,2)*f_1_1_5 + 6.*f_1_1_1*powCompl(f_1_1_5,2) + powCompl(f_1_1_5,3) + 6.*f_1_1_5*(powCompl(f_1_1_1,2) - 1.*f_2_1_1) - 6.*f_1_1_3*(2.*f_1_1_1*f_1_1_5 + powCompl(f_1_1_5,2) + f_2_1_1 - 1.*f_2_1_3) - 6.*f_3_1_1 - 6.*f_3_1_3 - 12.*f_3_2_1 - 9.*f_3_2_3 - 6.*f_3_3_5 + 19.*zeta3);
    masters[20-1][4][4-1] = bc20e4p4 + 0.875*powCompl(f_1_1_1,4) - 2.5*powCompl(f_1_1_1,3)*f_1_1_3 + 0.75*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + f_1_1_1*powCompl(f_1_1_3,3) + 0.3125*powCompl(f_1_1_3,4) + 3.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 - 6.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 + 1.75*powCompl(f_1_1_3,3)*f_1_1_5 - 4.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) + 10.5*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) - 7.125*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 3.*f_1_1_1*powCompl(f_1_1_5,3) + 4.75*f_1_1_3*powCompl(f_1_1_5,3) - 0.9375*powCompl(f_1_1_5,4) - 3.*powCompl(f_1_1_1,2)*f_2_1_1 + 6.*f_1_1_1*f_1_1_3*f_2_1_1 - 1.5*powCompl(f_1_1_3,2)*f_2_1_1 - 6.*f_1_1_1*f_1_1_5*f_2_1_1 + 6.*f_1_1_3*f_1_1_5*f_2_1_1 + 3.*powCompl(f_1_1_1,2)*f_2_1_3 - 6.*f_1_1_1*f_1_1_3*f_2_1_3 + 3.*f_1_1_1*f_1_1_5*f_2_1_3 - 6.*f_1_1_3*f_1_1_5*f_2_1_3 + 3.*powCompl(f_1_1_5,2)*f_2_1_3 - 1.5*powCompl(f_2_1_3,2) + 1.2337005501361697*(6.*powCompl(f_1_1_1,2) + powCompl(f_1_1_3,2) + 12.*f_1_1_1*f_1_1_5 + 5.*powCompl(f_1_1_5,2) - 2.*f_1_1_3*(6.*f_1_1_1 + 5.*f_1_1_5) - 4.*f_2_1_1 + 2.*f_2_1_3) + 6.*f_1_1_1*f_3_1_1 - 3.*f_1_1_3*f_3_1_1 + 6.*f_1_1_5*f_3_1_1 + 3.*f_1_1_1*f_3_1_3 + 3.*f_1_1_3*f_3_1_3 + 3.*f_1_1_5*f_3_1_3 + 6.*f_1_1_1*f_3_2_1 + 12.*f_1_1_5*f_3_2_1 + 6.*f_1_1_1*f_3_2_3 + 9.*f_1_1_5*f_3_2_3 + 6.*f_1_1_1*f_3_3_5 + 6.*f_1_1_5*f_3_3_5 - 3.*f_4_1_1 - 3.*f_4_1_3 - 6.*f_4_2_1 - 1.5*f_4_2_3 + 3.*f_4_3_1 - 1.5*f_4_3_3 + f_4_5_5 + f_4_7_3 - 19.*f_1_1_1*zeta3 + 16.*f_1_1_3*zeta3 - 19.*f_1_1_5*zeta3;
    masters[21-1][0][4-1] = 0.;
    masters[21-1][1][4-1] = 0.;
    masters[21-1][2][4-1] = 0.;
    masters[21-1][3][4-1] = 0.;
    masters[21-1][4][4-1] = bc21e4p4 + 0.125*(5.*powCompl(f_1_1_1,4) - 20.*f_1_1_1*powCompl(f_1_1_3,3) + 5.*powCompl(f_1_1_3,4) + 10.*powCompl(f_1_1_3,2)*(3.*powCompl(f_1_1_1,2) - 2.*f_2_1_1) - 20.*powCompl(f_1_1_1,2)*f_2_1_1 + 24.*f_4_3_1 + 24.*f_1_1_1*(f_3_1_1 + f_3_2_1 + 2.*zeta3) - 4.*f_1_1_3*(5.*powCompl(f_1_1_1,3) - 10.*f_1_1_1*f_2_1_1 + 6.*(f_3_1_1 + f_3_2_1 + 2.*zeta3)));
    masters[22-1][0][4-1] = 0.;
    masters[22-1][1][4-1] = 0.;
    masters[22-1][2][4-1] = 0.;
    masters[22-1][3][4-1] = 0.3333333333333333*powCompl(f_1_1_1,3) - 0.16666666666666666*powCompl(f_1_1_3,3) + powCompl(f_1_1_3,2)*(f_1_1_1 - 0.5*f_1_1_5) - 0.16666666666666666*powCompl(f_1_1_5,3) - 1.*f_1_1_1*f_2_1_1 + f_1_1_3*(-1.*powCompl(f_1_1_1,2) + 0.5*powCompl(f_1_1_5,2) + f_2_1_1 - 1.*f_2_1_3) + f_1_1_5*f_2_1_3 + 2.*f_3_1_1 + 2.*f_3_1_3 + 2.*f_3_2_1 + 2.*f_3_2_3 - 1.*f_3_3_5 + 7.*zeta3;
    masters[22-1][4][4-1] = bc22e4p4 - 0.14583333333333334*powCompl(f_1_1_1,4) - 0.08333333333333333*powCompl(f_1_1_1,3)*f_1_1_3 - 4.934802200544679*powCompl(f_1_1_3,2) + 0.125*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) - 0.75*f_1_1_1*powCompl(f_1_1_3,3) + 0.9166666666666666*powCompl(f_1_1_3,4) - 1.*powCompl(f_1_1_1,3)*f_1_1_5 + 5.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 - 8.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 + 2.0833333333333335*powCompl(f_1_1_3,3)*f_1_1_5 - 1.*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) + 4.*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) - 0.375*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 1.*f_1_1_1*powCompl(f_1_1_5,3) - 0.5833333333333334*f_1_1_3*powCompl(f_1_1_5,3) + 0.22916666666666666*powCompl(f_1_1_5,4) + 0.5*powCompl(f_1_1_1,2)*f_2_1_1 + f_1_1_1*f_1_1_3*f_2_1_1 - 1.5*powCompl(f_1_1_3,2)*f_2_1_1 + 2.*f_1_1_1*f_1_1_5*f_2_1_1 - 6.*f_1_1_3*f_1_1_5*f_2_1_1 - 0.5*powCompl(f_1_1_5,2)*f_2_1_1 + 0.5*powCompl(f_2_1_1,2) + 1.5*powCompl(f_1_1_1,2)*f_2_1_3 - 4.*f_1_1_1*f_1_1_3*f_2_1_3 + powCompl(f_1_1_3,2)*f_2_1_3 + 3.*f_1_1_1*f_1_1_5*f_2_1_3 - 1.*powCompl(f_1_1_5,2)*f_2_1_3 + 0.5*powCompl(f_2_1_3,2) - 2.*f_1_1_1*f_3_1_1 - 2.*f_1_1_3*f_3_1_1 - 6.*f_1_1_5*f_3_1_1 + 3.*f_1_1_1*f_3_1_3 - 3.*f_1_1_3*f_3_1_3 - 1.*f_1_1_5*f_3_1_3 - 1.*f_1_1_1*f_3_2_1 - 3.*f_1_1_3*f_3_2_1 - 6.*f_1_1_5*f_3_2_1 + 4.*f_1_1_1*f_3_2_3 - 2.*f_1_1_3*f_3_2_3 - 2.*f_1_1_5*f_3_2_3 + 3.*f_1_1_1*f_3_3_5 + 2.*f_1_1_3*f_3_3_5 + 3.*f_1_1_5*f_3_3_5 + f_4_9_3 + 0.5*f_4_3_1 - 0.5*f_4_3_3 - 0.16666666666666666*f_4_4_5 + 0.3333333333333333*f_4_5_5 + 0.3333333333333333*f_4_6_1 - 14.*f_1_1_1*zeta3 - 14.*f_1_1_3*zeta3 - 14.*f_1_1_5*zeta3;
    masters[23-1][0][4-1] = -1.;
    masters[23-1][1][4-1] = 2.*(f_1_1_1 - 1.*f_1_1_3 + f_1_1_5);
    masters[23-1][2][4-1] = 8.224670334241132 - 2.*powCompl(f_1_1_1,2) - 0.5*powCompl(f_1_1_3,2) - 4.*f_1_1_1*f_1_1_5 - 0.5*powCompl(f_1_1_5,2) + f_1_1_3*(4.*f_1_1_1 + f_1_1_5) + 3.*f_2_1_1 - 3.*f_2_1_3;
    masters[23-1][3][4-1] = 0.3333333333333333*(powCompl(f_1_1_1,3) - 7.*powCompl(f_1_1_3,3) + 49.34802200544679*(-1.*f_1_1_1 + f_1_1_3 - 1.*f_1_1_5) + 12.*powCompl(f_1_1_1,2)*f_1_1_5 + 12.*f_1_1_1*powCompl(f_1_1_5,2) + powCompl(f_1_1_5,3) + 3.*powCompl(f_1_1_3,2)*(f_1_1_1 + 7.*f_1_1_5) - 3.*f_1_1_3*(powCompl(f_1_1_1,2) + 8.*f_1_1_1*f_1_1_5 + 4.*powCompl(f_1_1_5,2) + 6.*f_2_1_1 - 6.*f_2_1_3) - 27.*f_3_1_1 - 18.*f_3_1_3 - 18.*f_3_2_1 - 27.*f_3_2_3 - 18.*f_3_3_5 + 62.*zeta3);
    masters[23-1][4][4-1] = bc23e4p4 + 1.8333333333333333*powCompl(f_1_1_1,4) - 5.333333333333333*powCompl(f_1_1_1,3)*f_1_1_3 - 1.*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 10.666666666666666*f_1_1_1*powCompl(f_1_1_3,3) - 3.4166666666666665*powCompl(f_1_1_3,4) - 0.6666666666666666*powCompl(f_1_1_1,3)*f_1_1_5 + 14.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 - 32.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 + 11.666666666666666*powCompl(f_1_1_3,3)*f_1_1_5 - 10.*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) + 32.*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) - 19.*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 8.666666666666666*f_1_1_1*powCompl(f_1_1_5,3) + 9.666666666666666*f_1_1_3*powCompl(f_1_1_5,3) - 1.9166666666666667*powCompl(f_1_1_5,4) - 6.*powCompl(f_1_1_1,2)*f_2_1_1 + 12.*f_1_1_1*f_1_1_3*f_2_1_1 - 12.*f_1_1_1*f_1_1_5*f_2_1_1 + 12.*f_1_1_3*f_1_1_5*f_2_1_1 - 3.*powCompl(f_1_1_5,2)*f_2_1_1 - 3.*powCompl(f_2_1_1,2) + 9.*powCompl(f_1_1_1,2)*f_2_1_3 - 24.*f_1_1_1*f_1_1_3*f_2_1_3 + 3.*powCompl(f_1_1_3,2)*f_2_1_3 + 18.*f_1_1_1*f_1_1_5*f_2_1_3 - 18.*f_1_1_3*f_1_1_5*f_2_1_3 + 9.*powCompl(f_1_1_5,2)*f_2_1_3 - 3.*powCompl(f_2_1_3,2) + 0.8224670334241131*(20.*powCompl(f_1_1_1,2) + 5.*powCompl(f_1_1_3,2) + 40.*f_1_1_1*f_1_1_5 + 17.*powCompl(f_1_1_5,2) - 2.*f_1_1_3*(20.*f_1_1_1 + 17.*f_1_1_5) - 6.*f_2_1_1 + 6.*f_2_1_3) + 24.*f_1_1_1*f_3_1_1 - 6.*f_1_1_3*f_3_1_1 + 12.*f_1_1_5*f_3_1_1 + 18.*f_1_1_1*f_3_1_3 + 12.*f_1_1_5*f_3_1_3 + 12.*f_1_1_1*f_3_2_1 + 12.*f_1_1_5*f_3_2_1 + 24.*f_1_1_1*f_3_2_3 - 6.*f_1_1_3*f_3_2_3 + 24.*f_1_1_5*f_3_2_3 + 18.*f_1_1_1*f_3_3_5 - 12.*f_1_1_3*f_3_3_5 + 18.*f_1_1_5*f_3_3_5 - 3.*f_4_1_1 - 6.*f_4_1_3 - 6.*f_4_2_1 - 3.*f_4_2_3 + 6.*f_4_3_1 - 6.*f_4_3_3 - 1.*f_4_4_5 + 2.*f_4_5_5 + 2.*f_4_6_1 - 41.333333333333336*f_1_1_1*zeta3 + 41.333333333333336*f_1_1_3*zeta3 - 41.333333333333336*f_1_1_5*zeta3;
    masters[24-1][0][4-1] = -1.5;
    masters[24-1][1][4-1] = 1.5*(-1.*f_1_1_1 + 2.*f_1_1_3 + f_1_1_4);
    masters[24-1][2][4-1] = 0.75*(9.869604401089358 + powCompl(f_1_1_1,2) - 2.*powCompl(f_1_1_3,2) + 2.*f_1_1_1*f_1_1_4 - 4.*f_1_1_3*f_1_1_4 - 1.*powCompl(f_1_1_4,2) - 4.*f_2_1_1 + 2.*f_2_1_4);
    masters[24-1][3][4-1] = -2.*powCompl(f_1_1_1,3) + powCompl(f_1_1_3,3) + 3.*powCompl(f_1_1_3,2)*(-1.*f_1_1_1 + f_1_1_4) - 7.4022033008170185*(-1.*f_1_1_1 + 2.*f_1_1_3 + f_1_1_4) + 1.5*f_1_1_3*(3.*powCompl(f_1_1_1,2) - 2.*f_1_1_1*f_1_1_4 + powCompl(f_1_1_4,2)) + 6.*f_1_1_1*f_2_1_1 - 3.*f_1_1_1*f_2_1_4 - 6.*f_3_1_1 - 3.*f_3_1_4 - 6.*f_3_2_1 - 1.5*f_3_2_4 - 3.*f_3_3_3 + 16.*zeta3;
    masters[24-1][4][4-1] = bc24e4p4 - 0.1875*powCompl(f_1_1_1,4) + 5.*powCompl(f_1_1_1,3)*f_1_1_3 - 10.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 7.*f_1_1_1*powCompl(f_1_1_3,3) - 1.75*powCompl(f_1_1_3,4) + 1.75*powCompl(f_1_1_1,3)*f_1_1_4 - 7.5*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 + 9.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 - 4.*powCompl(f_1_1_3,3)*f_1_1_4 + 0.375*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + 3.*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) - 2.25*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) - 1.25*f_1_1_1*powCompl(f_1_1_4,3) - 0.5*f_1_1_3*powCompl(f_1_1_4,3) + 0.4375*powCompl(f_1_1_4,4) - 12.*f_1_1_1*f_1_1_3*f_2_1_1 + 6.*powCompl(f_1_1_3,2)*f_2_1_1 - 6.*f_1_1_1*f_1_1_4*f_2_1_1 + 6.*f_1_1_3*f_1_1_4*f_2_1_1 + 1.5*powCompl(f_1_1_4,2)*f_2_1_1 + 1.2337005501361697*(-1.*powCompl(f_1_1_1,2) + 10.*powCompl(f_1_1_3,2) - 6.*f_1_1_1*f_1_1_4 + 3.*powCompl(f_1_1_4,2) + 4.*f_1_1_3*(-2.*f_1_1_1 + 3.*f_1_1_4) + 4.*f_2_1_1 - 2.*f_2_1_4) + 1.5*powCompl(f_1_1_1,2)*f_2_1_4 + 3.*f_1_1_1*f_1_1_4*f_2_1_4 - 1.5*powCompl(f_1_1_4,2)*f_2_1_4 + 12.*f_1_1_3*f_3_1_1 + 6.*f_1_1_4*f_3_1_1 + 3.*f_1_1_1*f_3_1_4 + 3.*f_1_1_4*f_3_1_4 + 12.*f_1_1_3*f_3_2_1 + 6.*f_1_1_4*f_3_2_1 + 3.*f_1_1_4*f_3_2_4 + 6.*f_1_1_3*f_3_3_3 + 3.*f_1_1_4*f_3_3_3 + 3.*f_4_1_4 + 1.5*f_4_2_4 - 6.*f_4_3_1 + 1.5*f_4_3_4 + f_4_6_4 + 16.*f_1_1_1*zeta3 - 32.*f_1_1_3*zeta3 - 16.*f_1_1_4*zeta3;
    masters[25-1][0][4-1] = -1.5;
    masters[25-1][1][4-1] = 1.5*(-1.*f_1_1_2 + f_1_1_4 + 2.*f_1_1_5);
    masters[25-1][2][4-1] = 0.75*(9.869604401089358 + 4.*f_1_1_2*f_1_1_5 - 4.*f_1_1_4*f_1_1_5 - 4.*powCompl(f_1_1_5,2) - 2.*f_2_1_2 + 4.*f_2_1_5);
    masters[25-1][3][4-1] = 0.25*(-29.608813203268074*(-1.*f_1_1_2 + f_1_1_4 + 2.*f_1_1_5) + 2.*(-1.*powCompl(f_1_1_2,3) - 3.*powCompl(f_1_1_2,2)*f_1_1_5 + 2.*powCompl(f_1_1_5,3) + 3.*powCompl(f_1_1_4,2)*(-1.*f_1_1_2 + f_1_1_5) + 6.*f_1_1_4*(powCompl(f_1_1_2,2) - 1.*f_1_1_2*f_1_1_5 + powCompl(f_1_1_5,2)) + 6.*f_1_1_2*f_2_1_2 - 12.*f_1_1_2*f_2_1_5 - 3.*f_3_1_2 - 12.*f_3_1_5 - 6.*f_3_2_2 - 12.*f_3_2_5 - 6.*f_3_3_4 + 32.*zeta3));
    masters[25-1][4][4-1] = bc25e4p4 + 0.5625*powCompl(f_1_1_2,4) - 1.25*powCompl(f_1_1_2,3)*f_1_1_4 - 1.875*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 1.75*f_1_1_2*powCompl(f_1_1_4,3) - 0.3125*powCompl(f_1_1_4,4) - 4.5*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 + 6.*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 - 1.5*powCompl(f_1_1_4,3)*f_1_1_5 + 4.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + 3.*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) - 3.*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) - 5.*f_1_1_2*powCompl(f_1_1_5,3) - 1.*f_1_1_4*powCompl(f_1_1_5,3) + 1.25*powCompl(f_1_1_5,4) - 1.5*powCompl(f_1_1_2,2)*f_2_1_2 - 3.*f_1_1_2*f_1_1_4*f_2_1_2 + 1.5*powCompl(f_1_1_4,2)*f_2_1_2 - 6.*f_1_1_2*f_1_1_5*f_2_1_2 + 3.*f_1_1_4*f_1_1_5*f_2_1_2 + 3.*powCompl(f_1_1_5,2)*f_2_1_2 + 2.4674011002723395*(powCompl(f_1_1_4,2) - 6.*f_1_1_2*f_1_1_5 + 6.*powCompl(f_1_1_5,2) + f_1_1_4*(-2.*f_1_1_2 + 6.*f_1_1_5) + f_2_1_2 - 2.*f_2_1_5) + 6.*f_1_1_2*f_1_1_4*f_2_1_5 - 1.5*powCompl(f_1_1_4,2)*f_2_1_5 + 12.*f_1_1_2*f_1_1_5*f_2_1_5 - 6.*f_1_1_4*f_1_1_5*f_2_1_5 - 6.*powCompl(f_1_1_5,2)*f_2_1_5 + 3.*f_1_1_4*f_3_1_2 + 3.*f_1_1_5*f_3_1_2 + 6.*f_1_1_4*f_3_1_5 + 12.*f_1_1_5*f_3_1_5 + 3.*f_1_1_2*f_3_2_2 + 3.*f_1_1_4*f_3_2_2 + 6.*f_1_1_5*f_3_2_2 + 6.*f_1_1_4*f_3_2_5 + 12.*f_1_1_5*f_3_2_5 + 3.*f_1_1_4*f_3_3_4 + 6.*f_1_1_5*f_3_3_4 + 1.5*f_4_1_2 + 3.*f_4_2_2 - 1.5*f_4_3_2 + 6.*f_4_3_5 + f_4_5_4 + 16.*f_1_1_2*zeta3 - 16.*f_1_1_4*zeta3 - 32.*f_1_1_5*zeta3;
    masters[26-1][0][4-1] = 0.;
    masters[26-1][1][4-1] = 0.;
    masters[26-1][2][4-1] = 0.;
    masters[26-1][3][4-1] = -0.16666666666666666*powCompl(f_1_1_1,3) + 0.5*f_1_1_1*powCompl(f_1_1_3,2) - 0.16666666666666666*powCompl(f_1_1_3,3) - 1.*f_1_1_1*powCompl(f_1_1_4,2) + 0.3333333333333333*powCompl(f_1_1_4,3) - 1.*f_1_1_1*f_2_1_1 + f_1_1_3*(-0.5*powCompl(f_1_1_1,2) + f_2_1_1) + f_1_1_4*(powCompl(f_1_1_1,2) - 1.*f_2_1_4) + f_1_1_1*f_2_1_4 + 2.*f_3_1_1 + 2.*f_3_1_4 + 2.*f_3_2_1 + 2.*f_3_2_4 - 1.*f_3_3_3 + 7.*zeta3;
    masters[26-1][4][4-1] = bc26e4p4 - 4.934802200544679*powCompl(f_1_1_1,2) + 0.9166666666666666*powCompl(f_1_1_1,4) + 0.22916666666666666*powCompl(f_1_1_3,4) + powCompl(f_1_1_3,3)*(-0.5833333333333334*f_1_1_1 - 1.*f_1_1_4) - 0.75*powCompl(f_1_1_1,3)*f_1_1_4 + 0.125*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 0.08333333333333333*f_1_1_1*powCompl(f_1_1_4,3) - 0.14583333333333334*powCompl(f_1_1_4,4) + powCompl(f_1_1_1,2)*f_2_1_1 - 4.*f_1_1_1*f_1_1_4*f_2_1_1 + 1.5*powCompl(f_1_1_4,2)*f_2_1_1 + 0.5*powCompl(f_2_1_1,2) - 1.5*powCompl(f_1_1_1,2)*f_2_1_4 + f_1_1_1*f_1_1_4*f_2_1_4 + 0.5*powCompl(f_1_1_4,2)*f_2_1_4 + 0.5*powCompl(f_2_1_4,2) - 0.125*powCompl(f_1_1_3,2)*(3.*powCompl(f_1_1_1,2) - 32.*f_1_1_1*f_1_1_4 + 8.*powCompl(f_1_1_4,2) + 8.*f_2_1_1 + 4.*f_2_1_4) - 3.*f_1_1_1*f_3_1_1 + 3.*f_1_1_4*f_3_1_1 - 2.*f_1_1_1*f_3_1_4 - 2.*f_1_1_4*f_3_1_4 - 2.*f_1_1_1*f_3_2_1 + 4.*f_1_1_4*f_3_2_1 - 3.*f_1_1_1*f_3_2_4 - 1.*f_1_1_4*f_3_2_4 + 2.*f_1_1_1*f_3_3_3 + 3.*f_1_1_4*f_3_3_3 + f_4_9_1 - 0.5*f_4_3_1 + 0.5*f_4_3_4 - 0.16666666666666666*f_4_4_3 + 0.3333333333333333*f_4_5_3 + 0.3333333333333333*f_4_6_4 + f_1_1_3*(2.0833333333333335*powCompl(f_1_1_1,3) + 5.*f_1_1_1*powCompl(f_1_1_4,2) - 1.*powCompl(f_1_1_4,3) - 6.*f_1_1_1*f_2_1_4 + f_1_1_4*(-8.*powCompl(f_1_1_1,2) + 3.*f_2_1_1 + 2.*f_2_1_4) - 1.*f_3_1_1 - 6.*f_3_1_4 - 2.*f_3_2_1 - 6.*f_3_2_4 + 3.*f_3_3_3 - 14.*zeta3) - 14.*f_1_1_1*zeta3 - 14.*f_1_1_4*zeta3;
    masters[27-1][0][4-1] = -1.;
    masters[27-1][1][4-1] = 2.*(-1.*f_1_1_1 + f_1_1_3 + f_1_1_4);
    masters[27-1][2][4-1] = 8.224670334241132 - 0.5*powCompl(f_1_1_1,2) - 0.5*powCompl(f_1_1_3,2) + f_1_1_3*(f_1_1_1 - 4.*f_1_1_4) + 4.*f_1_1_1*f_1_1_4 - 2.*powCompl(f_1_1_4,2) - 3.*f_2_1_1 + 3.*f_2_1_4;
    masters[27-1][3][4-1] = 0.3333333333333333*(-7.*powCompl(f_1_1_1,3) + powCompl(f_1_1_3,3) + 3.*powCompl(f_1_1_1,2)*f_1_1_4 - 3.*f_1_1_1*powCompl(f_1_1_4,2) + powCompl(f_1_1_4,3) + 12.*powCompl(f_1_1_3,2)*(-1.*f_1_1_1 + f_1_1_4) - 49.34802200544679*(-1.*f_1_1_1 + f_1_1_3 + f_1_1_4) + 3.*f_1_1_3*(7.*powCompl(f_1_1_1,2) - 8.*f_1_1_1*f_1_1_4 + 4.*powCompl(f_1_1_4,2)) + 18.*f_1_1_1*f_2_1_1 - 18.*f_1_1_1*f_2_1_4 - 18.*f_3_1_1 - 27.*f_3_1_4 - 27.*f_3_2_1 - 18.*f_3_2_4 - 18.*f_3_3_3 + 62.*zeta3);
    masters[27-1][4][4-1] = bc27e4p4 - 3.4166666666666665*powCompl(f_1_1_1,4) + 11.666666666666666*powCompl(f_1_1_1,3)*f_1_1_3 - 19.*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 9.666666666666666*f_1_1_1*powCompl(f_1_1_3,3) - 1.9166666666666667*powCompl(f_1_1_3,4) + 10.666666666666666*powCompl(f_1_1_1,3)*f_1_1_4 - 32.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 + 32.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 - 8.666666666666666*powCompl(f_1_1_3,3)*f_1_1_4 - 1.*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + 14.*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) - 10.*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) - 5.333333333333333*f_1_1_1*powCompl(f_1_1_4,3) - 0.6666666666666666*f_1_1_3*powCompl(f_1_1_4,3) + 1.8333333333333333*powCompl(f_1_1_4,4) + 3.*powCompl(f_1_1_1,2)*f_2_1_1 - 18.*f_1_1_1*f_1_1_3*f_2_1_1 + 9.*powCompl(f_1_1_3,2)*f_2_1_1 - 24.*f_1_1_1*f_1_1_4*f_2_1_1 + 18.*f_1_1_3*f_1_1_4*f_2_1_1 + 9.*powCompl(f_1_1_4,2)*f_2_1_1 - 3.*powCompl(f_2_1_1,2) + 0.8224670334241131*(5.*powCompl(f_1_1_1,2) + 17.*powCompl(f_1_1_3,2) - 40.*f_1_1_1*f_1_1_4 + 20.*powCompl(f_1_1_4,2) + f_1_1_3*(-34.*f_1_1_1 + 40.*f_1_1_4) + 6.*f_2_1_1 - 6.*f_2_1_4) + 12.*f_1_1_1*f_1_1_3*f_2_1_4 - 3.*powCompl(f_1_1_3,2)*f_2_1_4 + 12.*f_1_1_1*f_1_1_4*f_2_1_4 - 12.*f_1_1_3*f_1_1_4*f_2_1_4 - 6.*powCompl(f_1_1_4,2)*f_2_1_4 - 3.*powCompl(f_2_1_4,2) + 12.*f_1_1_3*f_3_1_1 + 18.*f_1_1_4*f_3_1_1 - 6.*f_1_1_1*f_3_1_4 + 12.*f_1_1_3*f_3_1_4 + 24.*f_1_1_4*f_3_1_4 - 6.*f_1_1_1*f_3_2_1 + 24.*f_1_1_3*f_3_2_1 + 24.*f_1_1_4*f_3_2_1 + 12.*f_1_1_3*f_3_2_4 + 12.*f_1_1_4*f_3_2_4 - 12.*f_1_1_1*f_3_3_3 + 18.*f_1_1_3*f_3_3_3 + 18.*f_1_1_4*f_3_3_3 - 6.*f_4_1_1 - 3.*f_4_1_4 - 3.*f_4_2_1 - 6.*f_4_2_4 - 6.*f_4_3_1 + 6.*f_4_3_4 - 1.*f_4_4_3 + 2.*f_4_5_3 + 2.*f_4_6_4 + 41.333333333333336*f_1_1_1*zeta3 - 41.333333333333336*f_1_1_3*zeta3 - 41.333333333333336*f_1_1_4*zeta3;
    masters[28-1][0][4-1] = 0.;
    masters[28-1][1][4-1] = 0.;
    masters[28-1][2][4-1] = -1.6449340668482262 + f_1_1_3*(f_1_1_2 - 1.*f_1_1_5) + 0.5*(-1.*powCompl(f_1_1_2,2) + powCompl(f_1_1_5,2) - 2.*f_2_1_3 + 2.*f_2_1_5);
    masters[28-1][3][4-1] = 0.3333333333333333*(powCompl(f_1_1_2,3) - 3.*f_1_1_2*powCompl(f_1_1_3,2) + powCompl(f_1_1_3,3) + 9.869604401089358*(f_1_1_2 + f_1_1_3 - 1.*f_1_1_5) + 3.*powCompl(f_1_1_2,2)*f_1_1_5 - 6.*f_1_1_2*powCompl(f_1_1_5,2) + powCompl(f_1_1_5,3) + 3.*f_1_1_2*f_1_1_3*(-1.*f_1_1_2 + 2.*f_1_1_5) + 6.*f_1_1_5*f_2_1_3 - 6.*f_1_1_5*f_2_1_5 + 6.*f_3_1_3 + 6.*f_3_1_5 + 6.*f_3_2_3 + 6.*f_3_2_5 + 6.*f_3_3_2 - 6.*zeta3);
    masters[28-1][4][4-1] = 0.08333333333333333*(12.*bc28e4p4 - 9.869604401089358*(3.*powCompl(f_1_1_2,2) + 4.*powCompl(f_1_1_3,2) - 8.*f_1_1_2*f_1_1_5 + 5.*powCompl(f_1_1_5,2) - 10.*f_1_1_3*(-1.*f_1_1_2 + f_1_1_5) - 2.*f_2_1_3 + 2.*f_2_1_5) - 4.*(-6.*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 4.*f_1_1_2*powCompl(f_1_1_5,3) + powCompl(f_1_1_5,4) + powCompl(f_1_1_3,3)*(-2.*f_1_1_2 + 4.*f_1_1_5) - 3.*powCompl(f_1_1_5,2)*(powCompl(f_1_1_2,2) - 2.*f_2_1_3 + 2.*f_2_1_5) + 2.*f_1_1_3*(-1.*powCompl(f_1_1_2,3) + 3.*f_1_1_2*powCompl(f_1_1_5,2) + powCompl(f_1_1_5,3) - 6.*zeta3) + 2.*(f_4_4_2 - 6.*f_1_1_2*zeta3) + 4.*f_1_1_5*(powCompl(f_1_1_2,3) + 3.*(f_3_1_3 + f_3_1_5 + f_3_2_3 + f_3_2_5 + f_3_3_2 + zeta3))));
    masters[29-1][0][4-1] = 0.;
    masters[29-1][1][4-1] = 0.;
    masters[29-1][2][4-1] = -1.6449340668482262 + 0.5*powCompl(f_1_1_2,2) - 0.5*powCompl(f_1_1_4,2) - 1.*f_1_1_2*f_1_1_5 + f_1_1_4*f_1_1_5 + f_2_1_2 - 1.*f_2_1_5;
    masters[29-1][3][4-1] = 0.3333333333333333*(powCompl(f_1_1_2,3) + powCompl(f_1_1_4,3) + powCompl(f_1_1_5,3) - 3.*powCompl(f_1_1_4,2)*(-1.*f_1_1_2 + f_1_1_5) + 9.869604401089358*(-1.*f_1_1_2 + f_1_1_4 + f_1_1_5) - 3.*f_1_1_4*(2.*powCompl(f_1_1_2,2) - 2.*f_1_1_2*f_1_1_5 + powCompl(f_1_1_5,2)) - 6.*f_1_1_2*f_2_1_2 + 6.*f_1_1_2*f_2_1_5 + 6.*f_3_1_2 + 6.*f_3_1_5 + 6.*f_3_2_2 + 6.*f_3_2_5 + 6.*f_3_3_4 - 6.*zeta3);
    masters[29-1][4][4-1] = 0.08333333333333333*(12.*bc29e4p4 - 9.869604401089358*(5.*powCompl(f_1_1_2,2) + 3.*powCompl(f_1_1_4,2) - 10.*f_1_1_2*f_1_1_5 + 4.*powCompl(f_1_1_5,2) + 2.*f_1_1_4*(-4.*f_1_1_2 + 5.*f_1_1_5) + 2.*f_2_1_2 - 2.*f_2_1_5) + 4.*(-1.*powCompl(f_1_1_2,4) + 3.*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 6.*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 4.*f_1_1_2*powCompl(f_1_1_5,3) + 2.*powCompl(f_1_1_4,3)*(-2.*f_1_1_2 + f_1_1_5) + 6.*powCompl(f_1_1_2,2)*f_2_1_2 - 6.*powCompl(f_1_1_2,2)*f_2_1_5 - 12.*f_1_1_2*f_3_1_2 - 12.*f_1_1_2*f_3_1_5 - 12.*f_1_1_2*f_3_2_2 - 12.*f_1_1_2*f_3_2_5 - 12.*f_1_1_2*f_3_3_4 - 2.*f_4_4_4 - 2.*f_1_1_5*(powCompl(f_1_1_2,3) - 6.*zeta3) - 12.*f_1_1_2*zeta3 + 2.*f_1_1_4*(2.*powCompl(f_1_1_2,3) - 3.*powCompl(f_1_1_2,2)*f_1_1_5 + powCompl(f_1_1_5,3) + 6.*zeta3)));
    masters[30-1][0][4-1] = 0.;
    masters[30-1][1][4-1] = 0.;
    masters[30-1][2][4-1] = 0.;
    masters[30-1][3][4-1] = 0.;
    masters[30-1][4][4-1] = bc30e4p4 + 0.125*(-5.*powCompl(f_1_1_1,4) + 20.*f_1_1_1*powCompl(f_1_1_4,3) - 5.*powCompl(f_1_1_4,4) + 20.*powCompl(f_1_1_1,2)*f_2_1_4 + powCompl(f_1_1_4,2)*(-30.*powCompl(f_1_1_1,2) + 20.*f_2_1_4) - 24.*f_4_3_4 + 24.*f_1_1_1*(f_3_1_4 + f_3_2_4 + 2.*zeta3) + 4.*f_1_1_4*(5.*powCompl(f_1_1_1,3) - 10.*f_1_1_1*f_2_1_4 - 6.*(f_3_1_4 + f_3_2_4 + 2.*zeta3)));
    masters[31-1][0][4-1] = 0.;
    masters[31-1][1][4-1] = 0.;
    masters[31-1][2][4-1] = 0.;
    masters[31-1][3][4-1] = -0.16666666666666666*powCompl(f_1_1_1,3) + 0.3333333333333333*powCompl(f_1_1_2,3) + (-0.5*f_1_1_1 + f_1_1_2)*powCompl(f_1_1_4,2) - 0.16666666666666666*powCompl(f_1_1_4,3) - 1.*f_1_1_2*f_2_1_2 + f_1_1_4*(0.5*powCompl(f_1_1_1,2) - 1.*powCompl(f_1_1_2,2) + f_2_1_2 - 1.*f_2_1_4) + f_1_1_1*f_2_1_4 + 2.*f_3_1_2 + 2.*f_3_1_4 + 2.*f_3_2_2 + 2.*f_3_2_4 - 1.*f_3_3_1 + 7.*zeta3;
    masters[31-1][4][4-1] = bc31e4p4 + 0.22916666666666666*powCompl(f_1_1_1,4) - 1.*powCompl(f_1_1_1,3)*f_1_1_2 - 1.*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) - 1.*f_1_1_1*powCompl(f_1_1_2,3) - 0.14583333333333334*powCompl(f_1_1_2,4) - 0.5833333333333334*powCompl(f_1_1_1,3)*f_1_1_4 + 4.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 + 5.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 - 0.08333333333333333*powCompl(f_1_1_2,3)*f_1_1_4 - 4.934802200544679*powCompl(f_1_1_4,2) - 0.375*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 8.*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) + 0.125*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 2.0833333333333335*f_1_1_1*powCompl(f_1_1_4,3) - 0.75*f_1_1_2*powCompl(f_1_1_4,3) + 0.9166666666666666*powCompl(f_1_1_4,4) - 0.5*powCompl(f_1_1_1,2)*f_2_1_2 + 2.*f_1_1_1*f_1_1_2*f_2_1_2 + 0.5*powCompl(f_1_1_2,2)*f_2_1_2 - 6.*f_1_1_1*f_1_1_4*f_2_1_2 + f_1_1_2*f_1_1_4*f_2_1_2 - 1.5*powCompl(f_1_1_4,2)*f_2_1_2 + 0.5*powCompl(f_2_1_2,2) - 1.*powCompl(f_1_1_1,2)*f_2_1_4 + 3.*f_1_1_1*f_1_1_2*f_2_1_4 + 1.5*powCompl(f_1_1_2,2)*f_2_1_4 - 4.*f_1_1_2*f_1_1_4*f_2_1_4 + powCompl(f_1_1_4,2)*f_2_1_4 + 0.5*powCompl(f_2_1_4,2) - 6.*f_1_1_1*f_3_1_2 - 2.*f_1_1_2*f_3_1_2 - 2.*f_1_1_4*f_3_1_2 - 1.*f_1_1_1*f_3_1_4 + 3.*f_1_1_2*f_3_1_4 - 3.*f_1_1_4*f_3_1_4 - 6.*f_1_1_1*f_3_2_2 - 1.*f_1_1_2*f_3_2_2 - 3.*f_1_1_4*f_3_2_2 - 2.*f_1_1_1*f_3_2_4 + 4.*f_1_1_2*f_3_2_4 - 2.*f_1_1_4*f_3_2_4 + 3.*f_1_1_1*f_3_3_1 + 3.*f_1_1_2*f_3_3_1 + 2.*f_1_1_4*f_3_3_1 + f_4_9_4 + 0.5*f_4_3_2 - 0.5*f_4_3_4 - 0.16666666666666666*f_4_4_1 + 0.3333333333333333*f_4_5_1 + 0.3333333333333333*f_4_6_2 - 14.*f_1_1_1*zeta3 - 14.*f_1_1_2*zeta3 - 14.*f_1_1_4*zeta3;
    masters[32-1][0][4-1] = -1.;
    masters[32-1][1][4-1] = 2.*(f_1_1_1 + f_1_1_2 - 1.*f_1_1_4);
    masters[32-1][2][4-1] = 8.224670334241132 - 0.5*powCompl(f_1_1_1,2) - 4.*f_1_1_1*f_1_1_2 - 2.*powCompl(f_1_1_2,2) + (f_1_1_1 + 4.*f_1_1_2)*f_1_1_4 - 0.5*powCompl(f_1_1_4,2) + 3.*f_2_1_2 - 3.*f_2_1_4;
    masters[32-1][3][4-1] = 0.3333333333333333*(powCompl(f_1_1_1,3) + 12.*powCompl(f_1_1_1,2)*f_1_1_2 + 12.*f_1_1_1*powCompl(f_1_1_2,2) + powCompl(f_1_1_2,3) + 3.*(7.*f_1_1_1 + f_1_1_2)*powCompl(f_1_1_4,2) - 7.*powCompl(f_1_1_4,3) + 49.34802200544679*(-1.*f_1_1_1 - 1.*f_1_1_2 + f_1_1_4) - 3.*f_1_1_4*(4.*powCompl(f_1_1_1,2) + 8.*f_1_1_1*f_1_1_2 + powCompl(f_1_1_2,2) + 6.*f_2_1_2 - 6.*f_2_1_4) - 27.*f_3_1_2 - 18.*f_3_1_4 - 18.*f_3_2_2 - 27.*f_3_2_4 - 18.*f_3_3_1 + 62.*zeta3);
    masters[32-1][4][4-1] = bc32e4p4 - 1.9166666666666667*powCompl(f_1_1_1,4) - 8.666666666666666*powCompl(f_1_1_1,3)*f_1_1_2 - 10.*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) - 0.6666666666666666*f_1_1_1*powCompl(f_1_1_2,3) + 1.8333333333333333*powCompl(f_1_1_2,4) + 9.666666666666666*powCompl(f_1_1_1,3)*f_1_1_4 + 32.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 + 14.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 - 5.333333333333333*powCompl(f_1_1_2,3)*f_1_1_4 - 19.*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 32.*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) - 1.*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 11.666666666666666*f_1_1_1*powCompl(f_1_1_4,3) + 10.666666666666666*f_1_1_2*powCompl(f_1_1_4,3) - 3.4166666666666665*powCompl(f_1_1_4,4) - 3.*powCompl(f_1_1_1,2)*f_2_1_2 - 12.*f_1_1_1*f_1_1_2*f_2_1_2 - 6.*powCompl(f_1_1_2,2)*f_2_1_2 + 12.*f_1_1_1*f_1_1_4*f_2_1_2 + 12.*f_1_1_2*f_1_1_4*f_2_1_2 - 3.*powCompl(f_2_1_2,2) + 9.*powCompl(f_1_1_1,2)*f_2_1_4 + 18.*f_1_1_1*f_1_1_2*f_2_1_4 + 9.*powCompl(f_1_1_2,2)*f_2_1_4 - 18.*f_1_1_1*f_1_1_4*f_2_1_4 - 24.*f_1_1_2*f_1_1_4*f_2_1_4 + 3.*powCompl(f_1_1_4,2)*f_2_1_4 - 3.*powCompl(f_2_1_4,2) + 0.8224670334241131*(17.*powCompl(f_1_1_1,2) + 40.*f_1_1_1*f_1_1_2 + 20.*powCompl(f_1_1_2,2) - 2.*(17.*f_1_1_1 + 20.*f_1_1_2)*f_1_1_4 + 5.*powCompl(f_1_1_4,2) - 6.*f_2_1_2 + 6.*f_2_1_4) + 12.*f_1_1_1*f_3_1_2 + 24.*f_1_1_2*f_3_1_2 - 6.*f_1_1_4*f_3_1_2 + 12.*f_1_1_1*f_3_1_4 + 18.*f_1_1_2*f_3_1_4 + 12.*f_1_1_1*f_3_2_2 + 12.*f_1_1_2*f_3_2_2 + 24.*f_1_1_1*f_3_2_4 + 24.*f_1_1_2*f_3_2_4 - 6.*f_1_1_4*f_3_2_4 + 18.*f_1_1_1*f_3_3_1 + 18.*f_1_1_2*f_3_3_1 - 12.*f_1_1_4*f_3_3_1 - 3.*f_4_1_2 - 6.*f_4_1_4 - 6.*f_4_2_2 - 3.*f_4_2_4 + 6.*f_4_3_2 - 6.*f_4_3_4 - 1.*f_4_4_1 + 2.*f_4_5_1 + 2.*f_4_6_2 - 41.333333333333336*f_1_1_1*zeta3 - 41.333333333333336*f_1_1_2*zeta3 + 41.333333333333336*f_1_1_4*zeta3;
    masters[33-1][0][4-1] = -1.5;
    masters[33-1][1][4-1] = 1.5*(f_1_1_1 + 2.*f_1_1_2 - 1.*f_1_1_4);
    masters[33-1][2][4-1] = 0.75*(9.869604401089358 + 4.*f_1_1_2*f_1_1_4 - 2.*(2.*f_1_1_1*f_1_1_2 + 2.*powCompl(f_1_1_2,2) - 2.*f_2_1_2 + f_2_1_4));
    masters[33-1][3][4-1] = 0.25*(29.608813203268074*(-1.*f_1_1_1 - 2.*f_1_1_2 + f_1_1_4) - 2.*(-3.*powCompl(f_1_1_1,2)*f_1_1_2 - 6.*f_1_1_1*powCompl(f_1_1_2,2) - 2.*powCompl(f_1_1_2,3) + (-6.*f_1_1_1 + 3.*f_1_1_2)*powCompl(f_1_1_4,2) + powCompl(f_1_1_4,3) + 3.*f_1_1_4*(powCompl(f_1_1_1,2) + 2.*f_1_1_1*f_1_1_2 + 4.*f_2_1_2 - 2.*f_2_1_4) + 12.*f_3_1_2 + 3.*f_3_1_4 + 12.*f_3_2_2 + 6.*f_3_2_4 + 6.*f_3_3_1 - 32.*zeta3));
    masters[33-1][4][4-1] = bc33e4p4 + 2.4674011002723395*powCompl(f_1_1_1,2) - 0.3125*powCompl(f_1_1_1,4) + 14.804406601634037*f_1_1_1*f_1_1_2 - 1.5*powCompl(f_1_1_1,3)*f_1_1_2 + 14.804406601634037*powCompl(f_1_1_2,2) - 3.*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) - 1.*f_1_1_1*powCompl(f_1_1_2,3) + 1.25*powCompl(f_1_1_2,4) - 1.25*f_1_1_1*powCompl(f_1_1_4,3) + 0.5625*powCompl(f_1_1_4,4) - 4.934802200544679*f_2_1_2 - 1.5*powCompl(f_1_1_1,2)*f_2_1_2 - 6.*f_1_1_1*f_1_1_2*f_2_1_2 - 6.*powCompl(f_1_1_2,2)*f_2_1_2 + 2.4674011002723395*f_2_1_4 + 1.5*powCompl(f_1_1_1,2)*f_2_1_4 + 3.*f_1_1_1*f_1_1_2*f_2_1_4 + 3.*powCompl(f_1_1_2,2)*f_2_1_4 - 0.375*powCompl(f_1_1_4,2)*(5.*powCompl(f_1_1_1,2) + 12.*f_1_1_1*f_1_1_2 + 4.*(-3.*powCompl(f_1_1_2,2) + f_2_1_4)) + 6.*f_1_1_1*f_3_1_2 + 12.*f_1_1_2*f_3_1_2 + 3.*f_1_1_1*f_3_1_4 + 3.*f_1_1_2*f_3_1_4 + 6.*f_1_1_1*f_3_2_2 + 12.*f_1_1_2*f_3_2_2 + 3.*f_1_1_1*f_3_2_4 + 6.*f_1_1_2*f_3_2_4 + 3.*f_1_1_1*f_3_3_1 + 6.*f_1_1_2*f_3_3_1 + 1.5*f_4_1_4 + 3.*f_4_2_4 + 6.*f_4_3_2 - 1.5*f_4_3_4 + f_4_5_1 - 16.*f_1_1_1*zeta3 - 32.*f_1_1_2*zeta3 + 0.25*f_1_1_4*(7.*powCompl(f_1_1_1,3) + 24.*powCompl(f_1_1_1,2)*f_1_1_2 - 19.739208802178716*(f_1_1_1 + 3.*f_1_1_2) + 12.*f_1_1_1*(powCompl(f_1_1_2,2) + 2.*f_2_1_2 - 1.*f_2_1_4) + 4.*(-5.*powCompl(f_1_1_2,3) - 6.*f_1_1_2*(-2.*f_2_1_2 + f_2_1_4) + 3.*f_3_2_4 + 16.*zeta3));
    masters[34-1][0][4-1] = 0.;
    masters[34-1][1][4-1] = 0.;
    masters[34-1][2][4-1] = 0.16666666666666666*(9.869604401089358 + 6.*f_1_1_1*f_1_1_3 - 3.*powCompl(f_1_1_3,2) - 6.*f_1_1_1*f_1_1_5 + 3.*powCompl(f_1_1_5,2) + 6.*f_2_1_1 - 6.*f_2_1_3);
    masters[34-1][3][4-1] = 0.3333333333333333*(-1.*powCompl(f_1_1_1,3) - 1.*powCompl(f_1_1_3,3) + 9.869604401089358*(-1.*f_1_1_1 + f_1_1_3 - 1.*f_1_1_5) + 3.*powCompl(f_1_1_1,2)*f_1_1_5 + 6.*powCompl(f_1_1_3,2)*f_1_1_5 + 3.*f_1_1_1*powCompl(f_1_1_5,2) - 1.*powCompl(f_1_1_5,3) - 3.*f_1_1_3*(2.*f_1_1_1*f_1_1_5 + powCompl(f_1_1_5,2) + 2.*f_2_1_1 - 2.*f_2_1_3) - 6.*f_3_1_1 - 6.*f_3_1_3 - 6.*f_3_2_1 - 6.*f_3_2_3 - 6.*f_3_3_5 + 6.*zeta3);
    masters[34-1][4][4-1] = 0.08333333333333333*(12.*bc34e4p4 + 9.869604401089358*(4.*powCompl(f_1_1_1,2) + 5.*powCompl(f_1_1_3,2) + 10.*f_1_1_1*f_1_1_5 + 3.*powCompl(f_1_1_5,2) - 2.*f_1_1_3*(5.*f_1_1_1 + 4.*f_1_1_5) - 2.*f_2_1_1 + 2.*f_2_1_3) + 4.*(powCompl(f_1_1_3,4) + powCompl(f_1_1_3,3)*(2.*f_1_1_1 - 4.*f_1_1_5) - 3.*powCompl(f_1_1_3,2)*(-2.*f_1_1_1*f_1_1_5 + powCompl(f_1_1_5,2) + 2.*(powCompl(f_1_1_1,2) - 1.*f_2_1_1 + f_2_1_3)) + 4.*f_1_1_3*(powCompl(f_1_1_1,3) + powCompl(f_1_1_5,3) + 3.*(f_3_1_1 + f_3_1_3 + f_3_2_1 + f_3_2_3 + f_3_3_5 + zeta3)) - 2.*(f_1_1_1*powCompl(f_1_1_5,3) - 1.*f_4_4_5 + 6.*f_1_1_1*zeta3 + f_1_1_5*(powCompl(f_1_1_1,3) + 6.*zeta3))));
    masters[35-1][0][4-1] = -1.5;
    masters[35-1][1][4-1] = 1.5*(f_1_1_1 - 1.*f_1_1_3 + 2.*f_1_1_5);
    masters[35-1][2][4-1] = 0.75*(9.869604401089358 - 1.*powCompl(f_1_1_1,2) + 2.*f_1_1_1*f_1_1_3 + powCompl(f_1_1_3,2) - 4.*f_1_1_1*f_1_1_5 - 2.*powCompl(f_1_1_5,2) + 2.*f_2_1_1 - 4.*f_2_1_3);
    masters[35-1][3][4-1] = -2.*powCompl(f_1_1_3,3) + 7.4022033008170185*(-1.*f_1_1_1 + f_1_1_3 - 2.*f_1_1_5) + 1.5*powCompl(f_1_1_1,2)*f_1_1_5 + 4.5*powCompl(f_1_1_3,2)*f_1_1_5 + 3.*f_1_1_1*powCompl(f_1_1_5,2) + powCompl(f_1_1_5,3) - 3.*f_1_1_3*(f_1_1_1*f_1_1_5 + powCompl(f_1_1_5,2) + f_2_1_1 - 2.*f_2_1_3) - 3.*f_3_1_1 - 6.*f_3_1_3 - 1.5*f_3_2_1 - 6.*f_3_2_3 - 3.*f_3_3_5 + 16.*zeta3;
    masters[35-1][4][4-1] = bc35e4p4 + 0.4375*powCompl(f_1_1_1,4) - 1.25*powCompl(f_1_1_1,3)*f_1_1_3 + 0.375*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 1.75*f_1_1_1*powCompl(f_1_1_3,3) - 0.1875*powCompl(f_1_1_3,4) - 0.5*powCompl(f_1_1_1,3)*f_1_1_5 + 3.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 - 7.5*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 + 5.*powCompl(f_1_1_3,3)*f_1_1_5 - 2.25*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) + 9.*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) - 10.5*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 4.*f_1_1_1*powCompl(f_1_1_5,3) + 7.*f_1_1_3*powCompl(f_1_1_5,3) - 1.75*powCompl(f_1_1_5,4) - 1.5*powCompl(f_1_1_1,2)*f_2_1_1 + 3.*f_1_1_1*f_1_1_3*f_2_1_1 + 1.5*powCompl(f_1_1_3,2)*f_2_1_1 - 1.2337005501361697*(-3.*powCompl(f_1_1_1,2) + powCompl(f_1_1_3,2) - 12.*f_1_1_1*f_1_1_5 - 10.*powCompl(f_1_1_5,2) + f_1_1_3*(6.*f_1_1_1 + 8.*f_1_1_5) + 2.*f_2_1_1 - 4.*f_2_1_3) + 1.5*powCompl(f_1_1_1,2)*f_2_1_3 - 6.*f_1_1_1*f_1_1_3*f_2_1_3 + 6.*f_1_1_1*f_1_1_5*f_2_1_3 - 12.*f_1_1_3*f_1_1_5*f_2_1_3 + 6.*powCompl(f_1_1_5,2)*f_2_1_3 + 3.*f_1_1_1*f_3_1_1 + 3.*f_1_1_3*f_3_1_1 + 6.*f_1_1_1*f_3_1_3 + 12.*f_1_1_5*f_3_1_3 + 3.*f_1_1_1*f_3_2_1 + 6.*f_1_1_1*f_3_2_3 + 12.*f_1_1_5*f_3_2_3 + 3.*f_1_1_1*f_3_3_5 + 6.*f_1_1_5*f_3_3_5 + 3.*f_4_1_1 + 1.5*f_4_2_1 + 1.5*f_4_3_1 - 6.*f_4_3_3 + f_4_6_1 - 16.*f_1_1_1*zeta3 + 16.*f_1_1_3*zeta3 - 32.*f_1_1_5*zeta3;
    masters[36-1][0][4-1] = 2.;
    masters[36-1][1][4-1] = -2.*(f_1_1_3 + f_1_1_4);
    masters[36-1][2][4-1] = -6.579736267392905 - 1.*powCompl(f_1_1_1,2) + powCompl(f_1_1_4,2) + 2.*f_1_1_3*(f_1_1_1 + f_1_1_4) + 2.*f_2_1_1 - 2.*f_2_1_4;
    masters[36-1][3][4-1] = 0.3333333333333333*(4.*powCompl(f_1_1_1,3) + 3.*powCompl(f_1_1_1,2)*f_1_1_4 - 3.*f_1_1_1*powCompl(f_1_1_4,2) - 3.*powCompl(f_1_1_3,2)*(-1.*f_1_1_1 + f_1_1_4) + 19.739208802178716*(f_1_1_3 + f_1_1_4) - 3.*f_1_1_3*(3.*powCompl(f_1_1_1,2) + powCompl(f_1_1_4,2)) - 12.*f_1_1_1*f_2_1_1 + 12.*f_1_1_1*f_2_1_4 + 6.*f_3_1_1 + 6.*f_3_1_4 + 6.*f_3_2_1 + 6.*f_3_2_4 + 6.*f_3_3_3 - 34.*zeta3);
    masters[36-1][4][4-1] = 0.08333333333333333*(12.*bc36e4p4 - 14.*powCompl(f_1_1_1,4) + 36.*powCompl(f_1_1_1,3)*f_1_1_3 - 6.*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) - 8.*f_1_1_1*powCompl(f_1_1_3,3) + powCompl(f_1_1_3,4) - 12.*powCompl(f_1_1_1,3)*f_1_1_4 - 24.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 + 12.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 + 4.*powCompl(f_1_1_3,3)*f_1_1_4 + 18.*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + 12.*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) - 8.*f_1_1_1*powCompl(f_1_1_4,3) + 4.*f_1_1_3*powCompl(f_1_1_4,3) + powCompl(f_1_1_4,4) + 48.*powCompl(f_1_1_1,2)*f_2_1_1 - 19.739208802178716*(-1.*powCompl(f_1_1_1,2) + powCompl(f_1_1_3,2) + 2.*powCompl(f_1_1_4,2) + 2.*f_1_1_3*(f_1_1_1 + 2.*f_1_1_4) + 2.*f_2_1_1 - 2.*f_2_1_4) - 48.*powCompl(f_1_1_1,2)*f_2_1_4 - 48.*f_1_1_1*f_3_1_1 - 48.*f_1_1_1*f_3_1_4 - 48.*f_1_1_1*f_3_2_1 - 48.*f_1_1_1*f_3_2_4 - 48.*f_1_1_1*f_3_3_3 - 4.*f_4_4_3 + 136.*f_1_1_3*zeta3 + 136.*f_1_1_4*zeta3);
    masters[37-1][0][4-1] = 0.;
    masters[37-1][1][4-1] = 0.;
    masters[37-1][2][4-1] = 0.;
    masters[37-1][3][4-1] = 1.5*f_3_4;
    masters[37-1][4][4-1] = 0.05*(20.*bc37e4p4 - 45.*f_1_1_1*f_3_4 - 45.*f_1_1_2*f_3_4 - 30.*f_1_1_3*f_3_4 - 30.*f_1_1_4*f_3_4 - 45.*f_1_1_5*f_3_4 + 6.*f_4_10_1 + 6.*f_4_10_2 - 4.*f_4_10_3 - 4.*f_4_10_4 + 6.*f_4_10_5 + f_4_12);
    masters[38-1][0][4-1] = -2.;
    masters[38-1][1][4-1] = -2.*f_1_1_1 + f_1_1_2 + 2.*f_1_1_3 + 2.*f_1_1_4 + f_1_1_5;
    masters[38-1][2][4-1] = 9.869604401089358 + 0.5*(powCompl(f_1_1_1,2) + 2.*f_1_1_1*f_1_1_2 - 2.*powCompl(f_1_1_2,2) + powCompl(f_1_1_3,2) - 2.*powCompl(f_1_1_4,2) + 2.*f_1_1_1*f_1_1_5 + 2.*f_1_1_2*f_1_1_5 - 2.*powCompl(f_1_1_5,2) - 2.*f_1_1_4*(-2.*f_1_1_1 + f_1_1_2 + f_1_1_5) - 2.*f_1_1_3*(f_1_1_1 + f_1_1_2 + 2.*f_1_1_4 + f_1_1_5) - 6.*f_2_1_1 + 6.*f_2_1_4);
    masters[38-1][3][4-1] = 0.16666666666666666*(-5.*powCompl(f_1_1_1,3) + 3.*powCompl(f_1_1_1,2)*f_1_1_2 - 6.*f_1_1_1*powCompl(f_1_1_2,2) + 7.*powCompl(f_1_1_2,3) - 1.*powCompl(f_1_1_3,3) - 3.*powCompl(f_1_1_1,2)*f_1_1_4 - 6.*f_1_1_1*f_1_1_2*f_1_1_4 + 6.*powCompl(f_1_1_2,2)*f_1_1_4 + 3.*f_1_1_1*powCompl(f_1_1_4,2) + 3.*f_1_1_2*powCompl(f_1_1_4,2) - 1.*powCompl(f_1_1_4,3) + 3.*powCompl(f_1_1_3,2)*(-2.*f_1_1_1 + f_1_1_2 + 2.*f_1_1_4 - 2.*f_1_1_5) - 6.*powCompl(f_1_1_1,2)*f_1_1_5 + 6.*f_1_1_1*f_1_1_2*f_1_1_5 - 15.*powCompl(f_1_1_2,2)*f_1_1_5 - 6.*f_1_1_1*f_1_1_4*f_1_1_5 - 6.*f_1_1_2*f_1_1_4*f_1_1_5 + 3.*powCompl(f_1_1_4,2)*f_1_1_5 - 6.*f_1_1_1*powCompl(f_1_1_5,2) + 12.*f_1_1_2*powCompl(f_1_1_5,2) + 6.*f_1_1_4*powCompl(f_1_1_5,2) - 2.*powCompl(f_1_1_5,3) - 29.608813203268074*(-2.*f_1_1_1 + f_1_1_2 + 2.*f_1_1_3 + 2.*f_1_1_4 + f_1_1_5) + 3.*f_1_1_3*(5.*powCompl(f_1_1_1,2) - 2.*f_1_1_1*f_1_1_2 + 2.*powCompl(f_1_1_2,2) + 2.*powCompl(f_1_1_4,2) + (4.*f_1_1_1 - 2.*f_1_1_2)*f_1_1_5 + 2.*powCompl(f_1_1_5,2) + 2.*f_1_1_4*(-2.*f_1_1_1 + f_1_1_2 + f_1_1_5)) + 18.*f_1_1_1*f_2_1_1 + 18.*f_1_1_5*f_2_1_1 - 18.*f_1_1_1*f_2_1_4 - 18.*f_1_1_2*f_2_1_4 - 18.*f_1_1_2*f_2_1_5 + 18.*f_1_1_5*f_2_1_5 - 18.*f_3_1_1 - 36.*f_3_1_5 - 18.*f_3_2_4 - 36.*f_3_2_5 - 18.*f_3_3_3 + 110.*zeta3);
    masters[38-1][4][4-1] = bc38e4p4 + 1.2291666666666667*powCompl(f_1_1_1,4) + 1.1666666666666667*powCompl(f_1_1_1,3)*f_1_1_2 + 1.75*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) - 0.5833333333333334*f_1_1_1*powCompl(f_1_1_2,3) - 2.1458333333333335*powCompl(f_1_1_2,4) - 5.166666666666667*powCompl(f_1_1_1,3)*f_1_1_3 - 0.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_3 + 1.75*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_3 - 2.9166666666666665*powCompl(f_1_1_2,3)*f_1_1_3 + 5.125*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 0.5*f_1_1_1*f_1_1_2*powCompl(f_1_1_3,2) - 2.*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) - 3.9166666666666665*f_1_1_1*powCompl(f_1_1_3,3) - 0.16666666666666666*f_1_1_2*powCompl(f_1_1_3,3) + 1.7604166666666667*powCompl(f_1_1_3,4) - 1.6666666666666667*powCompl(f_1_1_1,3)*f_1_1_4 - 5.75*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 - 0.5*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 + 2.9583333333333335*powCompl(f_1_1_2,3)*f_1_1_4 + 16.25*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 + 4.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_4 - 1.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_4 - 12.5*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 - 2.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_4 + 2.1666666666666665*powCompl(f_1_1_3,3)*f_1_1_4 - 3.875*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + 5.*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) - 3.6875*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) - 5.75*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) - 0.5*f_1_1_2*f_1_1_3*powCompl(f_1_1_4,2) + 4.*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) + 4.333333333333333*f_1_1_1*powCompl(f_1_1_4,3) - 0.2916666666666667*f_1_1_2*powCompl(f_1_1_4,3) - 1.0833333333333333*f_1_1_3*powCompl(f_1_1_4,3) - 0.6770833333333334*powCompl(f_1_1_4,4) - 0.08333333333333333*powCompl(f_1_1_1,3)*f_1_1_5 - 1.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_5 - 1.75*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_5 + 2.5416666666666665*powCompl(f_1_1_2,3)*f_1_1_5 - 6.5*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 - 2.5*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_5 + 9.25*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 + 15.5*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 + 3.5*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 - 7.791666666666667*powCompl(f_1_1_3,3)*f_1_1_5 + 1.75*powCompl(f_1_1_1,2)*f_1_1_4*f_1_1_5 - 1.*f_1_1_1*f_1_1_2*f_1_1_4*f_1_1_5 - 0.5*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 - 0.5*f_1_1_1*f_1_1_3*f_1_1_4*f_1_1_5 + f_1_1_2*f_1_1_3*f_1_1_4*f_1_1_5 + 0.25*powCompl(f_1_1_3,2)*f_1_1_4*f_1_1_5 - 1.*f_1_1_1*powCompl(f_1_1_4,2)*f_1_1_5 + 2.75*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 - 0.5*f_1_1_3*powCompl(f_1_1_4,2)*f_1_1_5 - 0.16666666666666666*powCompl(f_1_1_4,3)*f_1_1_5 + 4.75*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) + 2.*f_1_1_1*f_1_1_2*powCompl(f_1_1_5,2) - 3.6875*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 14.*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) - 10.25*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) + 9.8125*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + f_1_1_1*f_1_1_4*powCompl(f_1_1_5,2) - 1.25*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) - 1.*f_1_1_3*f_1_1_4*powCompl(f_1_1_5,2) - 0.875*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) + 2.6666666666666665*f_1_1_1*powCompl(f_1_1_5,3) + 3.2916666666666665*f_1_1_2*powCompl(f_1_1_5,3) - 2.0416666666666665*f_1_1_3*powCompl(f_1_1_5,3) + 0.3333333333333333*f_1_1_4*powCompl(f_1_1_5,3) + 0.2916666666666667*powCompl(f_1_1_5,4) - 4.5*powCompl(f_1_1_1,2)*f_2_1_1 + 4.5*f_1_1_1*f_1_1_3*f_2_1_1 - 0.75*powCompl(f_1_1_3,2)*f_2_1_1 + 9.*f_1_1_1*f_1_1_4*f_2_1_1 + 3.*f_1_1_2*f_1_1_4*f_2_1_1 - 7.5*f_1_1_3*f_1_1_4*f_2_1_1 - 3.75*powCompl(f_1_1_4,2)*f_2_1_1 + 3.*f_1_1_1*f_1_1_5*f_2_1_1 - 3.*f_1_1_3*f_1_1_5*f_2_1_1 - 1.5*f_1_1_4*f_1_1_5*f_2_1_1 - 0.75*powCompl(f_1_1_5,2)*f_2_1_1 + 1.5*powCompl(f_2_1_1,2) + 3.75*powCompl(f_1_1_1,2)*f_2_1_2 + 6.*f_1_1_1*f_1_1_2*f_2_1_2 + 3.75*powCompl(f_1_1_2,2)*f_2_1_2 - 6.*f_1_1_1*f_1_1_4*f_2_1_2 - 6.*f_1_1_2*f_1_1_4*f_2_1_2 + 1.5*powCompl(f_1_1_4,2)*f_2_1_2 - 1.5*f_1_1_1*f_1_1_5*f_2_1_2 - 3.*f_1_1_2*f_1_1_5*f_2_1_2 + 3.*f_1_1_4*f_1_1_5*f_2_1_2 + 0.75*powCompl(f_1_1_5,2)*f_2_1_2 - 4.5*powCompl(f_1_1_1,2)*f_2_1_3 + 12.*f_1_1_1*f_1_1_3*f_2_1_3 - 4.5*powCompl(f_1_1_3,2)*f_2_1_3 - 9.*f_1_1_1*f_1_1_5*f_2_1_3 + 12.*f_1_1_3*f_1_1_5*f_2_1_3 - 6.75*powCompl(f_1_1_5,2)*f_2_1_3 + 1.2337005501361697*(4.*powCompl(f_1_1_1,2) - 8.*f_1_1_1*f_1_1_2 + 5.*powCompl(f_1_1_2,2) + 6.*powCompl(f_1_1_3,2) + 6.*powCompl(f_1_1_4,2) - 2.*f_1_1_1*f_1_1_5 - 6.*f_1_1_2*f_1_1_5 + 3.*powCompl(f_1_1_5,2) + 2.*f_1_1_4*(-3.*f_1_1_1 + 3.*f_1_1_2 + f_1_1_5) + f_1_1_3*(-2.*f_1_1_1 + 4.*f_1_1_2 + 8.*f_1_1_4 + 6.*f_1_1_5) + 4.*f_2_1_1 - 4.*f_2_1_4) + 4.5*powCompl(f_1_1_1,2)*f_2_1_4 - 3.*f_1_1_1*f_1_1_3*f_2_1_4 + 0.75*powCompl(f_1_1_3,2)*f_2_1_4 - 4.5*f_1_1_1*f_1_1_4*f_2_1_4 + 3.*f_1_1_2*f_1_1_4*f_2_1_4 + 4.5*f_1_1_3*f_1_1_4*f_2_1_4 + 2.25*powCompl(f_1_1_4,2)*f_2_1_4 + 1.5*f_1_1_1*f_1_1_5*f_2_1_4 - 1.5*f_1_1_3*f_1_1_5*f_2_1_4 - 3.*f_1_1_4*f_1_1_5*f_2_1_4 - 3.*f_2_1_2*f_2_1_4 + 1.5*powCompl(f_2_1_4,2) - 1.5*f_1_1_1*f_1_1_2*f_2_1_5 + 2.25*powCompl(f_1_1_2,2)*f_2_1_5 - 1.5*f_1_1_1*f_1_1_3*f_2_1_5 + 7.5*f_1_1_2*f_1_1_3*f_2_1_5 + 1.5*powCompl(f_1_1_3,2)*f_2_1_5 + 1.5*f_1_1_1*f_1_1_4*f_2_1_5 + 4.5*f_1_1_2*f_1_1_4*f_2_1_5 + 3.*f_1_1_1*f_1_1_5*f_2_1_5 - 1.5*f_1_1_2*f_1_1_5*f_2_1_5 - 7.5*f_1_1_3*f_1_1_5*f_2_1_5 - 4.5*f_1_1_4*f_1_1_5*f_2_1_5 + 0.75*powCompl(f_1_1_5,2)*f_2_1_5 + 4.5*f_1_1_1*f_3_1_1 + 1.5*f_1_1_3*f_3_1_1 - 7.5*f_1_1_4*f_3_1_1 - 6.*f_1_1_1*f_3_1_2 - 6.*f_1_1_2*f_3_1_2 + 3.*f_1_1_4*f_3_1_2 + 3.*f_1_1_5*f_3_1_2 - 9.*f_1_1_1*f_3_1_3 + 9.*f_1_1_3*f_3_1_3 - 12.*f_1_1_5*f_3_1_3 + 10.5*f_1_1_1*f_3_1_4 - 3.*f_1_1_2*f_3_1_4 - 4.5*f_1_1_3*f_3_1_4 - 7.5*f_1_1_4*f_3_1_4 + 3.*f_1_1_5*f_3_1_4 - 3.*f_1_1_1*f_3_1_5 + 6.*f_1_1_2*f_3_1_5 + 9.*f_1_1_3*f_3_1_5 + 6.*f_1_1_4*f_3_1_5 + 7.5*f_1_1_1*f_3_2_1 - 4.5*f_1_1_3*f_3_2_1 - 10.5*f_1_1_4*f_3_2_1 - 6.*f_1_1_5*f_3_2_1 - 6.*f_1_1_1*f_3_2_2 - 6.*f_1_1_2*f_3_2_2 + 3.*f_1_1_4*f_3_2_2 + 3.*f_1_1_5*f_3_2_2 - 12.*f_1_1_1*f_3_2_3 + 9.*f_1_1_3*f_3_2_3 - 12.*f_1_1_5*f_3_2_3 + 7.5*f_1_1_1*f_3_2_4 - 3.*f_1_1_2*f_3_2_4 - 4.5*f_1_1_3*f_3_2_4 - 1.5*f_1_1_4*f_3_2_4 + 3.*f_1_1_5*f_3_2_4 - 3.*f_1_1_1*f_3_2_5 + 6.*f_1_1_2*f_3_2_5 + 9.*f_1_1_3*f_3_2_5 + 6.*f_1_1_4*f_3_2_5 - 4.5*f_1_1_1*f_3_3_1 - 4.5*f_1_1_2*f_3_3_1 + 3.*f_1_1_4*f_3_3_1 + 1.5*f_1_1_5*f_3_3_1 - 1.5*f_1_1_1*f_3_3_2 + 4.5*f_1_1_2*f_3_3_2 + 3.*f_1_1_3*f_3_3_2 - 4.5*f_1_1_5*f_3_3_2 + 12.*f_1_1_1*f_3_3_3 + 3.*f_1_1_2*f_3_3_3 - 7.5*f_1_1_3*f_3_3_3 - 7.5*f_1_1_4*f_3_3_3 + 1.5*f_1_1_5*f_3_3_3 - 1.5*f_1_1_1*f_3_3_4 - 1.5*f_1_1_2*f_3_3_4 + 1.5*f_1_1_5*f_3_3_4 - 7.5*f_1_1_1*f_3_3_5 + 6.*f_1_1_3*f_3_3_5 - 7.5*f_1_1_5*f_3_3_5 + 3.*f_4_1_1 + f_4_11_3 + 6.*f_4_1_4 + 6.*f_4_2_1 + 3.*f_4_2_4 + 1.5*f_4_3_1 - 3.75*f_4_3_2 + 6.75*f_4_3_3 - 3.*f_4_3_4 + 0.75*f_4_3_5 + 0.5*f_4_4_1 - 0.5*f_4_4_2 + 1.75*f_4_4_3 + f_4_4_5 - 1.*f_4_5_1 - 1.*f_4_5_3 - 1.*f_4_5_5 - 1.*f_4_6_1 + f_4_6_3 - 1.*f_4_6_4 - 1.*f_4_7_3 - 1.*f_4_8_3 + 33.333333333333336*f_1_1_1*zeta3 - 9.166666666666666*f_1_1_2*zeta3 - 12.333333333333334*f_1_1_3*zeta3 - 15.333333333333334*f_1_1_4*zeta3 - 12.166666666666666*f_1_1_5*zeta3;
    masters[39-1][0][4-1] = 0.;
    masters[39-1][1][4-1] = 0.5*(f_1_1_1 - 1.*f_1_1_4);
    masters[39-1][2][4-1] = 0.5*(-1.*powCompl(f_1_1_1,2) + powCompl(f_1_1_4,2) + 2.*f_2_1_4);
    masters[39-1][3][4-1] = -1.*powCompl(f_1_1_1,3) + 0.16666666666666666*powCompl(f_1_1_3,3) - 0.8224670334241131*(-1.*f_1_1_1 + 2.*f_1_1_3 - 1.*f_1_1_4) + 2.5*powCompl(f_1_1_1,2)*f_1_1_4 - 2.*f_1_1_1*powCompl(f_1_1_4,2) + 0.3333333333333333*powCompl(f_1_1_4,3) + 0.5*powCompl(f_1_1_3,2)*(-2.*f_1_1_1 + f_1_1_4) + f_1_1_3*(1.5*powCompl(f_1_1_1,2) - 1.*f_1_1_1*f_1_1_4 - 1.*f_2_1_1) + f_1_1_1*f_2_1_1 + f_1_1_1*f_2_1_4 - 3.*f_1_1_4*f_2_1_4 - 2.*f_3_1_1 + 2.*f_3_1_4 - 2.*f_3_2_1 + 4.*f_3_2_4 - 1.*f_3_3_3;
    masters[39-1][4][4-1] = bc39e4p4 - 0.9166666666666666*powCompl(f_1_1_1,4) + 0.6666666666666666*powCompl(f_1_1_1,3)*f_1_1_3 - 2.25*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 1.6666666666666667*f_1_1_1*powCompl(f_1_1_3,3) - 0.375*powCompl(f_1_1_3,4) + 3.6666666666666665*powCompl(f_1_1_1,3)*f_1_1_4 - 2.5*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 + 3.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 - 0.8333333333333334*powCompl(f_1_1_3,3)*f_1_1_4 - 5.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) - 1.*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) + 4.333333333333333*f_1_1_1*powCompl(f_1_1_4,3) + 0.3333333333333333*f_1_1_3*powCompl(f_1_1_4,3) - 1.25*powCompl(f_1_1_4,4) - 2.*f_1_1_1*f_1_1_3*f_2_1_1 + 2.*powCompl(f_1_1_3,2)*f_2_1_1 - 2.*f_1_1_1*f_1_1_4*f_2_1_1 + f_1_1_3*f_1_1_4*f_2_1_1 + powCompl(f_1_1_4,2)*f_2_1_1 - 0.5*powCompl(f_2_1_1,2) + 0.8224670334241131*(5.*powCompl(f_1_1_1,2) + 3.*powCompl(f_1_1_3,2) - 4.*f_1_1_1*f_1_1_4 - 1.*powCompl(f_1_1_4,2) + f_1_1_3*(-6.*f_1_1_1 + 4.*f_1_1_4) - 2.*f_2_1_4) + powCompl(f_1_1_1,2)*f_2_1_4 + 4.*f_1_1_1*f_1_1_3*f_2_1_4 - 0.5*powCompl(f_1_1_3,2)*f_2_1_4 - 4.*f_1_1_1*f_1_1_4*f_2_1_4 - 2.*f_1_1_3*f_1_1_4*f_2_1_4 + 5.*powCompl(f_1_1_4,2)*f_2_1_4 - 1.5*powCompl(f_2_1_4,2) + f_1_1_1*f_3_1_1 + 3.*f_1_1_3*f_3_1_1 + f_1_1_4*f_3_1_1 - 3.*f_1_1_1*f_3_1_4 + 4.*f_1_1_3*f_3_1_4 - 1.*f_1_1_4*f_3_1_4 + 4.*f_1_1_3*f_3_2_1 + 2.*f_1_1_4*f_3_2_1 + 2.*f_1_1_1*f_3_2_4 + 2.*f_1_1_3*f_3_2_4 - 10.*f_1_1_4*f_3_2_4 - 2.*f_1_1_1*f_3_3_3 + f_1_1_3*f_3_3_3 + 2.*f_1_1_4*f_3_3_3 - 4.*f_4_1_4 - 8.*f_4_2_4 - 2.*f_4_3_4 + 0.3333333333333333*f_4_5_3 - 0.6666666666666666*f_4_7_1 + 6.666666666666667*f_1_1_1*zeta3 + 2.*f_1_1_3*zeta3 - 6.666666666666667*f_1_1_4*zeta3;
    masters[40-1][0][4-1] = 0.;
    masters[40-1][1][4-1] = f_1_1_2 - 1.*f_1_1_4;
    masters[40-1][2][4-1] = f_1_1_1*f_1_1_2 - 1.*powCompl(f_1_1_2,2) + 2.*powCompl(f_1_1_4,2) + f_1_1_3*(-1.*f_1_1_2 + f_1_1_4) + f_1_1_2*f_1_1_5 - 1.*f_1_1_4*(f_1_1_1 + f_1_1_2 + f_1_1_5) - 2.*f_2_1_2;
    masters[40-1][3][4-1] = -0.5*powCompl(f_1_1_1,3) - 1.*powCompl(f_1_1_1,2)*f_1_1_2 - 1.*f_1_1_1*powCompl(f_1_1_2,2) - 0.16666666666666666*powCompl(f_1_1_2,3) + 2.5*powCompl(f_1_1_1,2)*f_1_1_4 + 2.*f_1_1_1*f_1_1_2*f_1_1_4 + 3.5*powCompl(f_1_1_2,2)*f_1_1_4 - 2.5*f_1_1_1*powCompl(f_1_1_4,2) - 2.*f_1_1_2*powCompl(f_1_1_4,2) + 0.16666666666666666*powCompl(f_1_1_4,3) - 0.5*powCompl(f_1_1_3,2)*(-1.*f_1_1_2 + f_1_1_4) + f_1_1_1*f_1_1_2*f_1_1_5 - 1.*powCompl(f_1_1_2,2)*f_1_1_5 - 1.*f_1_1_1*f_1_1_4*f_1_1_5 - 4.*f_1_1_2*f_1_1_4*f_1_1_5 + 2.*powCompl(f_1_1_4,2)*f_1_1_5 + 2.*f_1_1_2*powCompl(f_1_1_5,2) + f_1_1_4*powCompl(f_1_1_5,2) - 1.*powCompl(f_1_1_5,3) - 1.6449340668482262*(-3.*f_1_1_1 - 1.*f_1_1_2 + f_1_1_4 + 3.*f_1_1_5) - 2.*f_1_1_1*f_2_1_2 + 3.*f_1_1_2*f_2_1_2 + 3.*f_1_1_4*f_2_1_2 - 2.*f_1_1_5*f_2_1_2 + f_1_1_3*(-1.*f_1_1_1*f_1_1_2 + powCompl(f_1_1_2,2) - 2.*powCompl(f_1_1_4,2) - 1.*f_1_1_2*f_1_1_5 + f_1_1_4*(f_1_1_1 + f_1_1_2 + f_1_1_5) + 2.*f_2_1_2) + 3.*f_1_1_1*f_2_1_4 - 3.*f_1_1_4*f_2_1_4 - 3.*f_1_1_2*f_2_1_5 + 3.*f_1_1_5*f_2_1_5 + 2.*f_3_1_2 + 6.*f_3_1_4 - 6.*f_3_1_5 - 2.*f_3_2_2 + 6.*f_3_2_4 - 6.*f_3_2_5 + 3.*f_3_3_1 - 3.*f_3_3_4;
    masters[40-1][4][4-1] = bc40e4p4 + 1.53125*powCompl(f_1_1_1,4) + 0.16666666666666666*powCompl(f_1_1_1,3)*f_1_1_2 - 3.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) + 1.3333333333333333*f_1_1_1*powCompl(f_1_1_2,3) + 2.15625*powCompl(f_1_1_2,4) - 8.*powCompl(f_1_1_1,3)*f_1_1_3 - 1.25*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_3 + f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_3 + 0.6666666666666666*powCompl(f_1_1_2,3)*f_1_1_3 + 8.625*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 1.25*f_1_1_1*f_1_1_2*powCompl(f_1_1_3,2) + 1.375*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) - 1.5*f_1_1_1*powCompl(f_1_1_3,3) + 0.08333333333333333*f_1_1_2*powCompl(f_1_1_3,3) - 0.375*powCompl(f_1_1_3,4) - 1.0416666666666667*powCompl(f_1_1_1,3)*f_1_1_4 + 8.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 + 4.25*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 - 9.25*powCompl(f_1_1_2,3)*f_1_1_4 + 14.75*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 + f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_4 - 3.5*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_4 - 13.25*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 - 1.25*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_4 + 2.4166666666666665*powCompl(f_1_1_3,3)*f_1_1_4 - 8.1875*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 13.25*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) + 5.625*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) - 5.*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) + 2.75*f_1_1_2*f_1_1_3*powCompl(f_1_1_4,2) + 4.75*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) + 9.791666666666666*f_1_1_1*powCompl(f_1_1_4,3) + 0.5*f_1_1_2*powCompl(f_1_1_4,3) + 0.08333333333333333*f_1_1_3*powCompl(f_1_1_4,3) - 1.46875*powCompl(f_1_1_4,4) - 1.*powCompl(f_1_1_1,3)*f_1_1_5 - 2.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_5 - 1.75*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_5 + 1.2083333333333333*powCompl(f_1_1_2,3)*f_1_1_5 + 5.25*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 + 2.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_5 - 2.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 - 9.75*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 - 3.25*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 + 5.5*powCompl(f_1_1_3,3)*f_1_1_5 + powCompl(f_1_1_1,2)*f_1_1_4*f_1_1_5 + 3.5*f_1_1_1*f_1_1_2*f_1_1_4*f_1_1_5 + 11.75*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 - 3.5*f_1_1_1*f_1_1_3*f_1_1_4*f_1_1_5 - 2.*f_1_1_2*f_1_1_3*f_1_1_4*f_1_1_5 + 2.5*powCompl(f_1_1_3,2)*f_1_1_4*f_1_1_5 - 0.25*f_1_1_1*powCompl(f_1_1_4,2)*f_1_1_5 - 8.75*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 - 0.5*f_1_1_3*powCompl(f_1_1_4,2)*f_1_1_5 + 0.6666666666666666*powCompl(f_1_1_4,3)*f_1_1_5 - 1.125*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) + 0.5*f_1_1_1*f_1_1_2*powCompl(f_1_1_5,2) - 7.8125*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + 6.*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) + 4.*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) - 2.25*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + 1.75*f_1_1_1*f_1_1_4*powCompl(f_1_1_5,2) - 1.25*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) - 1.75*f_1_1_3*f_1_1_4*powCompl(f_1_1_5,2) + 2.5*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) - 2.25*f_1_1_1*powCompl(f_1_1_5,3) + 6.791666666666667*f_1_1_2*powCompl(f_1_1_5,3) - 1.*f_1_1_3*powCompl(f_1_1_5,3) - 2.1666666666666665*f_1_1_4*powCompl(f_1_1_5,3) - 1.34375*powCompl(f_1_1_5,4) - 6.75*powCompl(f_1_1_1,2)*f_2_1_1 - 3.*f_1_1_1*f_1_1_2*f_2_1_1 + 10.5*f_1_1_1*f_1_1_3*f_2_1_1 + 1.5*f_1_1_2*f_1_1_3*f_2_1_1 - 4.5*powCompl(f_1_1_3,2)*f_2_1_1 + 13.5*f_1_1_1*f_1_1_4*f_2_1_1 + 1.5*f_1_1_2*f_1_1_4*f_2_1_1 - 10.5*f_1_1_3*f_1_1_4*f_2_1_1 - 4.5*powCompl(f_1_1_4,2)*f_2_1_1 + 4.5*f_1_1_1*f_1_1_5*f_2_1_1 - 1.5*f_1_1_2*f_1_1_5*f_2_1_1 - 4.5*f_1_1_3*f_1_1_5*f_2_1_1 - 0.41123351671205655*(3.*powCompl(f_1_1_1,2) + 26.*f_1_1_1*f_1_1_2 - 32.*powCompl(f_1_1_2,2) + 6.*powCompl(f_1_1_3,2) + 40.*powCompl(f_1_1_4,2) - 2.*f_1_1_3*(f_1_1_2 + 5.*f_1_1_4) - 6.*f_1_1_1*f_1_1_5 + 20.*f_1_1_2*f_1_1_5 - 21.*powCompl(f_1_1_5,2) - 4.*f_1_1_4*(5.*f_1_1_1 + 2.*f_1_1_2 + 2.*f_1_1_5) - 16.*f_2_1_2) - 2.5*powCompl(f_1_1_1,2)*f_2_1_2 - 4.5*f_1_1_1*f_1_1_2*f_2_1_2 - 6.25*powCompl(f_1_1_2,2)*f_2_1_2 + 0.5*f_1_1_1*f_1_1_3*f_2_1_2 - 6.*f_1_1_2*f_1_1_3*f_2_1_2 - 1.*powCompl(f_1_1_3,2)*f_2_1_2 + 6.*f_1_1_1*f_1_1_4*f_2_1_2 + 8.*f_1_1_2*f_1_1_4*f_2_1_2 - 1.5*f_1_1_3*f_1_1_4*f_2_1_2 - 9.25*powCompl(f_1_1_4,2)*f_2_1_2 - 0.5*f_1_1_1*f_1_1_5*f_2_1_2 + 6.*f_1_1_2*f_1_1_5*f_2_1_2 - 1.*f_1_1_3*f_1_1_5*f_2_1_2 - 1.5*f_1_1_4*f_1_1_5*f_2_1_2 - 1.75*powCompl(f_1_1_5,2)*f_2_1_2 + 0.75*powCompl(f_1_1_1,2)*f_2_1_3 + 1.5*f_1_1_1*f_1_1_2*f_2_1_3 + 0.75*powCompl(f_1_1_2,2)*f_2_1_3 - 4.5*f_1_1_1*f_1_1_3*f_2_1_3 + 1.5*f_1_1_2*f_1_1_3*f_2_1_3 + 3.*powCompl(f_1_1_3,2)*f_2_1_3 - 1.5*f_1_1_1*f_1_1_4*f_2_1_3 + 1.5*f_1_1_2*f_1_1_4*f_2_1_3 + 3.*f_1_1_3*f_1_1_4*f_2_1_3 + 4.5*f_1_1_1*f_1_1_5*f_2_1_3 - 1.5*f_1_1_2*f_1_1_5*f_2_1_3 - 1.5*f_1_1_3*f_1_1_5*f_2_1_3 - 1.5*f_1_1_4*f_1_1_5*f_2_1_3 + 0.75*powCompl(f_1_1_5,2)*f_2_1_3 + 7.5*powCompl(f_1_1_1,2)*f_2_1_4 + 4.5*f_1_1_1*f_1_1_2*f_2_1_4 + 3.75*powCompl(f_1_1_2,2)*f_2_1_4 - 6.*f_1_1_1*f_1_1_3*f_2_1_4 - 1.5*f_1_1_2*f_1_1_3*f_2_1_4 + 0.75*powCompl(f_1_1_3,2)*f_2_1_4 - 16.5*f_1_1_1*f_1_1_4*f_2_1_4 - 9.*f_1_1_2*f_1_1_4*f_2_1_4 + 6.*f_1_1_3*f_1_1_4*f_2_1_4 + 9.*powCompl(f_1_1_4,2)*f_2_1_4 + 3.*f_1_1_2*f_1_1_5*f_2_1_4 - 1.5*f_1_1_1*f_1_1_2*f_2_1_5 + 4.5*powCompl(f_1_1_2,2)*f_2_1_5 - 2.25*powCompl(f_1_1_3,2)*f_2_1_5 + 1.5*f_1_1_1*f_1_1_4*f_2_1_5 - 9.*f_1_1_2*f_1_1_4*f_2_1_5 - 1.5*f_1_1_3*f_1_1_4*f_2_1_5 + 6.*powCompl(f_1_1_4,2)*f_2_1_5 + 3.*f_1_1_1*f_1_1_5*f_2_1_5 - 7.5*f_1_1_2*f_1_1_5*f_2_1_5 + 3.*f_1_1_3*f_1_1_5*f_2_1_5 + 7.5*f_1_1_4*f_1_1_5*f_2_1_5 + 3.*powCompl(f_1_1_5,2)*f_2_1_5 - 6.*f_2_1_2*f_2_1_5 + 12.*f_1_1_1*f_3_1_1 + 3.*f_1_1_2*f_3_1_1 - 9.*f_1_1_3*f_3_1_1 - 12.*f_1_1_4*f_3_1_1 - 6.*f_1_1_5*f_3_1_1 + 3.5*f_1_1_1*f_3_1_2 + 14.*f_1_1_2*f_3_1_2 + f_1_1_3*f_3_1_2 - 20.*f_1_1_4*f_3_1_2 - 2.5*f_1_1_5*f_3_1_2 + 6.*f_1_1_1*f_3_1_3 - 6.*f_1_1_3*f_3_1_3 - 3.*f_1_1_4*f_3_1_3 + 3.*f_1_1_5*f_3_1_3 + 13.5*f_1_1_1*f_3_1_4 + 4.5*f_1_1_2*f_3_1_4 - 6.*f_1_1_3*f_3_1_4 - 19.5*f_1_1_4*f_3_1_4 - 3.*f_1_1_1*f_3_1_5 + 10.5*f_1_1_2*f_3_1_5 - 7.5*f_1_1_4*f_3_1_5 - 4.5*f_1_1_5*f_3_1_5 + 12.*f_1_1_1*f_3_2_1 + 3.*f_1_1_2*f_3_2_1 - 9.*f_1_1_3*f_3_2_1 - 15.*f_1_1_4*f_3_2_1 - 6.*f_1_1_5*f_3_2_1 + 5.5*f_1_1_1*f_3_2_2 + 20.*f_1_1_2*f_3_2_2 + 5.*f_1_1_3*f_3_2_2 - 14.*f_1_1_4*f_3_2_2 - 9.5*f_1_1_5*f_3_2_2 + 6.*f_1_1_1*f_3_2_3 - 6.*f_1_1_3*f_3_2_3 - 3.*f_1_1_4*f_3_2_3 + 3.*f_1_1_5*f_3_2_3 + 13.5*f_1_1_1*f_3_2_4 + 7.5*f_1_1_2*f_3_2_4 - 6.*f_1_1_3*f_3_2_4 - 19.5*f_1_1_4*f_3_2_4 - 3.*f_1_1_1*f_3_2_5 + 10.5*f_1_1_2*f_3_2_5 - 3.*f_1_1_3*f_3_2_5 - 7.5*f_1_1_4*f_3_2_5 - 4.5*f_1_1_5*f_3_2_5 + 6.*f_1_1_1*f_3_3_1 + 6.*f_1_1_2*f_3_3_1 - 1.5*f_1_1_3*f_3_3_1 - 9.*f_1_1_4*f_3_3_1 + 3.*f_1_1_5*f_3_3_1 - 1.5*f_1_1_1*f_3_3_2 - 1.5*f_1_1_2*f_3_3_2 - 3.*f_1_1_3*f_3_3_2 - 1.5*f_1_1_4*f_3_3_2 + 1.5*f_1_1_5*f_3_3_2 + 7.5*f_1_1_1*f_3_3_3 + 1.5*f_1_1_2*f_3_3_3 - 6.*f_1_1_3*f_3_3_3 - 7.5*f_1_1_4*f_3_3_3 - 1.5*f_1_1_1*f_3_3_4 + 9.*f_1_1_2*f_3_3_4 + 1.5*f_1_1_3*f_3_3_4 - 6.*f_1_1_4*f_3_3_4 - 6.*f_1_1_5*f_3_3_4 + 1.5*f_1_1_1*f_3_3_5 + 1.5*f_1_1_2*f_3_3_5 - 3.*f_1_1_3*f_3_3_5 - 1.5*f_1_1_4*f_3_3_5 + 4.5*f_1_1_5*f_3_3_5 - 4.*f_4_1_2 + f_4_11_1 - 1.*f_4_11_4 + 4.*f_4_2_2 + 4.5*f_4_3_1 + 4.*f_4_3_2 + 1.5*f_4_3_3 - 8.25*f_4_3_4 - 3.75*f_4_3_5 - 1.75*f_4_4_1 + 0.5*f_4_4_2 + f_4_4_3 + 1.75*f_4_4_4 - 0.5*f_4_4_5 + f_4_5_1 - 1.*f_4_5_2 - 1.*f_4_5_3 - 1.*f_4_5_4 + f_4_6_1 - 1.*f_4_6_4 + 2.*f_4_7_4 - 2.*f_4_8_1 + 22.5*f_1_1_1*zeta3 + 3.3333333333333335*f_1_1_2*zeta3 - 3.*f_1_1_3*zeta3 - 3.3333333333333335*f_1_1_4*zeta3 - 13.5*f_1_1_5*zeta3;
    masters[41-1][0][4-1] = 0.;
    masters[41-1][1][4-1] = 0.;
    masters[41-1][2][4-1] = 0.;
    masters[41-1][3][4-1] = 3.*f_3_4;
    masters[41-1][4][4-1] = 0.5*(2.*bc41e4p4 - 3.*(2.*f_1_1_3 + 3.*(f_1_1_1 + f_1_1_2 + f_1_1_4 + f_1_1_5))*f_3_4 + 2.*f_4_10_3);
    masters[42-1][0][4-1] = 0.;
    masters[42-1][1][4-1] = 0.5*(-1.*f_1_1_3 + f_1_1_5);
    masters[42-1][2][4-1] = f_1_1_3*f_1_1_5 - 1.*powCompl(f_1_1_5,2) + f_2_1_3;
    masters[42-1][3][4-1] = 0.3333333333333333*powCompl(f_1_1_1,3) - 0.5*powCompl(f_1_1_1,2)*f_1_1_5 + 1.1666666666666667*powCompl(f_1_1_5,3) - 0.8224670334241131*(-2.*f_1_1_1 + f_1_1_3 + f_1_1_5) - 1.*f_1_1_1*f_2_1_1 - 3.*f_1_1_5*f_2_1_3 + f_1_1_3*(-0.5*powCompl(f_1_1_1,2) + f_1_1_1*f_1_1_5 - 1.5*powCompl(f_1_1_5,2) + f_2_1_1 + f_2_1_3) + 2.*f_3_1_1 - 4.*f_3_1_3 + 2.*f_3_2_1 - 2.*f_3_2_3 + f_3_3_5;
    masters[42-1][4][4-1] = bc42e4p4 + 0.041666666666666664*(-3.*powCompl(f_1_1_1,4) + 16.*powCompl(f_1_1_3,4) + 28.*powCompl(f_1_1_1,3)*f_1_1_5 - 6.*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) - 24.*powCompl(f_1_1_5,4) - 32.*powCompl(f_1_1_3,3)*(f_1_1_1 + f_1_1_5) + 12.*powCompl(f_1_1_1,2)*f_2_1_1 - 96.*f_1_1_1*f_1_1_5*f_2_1_1 - 48.*powCompl(f_1_1_5,2)*f_2_1_1 + 12.*powCompl(f_2_1_1,2) + 12.*powCompl(f_1_1_3,2)*(3.*powCompl(f_1_1_1,2) + 3.*f_1_1_1*f_1_1_5 - 3.*f_2_1_1 - 1.*f_2_1_3) + 12.*powCompl(f_1_1_1,2)*f_2_1_3 + 108.*powCompl(f_1_1_5,2)*f_2_1_3 + 48.*f_2_1_1*f_2_1_3 + 36.*powCompl(f_2_1_3,2) - 19.739208802178716*(3.*powCompl(f_1_1_1,2) + 6.*powCompl(f_1_1_3,2) + 4.*f_1_1_1*f_1_1_5 - 2.*powCompl(f_1_1_5,2) - 2.*f_1_1_3*(3.*f_1_1_1 + f_1_1_5) + 2.*f_2_1_3) - 48.*f_1_1_1*f_3_1_1 + 96.*f_1_1_5*f_3_1_1 + 288.*f_1_1_5*f_3_1_3 - 24.*f_1_1_1*f_3_2_1 + 96.*f_1_1_5*f_3_2_1 + 48.*f_1_1_1*f_3_2_3 + 72.*f_1_1_5*f_3_2_3 + 24.*f_1_1_1*f_3_3_5 + 192.*f_4_1_3 + 96.*f_4_2_3 + 24.*f_4_3_1 - 72.*f_4_3_3 - 8.*f_4_4_5 + 16.*f_4_5_5 - 8.*f_4_6_1 + 16.*f_4_8_2 + 8.*f_1_1_3*(-2.*powCompl(f_1_1_1,3) + 5.*powCompl(f_1_1_5,3) + 3.*f_1_1_1*f_2_1_1 - 3.*f_1_1_5*(2.*powCompl(f_1_1_1,2) - 4.*f_2_1_1 + 3.*f_2_1_3) - 6.*f_3_1_1 - 12.*f_3_1_3 - 9.*f_3_2_1 + 3.*f_3_2_3 - 26.*zeta3) - 48.*f_1_1_1*zeta3 + 160.*f_1_1_5*zeta3);
    masters[43-1][0][4-1] = 0.;
    masters[43-1][1][4-1] = 0.5*(f_1_1_1 - 1.*f_1_1_3);
    masters[43-1][2][4-1] = -1.*f_1_1_1*f_1_1_3 + powCompl(f_1_1_3,2) - 1.*f_2_1_1;
    masters[43-1][3][4-1] = 0.08333333333333333*(9.869604401089358*(f_1_1_1 + f_1_1_3 - 2.*f_1_1_4) - 2.*(-9.*f_1_1_1*powCompl(f_1_1_3,2) + 7.*powCompl(f_1_1_3,3) - 3.*f_1_1_1*powCompl(f_1_1_4,2) + 2.*powCompl(f_1_1_4,3) - 3.*f_1_1_3*(-2.*f_1_1_1*f_1_1_4 + powCompl(f_1_1_4,2) + 6.*f_2_1_1) - 6.*f_1_1_4*f_2_1_4 + 6.*(f_1_1_1*(f_2_1_1 + f_2_1_4) - 4.*f_3_1_1 + 2.*f_3_1_4 - 2.*f_3_2_1 + 2.*f_3_2_4 + f_3_3_3)));
    masters[43-1][4][4-1] = 0.041666666666666664*(24.*bc43e4p4 - 16.*powCompl(f_1_1_1,4) + 32.*powCompl(f_1_1_1,3)*f_1_1_3 - 40.*f_1_1_1*powCompl(f_1_1_3,3) + 24.*powCompl(f_1_1_3,4) + 32.*powCompl(f_1_1_1,3)*f_1_1_4 - 36.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 - 36.*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + 48.*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) + 6.*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) + 16.*f_1_1_1*powCompl(f_1_1_4,3) - 28.*f_1_1_3*powCompl(f_1_1_4,3) + 3.*powCompl(f_1_1_4,4) + 12.*powCompl(f_1_1_1,2)*f_2_1_1 + 72.*f_1_1_1*f_1_1_3*f_2_1_1 - 108.*powCompl(f_1_1_3,2)*f_2_1_1 - 12.*powCompl(f_1_1_4,2)*f_2_1_1 - 36.*powCompl(f_2_1_1,2) + 9.869604401089358*(-4.*powCompl(f_1_1_3,2) + f_1_1_3*(-4.*f_1_1_1 + 8.*f_1_1_4) + 2.*(6.*powCompl(f_1_1_1,2) - 6.*f_1_1_1*f_1_1_4 + 3.*powCompl(f_1_1_4,2) + 2.*f_2_1_1)) + 36.*powCompl(f_1_1_1,2)*f_2_1_4 - 96.*f_1_1_1*f_1_1_3*f_2_1_4 + 48.*powCompl(f_1_1_3,2)*f_2_1_4 - 24.*f_1_1_1*f_1_1_4*f_2_1_4 + 96.*f_1_1_3*f_1_1_4*f_2_1_4 - 12.*powCompl(f_1_1_4,2)*f_2_1_4 - 48.*f_2_1_1*f_2_1_4 - 12.*powCompl(f_2_1_4,2) + 96.*f_1_1_1*f_3_1_1 - 288.*f_1_1_3*f_3_1_1 + 48.*f_1_1_1*f_3_1_4 - 96.*f_1_1_3*f_3_1_4 + 48.*f_1_1_4*f_3_1_4 - 24.*f_1_1_1*f_3_2_1 - 72.*f_1_1_3*f_3_2_1 - 48.*f_1_1_4*f_3_2_1 + 72.*f_1_1_1*f_3_2_4 - 96.*f_1_1_3*f_3_2_4 + 24.*f_1_1_4*f_3_2_4 - 24.*f_1_1_4*f_3_3_3 - 192.*f_4_1_1 - 96.*f_4_2_1 + 72.*f_4_3_1 - 24.*f_4_3_4 + 8.*f_4_4_3 - 16.*f_4_5_3 + 8.*f_4_6_4 - 16.*f_4_8_5 + 208.*f_1_1_1*zeta3 - 160.*f_1_1_3*zeta3 + 48.*f_1_1_4*zeta3);
    masters[44-1][0][4-1] = 0.;
    masters[44-1][1][4-1] = -1.*f_1_1_3 + f_1_1_5;
    masters[44-1][2][4-1] = powCompl(f_1_1_3,2) + f_1_1_1*f_1_1_5 + f_1_1_2*f_1_1_5 - 1.*f_1_1_4*f_1_1_5 - 2.*powCompl(f_1_1_5,2) + f_1_1_3*(-1.*f_1_1_1 - 1.*f_1_1_2 + f_1_1_4 + f_1_1_5) + 2.*f_2_1_3;
    masters[44-1][3][4-1] = powCompl(f_1_1_1,3) + 0.5*powCompl(f_1_1_2,3) + 0.16666666666666666*powCompl(f_1_1_3,3) + powCompl(f_1_1_3,2)*(f_1_1_1 + f_1_1_2 - 1.*f_1_1_4 - 3.5*f_1_1_5) - 1.6449340668482262*(-3.*f_1_1_1 + 3.*f_1_1_2 + f_1_1_3 - 1.*f_1_1_5) - 1.*powCompl(f_1_1_1,2)*f_1_1_5 + f_1_1_1*f_1_1_2*f_1_1_5 - 2.5*powCompl(f_1_1_2,2)*f_1_1_5 - 1.*f_1_1_1*f_1_1_4*f_1_1_5 - 1.*f_1_1_2*f_1_1_4*f_1_1_5 + 0.5*powCompl(f_1_1_4,2)*f_1_1_5 - 2.*f_1_1_1*powCompl(f_1_1_5,2) + 2.5*f_1_1_2*powCompl(f_1_1_5,2) + 2.*f_1_1_4*powCompl(f_1_1_5,2) - 0.16666666666666666*powCompl(f_1_1_5,3) - 3.*f_1_1_1*f_2_1_1 + 2.*f_1_1_1*f_2_1_3 + 2.*f_1_1_2*f_2_1_3 - 2.*f_1_1_4*f_2_1_3 - 3.*f_1_1_5*f_2_1_3 - 0.5*f_1_1_3*(4.*powCompl(f_1_1_1,2) + 2.*f_1_1_1*f_1_1_2 - 2.*powCompl(f_1_1_2,2) + powCompl(f_1_1_4,2) + (-8.*f_1_1_1 + 4.*f_1_1_2)*f_1_1_5 - 4.*powCompl(f_1_1_5,2) + 2.*f_1_1_4*(-1.*f_1_1_1 - 1.*f_1_1_2 + f_1_1_5) - 6.*f_2_1_1 + 6.*f_2_1_3) - 3.*f_1_1_2*f_2_1_5 + 3.*f_1_1_5*f_2_1_5 + 6.*f_3_1_1 - 2.*f_3_1_3 - 6.*f_3_1_5 + 6.*f_3_2_1 + 2.*f_3_2_3 - 6.*f_3_2_5 - 3.*f_3_3_2 + 3.*f_3_3_5;
    masters[44-1][4][4-1] = bc44e4p4 + 1.34375*powCompl(f_1_1_1,4) + 2.25*powCompl(f_1_1_1,3)*f_1_1_2 + 1.125*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) + f_1_1_1*powCompl(f_1_1_2,3) - 1.53125*powCompl(f_1_1_2,4) - 6.791666666666667*powCompl(f_1_1_1,3)*f_1_1_3 - 0.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_3 + 2.5*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_3 - 0.16666666666666666*powCompl(f_1_1_2,3)*f_1_1_3 + 7.8125*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 1.75*f_1_1_1*f_1_1_2*powCompl(f_1_1_3,2) + 3.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) - 1.2083333333333333*f_1_1_1*powCompl(f_1_1_3,3) - 1.3333333333333333*f_1_1_2*powCompl(f_1_1_3,3) - 2.15625*powCompl(f_1_1_3,4) + powCompl(f_1_1_1,3)*f_1_1_4 - 6.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 - 5.25*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 + 8.*powCompl(f_1_1_2,3)*f_1_1_4 - 4.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 - 2.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_4 + 1.25*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_4 + 2.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 - 1.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_4 - 0.6666666666666666*powCompl(f_1_1_3,3)*f_1_1_4 + 2.25*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + 9.75*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) - 8.625*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 3.25*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) - 1.25*f_1_1_2*f_1_1_3*powCompl(f_1_1_4,2) - 1.375*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) - 5.5*f_1_1_1*powCompl(f_1_1_4,3) + 1.5*f_1_1_2*powCompl(f_1_1_4,3) - 0.08333333333333333*f_1_1_3*powCompl(f_1_1_4,3) + 0.375*powCompl(f_1_1_4,4) + 2.1666666666666665*powCompl(f_1_1_1,3)*f_1_1_5 - 1.75*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_5 - 1.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_5 + 1.0416666666666667*powCompl(f_1_1_2,3)*f_1_1_5 + 1.25*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 - 3.5*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_5 - 8.5*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 - 11.75*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 - 4.25*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 + 9.25*powCompl(f_1_1_3,3)*f_1_1_5 + 1.75*powCompl(f_1_1_1,2)*f_1_1_4*f_1_1_5 + 3.5*f_1_1_1*f_1_1_2*f_1_1_4*f_1_1_5 - 14.75*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 + 2.*f_1_1_1*f_1_1_3*f_1_1_4*f_1_1_5 - 1.*f_1_1_2*f_1_1_3*f_1_1_4*f_1_1_5 + 3.5*powCompl(f_1_1_3,2)*f_1_1_4*f_1_1_5 - 2.5*f_1_1_1*powCompl(f_1_1_4,2)*f_1_1_5 + 13.25*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 + 1.25*f_1_1_3*powCompl(f_1_1_4,2)*f_1_1_5 - 2.4166666666666665*powCompl(f_1_1_4,3)*f_1_1_5 - 2.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) + 0.25*f_1_1_1*f_1_1_2*powCompl(f_1_1_5,2) + 8.1875*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + 8.75*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) + 13.25*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) - 5.625*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + 0.5*f_1_1_1*f_1_1_4*powCompl(f_1_1_5,2) + 5.*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) - 2.75*f_1_1_3*f_1_1_4*powCompl(f_1_1_5,2) - 4.75*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) - 0.6666666666666666*f_1_1_1*powCompl(f_1_1_5,3) - 9.791666666666666*f_1_1_2*powCompl(f_1_1_5,3) - 0.5*f_1_1_3*powCompl(f_1_1_5,3) - 0.08333333333333333*f_1_1_4*powCompl(f_1_1_5,3) + 1.46875*powCompl(f_1_1_5,4) - 3.*powCompl(f_1_1_1,2)*f_2_1_1 - 3.*f_1_1_1*f_1_1_2*f_2_1_1 + 7.5*f_1_1_1*f_1_1_3*f_2_1_1 + 1.5*f_1_1_2*f_1_1_3*f_2_1_1 - 4.5*powCompl(f_1_1_3,2)*f_2_1_1 - 3.*f_1_1_1*f_1_1_4*f_2_1_1 + 2.25*powCompl(f_1_1_4,2)*f_2_1_1 - 7.5*f_1_1_1*f_1_1_5*f_2_1_1 - 1.5*f_1_1_2*f_1_1_5*f_2_1_1 + 9.*f_1_1_3*f_1_1_5*f_2_1_1 + 1.5*f_1_1_4*f_1_1_5*f_2_1_1 - 6.*powCompl(f_1_1_5,2)*f_2_1_1 - 4.5*f_1_1_1*f_1_1_2*f_2_1_2 + 6.75*powCompl(f_1_1_2,2)*f_2_1_2 + 1.5*f_1_1_1*f_1_1_3*f_2_1_2 + 3.*f_1_1_2*f_1_1_3*f_2_1_2 + 4.5*f_1_1_1*f_1_1_4*f_2_1_2 - 10.5*f_1_1_2*f_1_1_4*f_2_1_2 - 1.5*f_1_1_3*f_1_1_4*f_2_1_2 + 4.5*powCompl(f_1_1_4,2)*f_2_1_2 - 13.5*f_1_1_2*f_1_1_5*f_2_1_2 - 1.5*f_1_1_3*f_1_1_5*f_2_1_2 + 10.5*f_1_1_4*f_1_1_5*f_2_1_2 + 4.5*powCompl(f_1_1_5,2)*f_2_1_2 + 1.75*powCompl(f_1_1_1,2)*f_2_1_3 + 0.5*f_1_1_1*f_1_1_2*f_2_1_3 + 2.5*powCompl(f_1_1_2,2)*f_2_1_3 - 6.*f_1_1_1*f_1_1_3*f_2_1_3 + 4.5*f_1_1_2*f_1_1_3*f_2_1_3 + 6.25*powCompl(f_1_1_3,2)*f_2_1_3 + f_1_1_1*f_1_1_4*f_2_1_3 - 0.5*f_1_1_2*f_1_1_4*f_2_1_3 + 6.*f_1_1_3*f_1_1_4*f_2_1_3 + powCompl(f_1_1_4,2)*f_2_1_3 + 1.5*f_1_1_1*f_1_1_5*f_2_1_3 - 6.*f_1_1_2*f_1_1_5*f_2_1_3 - 8.*f_1_1_3*f_1_1_5*f_2_1_3 + 1.5*f_1_1_4*f_1_1_5*f_2_1_3 + 9.25*powCompl(f_1_1_5,2)*f_2_1_3 + 6.*f_2_1_1*f_2_1_3 - 0.41123351671205655*(21.*powCompl(f_1_1_1,2) + 6.*f_1_1_1*f_1_1_2 - 3.*powCompl(f_1_1_2,2) + 32.*powCompl(f_1_1_3,2) - 6.*powCompl(f_1_1_4,2) + 8.*f_1_1_1*f_1_1_5 + 20.*f_1_1_2*f_1_1_5 + 10.*f_1_1_4*f_1_1_5 - 40.*powCompl(f_1_1_5,2) + 2.*f_1_1_3*(-10.*f_1_1_1 - 13.*f_1_1_2 + f_1_1_4 + 4.*f_1_1_5) + 16.*f_2_1_3) - 0.75*powCompl(f_1_1_1,2)*f_2_1_4 - 4.5*f_1_1_1*f_1_1_2*f_2_1_4 - 0.75*powCompl(f_1_1_2,2)*f_2_1_4 + 1.5*f_1_1_1*f_1_1_3*f_2_1_4 - 1.5*f_1_1_2*f_1_1_3*f_2_1_4 - 0.75*powCompl(f_1_1_3,2)*f_2_1_4 + 1.5*f_1_1_1*f_1_1_4*f_2_1_4 + 4.5*f_1_1_2*f_1_1_4*f_2_1_4 - 1.5*f_1_1_3*f_1_1_4*f_2_1_4 - 3.*powCompl(f_1_1_4,2)*f_2_1_4 + 1.5*f_1_1_1*f_1_1_5*f_2_1_4 + 1.5*f_1_1_2*f_1_1_5*f_2_1_4 - 1.5*f_1_1_3*f_1_1_5*f_2_1_4 - 3.*f_1_1_4*f_1_1_5*f_2_1_4 - 7.5*powCompl(f_1_1_2,2)*f_2_1_5 - 3.*f_1_1_1*f_1_1_3*f_2_1_5 - 4.5*f_1_1_2*f_1_1_3*f_2_1_5 - 3.75*powCompl(f_1_1_3,2)*f_2_1_5 + 6.*f_1_1_2*f_1_1_4*f_2_1_5 + 1.5*f_1_1_3*f_1_1_4*f_2_1_5 - 0.75*powCompl(f_1_1_4,2)*f_2_1_5 + 16.5*f_1_1_2*f_1_1_5*f_2_1_5 + 9.*f_1_1_3*f_1_1_5*f_2_1_5 - 6.*f_1_1_4*f_1_1_5*f_2_1_5 - 9.*powCompl(f_1_1_5,2)*f_2_1_5 + 4.5*f_1_1_1*f_3_1_1 + 3.*f_1_1_2*f_3_1_1 - 10.5*f_1_1_3*f_3_1_1 + 7.5*f_1_1_5*f_3_1_1 + 6.*f_1_1_1*f_3_1_2 - 12.*f_1_1_2*f_3_1_2 - 3.*f_1_1_3*f_3_1_2 + 9.*f_1_1_4*f_3_1_2 + 12.*f_1_1_5*f_3_1_2 + 2.5*f_1_1_1*f_3_1_3 - 3.5*f_1_1_2*f_3_1_3 - 14.*f_1_1_3*f_3_1_3 - 1.*f_1_1_4*f_3_1_3 + 20.*f_1_1_5*f_3_1_3 - 3.*f_1_1_1*f_3_1_4 - 6.*f_1_1_2*f_3_1_4 + 6.*f_1_1_4*f_3_1_4 + 3.*f_1_1_5*f_3_1_4 - 13.5*f_1_1_2*f_3_1_5 - 4.5*f_1_1_3*f_3_1_5 + 6.*f_1_1_4*f_3_1_5 + 19.5*f_1_1_5*f_3_1_5 + 4.5*f_1_1_1*f_3_2_1 + 3.*f_1_1_2*f_3_2_1 - 10.5*f_1_1_3*f_3_2_1 + 3.*f_1_1_4*f_3_2_1 + 7.5*f_1_1_5*f_3_2_1 + 6.*f_1_1_1*f_3_2_2 - 12.*f_1_1_2*f_3_2_2 - 3.*f_1_1_3*f_3_2_2 + 9.*f_1_1_4*f_3_2_2 + 15.*f_1_1_5*f_3_2_2 + 9.5*f_1_1_1*f_3_2_3 - 5.5*f_1_1_2*f_3_2_3 - 20.*f_1_1_3*f_3_2_3 - 5.*f_1_1_4*f_3_2_3 + 14.*f_1_1_5*f_3_2_3 - 3.*f_1_1_1*f_3_2_4 - 6.*f_1_1_2*f_3_2_4 + 6.*f_1_1_4*f_3_2_4 + 3.*f_1_1_5*f_3_2_4 - 13.5*f_1_1_2*f_3_2_5 - 7.5*f_1_1_3*f_3_2_5 + 6.*f_1_1_4*f_3_2_5 + 19.5*f_1_1_5*f_3_2_5 - 4.5*f_1_1_1*f_3_3_1 - 1.5*f_1_1_2*f_3_3_1 - 1.5*f_1_1_3*f_3_3_1 + 3.*f_1_1_4*f_3_3_1 + 1.5*f_1_1_5*f_3_3_1 - 3.*f_1_1_1*f_3_3_2 - 6.*f_1_1_2*f_3_3_2 - 6.*f_1_1_3*f_3_3_2 + 1.5*f_1_1_4*f_3_3_2 + 9.*f_1_1_5*f_3_3_2 - 1.5*f_1_1_1*f_3_3_3 + 1.5*f_1_1_2*f_3_3_3 + 1.5*f_1_1_3*f_3_3_3 + 3.*f_1_1_4*f_3_3_3 + 1.5*f_1_1_5*f_3_3_3 - 7.5*f_1_1_2*f_3_3_4 - 1.5*f_1_1_3*f_3_3_4 + 6.*f_1_1_4*f_3_3_4 + 7.5*f_1_1_5*f_3_3_4 + 6.*f_1_1_1*f_3_3_5 + 1.5*f_1_1_2*f_3_3_5 - 9.*f_1_1_3*f_3_3_5 - 1.5*f_1_1_4*f_3_3_5 + 6.*f_1_1_5*f_3_3_5 - 1.*f_4_11_2 + f_4_11_5 + 4.*f_4_1_3 - 4.*f_4_2_3 + 3.75*f_4_3_1 - 4.5*f_4_3_2 - 4.*f_4_3_3 - 1.5*f_4_3_4 + 8.25*f_4_3_5 + 0.5*f_4_4_1 + 1.75*f_4_4_2 - 0.5*f_4_4_3 - 1.*f_4_4_4 - 1.75*f_4_4_5 - 1.*f_4_5_2 + f_4_5_3 + f_4_5_4 + f_4_5_5 - 1.*f_4_6_2 + f_4_6_5 - 2.*f_4_7_5 + 2.*f_4_8_2 + 13.5*f_1_1_1*zeta3 - 22.5*f_1_1_2*zeta3 - 3.3333333333333335*f_1_1_3*zeta3 + 3.*f_1_1_4*zeta3 + 3.3333333333333335*f_1_1_5*zeta3;
    masters[45-1][0][4-1] = 0.;
    masters[45-1][1][4-1] = 0.;
    masters[45-1][2][4-1] = 0.;
    masters[45-1][3][4-1] = 3.*f_3_4;
    masters[45-1][4][4-1] = 0.5*(2.*bc45e4p4 - 3.*(3.*f_1_1_3 + 2.*f_1_1_4 + 3.*(f_1_1_1 + f_1_1_2 + f_1_1_5))*f_3_4 + 2.*f_4_10_4);
    masters[46-1][0][4-1] = 0.;
    masters[46-1][1][4-1] = f_1_1_2 - 1.*f_1_1_5;
    masters[46-1][2][4-1] = -1.*f_1_1_1*f_1_1_2 - 2.*powCompl(f_1_1_2,2) + f_1_1_3*(f_1_1_2 - 1.*f_1_1_5) + f_1_1_4*(f_1_1_2 - 1.*f_1_1_5) + f_1_1_1*f_1_1_5 + f_1_1_2*f_1_1_5 + powCompl(f_1_1_5,2) + 2.*f_2_1_5;
    masters[46-1][3][4-1] = 0.5*powCompl(f_1_1_1,2)*f_1_1_2 + 2.*f_1_1_1*powCompl(f_1_1_2,2) - 0.16666666666666666*powCompl(f_1_1_2,3) + powCompl(f_1_1_3,3) - 1.*f_1_1_1*f_1_1_2*f_1_1_4 + 2.5*powCompl(f_1_1_2,2)*f_1_1_4 - 2.5*f_1_1_2*powCompl(f_1_1_4,2) + 0.5*powCompl(f_1_1_4,3) + 1.6449340668482262*(f_1_1_2 + 3.*f_1_1_3 - 3.*f_1_1_4 - 1.*f_1_1_5) - 0.5*powCompl(f_1_1_1,2)*f_1_1_5 - 1.*f_1_1_1*f_1_1_2*f_1_1_5 + 2.*powCompl(f_1_1_2,2)*f_1_1_5 + f_1_1_1*f_1_1_4*f_1_1_5 - 2.*f_1_1_2*f_1_1_4*f_1_1_5 + powCompl(f_1_1_4,2)*f_1_1_5 - 1.*f_1_1_1*powCompl(f_1_1_5,2) - 3.5*f_1_1_2*powCompl(f_1_1_5,2) + f_1_1_4*powCompl(f_1_1_5,2) + 0.16666666666666666*powCompl(f_1_1_5,3) - 1.*powCompl(f_1_1_3,2)*(f_1_1_2 + 2.*f_1_1_5) + 3.*f_1_1_2*f_2_1_2 - 3.*f_1_1_4*f_2_1_2 + 3.*f_1_1_5*f_2_1_3 - 2.*f_1_1_1*f_2_1_5 - 3.*f_1_1_2*f_2_1_5 + 2.*f_1_1_4*f_2_1_5 - 3.*f_1_1_5*f_2_1_5 + f_1_1_3*(-1.*f_1_1_1*f_1_1_2 - 2.*powCompl(f_1_1_2,2) + f_1_1_4*(f_1_1_2 - 1.*f_1_1_5) + (f_1_1_1 + 4.*f_1_1_2)*f_1_1_5 + powCompl(f_1_1_5,2) - 3.*f_2_1_3 + 2.*f_2_1_5) - 6.*f_3_1_2 + 6.*f_3_1_3 - 2.*f_3_1_5 - 6.*f_3_2_2 + 6.*f_3_2_3 + 2.*f_3_2_5 + 3.*f_3_3_2 - 3.*f_3_3_4;
    masters[46-1][4][4-1] = bc46e4p4 + 0.375*powCompl(f_1_1_1,4) - 2.4166666666666665*powCompl(f_1_1_1,3)*f_1_1_2 - 4.75*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) - 0.08333333333333333*f_1_1_1*powCompl(f_1_1_2,3) + 1.46875*powCompl(f_1_1_2,4) - 5.5*powCompl(f_1_1_1,3)*f_1_1_3 - 2.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_3 + 0.5*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_3 - 0.6666666666666666*powCompl(f_1_1_2,3)*f_1_1_3 + 2.25*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 1.75*f_1_1_1*f_1_1_2*powCompl(f_1_1_3,2) - 2.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) + f_1_1_1*powCompl(f_1_1_3,3) + 2.1666666666666665*f_1_1_2*powCompl(f_1_1_3,3) + 1.34375*powCompl(f_1_1_3,4) + 1.5*powCompl(f_1_1_1,3)*f_1_1_4 + 13.25*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 + 5.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 - 9.791666666666666*powCompl(f_1_1_2,3)*f_1_1_4 + 9.75*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 + 3.5*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_4 + 0.25*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_4 - 6.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 - 1.75*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_4 + 2.25*powCompl(f_1_1_3,3)*f_1_1_4 - 8.625*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 14.75*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) + 8.1875*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) - 5.25*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) - 1.*f_1_1_2*f_1_1_3*powCompl(f_1_1_4,2) + 1.125*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) + 8.*f_1_1_1*powCompl(f_1_1_4,3) + 1.0416666666666667*f_1_1_2*powCompl(f_1_1_4,3) + f_1_1_3*powCompl(f_1_1_4,3) - 1.53125*powCompl(f_1_1_4,4) - 0.08333333333333333*powCompl(f_1_1_1,3)*f_1_1_5 + 1.25*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_5 - 2.75*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_5 - 0.5*powCompl(f_1_1_2,3)*f_1_1_5 + 3.25*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 + 2.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_5 + 8.75*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 - 4.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 + 1.25*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 - 6.791666666666667*powCompl(f_1_1_3,3)*f_1_1_5 - 1.25*powCompl(f_1_1_1,2)*f_1_1_4*f_1_1_5 - 1.*f_1_1_1*f_1_1_2*f_1_1_4*f_1_1_5 + 13.25*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 - 2.*f_1_1_1*f_1_1_3*f_1_1_4*f_1_1_5 - 3.5*f_1_1_2*f_1_1_3*f_1_1_4*f_1_1_5 - 0.5*powCompl(f_1_1_3,2)*f_1_1_4*f_1_1_5 + 1.25*f_1_1_1*powCompl(f_1_1_4,2)*f_1_1_5 - 8.5*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 + 2.5*f_1_1_3*powCompl(f_1_1_4,2)*f_1_1_5 - 0.16666666666666666*powCompl(f_1_1_4,3)*f_1_1_5 - 1.375*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) + 3.5*f_1_1_1*f_1_1_2*powCompl(f_1_1_5,2) - 5.625*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + 2.*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) - 11.75*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) + 7.8125*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 1.*f_1_1_1*f_1_1_4*powCompl(f_1_1_5,2) - 4.25*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) + 1.75*f_1_1_3*f_1_1_4*powCompl(f_1_1_5,2) + 3.5*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) - 0.6666666666666666*f_1_1_1*powCompl(f_1_1_5,3) + 9.25*f_1_1_2*powCompl(f_1_1_5,3) - 1.2083333333333333*f_1_1_3*powCompl(f_1_1_5,3) - 1.3333333333333333*f_1_1_4*powCompl(f_1_1_5,3) - 2.15625*powCompl(f_1_1_5,4) - 3.*powCompl(f_1_1_1,2)*f_2_1_1 - 3.*f_1_1_1*f_1_1_2*f_2_1_1 + 1.5*f_1_1_1*f_1_1_3*f_2_1_1 + 1.5*f_1_1_2*f_1_1_3*f_2_1_1 - 0.75*powCompl(f_1_1_3,2)*f_2_1_1 + 4.5*f_1_1_1*f_1_1_4*f_2_1_1 + 1.5*f_1_1_2*f_1_1_4*f_2_1_1 - 4.5*f_1_1_3*f_1_1_4*f_2_1_1 - 0.75*powCompl(f_1_1_4,2)*f_2_1_1 - 1.5*f_1_1_1*f_1_1_5*f_2_1_1 - 1.5*f_1_1_2*f_1_1_5*f_2_1_1 + 1.5*f_1_1_3*f_1_1_5*f_2_1_1 - 1.5*f_1_1_4*f_1_1_5*f_2_1_1 - 0.75*powCompl(f_1_1_5,2)*f_2_1_1 - 0.75*powCompl(f_1_1_1,2)*f_2_1_2 - 6.*f_1_1_1*f_1_1_2*f_2_1_2 - 9.*powCompl(f_1_1_2,2)*f_2_1_2 + 6.*f_1_1_1*f_1_1_4*f_2_1_2 + 16.5*f_1_1_2*f_1_1_4*f_2_1_2 - 7.5*powCompl(f_1_1_4,2)*f_2_1_2 + 1.5*f_1_1_1*f_1_1_5*f_2_1_2 + 9.*f_1_1_2*f_1_1_5*f_2_1_2 - 3.*f_1_1_3*f_1_1_5*f_2_1_2 - 4.5*f_1_1_4*f_1_1_5*f_2_1_2 - 3.75*powCompl(f_1_1_5,2)*f_2_1_2 + 2.25*powCompl(f_1_1_1,2)*f_2_1_3 + 1.5*f_1_1_1*f_1_1_2*f_2_1_3 - 6.*powCompl(f_1_1_2,2)*f_2_1_3 - 3.*f_1_1_1*f_1_1_3*f_2_1_3 - 7.5*f_1_1_2*f_1_1_3*f_2_1_3 - 3.*powCompl(f_1_1_3,2)*f_2_1_3 - 1.5*f_1_1_2*f_1_1_4*f_2_1_3 - 3.*f_1_1_3*f_1_1_4*f_2_1_3 + 9.*f_1_1_2*f_1_1_5*f_2_1_3 + 7.5*f_1_1_3*f_1_1_5*f_2_1_3 + 1.5*f_1_1_4*f_1_1_5*f_2_1_3 - 4.5*powCompl(f_1_1_5,2)*f_2_1_3 + 4.5*powCompl(f_1_1_1,2)*f_2_1_4 + 10.5*f_1_1_1*f_1_1_2*f_2_1_4 + 4.5*powCompl(f_1_1_2,2)*f_2_1_4 + 4.5*f_1_1_1*f_1_1_3*f_2_1_4 - 10.5*f_1_1_1*f_1_1_4*f_2_1_4 - 13.5*f_1_1_2*f_1_1_4*f_2_1_4 - 4.5*f_1_1_3*f_1_1_4*f_2_1_4 + 6.75*powCompl(f_1_1_4,2)*f_2_1_4 - 1.5*f_1_1_1*f_1_1_5*f_2_1_4 - 1.5*f_1_1_2*f_1_1_5*f_2_1_4 + 1.5*f_1_1_3*f_1_1_5*f_2_1_4 + 3.*f_1_1_4*f_1_1_5*f_2_1_4 + powCompl(f_1_1_1,2)*f_2_1_5 + 1.5*f_1_1_1*f_1_1_2*f_2_1_5 + 9.25*powCompl(f_1_1_2,2)*f_2_1_5 + f_1_1_1*f_1_1_3*f_2_1_5 + 1.5*f_1_1_2*f_1_1_3*f_2_1_5 + 1.75*powCompl(f_1_1_3,2)*f_2_1_5 - 0.5*f_1_1_1*f_1_1_4*f_2_1_5 - 6.*f_1_1_2*f_1_1_4*f_2_1_5 + 0.5*f_1_1_3*f_1_1_4*f_2_1_5 + 2.5*powCompl(f_1_1_4,2)*f_2_1_5 + 6.*f_1_1_1*f_1_1_5*f_2_1_5 - 8.*f_1_1_2*f_1_1_5*f_2_1_5 - 6.*f_1_1_3*f_1_1_5*f_2_1_5 + 4.5*f_1_1_4*f_1_1_5*f_2_1_5 + 6.25*powCompl(f_1_1_5,2)*f_2_1_5 + 6.*f_2_1_3*f_2_1_5 - 0.41123351671205655*(21.*powCompl(f_1_1_3,2) - 3.*powCompl(f_1_1_4,2) + f_1_1_4*(20.*f_1_1_2 - 26.*f_1_1_5) + f_1_1_3*(8.*f_1_1_2 + 6.*f_1_1_4 - 20.*f_1_1_5) + 2.*(-3.*powCompl(f_1_1_1,2) + 5.*f_1_1_1*f_1_1_2 - 20.*powCompl(f_1_1_2,2) + (f_1_1_1 + 4.*f_1_1_2)*f_1_1_5 + 16.*powCompl(f_1_1_5,2) + 8.*f_2_1_5)) + 6.*f_1_1_1*f_3_1_1 + 3.*f_1_1_2*f_3_1_1 - 3.*f_1_1_3*f_3_1_1 - 6.*f_1_1_4*f_3_1_1 + 6.*f_1_1_1*f_3_1_2 + 19.5*f_1_1_2*f_3_1_2 - 13.5*f_1_1_4*f_3_1_2 - 4.5*f_1_1_5*f_3_1_2 + 7.5*f_1_1_2*f_3_1_3 + 4.5*f_1_1_3*f_3_1_3 + 3.*f_1_1_4*f_3_1_3 - 10.5*f_1_1_5*f_3_1_3 + 9.*f_1_1_1*f_3_1_4 + 12.*f_1_1_2*f_3_1_4 + 6.*f_1_1_3*f_3_1_4 - 12.*f_1_1_4*f_3_1_4 - 3.*f_1_1_5*f_3_1_4 - 1.*f_1_1_1*f_3_1_5 + 20.*f_1_1_2*f_3_1_5 + 2.5*f_1_1_3*f_3_1_5 - 3.5*f_1_1_4*f_3_1_5 - 14.*f_1_1_5*f_3_1_5 + 6.*f_1_1_1*f_3_2_1 + 3.*f_1_1_2*f_3_2_1 - 3.*f_1_1_3*f_3_2_1 - 6.*f_1_1_4*f_3_2_1 + 6.*f_1_1_1*f_3_2_2 + 19.5*f_1_1_2*f_3_2_2 - 13.5*f_1_1_4*f_3_2_2 - 7.5*f_1_1_5*f_3_2_2 + 3.*f_1_1_1*f_3_2_3 + 7.5*f_1_1_2*f_3_2_3 + 4.5*f_1_1_3*f_3_2_3 + 3.*f_1_1_4*f_3_2_3 - 10.5*f_1_1_5*f_3_2_3 + 9.*f_1_1_1*f_3_2_4 + 15.*f_1_1_2*f_3_2_4 + 6.*f_1_1_3*f_3_2_4 - 12.*f_1_1_4*f_3_2_4 - 3.*f_1_1_5*f_3_2_4 - 5.*f_1_1_1*f_3_2_5 + 14.*f_1_1_2*f_3_2_5 + 9.5*f_1_1_3*f_3_2_5 - 5.5*f_1_1_4*f_3_2_5 - 20.*f_1_1_5*f_3_2_5 + 6.*f_1_1_1*f_3_3_1 + 7.5*f_1_1_2*f_3_3_1 - 7.5*f_1_1_4*f_3_3_1 - 1.5*f_1_1_5*f_3_3_1 - 1.5*f_1_1_1*f_3_3_2 + 6.*f_1_1_2*f_3_3_2 + 6.*f_1_1_3*f_3_3_2 + 1.5*f_1_1_4*f_3_3_2 - 9.*f_1_1_5*f_3_3_2 + 3.*f_1_1_1*f_3_3_3 + 1.5*f_1_1_2*f_3_3_3 - 4.5*f_1_1_3*f_3_3_3 - 1.5*f_1_1_4*f_3_3_3 - 1.5*f_1_1_5*f_3_3_3 + 1.5*f_1_1_1*f_3_3_4 + 9.*f_1_1_2*f_3_3_4 - 3.*f_1_1_3*f_3_3_4 - 6.*f_1_1_4*f_3_3_4 - 6.*f_1_1_5*f_3_3_4 + 3.*f_1_1_1*f_3_3_5 + 1.5*f_1_1_2*f_3_3_5 - 1.5*f_1_1_3*f_3_3_5 + 1.5*f_1_1_4*f_3_3_5 + 1.5*f_1_1_5*f_3_3_5 + f_4_11_2 - 1.*f_4_11_4 + 4.*f_4_1_5 - 4.*f_4_2_5 - 1.5*f_4_3_1 + 8.25*f_4_3_2 + 3.75*f_4_3_3 - 4.5*f_4_3_4 - 4.*f_4_3_5 - 1.*f_4_4_1 - 1.75*f_4_4_2 + 0.5*f_4_4_3 + 1.75*f_4_4_4 - 0.5*f_4_4_5 + f_4_5_1 + f_4_5_2 - 1.*f_4_5_4 + f_4_5_5 + f_4_6_2 - 1.*f_4_6_4 - 2.*f_4_7_2 + 2.*f_4_8_4 + 3.*f_1_1_1*zeta3 + 3.3333333333333335*f_1_1_2*zeta3 + 13.5*f_1_1_3*zeta3 - 22.5*f_1_1_4*zeta3 - 3.3333333333333335*f_1_1_5*zeta3;
    masters[47-1][0][4-1] = 0.;
    masters[47-1][1][4-1] = 0.;
    masters[47-1][2][4-1] = 0.;
    masters[47-1][3][4-1] = 3.*f_3_4;
    masters[47-1][4][4-1] = 0.5*(2.*bc47e4p4 - 3.*(2.*f_1_1_1 + 3.*f_1_1_2 + 3.*f_1_1_3 + 3.*f_1_1_4 + 3.*f_1_1_5)*f_3_4 + 2.*f_4_10_1);
    masters[48-1][0][4-1] = 0.;
    masters[48-1][1][4-1] = 0.5*(f_1_1_2 - 1.*f_1_1_4);
    masters[48-1][2][4-1] = 0.5*(-1.*powCompl(f_1_1_2,2) + powCompl(f_1_1_4,2) - 2.*f_2_1_2);
    masters[48-1][3][4-1] = -0.16666666666666666*powCompl(f_1_1_1,3) - 0.5*powCompl(f_1_1_1,2)*f_1_1_2 - 0.3333333333333333*powCompl(f_1_1_2,3) - 0.5*(3.*f_1_1_1 + 5.*f_1_1_2)*powCompl(f_1_1_4,2) + powCompl(f_1_1_4,3) - 0.8224670334241131*(-2.*f_1_1_1 + f_1_1_2 + f_1_1_4) + 3.*f_1_1_2*f_2_1_2 + f_1_1_4*(powCompl(f_1_1_1,2) + f_1_1_1*f_1_1_2 + 2.*powCompl(f_1_1_2,2) - 1.*f_2_1_2 - 1.*f_2_1_4) + f_1_1_1*f_2_1_4 - 2.*f_3_1_2 + 2.*f_3_1_4 - 4.*f_3_2_2 + 2.*f_3_2_4 + f_3_3_1;
    masters[48-1][4][4-1] = bc48e4p4 + 0.375*powCompl(f_1_1_1,4) + 0.8333333333333334*powCompl(f_1_1_1,3)*f_1_1_2 + powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) - 0.3333333333333333*f_1_1_1*powCompl(f_1_1_2,3) + 1.25*powCompl(f_1_1_2,4) - 1.6666666666666667*powCompl(f_1_1_1,3)*f_1_1_4 - 3.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 - 1.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 - 4.333333333333333*powCompl(f_1_1_2,3)*f_1_1_4 + 2.25*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + 2.5*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) + 5.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) - 0.6666666666666666*f_1_1_1*powCompl(f_1_1_4,3) - 3.6666666666666665*f_1_1_2*powCompl(f_1_1_4,3) + 0.9166666666666666*powCompl(f_1_1_4,4) - 0.8224670334241131*(3.*powCompl(f_1_1_1,2) + 4.*f_1_1_1*f_1_1_2 - 1.*powCompl(f_1_1_2,2) - 2.*(3.*f_1_1_1 + 2.*f_1_1_2)*f_1_1_4 + 5.*powCompl(f_1_1_4,2) - 2.*f_2_1_2) + 0.5*powCompl(f_1_1_1,2)*f_2_1_2 + 2.*f_1_1_1*f_1_1_2*f_2_1_2 - 5.*powCompl(f_1_1_2,2)*f_2_1_2 - 4.*f_1_1_1*f_1_1_4*f_2_1_2 + 4.*f_1_1_2*f_1_1_4*f_2_1_2 - 1.*powCompl(f_1_1_4,2)*f_2_1_2 + 1.5*powCompl(f_2_1_2,2) - 2.*powCompl(f_1_1_1,2)*f_2_1_4 - 1.*f_1_1_1*f_1_1_2*f_2_1_4 - 1.*powCompl(f_1_1_2,2)*f_2_1_4 + 2.*f_1_1_1*f_1_1_4*f_2_1_4 + 2.*f_1_1_2*f_1_1_4*f_2_1_4 + 0.5*powCompl(f_2_1_4,2) - 4.*f_1_1_1*f_3_1_2 + f_1_1_2*f_3_1_2 + 3.*f_1_1_4*f_3_1_2 - 3.*f_1_1_1*f_3_1_4 - 1.*f_1_1_2*f_3_1_4 - 1.*f_1_1_4*f_3_1_4 - 2.*f_1_1_1*f_3_2_2 + 10.*f_1_1_2*f_3_2_2 - 2.*f_1_1_4*f_3_2_2 - 4.*f_1_1_1*f_3_2_4 - 2.*f_1_1_2*f_3_2_4 - 1.*f_1_1_1*f_3_3_1 - 2.*f_1_1_2*f_3_3_1 + 2.*f_1_1_4*f_3_3_1 + 4.*f_4_1_2 + 8.*f_4_2_2 + 2.*f_4_3_2 - 0.3333333333333333*f_4_5_1 + 0.6666666666666666*f_4_7_4 - 2.*f_1_1_1*zeta3 + 6.666666666666667*f_1_1_2*zeta3 - 6.666666666666667*f_1_1_4*zeta3;
    masters[49-1][0][4-1] = -2.25;
    masters[49-1][1][4-1] = -1.5*(-1.*f_1_1_1 + f_1_1_2 + f_1_1_3 - 1.*f_1_1_4 - 3.*f_1_1_5);
    masters[49-1][2][4-1] = 11.925771984649641 + powCompl(f_1_1_3,2) + f_1_1_3*(-1.*f_1_1_2 + f_1_1_4 + f_1_1_5) + 0.5*(2.*f_1_1_1*f_1_1_2 + powCompl(f_1_1_2,2) + powCompl(f_1_1_4,2) - 6.*(f_1_1_1 - 1.*f_1_1_2)*f_1_1_5 - 7.*powCompl(f_1_1_5,2) - 2.*f_1_1_4*(f_1_1_1 + f_1_1_2 + 3.*f_1_1_5) + 2.*f_2_1_1 - 2.*f_2_1_2 - 4.*f_2_1_3 + 4.*f_2_1_5);
    masters[49-1][3][4-1] = 0.5*powCompl(f_1_1_1,3) + 0.6666666666666666*powCompl(f_1_1_2,3) - 2.8333333333333335*powCompl(f_1_1_3,3) - 1.*powCompl(f_1_1_2,2)*f_1_1_4 + 2.*f_1_1_2*powCompl(f_1_1_4,2) - 1.*powCompl(f_1_1_4,3) + 0.8224670334241131*(-7.*f_1_1_1 + 7.*f_1_1_2 + 7.*f_1_1_3 - 7.*f_1_1_4 - 29.*f_1_1_5) - 2.*f_1_1_1*f_1_1_2*f_1_1_5 - 2.*powCompl(f_1_1_2,2)*f_1_1_5 + 2.*f_1_1_1*f_1_1_4*f_1_1_5 + 4.*f_1_1_1*powCompl(f_1_1_5,2) + 2.*f_1_1_4*powCompl(f_1_1_5,2) + 1.6666666666666667*powCompl(f_1_1_5,3) + powCompl(f_1_1_3,2)*(2.5*f_1_1_1 + f_1_1_2 - 1.*f_1_1_4 + 4.*f_1_1_5) - 3.*f_1_1_1*f_2_1_1 - 1.*f_1_1_2*f_2_1_2 + 3.*f_1_1_4*f_2_1_2 - 2.*f_1_1_1*f_2_1_3 - 2.*f_1_1_2*f_2_1_3 + 2.*f_1_1_4*f_2_1_3 - 2.*f_1_1_1*f_2_1_5 - 6.*f_1_1_2*f_2_1_5 + 2.*f_1_1_4*f_2_1_5 + f_1_1_3*(-1.5*powCompl(f_1_1_1,2) - 2.*f_1_1_1*f_1_1_5 - 4.*powCompl(f_1_1_5,2) + f_2_1_1 + 6.*f_2_1_3 + 2.*f_2_1_5) + 4.*f_3_1_1 + 6.*f_3_1_2 - 4.*f_3_1_3 - 8.*f_3_1_5 + 6.*f_3_2_1 + 4.*f_3_2_2 - 8.*f_3_2_3 - 4.*f_3_2_5 - 2.*f_3_3_4 - 2.*f_3_3_5 + 22.*zeta3;
    masters[49-1][4][4-1] = bc49e4p4 - 2.3125*powCompl(f_1_1_1,4) - 1.6666666666666667*powCompl(f_1_1_1,3)*f_1_1_2 - 2.75*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) - 0.5*f_1_1_1*powCompl(f_1_1_2,3) - 1.4583333333333333*powCompl(f_1_1_2,4) + 4.416666666666667*powCompl(f_1_1_1,3)*f_1_1_3 + f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_3 - 7.*powCompl(f_1_1_2,3)*f_1_1_3 - 1.875*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) - 12.*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) - 3.4166666666666665*f_1_1_1*powCompl(f_1_1_3,3) + 2.*f_1_1_2*powCompl(f_1_1_3,3) + 5.041666666666667*powCompl(f_1_1_3,4) + 1.6666666666666667*powCompl(f_1_1_1,3)*f_1_1_4 + 7.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 + 4.5*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 - 9.25*powCompl(f_1_1_2,3)*f_1_1_4 + 2.5*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 + f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_4 - 2.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_4 - 2.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 - 0.5*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_4 + 2.8333333333333335*powCompl(f_1_1_3,3)*f_1_1_4 - 4.25*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 10.*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) + 8.625*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) - 1.*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) + 1.5*f_1_1_2*f_1_1_3*powCompl(f_1_1_4,2) + 3.3333333333333335*f_1_1_1*powCompl(f_1_1_4,3) - 2.5833333333333335*f_1_1_2*powCompl(f_1_1_4,3) + 0.5*f_1_1_3*powCompl(f_1_1_4,3) + 1.1875*powCompl(f_1_1_4,4) - 2.5*powCompl(f_1_1_1,3)*f_1_1_5 + 0.5*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_5 + 7.75*powCompl(f_1_1_2,3)*f_1_1_5 - 1.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_5 + 36.5*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 + 7.5*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 + 16.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 - 9.416666666666666*powCompl(f_1_1_3,3)*f_1_1_5 + f_1_1_1*f_1_1_2*f_1_1_4*f_1_1_5 + 8.*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 + f_1_1_2*f_1_1_3*f_1_1_4*f_1_1_5 - 4.*powCompl(f_1_1_3,2)*f_1_1_4*f_1_1_5 - 0.5*f_1_1_1*powCompl(f_1_1_4,2)*f_1_1_5 - 7.5*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 - 0.5*f_1_1_3*powCompl(f_1_1_4,2)*f_1_1_5 + 2.8333333333333335*powCompl(f_1_1_4,3)*f_1_1_5 + 3.75*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) + 1.5*f_1_1_1*f_1_1_2*powCompl(f_1_1_5,2) - 15.875*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 7.5*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) - 43.*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) + 1.375*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 2.*f_1_1_1*f_1_1_4*powCompl(f_1_1_5,2) - 1.5*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) + 3.*f_1_1_3*f_1_1_4*powCompl(f_1_1_5,2) - 1.6666666666666667*f_1_1_1*powCompl(f_1_1_5,3) + 12.916666666666666*f_1_1_2*powCompl(f_1_1_5,3) + 11.916666666666666*f_1_1_3*powCompl(f_1_1_5,3) - 0.8333333333333334*f_1_1_4*powCompl(f_1_1_5,3) - 3.5416666666666665*powCompl(f_1_1_5,4) + 5.5*powCompl(f_1_1_1,2)*f_2_1_1 - 9.*f_1_1_1*f_1_1_3*f_2_1_1 + 4.*powCompl(f_1_1_3,2)*f_2_1_1 + 3.*f_1_1_1*f_1_1_4*f_2_1_1 + f_1_1_2*f_1_1_4*f_2_1_1 - 3.*f_1_1_3*f_1_1_4*f_2_1_1 + 20.*f_1_1_1*f_1_1_5*f_2_1_1 - 21.*f_1_1_3*f_1_1_5*f_2_1_1 + 7.5*powCompl(f_1_1_5,2)*f_2_1_1 - 0.5*powCompl(f_2_1_1,2) - 0.5*powCompl(f_1_1_1,2)*f_2_1_2 - 1.*f_1_1_1*f_1_1_2*f_2_1_2 - 3.5*powCompl(f_1_1_2,2)*f_2_1_2 - 1.*f_1_1_1*f_1_1_3*f_2_1_2 - 2.*f_1_1_2*f_1_1_3*f_2_1_2 - 1.*f_1_1_1*f_1_1_4*f_2_1_2 + 6.*f_1_1_2*f_1_1_4*f_2_1_2 + f_1_1_3*f_1_1_4*f_2_1_2 - 6.*powCompl(f_1_1_4,2)*f_2_1_2 + f_1_1_1*f_1_1_5*f_2_1_2 + 3.*f_1_1_2*f_1_1_5*f_2_1_2 - 1.*f_1_1_3*f_1_1_5*f_2_1_2 - 6.*f_1_1_4*f_1_1_5*f_2_1_2 + 1.5*powCompl(f_1_1_5,2)*f_2_1_2 - 0.5*powCompl(f_2_1_2,2) - 5.*powCompl(f_1_1_1,2)*f_2_1_3 - 10.*powCompl(f_1_1_2,2)*f_2_1_3 + 12.*f_1_1_1*f_1_1_3*f_2_1_3 - 18.*f_1_1_2*f_1_1_3*f_2_1_3 - 12.5*powCompl(f_1_1_3,2)*f_2_1_3 + 2.*f_1_1_2*f_1_1_4*f_2_1_3 - 6.*f_1_1_3*f_1_1_4*f_2_1_3 - 1.*powCompl(f_1_1_4,2)*f_2_1_3 - 3.*f_1_1_1*f_1_1_5*f_2_1_3 + 18.*f_1_1_2*f_1_1_5*f_2_1_3 + 13.*f_1_1_3*f_1_1_5*f_2_1_3 - 6.5*powCompl(f_1_1_5,2)*f_2_1_3 - 6.*f_2_1_1*f_2_1_3 - 3.*powCompl(f_2_1_3,2) + 3.5*powCompl(f_1_1_1,2)*f_2_1_4 + 4.*f_1_1_1*f_1_1_2*f_2_1_4 + 2.5*powCompl(f_1_1_2,2)*f_2_1_4 + 4.*f_1_1_1*f_1_1_3*f_2_1_4 + f_1_1_2*f_1_1_3*f_2_1_4 - 2.5*powCompl(f_1_1_3,2)*f_2_1_4 - 4.*f_1_1_1*f_1_1_4*f_2_1_4 - 6.*f_1_1_2*f_1_1_4*f_2_1_4 - 4.*f_1_1_3*f_1_1_4*f_2_1_4 + 0.5*powCompl(f_1_1_4,2)*f_2_1_4 + 2.*f_2_1_1*f_2_1_4 + 0.8224670334241131*(-5.*powCompl(f_1_1_1,2) - 2.*f_1_1_1*f_1_1_2 + 2.*powCompl(f_1_1_2,2) + 3.*powCompl(f_1_1_3,2) - 10.*powCompl(f_1_1_4,2) + 2.*f_1_1_3*(4.*f_1_1_1 + 6.*f_1_1_2 + f_1_1_4 - 9.*f_1_1_5) + 16.*f_1_1_1*f_1_1_5 - 26.*f_1_1_2*f_1_1_5 + 7.*powCompl(f_1_1_5,2) + 2.*f_1_1_4*(-1.*f_1_1_1 + 5.*f_1_1_2 + 7.*f_1_1_5) - 2.*f_2_1_1 + 2.*f_2_1_2 + 8.*f_2_1_3 - 8.*f_2_1_5) + powCompl(f_1_1_1,2)*f_2_1_5 + 5.*f_1_1_1*f_1_1_2*f_2_1_5 + 16.5*powCompl(f_1_1_2,2)*f_2_1_5 - 2.*f_1_1_1*f_1_1_3*f_2_1_5 + 18.*f_1_1_2*f_1_1_3*f_2_1_5 + 13.*powCompl(f_1_1_3,2)*f_2_1_5 - 1.*f_1_1_1*f_1_1_4*f_2_1_5 + 6.*f_1_1_2*f_1_1_4*f_2_1_5 + 2.*f_1_1_3*f_1_1_4*f_2_1_5 - 0.5*powCompl(f_1_1_4,2)*f_2_1_5 + 2.*f_1_1_1*f_1_1_5*f_2_1_5 - 15.*f_1_1_2*f_1_1_5*f_2_1_5 - 30.*f_1_1_3*f_1_1_5*f_2_1_5 - 7.*f_1_1_4*f_1_1_5*f_2_1_5 + 4.5*powCompl(f_1_1_5,2)*f_2_1_5 + 6.*f_2_1_3*f_2_1_5 - 3.*powCompl(f_2_1_5,2) - 13.*f_1_1_1*f_3_1_1 + 7.*f_1_1_3*f_3_1_1 - 4.*f_1_1_4*f_3_1_1 - 21.*f_1_1_5*f_3_1_1 - 2.*f_1_1_1*f_3_1_2 + 2.*f_1_1_2*f_3_1_2 + 2.*f_1_1_3*f_3_1_2 - 12.*f_1_1_4*f_3_1_2 - 7.*f_1_1_5*f_3_1_2 - 7.*f_1_1_1*f_3_1_3 + 14.*f_1_1_2*f_3_1_3 + 31.*f_1_1_3*f_3_1_3 + 4.*f_1_1_4*f_3_1_3 - 19.*f_1_1_5*f_3_1_3 + 6.*f_1_1_1*f_3_1_4 + 4.*f_1_1_2*f_3_1_4 + 4.*f_1_1_3*f_3_1_4 - 2.*f_1_1_4*f_3_1_4 + 6.*f_1_1_1*f_3_1_5 + 27.*f_1_1_2*f_3_1_5 + 16.*f_1_1_3*f_3_1_5 + 5.*f_1_1_4*f_3_1_5 - 3.*f_1_1_5*f_3_1_5 - 12.*f_1_1_1*f_3_2_1 + 2.*f_1_1_3*f_3_2_1 - 2.*f_1_1_4*f_3_2_1 - 21.*f_1_1_5*f_3_2_1 + 7.*f_1_1_2*f_3_2_2 + 2.*f_1_1_3*f_3_2_2 - 13.*f_1_1_4*f_3_2_2 - 3.*f_1_1_5*f_3_2_2 - 19.*f_1_1_1*f_3_2_3 + 16.*f_1_1_2*f_3_2_3 + 31.*f_1_1_3*f_3_2_3 + 8.*f_1_1_4*f_3_2_3 - 7.*f_1_1_5*f_3_2_3 + 6.*f_1_1_1*f_3_2_4 + 6.*f_1_1_2*f_3_2_4 + 4.*f_1_1_3*f_3_2_4 - 2.*f_1_1_4*f_3_2_4 + 2.*f_1_1_1*f_3_2_5 + 27.*f_1_1_2*f_3_2_5 + 32.*f_1_1_3*f_3_2_5 + 3.*f_1_1_4*f_3_2_5 - 15.*f_1_1_5*f_3_2_5 + 5.*f_1_1_1*f_3_3_1 + 4.*f_1_1_2*f_3_3_1 + f_1_1_3*f_3_3_1 - 3.*f_1_1_4*f_3_3_1 - 1.*f_1_1_1*f_3_3_2 + 24.*f_1_1_2*f_3_3_2 + 24.*f_1_1_3*f_3_3_2 - 18.*f_1_1_5*f_3_3_2 + f_1_1_1*f_3_3_3 + f_1_1_4*f_3_3_3 + f_1_1_1*f_3_3_4 + f_1_1_2*f_3_3_4 - 1.*f_1_1_3*f_3_3_4 - 6.*f_1_1_4*f_3_3_4 + 3.*f_1_1_5*f_3_3_4 - 10.*f_1_1_1*f_3_3_5 + 5.*f_1_1_3*f_3_3_5 - 1.*f_1_1_5*f_3_3_5 + 8.*f_4_1_1 + 4.*f_4_1_2 - 0.6666666666666666*f_4_11_4 - 0.6666666666666666*f_4_11_5 - 4.*f_4_1_3 + 4.*f_4_1_5 + 4.*f_4_2_1 + 8.*f_4_2_2 + 4.*f_4_2_3 - 4.*f_4_2_5 - 4.5*f_4_3_1 + 1.5*f_4_3_2 + 9.5*f_4_3_3 - 2.*f_4_3_4 - 7.5*f_4_3_5 - 0.6666666666666666*f_4_4_1 - 3.*f_4_4_2 + 0.16666666666666666*f_4_4_4 + 0.8333333333333334*f_4_4_5 + 0.6666666666666666*f_4_5_1 + 4.*f_4_5_2 + 0.6666666666666666*f_4_5_3 + 1.3333333333333333*f_4_5_4 - 2.6666666666666665*f_4_5_5 + 1.3333333333333333*f_4_6_1 + 0.6666666666666666*f_4_6_2 + 2.*f_4_6_3 - 0.6666666666666666*f_4_6_4 - 1.3333333333333333*f_4_6_5 - 2.*f_4_7_2 + 0.6666666666666666*f_4_7_4 + 2.*f_4_7_5 - 2.*f_4_8_2 + 2.*f_4_8_4 + 0.6666666666666666*f_4_8_5 - 7.*f_1_1_1*zeta3 + 5.*f_1_1_2*zeta3 + 9.*f_1_1_3*zeta3 - 11.*f_1_1_4*zeta3 - 62.*f_1_1_5*zeta3;
    masters[50-1][0][4-1] = 1.5;
    masters[50-1][1][4-1] = 0.5*(-2.*f_1_1_1 + 3.*f_1_1_2 - 3.*f_1_1_4 - 4.*f_1_1_5);
    masters[50-1][2][4-1] = -7.4022033008170185 - 1.*f_1_1_1*f_1_1_2 - 0.5*powCompl(f_1_1_2,2) - 0.5*powCompl(f_1_1_4,2) + 2.*f_1_1_1*f_1_1_5 - 2.*f_1_1_2*f_1_1_5 + powCompl(f_1_1_5,2) + f_1_1_4*(f_1_1_1 + f_1_1_2 + 2.*f_1_1_5) + 2.5*f_2_1_2 + 2.*f_2_1_3 - 2.*f_2_1_5;
    masters[50-1][3][4-1] = 0.3333333333333333*powCompl(f_1_1_1,3) + 1.1666666666666667*powCompl(f_1_1_2,3) + 2.*powCompl(f_1_1_3,3) - 2.5*powCompl(f_1_1_2,2)*f_1_1_4 + 0.5*f_1_1_2*powCompl(f_1_1_4,2) + 0.5*powCompl(f_1_1_4,3) - 0.8224670334241131*(-10.*f_1_1_1 + 15.*f_1_1_2 + 8.*f_1_1_3 - 11.*f_1_1_4 - 20.*f_1_1_5) - 1.*powCompl(f_1_1_1,2)*f_1_1_5 + 2.*f_1_1_1*f_1_1_2*f_1_1_5 - 1.*powCompl(f_1_1_2,2)*f_1_1_5 - 2.*f_1_1_1*f_1_1_4*f_1_1_5 + 2.*f_1_1_2*f_1_1_4*f_1_1_5 - 1.*powCompl(f_1_1_4,2)*f_1_1_5 - 3.*f_1_1_1*powCompl(f_1_1_5,2) + 2.*f_1_1_2*powCompl(f_1_1_5,2) - 1.*f_1_1_4*powCompl(f_1_1_5,2) - 1.*powCompl(f_1_1_5,3) - 2.*powCompl(f_1_1_3,2)*(f_1_1_1 + 2.*f_1_1_5) - 3.*f_1_1_2*f_2_1_2 - 2.*f_1_1_4*f_2_1_2 + 2.*f_1_1_1*f_2_1_3 + 2.*f_1_1_2*f_2_1_3 - 2.*f_1_1_4*f_2_1_3 - 2.*f_1_1_5*f_2_1_3 + f_1_1_3*(powCompl(f_1_1_2,2) + (4.*f_1_1_1 - 2.*f_1_1_2)*f_1_1_5 + 3.*powCompl(f_1_1_5,2) - 4.*f_2_1_3 - 2.*f_2_1_5) + 2.*f_1_1_1*f_2_1_5 + 4.*f_1_1_2*f_2_1_5 - 2.*f_1_1_4*f_2_1_5 + 2.*f_1_1_5*f_2_1_5 + 0.5*f_3_1_2 + 4.*f_3_1_5 + f_3_2_2 + 4.*f_3_2_3 - 1.*f_3_3_1 - 2.*f_3_3_2 + 4.*f_3_3_4 + 4.*f_3_3_5 - 17.*zeta3;
    masters[50-1][4][4-1] = bc50e4p4 + 0.8125*powCompl(f_1_1_1,4) + 5.*powCompl(f_1_1_1,3)*f_1_1_2 + 6.*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) - 1.8333333333333333*powCompl(f_1_1_2,4) + 1.3333333333333333*powCompl(f_1_1_1,3)*f_1_1_3 + 2.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_3 + f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_3 + 3.3333333333333335*powCompl(f_1_1_2,3)*f_1_1_3 + 0.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 8.*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) + 0.6666666666666666*f_1_1_1*powCompl(f_1_1_3,3) - 2.3333333333333335*f_1_1_2*powCompl(f_1_1_3,3) - 4.666666666666667*powCompl(f_1_1_3,4) - 0.5833333333333334*powCompl(f_1_1_1,3)*f_1_1_4 - 21.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 - 11.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 + 14.833333333333334*powCompl(f_1_1_2,3)*f_1_1_4 - 19.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 - 6.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_4 + 2.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_4 + 15.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 + f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_4 - 5.*powCompl(f_1_1_3,3)*f_1_1_4 + 14.125*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + 28.*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) - 11.75*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 9.*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) - 1.*f_1_1_2*f_1_1_3*powCompl(f_1_1_4,2) - 4.5*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) - 16.916666666666668*f_1_1_1*powCompl(f_1_1_4,3) - 1.1666666666666667*f_1_1_2*powCompl(f_1_1_4,3) - 0.3333333333333333*f_1_1_3*powCompl(f_1_1_4,3) + 2.0208333333333335*powCompl(f_1_1_4,4) + 2.3333333333333335*powCompl(f_1_1_1,3)*f_1_1_5 - 2.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_5 + 2.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_5 - 3.1666666666666665*powCompl(f_1_1_2,3)*f_1_1_5 - 4.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 - 4.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_5 - 24.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 - 3.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 - 9.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 + 10.666666666666666*powCompl(f_1_1_3,3)*f_1_1_5 + 2.*powCompl(f_1_1_1,2)*f_1_1_4*f_1_1_5 + 2.*f_1_1_1*f_1_1_2*f_1_1_4*f_1_1_5 - 19.*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 + 4.*f_1_1_1*f_1_1_3*f_1_1_4*f_1_1_5 + 2.*f_1_1_2*f_1_1_3*f_1_1_4*f_1_1_5 + 4.*powCompl(f_1_1_3,2)*f_1_1_4*f_1_1_5 - 2.*f_1_1_1*powCompl(f_1_1_4,2)*f_1_1_5 + 14.*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 - 1.*f_1_1_3*powCompl(f_1_1_4,2)*f_1_1_5 - 1.3333333333333333*powCompl(f_1_1_4,3)*f_1_1_5 - 3.*f_1_1_1*f_1_1_2*powCompl(f_1_1_5,2) + 14.75*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + 2.*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) + 29.*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) - 3.5*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + f_1_1_1*f_1_1_4*powCompl(f_1_1_5,2) + 5.*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) - 4.*f_1_1_3*f_1_1_4*powCompl(f_1_1_5,2) - 4.5*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) + 2.3333333333333335*f_1_1_1*powCompl(f_1_1_5,3) - 14.5*f_1_1_2*powCompl(f_1_1_5,3) - 6.666666666666667*f_1_1_3*powCompl(f_1_1_5,3) + 1.6666666666666667*f_1_1_4*powCompl(f_1_1_5,3) + 3.5416666666666665*powCompl(f_1_1_5,4) + powCompl(f_1_1_1,2)*f_2_1_1 + powCompl(f_1_1_3,2)*f_2_1_1 - 14.*f_1_1_1*f_1_1_4*f_2_1_1 - 2.*f_1_1_2*f_1_1_4*f_2_1_1 + 10.*f_1_1_3*f_1_1_4*f_2_1_1 + 5.*powCompl(f_1_1_4,2)*f_2_1_1 - 8.*f_1_1_1*f_1_1_5*f_2_1_1 + 10.*f_1_1_3*f_1_1_5*f_2_1_1 + 2.*f_1_1_4*f_1_1_5*f_2_1_1 - 5.*powCompl(f_1_1_5,2)*f_2_1_1 + 0.5*powCompl(f_1_1_1,2)*f_2_1_2 + 12.*powCompl(f_1_1_2,2)*f_2_1_2 + 2.*f_1_1_1*f_1_1_3*f_2_1_2 + 4.*f_1_1_2*f_1_1_3*f_2_1_2 + 2.*f_1_1_1*f_1_1_4*f_2_1_2 - 16.*f_1_1_2*f_1_1_4*f_2_1_2 - 2.*f_1_1_3*f_1_1_4*f_2_1_2 + 11.*powCompl(f_1_1_4,2)*f_2_1_2 - 2.*f_1_1_1*f_1_1_5*f_2_1_2 - 14.*f_1_1_2*f_1_1_5*f_2_1_2 + 2.*f_1_1_3*f_1_1_5*f_2_1_2 + 10.*f_1_1_4*f_1_1_5*f_2_1_2 + 4.*powCompl(f_1_1_5,2)*f_2_1_2 - 1.*powCompl(f_1_1_1,2)*f_2_1_3 - 2.*f_1_1_1*f_1_1_2*f_2_1_3 + 9.*powCompl(f_1_1_2,2)*f_2_1_3 - 2.*f_1_1_1*f_1_1_3*f_2_1_3 + 14.*f_1_1_2*f_1_1_3*f_2_1_3 + 10.*powCompl(f_1_1_3,2)*f_2_1_3 + 2.*f_1_1_1*f_1_1_4*f_2_1_3 + 8.*f_1_1_3*f_1_1_4*f_2_1_3 + powCompl(f_1_1_4,2)*f_2_1_3 - 16.*f_1_1_2*f_1_1_5*f_2_1_3 - 10.*f_1_1_3*f_1_1_5*f_2_1_3 + 7.*powCompl(f_1_1_5,2)*f_2_1_3 + 6.*f_2_1_1*f_2_1_3 + powCompl(f_2_1_3,2) - 9.5*powCompl(f_1_1_1,2)*f_2_1_4 - 15.*f_1_1_1*f_1_1_2*f_2_1_4 - 5.5*powCompl(f_1_1_2,2)*f_2_1_4 + 2.*f_1_1_1*f_1_1_3*f_2_1_4 - 2.*f_1_1_2*f_1_1_3*f_2_1_4 - 1.*powCompl(f_1_1_3,2)*f_2_1_4 + 17.*f_1_1_1*f_1_1_4*f_2_1_4 + 18.*f_1_1_2*f_1_1_4*f_2_1_4 - 2.*f_1_1_3*f_1_1_4*f_2_1_4 - 9.5*powCompl(f_1_1_4,2)*f_2_1_4 + 2.*f_1_1_1*f_1_1_5*f_2_1_4 + 2.*f_1_1_2*f_1_1_5*f_2_1_4 - 2.*f_1_1_3*f_1_1_5*f_2_1_4 - 4.*f_1_1_4*f_1_1_5*f_2_1_4 - 0.8224670334241131*(14.*powCompl(f_1_1_1,2) - 10.*f_1_1_1*f_1_1_2 + 9.*powCompl(f_1_1_2,2) + 6.*powCompl(f_1_1_3,2) - 7.*powCompl(f_1_1_4,2) + 16.*f_1_1_1*f_1_1_5 - 20.*f_1_1_2*f_1_1_5 - 6.*powCompl(f_1_1_5,2) - 4.*f_1_1_3*(f_1_1_1 - 1.*f_1_1_2 + f_1_1_4 + 3.*f_1_1_5) + 2.*f_1_1_4*(f_1_1_1 - 1.*f_1_1_2 + 12.*f_1_1_5) + 5.*f_2_1_2 + 8.*f_2_1_3 - 8.*f_2_1_5) - 1.*powCompl(f_1_1_1,2)*f_2_1_5 - 2.*f_1_1_1*f_1_1_2*f_2_1_5 - 17.*powCompl(f_1_1_2,2)*f_2_1_5 - 2.*f_1_1_1*f_1_1_3*f_2_1_5 - 10.*f_1_1_2*f_1_1_3*f_2_1_5 - 8.*powCompl(f_1_1_3,2)*f_2_1_5 + 6.*f_1_1_2*f_1_1_4*f_2_1_5 - 2.*powCompl(f_1_1_4,2)*f_2_1_5 - 6.*f_1_1_1*f_1_1_5*f_2_1_5 + 18.*f_1_1_2*f_1_1_5*f_2_1_5 + 20.*f_1_1_3*f_1_1_5*f_2_1_5 - 4.*f_1_1_4*f_1_1_5*f_2_1_5 - 8.*powCompl(f_1_1_5,2)*f_2_1_5 - 6.*f_2_1_3*f_2_1_5 + powCompl(f_2_1_5,2) - 2.*f_1_1_1*f_3_1_1 + 2.*f_1_1_3*f_3_1_1 + 12.*f_1_1_4*f_3_1_1 + 10.*f_1_1_5*f_3_1_1 + 4.*f_1_1_1*f_3_1_2 - 21.*f_1_1_2*f_3_1_2 - 4.*f_1_1_3*f_3_1_2 + 20.*f_1_1_4*f_3_1_2 + 12.*f_1_1_5*f_3_1_2 + 2.*f_1_1_1*f_3_1_3 - 12.*f_1_1_2*f_3_1_3 - 22.*f_1_1_3*f_3_1_3 - 4.*f_1_1_4*f_3_1_3 + 18.*f_1_1_5*f_3_1_3 - 19.*f_1_1_1*f_3_1_4 - 17.*f_1_1_2*f_3_1_4 + 19.*f_1_1_4*f_3_1_4 + 4.*f_1_1_5*f_3_1_4 - 32.*f_1_1_2*f_3_1_5 - 10.*f_1_1_3*f_3_1_5 + 4.*f_1_1_4*f_3_1_5 + 16.*f_1_1_5*f_3_1_5 - 2.*f_1_1_1*f_3_2_1 + 2.*f_1_1_3*f_3_2_1 + 16.*f_1_1_4*f_3_2_1 + 10.*f_1_1_5*f_3_2_1 + 2.*f_1_1_1*f_3_2_2 - 24.*f_1_1_2*f_3_2_2 - 4.*f_1_1_3*f_3_2_2 + 22.*f_1_1_4*f_3_2_2 + 14.*f_1_1_5*f_3_2_2 + 6.*f_1_1_1*f_3_2_3 - 14.*f_1_1_2*f_3_2_3 - 26.*f_1_1_3*f_3_2_3 - 8.*f_1_1_4*f_3_2_3 + 10.*f_1_1_5*f_3_2_3 - 19.*f_1_1_1*f_3_2_4 - 20.*f_1_1_2*f_3_2_4 + 19.*f_1_1_4*f_3_2_4 + 4.*f_1_1_5*f_3_2_4 + 4.*f_1_1_1*f_3_2_5 - 28.*f_1_1_2*f_3_2_5 - 22.*f_1_1_3*f_3_2_5 + 6.*f_1_1_4*f_3_2_5 + 24.*f_1_1_5*f_3_2_5 - 13.*f_1_1_1*f_3_3_1 - 9.*f_1_1_2*f_3_3_1 - 2.*f_1_1_3*f_3_3_1 + 12.*f_1_1_4*f_3_3_1 + 2.*f_1_1_5*f_3_3_1 - 16.*f_1_1_2*f_3_3_2 - 16.*f_1_1_3*f_3_3_2 + 14.*f_1_1_5*f_3_3_2 - 8.*f_1_1_1*f_3_3_3 + 8.*f_1_1_3*f_3_3_3 + 8.*f_1_1_4*f_3_3_3 + 2.*f_1_1_5*f_3_3_3 - 2.*f_1_1_1*f_3_3_4 - 12.*f_1_1_2*f_3_3_4 + 2.*f_1_1_3*f_3_3_4 + 8.*f_1_1_4*f_3_3_4 + 6.*f_1_1_5*f_3_3_4 + 2.*f_1_1_1*f_3_3_5 - 6.*f_1_1_3*f_3_3_5 - 2.*f_1_1_4*f_3_3_5 - 2.5*f_4_1_2 - 1.3333333333333333*f_4_11_2 + 1.3333333333333333*f_4_11_4 + 1.3333333333333333*f_4_11_5 + 4.*f_4_1_3 - 4.*f_4_1_5 - 5.*f_4_2_2 - 4.*f_4_2_3 + 4.*f_4_2_5 + 2.*f_4_3_1 - 6.*f_4_3_2 - 6.*f_4_3_3 + 6.5*f_4_3_4 + 9.*f_4_3_5 + 1.8333333333333333*f_4_4_1 + 2.6666666666666665*f_4_4_2 - 1.3333333333333333*f_4_4_3 - 2.*f_4_4_4 - 1.*f_4_4_5 - 1.*f_4_5_1 - 2.6666666666666665*f_4_5_2 + 1.3333333333333333*f_4_5_3 + 0.6666666666666666*f_4_5_4 - 0.6666666666666666*f_4_6_1 - 2.3333333333333335*f_4_6_2 - 0.6666666666666666*f_4_6_3 + 1.3333333333333333*f_4_6_4 + 0.6666666666666666*f_4_6_5 + 2.*f_4_7_2 - 0.6666666666666666*f_4_7_4 - 2.*f_4_7_5 + 2.*f_4_8_2 - 2.*f_4_8_4 + 16.666666666666668*f_1_1_1*zeta3 - 30.*f_1_1_2*zeta3 - 6.*f_1_1_3*zeta3 + 28.*f_1_1_4*zeta3 + 43.333333333333336*f_1_1_5*zeta3;
    masters[51-1][0][4-1] = 0.;
    masters[51-1][1][4-1] = 0.;
    masters[51-1][2][4-1] = 0.;
    masters[51-1][3][4-1] = 0.5*f_3_4;
    masters[51-1][4][4-1] = 0.08333333333333333*(12.*bc51e4p4 - 3.*(4.*f_1_1_1 + 3.*f_1_1_2 + 3.*f_1_1_3 + f_1_1_4 + 3.*f_1_1_5)*f_3_4 - 2.*f_4_10_1 + 4.*f_4_10_4);
    masters[52-1][0][4-1] = -1.;
    masters[52-1][1][4-1] = 2.*(f_1_1_1 + f_1_1_2 - 1.*f_1_1_4);
    masters[52-1][2][4-1] = 2.4674011002723395 - 0.5*powCompl(f_1_1_1,2) - 4.*f_1_1_1*f_1_1_2 - 2.*powCompl(f_1_1_2,2) + (f_1_1_1 + 4.*f_1_1_2)*f_1_1_4 - 0.5*powCompl(f_1_1_4,2) + f_2_1_2 - 3.*f_2_1_4;
    masters[52-1][3][4-1] = -0.6666666666666666*powCompl(f_1_1_1,3) + 2.*powCompl(f_1_1_1,2)*f_1_1_2 + 4.*f_1_1_1*powCompl(f_1_1_2,2) - 2.*f_1_1_2*powCompl(f_1_1_4,2) + powCompl(f_1_1_4,3) + 9.869604401089358*(-0.5*f_1_1_1 - 1.*f_1_1_2 + f_1_1_4) + 3.*f_1_1_2*f_2_1_2 + f_1_1_4*(powCompl(f_1_1_1,2) - 4.*f_1_1_1*f_1_1_2 - 5.*f_2_1_2 - 1.*f_2_1_4) + 3.*f_1_1_1*f_2_1_4 + 4.*f_1_1_2*f_2_1_4 - 10.*f_3_1_2 - 3.*f_3_1_4 - 8.*f_3_2_2 + f_3_2_4 - 2.*f_3_3_1 + 1.1666666666666667*zeta3;
    masters[52-1][4][4-1] = bc52e4p4 - 0.2916666666666667*powCompl(f_1_1_1,4) - 6.*powCompl(f_1_1_1,3)*f_1_1_2 - 13.*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) + 2.*f_1_1_1*powCompl(f_1_1_2,3) + 4.916666666666667*powCompl(f_1_1_2,4) + 2.5*powCompl(f_1_1_1,3)*f_1_1_4 + 32.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 + 12.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 - 17.*powCompl(f_1_1_2,3)*f_1_1_4 - 9.25*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 32.*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) + 12.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 6.5*f_1_1_1*powCompl(f_1_1_4,3) + 5.*f_1_1_2*powCompl(f_1_1_4,3) - 2.7083333333333335*powCompl(f_1_1_4,4) - 11.*powCompl(f_1_1_1,2)*f_2_1_2 - 28.*f_1_1_1*f_1_1_2*f_2_1_2 - 17.*powCompl(f_1_1_2,2)*f_2_1_2 + 30.*f_1_1_1*f_1_1_4*f_2_1_2 + 28.*f_1_1_2*f_1_1_4*f_2_1_2 - 9.*powCompl(f_1_1_4,2)*f_2_1_2 - 1.5*powCompl(f_2_1_2,2) - 0.8224670334241131*(powCompl(f_1_1_1,2) - 24.*f_1_1_1*f_1_1_2 + 2.*(5.*f_1_1_1 + 18.*f_1_1_2)*f_1_1_4 + 11.*powCompl(f_1_1_4,2) + 2.*(-9.*powCompl(f_1_1_2,2) + f_2_1_2 - 7.*f_2_1_4)) + 6.*powCompl(f_1_1_1,2)*f_2_1_4 + 14.*f_1_1_1*f_1_1_2*f_2_1_4 + 11.*powCompl(f_1_1_2,2)*f_2_1_4 - 14.*f_1_1_1*f_1_1_4*f_2_1_4 - 28.*f_1_1_2*f_1_1_4*f_2_1_4 + 6.*powCompl(f_1_1_4,2)*f_2_1_4 + 8.*f_2_1_2*f_2_1_4 - 0.5*powCompl(f_2_1_4,2) + 30.*f_1_1_1*f_3_1_2 + 37.*f_1_1_2*f_3_1_2 - 17.*f_1_1_4*f_3_1_2 + 17.*f_1_1_1*f_3_1_4 + 22.*f_1_1_2*f_3_1_4 - 15.*f_1_1_4*f_3_1_4 + 28.*f_1_1_1*f_3_2_2 + 28.*f_1_1_2*f_3_2_2 - 12.*f_1_1_4*f_3_2_2 + 12.*f_1_1_1*f_3_2_4 + 36.*f_1_1_2*f_3_2_4 - 18.*f_1_1_4*f_3_2_4 + 18.*f_1_1_1*f_3_3_1 + 24.*f_1_1_2*f_3_3_1 - 16.*f_1_1_4*f_3_3_1 - 4.*f_4_1_2 - 3.*f_4_1_4 - 8.*f_4_2_2 - 3.*f_4_2_4 + 14.*f_4_3_2 - 7.*f_4_3_4 - 2.3333333333333335*f_4_4_1 + 4.666666666666667*f_4_5_1 + 0.6666666666666666*f_4_6_2 - 0.6666666666666666*f_4_7_4 + 2.6666666666666665*f_4_8_3 - 2.3333333333333335*f_1_1_1*zeta3 - 11.333333333333334*f_1_1_2*zeta3 - 2.6666666666666665*f_1_1_4*zeta3;
    masters[53-1][0][4-1] = 0.75;
    masters[53-1][1][4-1] = 1.5*(-1.*f_1_1_1 - 1.*f_1_1_2 + f_1_1_4);
    masters[53-1][2][4-1] = -5.346035717256735 + 0.5*(powCompl(f_1_1_1,2) + 6.*f_1_1_1*f_1_1_2 + 3.*powCompl(f_1_1_2,2) - 2.*(f_1_1_1 + 3.*f_1_1_2)*f_1_1_4 + powCompl(f_1_1_4,2) - 5.*f_2_1_2 + 4.*f_2_1_4);
    masters[53-1][3][4-1] = 0.08333333333333333*(9.869604401089358*(13.*f_1_1_1 + 15.*f_1_1_2 - 15.*f_1_1_4) + 2.*(2.*powCompl(f_1_1_1,3) - 18.*powCompl(f_1_1_1,2)*f_1_1_2 + powCompl(f_1_1_2,3) + 3.*(-6.*f_1_1_1 + f_1_1_2)*powCompl(f_1_1_4,2) + 3.*powCompl(f_1_1_4,3) - 6.*f_1_1_2*f_2_1_2 + 3.*f_1_1_4*(2.*powCompl(f_1_1_1,2) + 12.*f_1_1_1*f_1_1_2 - 1.*powCompl(f_1_1_2,2) + 12.*f_2_1_2 - 4.*f_2_1_4) - 6.*f_1_1_1*(3.*powCompl(f_1_1_2,2) + 2.*f_2_1_4) + 45.*f_3_1_2 + 12.*f_3_1_4 + 42.*f_3_2_2 + 12.*f_3_2_4 + 30.*f_3_3_1 - 63.*zeta3));
    masters[53-1][4][4-1] = bc53e4p4 - 0.7708333333333334*powCompl(f_1_1_1,4) + 2.3333333333333335*powCompl(f_1_1_1,3)*f_1_1_2 + 2.*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) + f_1_1_1*powCompl(f_1_1_2,3) - 0.08333333333333333*powCompl(f_1_1_2,4) + 0.4166666666666667*powCompl(f_1_1_1,3)*f_1_1_4 - 4.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 - 1.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 - 2.*powCompl(f_1_1_2,3)*f_1_1_4 - 1.375*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 2.*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) + 5.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 5.083333333333333*f_1_1_1*powCompl(f_1_1_4,3) - 4.666666666666667*f_1_1_2*powCompl(f_1_1_4,3) + 0.14583333333333334*powCompl(f_1_1_4,4) + 1.5*powCompl(f_1_1_1,2)*f_2_1_2 + 6.*f_1_1_1*f_1_1_2*f_2_1_2 + 2.*powCompl(f_1_1_2,2)*f_2_1_2 - 8.*f_1_1_1*f_1_1_4*f_2_1_2 - 2.*f_1_1_2*f_1_1_4*f_2_1_2 - 5.*powCompl(f_1_1_4,2)*f_2_1_2 + powCompl(f_2_1_2,2) + 4.5*powCompl(f_1_1_1,2)*f_2_1_4 - 1.*f_1_1_1*f_1_1_2*f_2_1_4 - 2.5*powCompl(f_1_1_2,2)*f_2_1_4 - 5.*f_1_1_1*f_1_1_4*f_2_1_4 + 4.*f_1_1_2*f_1_1_4*f_2_1_4 + 4.5*powCompl(f_1_1_4,2)*f_2_1_4 - 0.8224670334241131*(11.*powCompl(f_1_1_1,2) + 30.*f_1_1_1*f_1_1_2 + 17.*powCompl(f_1_1_2,2) - 2.*(13.*f_1_1_1 + 17.*f_1_1_2)*f_1_1_4 + 15.*powCompl(f_1_1_4,2) - 5.*f_2_1_2 + 4.*f_2_1_4) - 8.*f_1_1_1*f_3_1_2 - 7.*f_1_1_2*f_3_1_2 - 8.*f_1_1_4*f_3_1_2 + 5.*f_1_1_1*f_3_1_4 - 1.*f_1_1_2*f_3_1_4 - 9.*f_1_1_4*f_3_1_4 - 6.*f_1_1_1*f_3_2_2 - 2.*f_1_1_2*f_3_2_2 - 12.*f_1_1_4*f_3_2_2 + 5.*f_1_1_1*f_3_2_4 - 4.*f_1_1_2*f_3_2_4 - 9.*f_1_1_4*f_3_2_4 - 1.*f_1_1_1*f_3_3_1 - 3.*f_1_1_2*f_3_3_1 - 6.*f_1_1_4*f_3_3_1 + 2.5*f_4_1_2 + 5.*f_4_2_2 - 1.*f_4_3_2 - 3.5*f_4_3_4 - 1.5*f_4_4_1 - 1.*f_4_5_1 + 0.3333333333333333*f_4_6_2 + 0.6666666666666666*f_4_7_4 + 21.*f_1_1_1*zeta3 + 24.*f_1_1_2*zeta3 - 26.*f_1_1_4*zeta3;
    masters[54-1][0][4-1] = -1.;
    masters[54-1][1][4-1] = 2.*(f_1_1_1 - 1.*f_1_1_3 + f_1_1_5);
    masters[54-1][2][4-1] = 0.25*(9.869604401089358 - 2.*(4.*powCompl(f_1_1_1,2) + 3.*powCompl(f_1_1_3,2) + 8.*f_1_1_1*f_1_1_5 + 3.*powCompl(f_1_1_5,2) - 2.*f_1_1_3*(4.*f_1_1_1 + 3.*f_1_1_5) - 6.*f_2_1_1 + 2.*f_2_1_3));
    masters[54-1][3][4-1] = 0.8333333333333334*powCompl(f_1_1_1,3) - 2.*powCompl(f_1_1_3,3) + 9.869604401089358*(-0.5*f_1_1_1 + f_1_1_3 - 1.*f_1_1_5) + 4.*powCompl(f_1_1_1,2)*f_1_1_5 + 4.*f_1_1_1*powCompl(f_1_1_5,2) + 1.5*powCompl(f_1_1_5,3) + 0.5*powCompl(f_1_1_3,2)*(5.*f_1_1_1 + 13.*f_1_1_5) - 3.*f_1_1_1*f_2_1_1 - 4.*f_1_1_5*f_2_1_1 - 3.*f_1_1_5*f_2_1_3 + f_1_1_3*(-2.5*powCompl(f_1_1_1,2) - 8.*f_1_1_1*f_1_1_5 - 5.5*powCompl(f_1_1_5,2) + f_2_1_1 + 5.*f_2_1_3) + f_3_1_1 - 8.*f_3_1_3 - 3.*f_3_2_1 - 10.*f_3_2_3 - 2.*f_3_3_5 + 1.1666666666666667*zeta3;
    masters[54-1][4][4-1] = bc54e4p4 + 0.7083333333333334*powCompl(f_1_1_1,4) - 2.5*powCompl(f_1_1_1,3)*f_1_1_3 + 0.25*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 2.8333333333333335*f_1_1_1*powCompl(f_1_1_3,3) - 1.4583333333333333*powCompl(f_1_1_3,4) - 2.*powCompl(f_1_1_1,3)*f_1_1_5 + 12.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 - 24.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 + 15.666666666666666*powCompl(f_1_1_3,3)*f_1_1_5 - 7.*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) + 23.*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) - 22.5*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 6.666666666666667*f_1_1_1*powCompl(f_1_1_5,3) + 13.*f_1_1_3*powCompl(f_1_1_5,3) - 3.3333333333333335*powCompl(f_1_1_5,4) - 0.5*powCompl(f_1_1_1,2)*f_2_1_1 + 3.*f_1_1_1*f_1_1_3*f_2_1_1 - 4.5*powCompl(f_1_1_3,2)*f_2_1_1 + 4.*f_1_1_1*f_1_1_5*f_2_1_1 - 4.*f_1_1_3*f_1_1_5*f_2_1_1 + powCompl(f_1_1_5,2)*f_2_1_1 - 0.5*powCompl(f_2_1_1,2) + 4.*powCompl(f_1_1_1,2)*f_2_1_3 - 14.*f_1_1_1*f_1_1_3*f_2_1_3 + 6.5*powCompl(f_1_1_3,2)*f_2_1_3 + 12.*f_1_1_1*f_1_1_5*f_2_1_3 - 21.*f_1_1_3*f_1_1_5*f_2_1_3 + 13.5*powCompl(f_1_1_5,2)*f_2_1_3 - 2.*f_2_1_1*f_2_1_3 - 1.5*powCompl(f_2_1_3,2) + 0.8224670334241131*(6.*powCompl(f_1_1_1,2) + 5.*powCompl(f_1_1_3,2) + 24.*f_1_1_1*f_1_1_5 + 17.*powCompl(f_1_1_5,2) - 2.*f_1_1_3*(12.*f_1_1_1 + 17.*f_1_1_5) - 14.*f_2_1_1 + 2.*f_2_1_3) + 2.*f_1_1_1*f_3_1_1 - 8.*f_1_1_3*f_3_1_1 - 4.*f_1_1_5*f_3_1_1 + 12.*f_1_1_1*f_3_1_3 - 2.*f_1_1_3*f_3_1_3 + 18.*f_1_1_5*f_3_1_3 + 7.*f_1_1_1*f_3_2_1 - 5.*f_1_1_3*f_3_2_1 + 4.*f_1_1_5*f_3_2_1 + 12.*f_1_1_1*f_3_2_3 - 7.*f_1_1_3*f_3_2_3 + 27.*f_1_1_5*f_3_2_3 + 8.*f_1_1_1*f_3_3_5 - 6.*f_1_1_3*f_3_3_5 + 14.*f_1_1_5*f_3_3_5 - 3.*f_4_1_1 - 8.*f_4_1_3 - 3.*f_4_2_1 - 4.*f_4_2_3 + 2.*f_4_3_1 - 9.*f_4_3_3 - 0.6666666666666666*f_4_4_5 + 2.*f_4_6_1 + 2.6666666666666665*f_4_7_3 - 0.6666666666666666*f_4_8_2 - 2.3333333333333335*f_1_1_1*zeta3 + 7.333333333333333*f_1_1_3*zeta3 - 11.333333333333334*f_1_1_5*zeta3;
    masters[55-1][0][4-1] = 0.75;
    masters[55-1][1][4-1] = 1.5*(-1.*f_1_1_1 + f_1_1_3 - 1.*f_1_1_5);
    masters[55-1][2][4-1] = 0.041666666666666664*(-128.30485721416164 + 6.*(6.*powCompl(f_1_1_1,2) + powCompl(f_1_1_3,2) + 12.*f_1_1_1*f_1_1_5 + powCompl(f_1_1_5,2) - 2.*f_1_1_3*(6.*f_1_1_1 + f_1_1_5) - 8.*f_2_1_1 + 10.*f_2_1_3));
    masters[55-1][3][4-1] = -0.6666666666666666*powCompl(f_1_1_1,3) + 2.5*powCompl(f_1_1_3,3) - 3.*powCompl(f_1_1_1,2)*f_1_1_5 - 3.*f_1_1_1*powCompl(f_1_1_5,2) - 0.3333333333333333*powCompl(f_1_1_5,3) - 2.*powCompl(f_1_1_3,2)*(f_1_1_1 + 3.*f_1_1_5) + 0.8224670334241131*(13.*f_1_1_1 - 15.*f_1_1_3 + 15.*f_1_1_5) + 2.*f_1_1_1*f_2_1_1 + f_1_1_3*(6.*f_1_1_1*f_1_1_5 + 3.5*powCompl(f_1_1_5,2) + 2.*(powCompl(f_1_1_1,2) + f_2_1_1 - 3.*f_2_1_3)) + f_1_1_5*f_2_1_3 + 2.*f_3_1_1 + 7.*f_3_1_3 + 2.*f_3_2_1 + 7.5*f_3_2_3 + 5.*f_3_3_5 - 10.5*zeta3;
    masters[55-1][4][4-1] = bc55e4p4 + 1.8541666666666667*powCompl(f_1_1_1,4) - 8.083333333333334*powCompl(f_1_1_1,3)*f_1_1_3 + 10.125*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) - 4.75*f_1_1_1*powCompl(f_1_1_3,3) - 0.10416666666666667*powCompl(f_1_1_3,4) + 3.*powCompl(f_1_1_1,3)*f_1_1_5 - 3.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 - 1.1666666666666667*powCompl(f_1_1_3,3)*f_1_1_5 - 3.*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) + 7.*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + 3.*f_1_1_1*powCompl(f_1_1_5,3) - 5.5*f_1_1_3*powCompl(f_1_1_5,3) + 1.0416666666666667*powCompl(f_1_1_5,4) - 5.5*powCompl(f_1_1_1,2)*f_2_1_1 + 7.*f_1_1_1*f_1_1_3*f_2_1_1 - 5.5*powCompl(f_1_1_3,2)*f_2_1_1 - 6.*f_1_1_1*f_1_1_5*f_2_1_1 + 6.*f_1_1_3*f_1_1_5*f_2_1_1 - 2.5*powCompl(f_1_1_5,2)*f_2_1_1 + 0.5*powCompl(f_1_1_1,2)*f_2_1_3 + 2.*f_1_1_1*f_1_1_3*f_2_1_3 + 4.*powCompl(f_1_1_3,2)*f_2_1_3 - 3.*f_1_1_1*f_1_1_5*f_2_1_3 + 2.*f_1_1_3*f_1_1_5*f_2_1_3 - 2.*powCompl(f_1_1_5,2)*f_2_1_3 + 2.*f_2_1_1*f_2_1_3 + powCompl(f_2_1_3,2) - 0.41123351671205655*(26.*powCompl(f_1_1_1,2) + 33.*powCompl(f_1_1_3,2) + 60.*f_1_1_1*f_1_1_5 + 29.*powCompl(f_1_1_5,2) - 2.*f_1_1_3*(30.*f_1_1_1 + 29.*f_1_1_5) - 8.*f_2_1_1 + 10.*f_2_1_3) + 7.*f_1_1_1*f_3_1_1 - 11.*f_1_1_3*f_3_1_1 + 6.*f_1_1_5*f_3_1_1 - 3.*f_1_1_1*f_3_1_3 - 14.*f_1_1_3*f_3_1_3 + 7.*f_1_1_1*f_3_2_1 - 11.*f_1_1_3*f_3_2_1 + 6.*f_1_1_5*f_3_2_1 - 10.*f_1_1_3*f_3_2_3 - 5.*f_1_1_5*f_3_2_3 + f_1_1_1*f_3_3_5 - 8.*f_1_1_3*f_3_3_5 - 1.*f_1_1_5*f_3_3_5 + 5.*f_4_1_3 + 2.5*f_4_2_3 + 4.5*f_4_3_1 - 1.8333333333333333*f_4_4_5 + f_4_5_5 - 1.*f_4_6_1 + 0.6666666666666666*f_4_8_2 + 21.*f_1_1_1*zeta3 - 28.*f_1_1_3*zeta3 + 24.*f_1_1_5*zeta3;
    masters[56-1][0][4-1] = -2.25;
    masters[56-1][1][4-1] = 1.5*(f_1_1_1 + 3.*f_1_1_2 + f_1_1_3 - 1.*f_1_1_4 - 1.*f_1_1_5);
    masters[56-1][2][4-1] = 11.925771984649641 + f_1_1_3*(-1.*f_1_1_1 - 3.*f_1_1_2 + f_1_1_4) + 0.5*(powCompl(f_1_1_1,2) - 6.*f_1_1_1*f_1_1_2 - 7.*powCompl(f_1_1_2,2) + powCompl(f_1_1_4,2) + 2.*(f_1_1_1 + f_1_1_2)*f_1_1_5 + 2.*powCompl(f_1_1_5,2) - 2.*f_1_1_4*(f_1_1_1 - 3.*f_1_1_2 + f_1_1_5) + 4.*f_2_1_2 + 2.*f_2_1_3 - 2.*f_2_1_4 - 4.*f_2_1_5);
    masters[56-1][3][4-1] = -1.*powCompl(f_1_1_1,3) + 2.*f_1_1_1*powCompl(f_1_1_2,2) + 1.6666666666666667*powCompl(f_1_1_2,3) + 0.5*powCompl(f_1_1_3,3) + 2.*powCompl(f_1_1_1,2)*f_1_1_4 - 1.*f_1_1_1*powCompl(f_1_1_4,2) - 2.*f_1_1_2*powCompl(f_1_1_4,2) + 0.6666666666666666*powCompl(f_1_1_4,3) - 0.8224670334241131*(7.*f_1_1_1 + 29.*f_1_1_2 + 7.*f_1_1_3 - 7.*f_1_1_4 - 7.*f_1_1_5) - 4.*powCompl(f_1_1_2,2)*f_1_1_5 - 1.5*powCompl(f_1_1_3,2)*f_1_1_5 - 1.*f_1_1_1*powCompl(f_1_1_5,2) + 4.*f_1_1_2*powCompl(f_1_1_5,2) + f_1_1_4*powCompl(f_1_1_5,2) - 2.8333333333333335*powCompl(f_1_1_5,3) + 2.*f_1_1_1*f_2_1_2 - 6.*f_1_1_4*f_2_1_2 + 2.*f_1_1_5*f_2_1_2 + f_1_1_5*f_2_1_3 + 3.*f_1_1_1*f_2_1_4 - 1.*f_1_1_4*f_2_1_4 + f_1_1_3*(2.*f_1_1_1*f_1_1_2 + 4.*powCompl(f_1_1_2,2) - 2.*f_1_1_2*f_1_1_4 - 2.*f_1_1_2*f_1_1_5 + 2.5*powCompl(f_1_1_5,2) - 2.*f_2_1_2 - 3.*f_2_1_3 - 2.*f_2_1_5) + 2.*f_1_1_1*f_2_1_5 - 2.*f_1_1_4*f_2_1_5 + 6.*f_1_1_5*f_2_1_5 - 8.*f_3_1_2 + 4.*f_3_1_3 + 6.*f_3_1_4 - 4.*f_3_1_5 - 4.*f_3_2_2 + 6.*f_3_2_3 + 4.*f_3_2_4 - 8.*f_3_2_5 - 2.*f_3_3_1 - 2.*f_3_3_2 + 22.*zeta3;
    masters[56-1][4][4-1] = bc56e4p4 + 1.1875*powCompl(f_1_1_1,4) + 2.8333333333333335*powCompl(f_1_1_1,3)*f_1_1_2 - 0.8333333333333334*f_1_1_1*powCompl(f_1_1_2,3) - 3.5416666666666665*powCompl(f_1_1_2,4) + 3.3333333333333335*powCompl(f_1_1_1,3)*f_1_1_3 - 0.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_3 - 2.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_3 - 1.6666666666666667*powCompl(f_1_1_2,3)*f_1_1_3 - 4.25*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 3.75*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) + 1.6666666666666667*f_1_1_1*powCompl(f_1_1_3,3) - 2.5*f_1_1_2*powCompl(f_1_1_3,3) - 2.3125*powCompl(f_1_1_3,4) - 2.5833333333333335*powCompl(f_1_1_1,3)*f_1_1_4 - 7.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 - 1.5*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 + 12.916666666666666*powCompl(f_1_1_2,3)*f_1_1_4 - 10.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 + f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_4 + 1.5*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_4 + 7.5*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 - 1.6666666666666667*powCompl(f_1_1_3,3)*f_1_1_4 + 8.625*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + 8.*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) - 15.875*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 4.5*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) + 0.5*f_1_1_2*f_1_1_3*powCompl(f_1_1_4,2) - 2.75*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) - 9.25*f_1_1_1*powCompl(f_1_1_4,3) + 7.75*f_1_1_2*powCompl(f_1_1_4,3) - 0.5*f_1_1_3*powCompl(f_1_1_4,3) - 1.4583333333333333*powCompl(f_1_1_4,4) + 0.5*powCompl(f_1_1_1,3)*f_1_1_5 - 0.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_5 + 3.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_5 + 11.916666666666666*powCompl(f_1_1_2,3)*f_1_1_5 - 1.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 - 7.5*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 + 2.5*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 + 4.416666666666667*powCompl(f_1_1_3,3)*f_1_1_5 + 1.5*powCompl(f_1_1_1,2)*f_1_1_4*f_1_1_5 + f_1_1_1*f_1_1_2*f_1_1_4*f_1_1_5 - 43.*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 + f_1_1_1*f_1_1_3*f_1_1_4*f_1_1_5 - 1.*f_1_1_2*f_1_1_3*f_1_1_4*f_1_1_5 - 2.*f_1_1_1*powCompl(f_1_1_4,2)*f_1_1_5 + 36.5*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 + f_1_1_3*powCompl(f_1_1_4,2)*f_1_1_5 - 7.*powCompl(f_1_1_4,3)*f_1_1_5 - 4.*f_1_1_1*f_1_1_2*powCompl(f_1_1_5,2) + 1.375*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 2.*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) + 7.5*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) - 1.875*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 0.5*f_1_1_1*f_1_1_4*powCompl(f_1_1_5,2) + 16.*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) - 12.*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) + 2.8333333333333335*f_1_1_1*powCompl(f_1_1_5,3) - 9.416666666666666*f_1_1_2*powCompl(f_1_1_5,3) - 3.4166666666666665*f_1_1_3*powCompl(f_1_1_5,3) + 2.*f_1_1_4*powCompl(f_1_1_5,3) + 5.041666666666667*powCompl(f_1_1_5,4) + 0.5*powCompl(f_1_1_1,2)*f_2_1_1 - 4.*f_1_1_1*f_1_1_3*f_2_1_1 + 3.5*powCompl(f_1_1_3,2)*f_2_1_1 - 6.*f_1_1_1*f_1_1_4*f_2_1_1 + 4.*f_1_1_3*f_1_1_4*f_2_1_1 + 2.5*powCompl(f_1_1_4,2)*f_2_1_1 - 4.*f_1_1_1*f_1_1_5*f_2_1_1 + 4.*f_1_1_3*f_1_1_5*f_2_1_1 + f_1_1_4*f_1_1_5*f_2_1_1 - 2.5*powCompl(f_1_1_5,2)*f_2_1_1 - 0.5*powCompl(f_1_1_1,2)*f_2_1_2 - 7.*f_1_1_1*f_1_1_2*f_2_1_2 + 4.5*powCompl(f_1_1_2,2)*f_2_1_2 - 1.*f_1_1_1*f_1_1_3*f_2_1_2 + 2.*f_1_1_2*f_1_1_3*f_2_1_2 + powCompl(f_1_1_3,2)*f_2_1_2 + 6.*f_1_1_1*f_1_1_4*f_2_1_2 - 15.*f_1_1_2*f_1_1_4*f_2_1_2 + 5.*f_1_1_3*f_1_1_4*f_2_1_2 + 16.5*powCompl(f_1_1_4,2)*f_2_1_2 + 2.*f_1_1_1*f_1_1_5*f_2_1_2 - 30.*f_1_1_2*f_1_1_5*f_2_1_2 - 2.*f_1_1_3*f_1_1_5*f_2_1_2 + 18.*f_1_1_4*f_1_1_5*f_2_1_2 + 13.*powCompl(f_1_1_5,2)*f_2_1_2 - 3.*powCompl(f_2_1_2,2) + 7.5*powCompl(f_1_1_2,2)*f_2_1_3 + 3.*f_1_1_1*f_1_1_3*f_2_1_3 + 20.*f_1_1_2*f_1_1_3*f_2_1_3 + 5.5*powCompl(f_1_1_3,2)*f_2_1_3 + f_1_1_1*f_1_1_4*f_2_1_3 - 3.*f_1_1_1*f_1_1_5*f_2_1_3 - 21.*f_1_1_2*f_1_1_5*f_2_1_3 - 9.*f_1_1_3*f_1_1_5*f_2_1_3 + 4.*powCompl(f_1_1_5,2)*f_2_1_3 + 2.*f_2_1_1*f_2_1_3 - 0.5*powCompl(f_2_1_3,2) - 6.*powCompl(f_1_1_1,2)*f_2_1_4 - 6.*f_1_1_1*f_1_1_2*f_2_1_4 + 1.5*powCompl(f_1_1_2,2)*f_2_1_4 - 1.*f_1_1_1*f_1_1_3*f_2_1_4 + f_1_1_2*f_1_1_3*f_2_1_4 - 0.5*powCompl(f_1_1_3,2)*f_2_1_4 + 6.*f_1_1_1*f_1_1_4*f_2_1_4 + 3.*f_1_1_2*f_1_1_4*f_2_1_4 - 1.*f_1_1_3*f_1_1_4*f_2_1_4 - 3.5*powCompl(f_1_1_4,2)*f_2_1_4 + f_1_1_1*f_1_1_5*f_2_1_4 - 1.*f_1_1_2*f_1_1_5*f_2_1_4 - 1.*f_1_1_3*f_1_1_5*f_2_1_4 - 2.*f_1_1_4*f_1_1_5*f_2_1_4 - 0.5*powCompl(f_2_1_4,2) - 0.8224670334241131*(10.*powCompl(f_1_1_1,2) - 14.*f_1_1_1*f_1_1_2 - 7.*powCompl(f_1_1_2,2) + 5.*powCompl(f_1_1_3,2) - 2.*powCompl(f_1_1_4,2) + 2.*f_1_1_3*(f_1_1_1 - 8.*f_1_1_2 + f_1_1_4 - 4.*f_1_1_5) - 2.*f_1_1_1*f_1_1_5 + 18.*f_1_1_2*f_1_1_5 - 3.*powCompl(f_1_1_5,2) - 2.*f_1_1_4*(5.*f_1_1_1 - 13.*f_1_1_2 + 6.*f_1_1_5) + 8.*f_2_1_2 + 2.*f_2_1_3 - 2.*f_2_1_4 - 8.*f_2_1_5) - 1.*powCompl(f_1_1_1,2)*f_2_1_5 - 6.5*powCompl(f_1_1_2,2)*f_2_1_5 - 3.*f_1_1_2*f_1_1_3*f_2_1_5 - 5.*powCompl(f_1_1_3,2)*f_2_1_5 + 2.*f_1_1_1*f_1_1_4*f_2_1_5 + 18.*f_1_1_2*f_1_1_4*f_2_1_5 - 10.*powCompl(f_1_1_4,2)*f_2_1_5 - 6.*f_1_1_1*f_1_1_5*f_2_1_5 + 13.*f_1_1_2*f_1_1_5*f_2_1_5 + 12.*f_1_1_3*f_1_1_5*f_2_1_5 - 18.*f_1_1_4*f_1_1_5*f_2_1_5 - 12.5*powCompl(f_1_1_5,2)*f_2_1_5 + 6.*f_2_1_2*f_2_1_5 - 6.*f_2_1_3*f_2_1_5 - 3.*powCompl(f_2_1_5,2) - 2.*f_1_1_1*f_3_1_1 + 6.*f_1_1_3*f_3_1_1 + 4.*f_1_1_4*f_3_1_1 + 4.*f_1_1_5*f_3_1_1 + 5.*f_1_1_1*f_3_1_2 - 3.*f_1_1_2*f_3_1_2 + 6.*f_1_1_3*f_3_1_2 + 27.*f_1_1_4*f_3_1_2 + 16.*f_1_1_5*f_3_1_2 - 4.*f_1_1_1*f_3_1_3 - 21.*f_1_1_2*f_3_1_3 - 13.*f_1_1_3*f_3_1_3 + 7.*f_1_1_5*f_3_1_3 - 12.*f_1_1_1*f_3_1_4 - 7.*f_1_1_2*f_3_1_4 - 2.*f_1_1_3*f_3_1_4 + 2.*f_1_1_4*f_3_1_4 + 2.*f_1_1_5*f_3_1_4 + 4.*f_1_1_1*f_3_1_5 - 19.*f_1_1_2*f_3_1_5 - 7.*f_1_1_3*f_3_1_5 + 14.*f_1_1_4*f_3_1_5 + 31.*f_1_1_5*f_3_1_5 - 2.*f_1_1_1*f_3_2_1 + 6.*f_1_1_3*f_3_2_1 + 6.*f_1_1_4*f_3_2_1 + 4.*f_1_1_5*f_3_2_1 + 3.*f_1_1_1*f_3_2_2 - 15.*f_1_1_2*f_3_2_2 + 2.*f_1_1_3*f_3_2_2 + 27.*f_1_1_4*f_3_2_2 + 32.*f_1_1_5*f_3_2_2 - 2.*f_1_1_1*f_3_2_3 - 21.*f_1_1_2*f_3_2_3 - 12.*f_1_1_3*f_3_2_3 + 2.*f_1_1_5*f_3_2_3 - 13.*f_1_1_1*f_3_2_4 - 3.*f_1_1_2*f_3_2_4 + 7.*f_1_1_4*f_3_2_4 + 2.*f_1_1_5*f_3_2_4 + 8.*f_1_1_1*f_3_2_5 - 7.*f_1_1_2*f_3_2_5 - 19.*f_1_1_3*f_3_2_5 + 16.*f_1_1_4*f_3_2_5 + 31.*f_1_1_5*f_3_2_5 - 6.*f_1_1_1*f_3_3_1 + 3.*f_1_1_2*f_3_3_1 + f_1_1_3*f_3_3_1 + f_1_1_4*f_3_3_1 - 1.*f_1_1_5*f_3_3_1 - 1.*f_1_1_2*f_3_3_2 - 10.*f_1_1_3*f_3_3_2 + 5.*f_1_1_5*f_3_3_2 - 3.*f_1_1_1*f_3_3_3 + 5.*f_1_1_3*f_3_3_3 + 4.*f_1_1_4*f_3_3_3 + f_1_1_5*f_3_3_3 - 18.*f_1_1_2*f_3_3_4 - 1.*f_1_1_3*f_3_3_4 + 24.*f_1_1_4*f_3_3_4 + 24.*f_1_1_5*f_3_3_4 + f_1_1_1*f_3_3_5 + f_1_1_3*f_3_3_5 + 4.*f_4_1_2 - 0.6666666666666666*f_4_11_1 - 0.6666666666666666*f_4_11_2 + 8.*f_4_1_3 + 4.*f_4_1_4 - 4.*f_4_1_5 - 4.*f_4_2_2 + 4.*f_4_2_3 + 8.*f_4_2_4 + 4.*f_4_2_5 - 2.*f_4_3_1 - 7.5*f_4_3_2 - 4.5*f_4_3_3 + 1.5*f_4_3_4 + 9.5*f_4_3_5 + 0.16666666666666666*f_4_4_1 + 0.8333333333333334*f_4_4_2 - 0.6666666666666666*f_4_4_3 - 3.*f_4_4_4 + 1.3333333333333333*f_4_5_1 - 2.6666666666666665*f_4_5_2 + 0.6666666666666666*f_4_5_3 + 4.*f_4_5_4 + 0.6666666666666666*f_4_5_5 - 0.6666666666666666*f_4_6_1 - 1.3333333333333333*f_4_6_2 + 1.3333333333333333*f_4_6_3 + 0.6666666666666666*f_4_6_4 + 2.*f_4_6_5 + 0.6666666666666666*f_4_7_1 + 2.*f_4_7_2 - 2.*f_4_7_4 + 2.*f_4_8_1 + 0.6666666666666666*f_4_8_2 - 2.*f_4_8_4 - 11.*f_1_1_1*zeta3 - 62.*f_1_1_2*zeta3 - 7.*f_1_1_3*zeta3 + 5.*f_1_1_4*zeta3 + 9.*f_1_1_5*zeta3;
    masters[57-1][0][4-1] = 1.5;
    masters[57-1][1][4-1] = 0.5*(-3.*f_1_1_1 - 4.*f_1_1_2 - 2.*f_1_1_3 + 3.*f_1_1_4);
    masters[57-1][2][4-1] = -7.4022033008170185 - 0.5*powCompl(f_1_1_1,2) + 2.*f_1_1_1*f_1_1_2 + powCompl(f_1_1_2,2) + f_1_1_3*(f_1_1_1 + 2.*f_1_1_2 - 1.*f_1_1_4) + f_1_1_1*f_1_1_4 - 2.*f_1_1_2*f_1_1_4 - 0.5*powCompl(f_1_1_4,2) - 2.*f_2_1_2 + 2.5*f_2_1_4 + 2.*f_2_1_5;
    masters[57-1][3][4-1] = 0.5*powCompl(f_1_1_1,3) - 1.*powCompl(f_1_1_1,2)*f_1_1_2 - 1.*f_1_1_1*powCompl(f_1_1_2,2) - 1.*powCompl(f_1_1_2,3) - 1.*f_1_1_2*powCompl(f_1_1_3,2) + 0.3333333333333333*powCompl(f_1_1_3,3) + 0.5*powCompl(f_1_1_1,2)*f_1_1_4 + 2.*f_1_1_1*f_1_1_2*f_1_1_4 + 2.*powCompl(f_1_1_2,2)*f_1_1_4 - 2.5*f_1_1_1*powCompl(f_1_1_4,2) - 1.*f_1_1_2*powCompl(f_1_1_4,2) + 1.1666666666666667*powCompl(f_1_1_4,3) + 0.8224670334241131*(11.*f_1_1_1 + 20.*f_1_1_2 + 10.*f_1_1_3 - 15.*f_1_1_4 - 8.*f_1_1_5) + 3.*powCompl(f_1_1_2,2)*f_1_1_5 - 2.*f_1_1_2*f_1_1_4*f_1_1_5 + powCompl(f_1_1_4,2)*f_1_1_5 - 4.*f_1_1_2*powCompl(f_1_1_5,2) + 2.*powCompl(f_1_1_5,3) - 2.*f_1_1_1*f_2_1_2 + 2.*f_1_1_2*f_2_1_2 + 4.*f_1_1_4*f_2_1_2 - 2.*f_1_1_5*f_2_1_2 - 2.*f_1_1_1*f_2_1_4 - 3.*f_1_1_4*f_2_1_4 - 2.*f_1_1_1*f_2_1_5 - 2.*f_1_1_2*f_2_1_5 + 2.*f_1_1_4*f_2_1_5 - 4.*f_1_1_5*f_2_1_5 + f_1_1_3*(-2.*f_1_1_1*f_1_1_2 - 3.*powCompl(f_1_1_2,2) + 2.*f_1_1_2*f_1_1_4 + 4.*f_1_1_2*f_1_1_5 - 2.*powCompl(f_1_1_5,2) + 2.*f_2_1_2 + 2.*f_2_1_5) + 4.*f_3_1_2 + 0.5*f_3_1_4 + f_3_2_4 + 4.*f_3_2_5 + 4.*f_3_3_1 + 4.*f_3_3_2 - 1.*f_3_3_3 - 2.*f_3_3_4 - 17.*zeta3;
    masters[57-1][4][4-1] = bc57e4p4 + 2.0208333333333335*powCompl(f_1_1_1,4) - 1.3333333333333333*powCompl(f_1_1_1,3)*f_1_1_2 - 4.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) + 1.6666666666666667*f_1_1_1*powCompl(f_1_1_2,3) + 3.5416666666666665*powCompl(f_1_1_2,4) - 16.916666666666668*powCompl(f_1_1_1,3)*f_1_1_3 - 2.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_3 + f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_3 + 2.3333333333333335*powCompl(f_1_1_2,3)*f_1_1_3 + 14.125*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 2.*f_1_1_1*f_1_1_2*powCompl(f_1_1_3,2) - 0.5833333333333334*f_1_1_1*powCompl(f_1_1_3,3) + 2.3333333333333335*f_1_1_2*powCompl(f_1_1_3,3) + 0.8125*powCompl(f_1_1_3,4) - 1.1666666666666667*powCompl(f_1_1_1,3)*f_1_1_4 + 14.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 + 5.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 - 14.5*powCompl(f_1_1_2,3)*f_1_1_4 + 28.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 + 2.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_4 - 3.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_4 - 21.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 - 2.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_4 + 5.*powCompl(f_1_1_3,3)*f_1_1_4 - 11.75*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 19.*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) + 14.75*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) - 11.*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) + 2.*f_1_1_2*f_1_1_3*powCompl(f_1_1_4,2) + 6.*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) + 14.833333333333334*f_1_1_1*powCompl(f_1_1_4,3) - 3.1666666666666665*f_1_1_2*powCompl(f_1_1_4,3) - 1.8333333333333333*powCompl(f_1_1_4,4) - 0.3333333333333333*powCompl(f_1_1_1,3)*f_1_1_5 - 1.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_5 - 4.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_5 - 6.666666666666667*powCompl(f_1_1_2,3)*f_1_1_5 + 9.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 + 4.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_5 + 2.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 - 19.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 - 4.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 + 1.3333333333333333*powCompl(f_1_1_3,3)*f_1_1_5 - 1.*powCompl(f_1_1_1,2)*f_1_1_4*f_1_1_5 + 2.*f_1_1_1*f_1_1_2*f_1_1_4*f_1_1_5 + 29.*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 - 6.*f_1_1_1*f_1_1_3*f_1_1_4*f_1_1_5 - 4.*f_1_1_2*f_1_1_3*f_1_1_4*f_1_1_5 + 2.*powCompl(f_1_1_3,2)*f_1_1_4*f_1_1_5 + 2.*f_1_1_1*powCompl(f_1_1_4,2)*f_1_1_5 - 24.*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 + f_1_1_3*powCompl(f_1_1_4,2)*f_1_1_5 + 3.3333333333333335*powCompl(f_1_1_4,3)*f_1_1_5 - 4.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) + 4.*f_1_1_1*f_1_1_2*powCompl(f_1_1_5,2) - 3.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + 15.*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) - 3.*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) + 0.5*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + f_1_1_1*f_1_1_4*powCompl(f_1_1_5,2) - 9.*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) + 8.*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) - 5.*f_1_1_1*powCompl(f_1_1_5,3) + 10.666666666666666*f_1_1_2*powCompl(f_1_1_5,3) + 0.6666666666666666*f_1_1_3*powCompl(f_1_1_5,3) - 2.3333333333333335*f_1_1_4*powCompl(f_1_1_5,3) - 4.666666666666667*powCompl(f_1_1_5,4) - 9.5*powCompl(f_1_1_1,2)*f_2_1_1 - 4.*f_1_1_1*f_1_1_2*f_2_1_1 + 17.*f_1_1_1*f_1_1_3*f_2_1_1 + 2.*f_1_1_2*f_1_1_3*f_2_1_1 - 9.5*powCompl(f_1_1_3,2)*f_2_1_1 + 18.*f_1_1_1*f_1_1_4*f_2_1_1 + 2.*f_1_1_2*f_1_1_4*f_2_1_1 - 15.*f_1_1_3*f_1_1_4*f_2_1_1 - 5.5*powCompl(f_1_1_4,2)*f_2_1_1 - 2.*f_1_1_1*f_1_1_5*f_2_1_1 - 2.*f_1_1_2*f_1_1_5*f_2_1_1 + 2.*f_1_1_3*f_1_1_5*f_2_1_1 - 2.*f_1_1_4*f_1_1_5*f_2_1_1 - 1.*powCompl(f_1_1_5,2)*f_2_1_1 - 2.*powCompl(f_1_1_1,2)*f_2_1_2 - 4.*f_1_1_1*f_1_1_2*f_2_1_2 - 8.*powCompl(f_1_1_2,2)*f_2_1_2 - 6.*f_1_1_2*f_1_1_3*f_2_1_2 - 1.*powCompl(f_1_1_3,2)*f_2_1_2 + 6.*f_1_1_1*f_1_1_4*f_2_1_2 + 18.*f_1_1_2*f_1_1_4*f_2_1_2 - 2.*f_1_1_3*f_1_1_4*f_2_1_2 - 17.*powCompl(f_1_1_4,2)*f_2_1_2 + 20.*f_1_1_2*f_1_1_5*f_2_1_2 - 2.*f_1_1_3*f_1_1_5*f_2_1_2 - 10.*f_1_1_4*f_1_1_5*f_2_1_2 - 8.*powCompl(f_1_1_5,2)*f_2_1_2 + powCompl(f_2_1_2,2) + 5.*powCompl(f_1_1_1,2)*f_2_1_3 + 2.*f_1_1_1*f_1_1_2*f_2_1_3 - 5.*powCompl(f_1_1_2,2)*f_2_1_3 - 14.*f_1_1_1*f_1_1_3*f_2_1_3 - 8.*f_1_1_2*f_1_1_3*f_2_1_3 + powCompl(f_1_1_3,2)*f_2_1_3 - 2.*f_1_1_1*f_1_1_4*f_2_1_3 + 10.*f_1_1_1*f_1_1_5*f_2_1_3 + 10.*f_1_1_2*f_1_1_5*f_2_1_3 + powCompl(f_1_1_5,2)*f_2_1_3 + 11.*powCompl(f_1_1_1,2)*f_2_1_4 + 10.*f_1_1_1*f_1_1_2*f_2_1_4 + 4.*powCompl(f_1_1_2,2)*f_2_1_4 + 2.*f_1_1_1*f_1_1_3*f_2_1_4 - 2.*f_1_1_2*f_1_1_3*f_2_1_4 + 0.5*powCompl(f_1_1_3,2)*f_2_1_4 - 16.*f_1_1_1*f_1_1_4*f_2_1_4 - 14.*f_1_1_2*f_1_1_4*f_2_1_4 + 12.*powCompl(f_1_1_4,2)*f_2_1_4 - 2.*f_1_1_1*f_1_1_5*f_2_1_4 + 2.*f_1_1_2*f_1_1_5*f_2_1_4 + 2.*f_1_1_3*f_1_1_5*f_2_1_4 + 4.*f_1_1_4*f_1_1_5*f_2_1_4 + powCompl(f_1_1_1,2)*f_2_1_5 + 7.*powCompl(f_1_1_2,2)*f_2_1_5 + 2.*f_1_1_1*f_1_1_3*f_2_1_5 - 1.*powCompl(f_1_1_3,2)*f_2_1_5 - 16.*f_1_1_2*f_1_1_4*f_2_1_5 - 2.*f_1_1_3*f_1_1_4*f_2_1_5 + 9.*powCompl(f_1_1_4,2)*f_2_1_5 + 8.*f_1_1_1*f_1_1_5*f_2_1_5 - 10.*f_1_1_2*f_1_1_5*f_2_1_5 - 2.*f_1_1_3*f_1_1_5*f_2_1_5 + 14.*f_1_1_4*f_1_1_5*f_2_1_5 + 10.*powCompl(f_1_1_5,2)*f_2_1_5 - 6.*f_2_1_2*f_2_1_5 + 6.*f_2_1_3*f_2_1_5 + powCompl(f_2_1_5,2) - 0.8224670334241131*(-7.*powCompl(f_1_1_1,2) + 24.*f_1_1_1*f_1_1_2 - 6.*powCompl(f_1_1_2,2) + 14.*powCompl(f_1_1_3,2) + 9.*powCompl(f_1_1_4,2) - 4.*f_1_1_1*f_1_1_5 - 12.*f_1_1_2*f_1_1_5 + 6.*powCompl(f_1_1_5,2) - 2.*f_1_1_3*(-1.*f_1_1_1 - 8.*f_1_1_2 + 5.*f_1_1_4 + 2.*f_1_1_5) + f_1_1_4*(-2.*f_1_1_1 - 20.*f_1_1_2 + 4.*f_1_1_5) - 8.*f_2_1_2 + 5.*f_2_1_4 + 8.*f_2_1_5) + 19.*f_1_1_1*f_3_1_1 + 4.*f_1_1_2*f_3_1_1 - 19.*f_1_1_3*f_3_1_1 - 17.*f_1_1_4*f_3_1_1 + 4.*f_1_1_1*f_3_1_2 + 16.*f_1_1_2*f_3_1_2 - 32.*f_1_1_4*f_3_1_2 - 10.*f_1_1_5*f_3_1_2 + 12.*f_1_1_1*f_3_1_3 + 10.*f_1_1_2*f_3_1_3 - 2.*f_1_1_3*f_3_1_3 + 2.*f_1_1_5*f_3_1_3 + 20.*f_1_1_1*f_3_1_4 + 12.*f_1_1_2*f_3_1_4 + 4.*f_1_1_3*f_3_1_4 - 21.*f_1_1_4*f_3_1_4 - 4.*f_1_1_5*f_3_1_4 - 4.*f_1_1_1*f_3_1_5 + 18.*f_1_1_2*f_3_1_5 + 2.*f_1_1_3*f_3_1_5 - 12.*f_1_1_4*f_3_1_5 - 22.*f_1_1_5*f_3_1_5 + 19.*f_1_1_1*f_3_2_1 + 4.*f_1_1_2*f_3_2_1 - 19.*f_1_1_3*f_3_2_1 - 20.*f_1_1_4*f_3_2_1 + 6.*f_1_1_1*f_3_2_2 + 24.*f_1_1_2*f_3_2_2 + 4.*f_1_1_3*f_3_2_2 - 28.*f_1_1_4*f_3_2_2 - 22.*f_1_1_5*f_3_2_2 + 16.*f_1_1_1*f_3_2_3 + 10.*f_1_1_2*f_3_2_3 - 2.*f_1_1_3*f_3_2_3 + 2.*f_1_1_5*f_3_2_3 + 22.*f_1_1_1*f_3_2_4 + 14.*f_1_1_2*f_3_2_4 + 2.*f_1_1_3*f_3_2_4 - 24.*f_1_1_4*f_3_2_4 - 4.*f_1_1_5*f_3_2_4 - 8.*f_1_1_1*f_3_2_5 + 10.*f_1_1_2*f_3_2_5 + 6.*f_1_1_3*f_3_2_5 - 14.*f_1_1_4*f_3_2_5 - 26.*f_1_1_5*f_3_2_5 + 8.*f_1_1_1*f_3_3_1 + 6.*f_1_1_2*f_3_3_1 - 2.*f_1_1_3*f_3_3_1 - 12.*f_1_1_4*f_3_3_1 + 2.*f_1_1_5*f_3_3_1 - 2.*f_1_1_1*f_3_3_2 + 2.*f_1_1_3*f_3_3_2 - 6.*f_1_1_5*f_3_3_2 + 12.*f_1_1_1*f_3_3_3 + 2.*f_1_1_2*f_3_3_3 - 13.*f_1_1_3*f_3_3_3 - 9.*f_1_1_4*f_3_3_3 - 2.*f_1_1_5*f_3_3_3 + 14.*f_1_1_2*f_3_3_4 - 16.*f_1_1_4*f_3_3_4 - 16.*f_1_1_5*f_3_3_4 + 8.*f_1_1_1*f_3_3_5 + 2.*f_1_1_2*f_3_3_5 - 8.*f_1_1_3*f_3_3_5 + 8.*f_1_1_5*f_3_3_5 - 4.*f_4_1_2 + 1.3333333333333333*f_4_11_1 + 1.3333333333333333*f_4_11_2 - 1.3333333333333333*f_4_11_4 - 2.5*f_4_1_4 + 4.*f_4_1_5 + 4.*f_4_2_2 - 5.*f_4_2_4 - 4.*f_4_2_5 + 6.5*f_4_3_1 + 9.*f_4_3_2 + 2.*f_4_3_3 - 6.*f_4_3_4 - 6.*f_4_3_5 - 2.*f_4_4_1 - 1.*f_4_4_2 + 1.8333333333333333*f_4_4_3 + 2.6666666666666665*f_4_4_4 - 1.3333333333333333*f_4_4_5 + 0.6666666666666666*f_4_5_1 - 1.*f_4_5_3 - 2.6666666666666665*f_4_5_4 + 1.3333333333333333*f_4_5_5 + 1.3333333333333333*f_4_6_1 + 0.6666666666666666*f_4_6_2 - 0.6666666666666666*f_4_6_3 - 2.3333333333333335*f_4_6_4 - 0.6666666666666666*f_4_6_5 - 0.6666666666666666*f_4_7_1 - 2.*f_4_7_2 + 2.*f_4_7_4 - 2.*f_4_8_1 + 2.*f_4_8_4 + 28.*f_1_1_1*zeta3 + 43.333333333333336*f_1_1_2*zeta3 + 16.666666666666668*f_1_1_3*zeta3 - 30.*f_1_1_4*zeta3 - 6.*f_1_1_5*zeta3;
    masters[58-1][0][4-1] = 0.;
    masters[58-1][1][4-1] = 0.;
    masters[58-1][2][4-1] = 0.;
    masters[58-1][3][4-1] = -1.*f_3_4;
    masters[58-1][4][4-1] = 0.08333333333333333*(12.*bc58e4p4 + 3.*(5.*f_1_1_1 + 6.*f_1_1_2 + 5.*f_1_1_3 + 6.*f_1_1_4 + 6.*f_1_1_5)*f_3_4 - 2.*(f_4_10_1 + f_4_10_3));
    masters[59-1][0][4-1] = 0.;
    masters[59-1][1][4-1] = 0.;
    masters[59-1][2][4-1] = 0.;
    masters[59-1][3][4-1] = 0.5*f_3_4;
    masters[59-1][4][4-1] = 0.016666666666666666*(60.*bc59e4p4 - 15.*f_1_1_1*f_3_4 - 45.*f_1_1_2*f_3_4 - 45.*f_1_1_3*f_3_4 - 45.*f_1_1_4*f_3_4 - 45.*f_1_1_5*f_3_4 + 26.*f_4_10_1 + 6.*f_4_10_2 - 14.*f_4_10_3 - 14.*f_4_10_4 + 6.*f_4_10_5 + f_4_12);
    masters[60-1][0][4-1] = -3.;
    masters[60-1][1][4-1] = f_1_1_3 + f_1_1_4 + 2.*(f_1_1_2 + f_1_1_5);
    masters[60-1][2][4-1] = 18.09427473533049 + 0.5*(4.*powCompl(f_1_1_1,2) - 4.*powCompl(f_1_1_2,2) + 5.*powCompl(f_1_1_3,2) + powCompl(f_1_1_4,2) + 4.*f_1_1_2*f_1_1_5 - 2.*powCompl(f_1_1_5,2) - 2.*f_1_1_4*(f_1_1_1 + 2.*f_1_1_5) - 2.*f_1_1_3*(3.*f_1_1_1 + 2.*f_1_1_2 + 2.*f_1_1_5) - 4.*f_2_1_1 + 4.*f_2_1_2 - 4.*f_2_1_3 + 4.*f_2_1_4);
    masters[60-1][3][4-1] = -1.*powCompl(f_1_1_1,3) + 2.6666666666666665*powCompl(f_1_1_2,3) - 1.6666666666666667*powCompl(f_1_1_3,3) + powCompl(f_1_1_3,2)*(f_1_1_2 - 1.*f_1_1_4) - 1.*powCompl(f_1_1_1,2)*f_1_1_4 - 2.*powCompl(f_1_1_2,2)*f_1_1_4 + 2.*f_1_1_1*powCompl(f_1_1_4,2) + 2.*f_1_1_2*powCompl(f_1_1_4,2) - 1.6666666666666667*powCompl(f_1_1_4,3) - 2.*powCompl(f_1_1_1,2)*f_1_1_5 - 4.*powCompl(f_1_1_2,2)*f_1_1_5 + f_1_1_1*powCompl(f_1_1_5,2) + 3.*f_1_1_2*powCompl(f_1_1_5,2) + f_1_1_4*powCompl(f_1_1_5,2) - 1.3333333333333333*powCompl(f_1_1_5,3) - 1.6449340668482262*(5.*f_1_1_3 + 5.*f_1_1_4 + 6.*(f_1_1_2 + f_1_1_5)) + 2.*f_1_1_1*f_2_1_1 + 4.*f_1_1_5*f_2_1_1 + 2.*f_1_1_1*f_2_1_2 - 4.*f_1_1_2*f_2_1_2 - 2.*f_1_1_4*f_2_1_2 + 2.*f_1_1_5*f_2_1_2 - 2.*f_1_1_1*f_2_1_3 - 2.*f_1_1_2*f_2_1_3 + 2.*f_1_1_4*f_2_1_3 + 4.*f_1_1_5*f_2_1_3 + f_1_1_3*(2.*(f_1_1_1 - 1.*f_1_1_2)*f_1_1_5 + 2.*f_1_1_4*f_1_1_5 + powCompl(f_1_1_5,2) + 2.*(powCompl(f_1_1_1,2) + powCompl(f_1_1_2,2) - 1.*f_2_1_1 - 1.*f_2_1_2 + f_2_1_3)) - 2.*f_1_1_1*f_2_1_4 - 4.*f_1_1_2*f_2_1_4 + 2.*f_1_1_4*f_2_1_4 - 4.*f_1_1_2*f_2_1_5 + 4.*f_1_1_5*f_2_1_5 - 1.*f_3_1_1 + 4.*f_3_1_3 + 5.*f_3_1_4 - 8.*f_3_1_5 + 5.*f_3_2_1 + 4.*f_3_2_2 - 1.*f_3_2_4 - 8.*f_3_2_5 - 2.*f_3_3_1 - 2.*f_3_3_3 - 2.*f_3_3_5 + 30.*zeta3;
    masters[60-1][4][4-1] = bc60e4p4 - 0.4583333333333333*powCompl(f_1_1_1,4) + 5.666666666666667*powCompl(f_1_1_1,3)*f_1_1_2 + 10.75*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) - 5.166666666666667*f_1_1_1*powCompl(f_1_1_2,3) - 8.604166666666666*powCompl(f_1_1_2,4) + 5.25*powCompl(f_1_1_1,3)*f_1_1_3 + 0.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_3 + f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_3 - 8.333333333333334*powCompl(f_1_1_2,3)*f_1_1_3 + 1.125*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) - 0.5*f_1_1_1*f_1_1_2*powCompl(f_1_1_3,2) - 7.25*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) - 13.25*f_1_1_1*powCompl(f_1_1_3,3) - 0.5*f_1_1_2*powCompl(f_1_1_3,3) + 7.333333333333333*powCompl(f_1_1_3,4) - 5.75*powCompl(f_1_1_1,3)*f_1_1_4 - 31.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 - 9.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 + 15.75*powCompl(f_1_1_2,3)*f_1_1_4 + 17.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 + 5.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_4 + powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_4 - 13.5*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 - 2.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_4 + 4.333333333333333*powCompl(f_1_1_3,3)*f_1_1_4 + 4.875*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + 32.5*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) - 11.875*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) - 7.*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) - 2.*f_1_1_2*f_1_1_3*powCompl(f_1_1_4,2) + 4.*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) - 3.4166666666666665*f_1_1_1*powCompl(f_1_1_4,3) - 3.75*f_1_1_2*powCompl(f_1_1_4,3) + 0.3333333333333333*f_1_1_3*powCompl(f_1_1_4,3) + 1.2083333333333333*powCompl(f_1_1_4,4) - 1.1666666666666667*powCompl(f_1_1_1,3)*f_1_1_5 - 1.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_5 + f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_5 + 13.5*powCompl(f_1_1_2,3)*f_1_1_5 - 22.5*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 - 3.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_5 + 27.5*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 + 59.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 + 13.5*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 - 28.75*powCompl(f_1_1_3,3)*f_1_1_5 + 3.*powCompl(f_1_1_1,2)*f_1_1_4*f_1_1_5 - 2.*f_1_1_1*f_1_1_2*f_1_1_4*f_1_1_5 - 16.5*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 - 1.*f_1_1_1*f_1_1_3*f_1_1_4*f_1_1_5 + 3.*f_1_1_2*f_1_1_3*f_1_1_4*f_1_1_5 - 2.*powCompl(f_1_1_3,2)*f_1_1_4*f_1_1_5 - 2.*f_1_1_1*powCompl(f_1_1_4,2)*f_1_1_5 + 17.*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 - 0.5*f_1_1_3*powCompl(f_1_1_4,2)*f_1_1_5 - 1.8333333333333333*powCompl(f_1_1_4,3)*f_1_1_5 + 15.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) + 0.5*f_1_1_1*f_1_1_2*powCompl(f_1_1_5,2) - 14.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 49.5*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) - 33.*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) + 29.375*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 0.5*f_1_1_1*f_1_1_4*powCompl(f_1_1_5,2) + 3.*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) - 0.5*f_1_1_3*f_1_1_4*powCompl(f_1_1_5,2) - 6.5*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) + 9.833333333333334*f_1_1_1*powCompl(f_1_1_5,3) + 8.166666666666666*f_1_1_2*powCompl(f_1_1_5,3) - 6.416666666666667*f_1_1_3*powCompl(f_1_1_5,3) + 3.5*f_1_1_4*powCompl(f_1_1_5,3) + 3.5208333333333335*powCompl(f_1_1_5,4) + 3.5*powCompl(f_1_1_1,2)*f_2_1_1 + 2.*f_1_1_1*f_1_1_2*f_2_1_1 - 7.*f_1_1_1*f_1_1_3*f_2_1_1 - 1.*f_1_1_2*f_1_1_3*f_2_1_1 + 7.5*powCompl(f_1_1_3,2)*f_2_1_1 + 10.*f_1_1_1*f_1_1_4*f_2_1_1 + 4.*f_1_1_2*f_1_1_4*f_2_1_1 - 8.*f_1_1_3*f_1_1_4*f_2_1_1 - 4.*powCompl(f_1_1_4,2)*f_2_1_1 + 17.*f_1_1_1*f_1_1_5*f_2_1_1 + f_1_1_2*f_1_1_5*f_2_1_1 - 18.*f_1_1_3*f_1_1_5*f_2_1_1 - 2.*f_1_1_4*f_1_1_5*f_2_1_1 + 8.5*powCompl(f_1_1_5,2)*f_2_1_1 + 3.*powCompl(f_2_1_1,2) + 12.5*powCompl(f_1_1_1,2)*f_2_1_2 + 24.*f_1_1_1*f_1_1_2*f_2_1_2 + 15.*powCompl(f_1_1_2,2)*f_2_1_2 - 2.*f_1_1_1*f_1_1_3*f_2_1_2 + 4.*f_1_1_2*f_1_1_3*f_2_1_2 + powCompl(f_1_1_3,2)*f_2_1_2 - 25.*f_1_1_1*f_1_1_4*f_2_1_2 - 24.*f_1_1_2*f_1_1_4*f_2_1_2 + 2.*f_1_1_3*f_1_1_4*f_2_1_2 + 13.5*powCompl(f_1_1_4,2)*f_2_1_2 - 17.*f_1_1_2*f_1_1_5*f_2_1_2 - 1.*f_1_1_3*f_1_1_5*f_2_1_2 + 7.*f_1_1_4*f_1_1_5*f_2_1_2 + 8.*powCompl(f_1_1_5,2)*f_2_1_2 + powCompl(f_2_1_2,2) - 15.5*powCompl(f_1_1_1,2)*f_2_1_3 - 1.*f_1_1_1*f_1_1_2*f_2_1_3 - 1.5*powCompl(f_1_1_2,2)*f_2_1_3 + 43.*f_1_1_1*f_1_1_3*f_2_1_3 + f_1_1_2*f_1_1_3*f_2_1_3 - 17.5*powCompl(f_1_1_3,2)*f_2_1_3 + f_1_1_1*f_1_1_4*f_2_1_3 + f_1_1_2*f_1_1_4*f_2_1_3 - 4.*f_1_1_3*f_1_1_4*f_2_1_3 - 1.*powCompl(f_1_1_4,2)*f_2_1_3 - 30.*f_1_1_1*f_1_1_5*f_2_1_3 - 1.*f_1_1_2*f_1_1_5*f_2_1_3 + 36.*f_1_1_3*f_1_1_5*f_2_1_3 - 3.*f_1_1_4*f_1_1_5*f_2_1_3 - 25.*powCompl(f_1_1_5,2)*f_2_1_3 - 6.*f_2_1_1*f_2_1_3 + powCompl(f_2_1_3,2) + 0.8224670334241131*(-6.*powCompl(f_1_1_1,2) - 14.*f_1_1_1*f_1_1_2 + 3.*powCompl(f_1_1_2,2) + 12.*powCompl(f_1_1_3,2) + 14.*powCompl(f_1_1_4,2) - 4.*f_1_1_1*f_1_1_5 - 28.*f_1_1_2*f_1_1_5 - 5.*powCompl(f_1_1_5,2) + 2.*f_1_1_4*(5.*f_1_1_1 + 8.*f_1_1_2 + 6.*f_1_1_5) + 2.*f_1_1_3*(11.*f_1_1_1 + 6.*f_1_1_2 + 5.*f_1_1_4 + 12.*f_1_1_5) + 12.*f_2_1_1 - 8.*f_2_1_2 + 8.*f_2_1_3 - 12.*f_2_1_4) - 3.5*powCompl(f_1_1_1,2)*f_2_1_4 - 11.*f_1_1_1*f_1_1_2*f_2_1_4 - 10.*powCompl(f_1_1_2,2)*f_2_1_4 - 2.*f_1_1_1*f_1_1_3*f_2_1_4 + 2.*f_1_1_2*f_1_1_3*f_2_1_4 - 1.*powCompl(f_1_1_3,2)*f_2_1_4 + 5.*f_1_1_1*f_1_1_4*f_2_1_4 + 24.*f_1_1_2*f_1_1_4*f_2_1_4 + 2.*f_1_1_3*f_1_1_4*f_2_1_4 - 2.5*powCompl(f_1_1_4,2)*f_2_1_4 + 2.*f_1_1_1*f_1_1_5*f_2_1_4 - 2.*f_1_1_2*f_1_1_5*f_2_1_4 - 2.*f_1_1_3*f_1_1_5*f_2_1_4 - 4.*f_1_1_4*f_1_1_5*f_2_1_4 + 2.*f_2_1_1*f_2_1_4 - 8.*f_2_1_2*f_2_1_4 + 3.*powCompl(f_2_1_4,2) + 2.*f_1_1_1*f_1_1_2*f_2_1_5 + 8.5*powCompl(f_1_1_2,2)*f_2_1_5 - 2.*f_1_1_1*f_1_1_3*f_2_1_5 + 18.*f_1_1_2*f_1_1_3*f_2_1_5 + 6.5*powCompl(f_1_1_3,2)*f_2_1_5 + 2.*f_1_1_1*f_1_1_4*f_2_1_5 + 22.*f_1_1_2*f_1_1_4*f_2_1_5 + f_1_1_3*f_1_1_4*f_2_1_5 - 8.5*powCompl(f_1_1_4,2)*f_2_1_5 - 6.*f_1_1_2*f_1_1_5*f_2_1_5 - 20.*f_1_1_3*f_1_1_5*f_2_1_5 - 22.*f_1_1_4*f_1_1_5*f_2_1_5 - 0.5*powCompl(f_1_1_5,2)*f_2_1_5 + 6.*f_2_1_2*f_2_1_5 - 4.*powCompl(f_2_1_5,2) - 17.*f_1_1_1*f_3_1_1 - 2.*f_1_1_2*f_3_1_1 + 19.*f_1_1_3*f_3_1_1 - 8.*f_1_1_4*f_3_1_1 - 13.*f_1_1_5*f_3_1_1 - 23.*f_1_1_1*f_3_1_2 - 29.*f_1_1_2*f_3_1_2 + 27.*f_1_1_4*f_3_1_2 + 8.*f_1_1_5*f_3_1_2 - 31.*f_1_1_1*f_3_1_3 - 2.*f_1_1_2*f_3_1_3 + 31.*f_1_1_3*f_3_1_3 - 2.*f_1_1_4*f_3_1_3 - 45.*f_1_1_5*f_3_1_3 - 7.*f_1_1_1*f_3_1_4 - 15.*f_1_1_2*f_3_1_4 - 4.*f_1_1_3*f_3_1_4 - 3.*f_1_1_4*f_3_1_4 + 4.*f_1_1_5*f_3_1_4 + 4.*f_1_1_1*f_3_1_5 + 10.*f_1_1_2*f_3_1_5 + 16.*f_1_1_3*f_3_1_5 + 20.*f_1_1_4*f_3_1_5 + 10.*f_1_1_5*f_3_1_5 - 15.*f_1_1_1*f_3_2_1 - 2.*f_1_1_2*f_3_2_1 + 5.*f_1_1_3*f_3_2_1 - 10.*f_1_1_4*f_3_2_1 - 21.*f_1_1_5*f_3_2_1 - 25.*f_1_1_1*f_3_2_2 - 33.*f_1_1_2*f_3_2_2 - 4.*f_1_1_3*f_3_2_2 + 19.*f_1_1_4*f_3_2_2 + 22.*f_1_1_5*f_3_2_2 - 47.*f_1_1_1*f_3_2_3 + 39.*f_1_1_3*f_3_2_3 + 2.*f_1_1_4*f_3_2_3 - 41.*f_1_1_5*f_3_2_3 - 9.*f_1_1_1*f_3_2_4 - 27.*f_1_1_2*f_3_2_4 - 2.*f_1_1_3*f_3_2_4 + 11.*f_1_1_4*f_3_2_4 + 4.*f_1_1_5*f_3_2_4 + 4.*f_1_1_1*f_3_2_5 + 18.*f_1_1_2*f_3_2_5 + 18.*f_1_1_3*f_3_2_5 + 20.*f_1_1_4*f_3_2_5 + 2.*f_1_1_5*f_3_2_5 - 21.*f_1_1_1*f_3_3_1 - 20.*f_1_1_2*f_3_3_1 + 2.*f_1_1_3*f_3_3_1 + 17.*f_1_1_4*f_3_3_1 - 2.*f_1_1_1*f_3_3_2 + 19.*f_1_1_2*f_3_3_2 + 12.*f_1_1_3*f_3_3_2 + f_1_1_4*f_3_3_2 - 13.*f_1_1_5*f_3_3_2 + 14.*f_1_1_1*f_3_3_3 + 3.*f_1_1_2*f_3_3_3 - 8.*f_1_1_3*f_3_3_3 - 8.*f_1_1_4*f_3_3_3 + 2.*f_1_1_5*f_3_3_3 - 2.*f_1_1_1*f_3_3_4 - 9.*f_1_1_2*f_3_3_4 + 8.*f_1_1_4*f_3_3_4 + 15.*f_1_1_5*f_3_3_4 - 29.*f_1_1_1*f_3_3_5 - 1.*f_1_1_2*f_3_3_5 + 25.*f_1_1_3*f_3_3_5 + f_1_1_4*f_3_3_5 - 28.*f_1_1_5*f_3_3_5 + 11.*f_4_1_1 + 4.*f_4_1_2 - 0.6666666666666666*f_4_11_1 + 1.3333333333333333*f_4_11_3 - 0.6666666666666666*f_4_11_5 - 4.*f_4_1_3 + 7.*f_4_1_4 + 7.*f_4_2_1 - 4.*f_4_2_2 + 4.*f_4_2_3 + 11.*f_4_2_4 - 5.5*f_4_3_1 - 15.5*f_4_3_2 + 18.5*f_4_3_3 + 1.5*f_4_3_4 + f_4_3_5 + 2.5*f_4_4_1 - 2.*f_4_4_2 + 1.6666666666666667*f_4_4_3 - 1.3333333333333333*f_4_4_4 + 3.8333333333333335*f_4_4_5 - 4.*f_4_5_1 + 0.6666666666666666*f_4_5_2 - 0.6666666666666666*f_4_5_3 + 3.3333333333333335*f_4_5_4 - 4.*f_4_5_5 - 3.3333333333333335*f_4_6_1 - 0.6666666666666666*f_4_6_2 + 3.3333333333333335*f_4_6_3 - 1.3333333333333333*f_4_6_4 - 0.6666666666666666*f_4_6_5 + 0.6666666666666666*f_4_7_1 - 2.6666666666666665*f_4_7_3 - 2.*f_4_7_4 + 2.*f_4_7_5 + 2.*f_4_8_1 - 2.*f_4_8_2 - 2.6666666666666665*f_4_8_3 + 0.6666666666666666*f_4_8_5 + 14.*f_1_1_1*zeta3 - 26.333333333333332*f_1_1_2*zeta3 + 4.333333333333333*f_1_1_3*zeta3 - 3.6666666666666665*f_1_1_4*zeta3 - 30.333333333333332*f_1_1_5*zeta3;
    masters[61-1][0][4-1] = 0.;
    masters[61-1][1][4-1] = 0.;
    masters[61-1][2][4-1] = 0.;
    masters[61-1][3][4-1] = -0.5*f_3_4;
    masters[61-1][4][4-1] = 0.016666666666666666*(60.*bc61e4p4 + 105.*f_1_1_1*f_3_4 + 45.*f_1_1_2*f_3_4 + 15.*f_1_1_3*f_3_4 + 15.*f_1_1_4*f_3_4 + 45.*f_1_1_5*f_3_4 + 46.*f_4_10_1 + 6.*f_4_10_2 - 34.*f_4_10_3 - 34.*f_4_10_4 + 6.*f_4_10_5 + f_4_12);





    masters[1-1][0][5-1] = -1.;
    masters[1-1][1][5-1] = 2.*f_1_1_3;
    masters[1-1][2][5-1] = 1.6449340668482262 - 2.*powCompl(f_1_1_3,2);
    masters[1-1][3][5-1] = 0.3333333333333333*(-9.869604401089358*f_1_1_3 + 4.*(powCompl(f_1_1_3,3) + 8.*zeta3));
    masters[1-1][4][5-1] = 0.3333333333333333*(3.*bc1e4p5 + f_1_1_3*(9.869604401089358*f_1_1_3 - 2.*(powCompl(f_1_1_3,3) + 32.*zeta3)));
    masters[2-1][0][5-1] = -1.;
    masters[2-1][1][5-1] = 2.*f_1_1_1;
    masters[2-1][2][5-1] = 1.6449340668482262 - 2.*powCompl(f_1_1_1,2);
    masters[2-1][3][5-1] = 0.3333333333333333*(-9.869604401089358*f_1_1_1 + 4.*(powCompl(f_1_1_1,3) + 8.*zeta3));
    masters[2-1][4][5-1] = 0.3333333333333333*(3.*bc2e4p5 + f_1_1_1*(9.869604401089358*f_1_1_1 - 2.*(powCompl(f_1_1_1,3) + 32.*zeta3)));
    masters[3-1][0][5-1] = -1.;
    masters[3-1][1][5-1] = 2.*f_1_1_2;
    masters[3-1][2][5-1] = 1.6449340668482262 - 2.*powCompl(f_1_1_2,2);
    masters[3-1][3][5-1] = 0.3333333333333333*(-9.869604401089358*f_1_1_2 + 4.*(powCompl(f_1_1_2,3) + 8.*zeta3));
    masters[3-1][4][5-1] = 0.3333333333333333*(3.*bc3e4p5 + f_1_1_2*(9.869604401089358*f_1_1_2 - 2.*(powCompl(f_1_1_2,3) + 32.*zeta3)));
    masters[4-1][0][5-1] = -1.;
    masters[4-1][1][5-1] = 2.*f_1_1_4;
    masters[4-1][2][5-1] = 1.6449340668482262 - 2.*powCompl(f_1_1_4,2);
    masters[4-1][3][5-1] = 0.3333333333333333*(-9.869604401089358*f_1_1_4 + 4.*(powCompl(f_1_1_4,3) + 8.*zeta3));
    masters[4-1][4][5-1] = 0.3333333333333333*(3.*bc4e4p5 + f_1_1_4*(9.869604401089358*f_1_1_4 - 2.*(powCompl(f_1_1_4,3) + 32.*zeta3)));
    masters[5-1][0][5-1] = -1.;
    masters[5-1][1][5-1] = 2.*f_1_1_5;
    masters[5-1][2][5-1] = 1.6449340668482262 - 2.*powCompl(f_1_1_5,2);
    masters[5-1][3][5-1] = 0.3333333333333333*(-9.869604401089358*f_1_1_5 + 4.*(powCompl(f_1_1_5,3) + 8.*zeta3));
    masters[5-1][4][5-1] = 0.3333333333333333*(3.*bc5e4p5 + f_1_1_5*(9.869604401089358*f_1_1_5 - 2.*(powCompl(f_1_1_5,3) + 32.*zeta3)));
    masters[6-1][0][5-1] = 1.;
    masters[6-1][1][5-1] = -1.*f_1_1_2 - 1.*f_1_1_5;
    masters[6-1][2][5-1] = 0.16666666666666666*(-9.869604401089358 + 3.*powCompl(f_1_1_2 + f_1_1_5,2));
    masters[6-1][3][5-1] = 0.16666666666666666*(-1.*powCompl(f_1_1_2,3) - 3.*powCompl(f_1_1_2,2)*f_1_1_5 - 3.*f_1_1_2*powCompl(f_1_1_5,2) - 1.*powCompl(f_1_1_5,3) + 9.869604401089358*(f_1_1_2 + f_1_1_5) - 28.*zeta3);
    masters[6-1][4][5-1] = 0.041666666666666664*(24.*bc6e4p5 + (f_1_1_2 + f_1_1_5)*(powCompl(f_1_1_2,3) + 3.*powCompl(f_1_1_2,2)*f_1_1_5 + 3.*f_1_1_2*powCompl(f_1_1_5,2) + powCompl(f_1_1_5,3) - 19.739208802178716*(f_1_1_2 + f_1_1_5) + 112.*zeta3));
    masters[7-1][0][5-1] = 0.;
    masters[7-1][1][5-1] = 0.5*(-1.*f_1_1_2 + f_1_1_5);
    masters[7-1][2][5-1] = 0.5*(powCompl(f_1_1_2,2) - 1.*powCompl(f_1_1_5,2) - 1.*f_2_1_5);
    masters[7-1][3][5-1] = 0.08333333333333333*(9.869604401089358*(f_1_1_2 - 1.*f_1_1_5) - 2.*(powCompl(f_1_1_2,3) + 3.*powCompl(f_1_1_2,2)*f_1_1_5 - 3.*f_1_1_2*powCompl(f_1_1_5,2) - 1.*powCompl(f_1_1_5,3) - 6.*f_1_1_5*f_2_1_5 + 3.*f_3_1_5 + 6.*f_3_2_5));
    masters[7-1][4][5-1] = 0.020833333333333332*(48.*bc7e4p5 - 3.*powCompl(f_1_1_2,4) + 28.*powCompl(f_1_1_2,3)*f_1_1_5 - 18.*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 4.*f_1_1_2*powCompl(f_1_1_5,3) - 3.*powCompl(f_1_1_5,4) + 24.*powCompl(f_1_1_2,2)*f_2_1_5 - 48.*f_1_1_2*f_1_1_5*f_2_1_5 - 24.*powCompl(f_1_1_5,2)*f_2_1_5 + 39.47841760435743*(-1.*powCompl(f_1_1_2,2) + powCompl(f_1_1_5,2) + f_2_1_5) + 48.*f_1_1_2*f_3_1_5 + 48.*f_1_1_2*f_3_2_5 + 48.*f_1_1_5*f_3_2_5 + 24.*f_4_1_5 + 48.*f_4_2_5 - 24.*f_4_3_5 + 256.*f_1_1_2*zeta3 - 256.*f_1_1_5*zeta3);
    masters[8-1][0][5-1] = 0.;
    masters[8-1][1][5-1] = 0.5*(-1.*f_1_1_2 + f_1_1_4);
    masters[8-1][2][5-1] = 0.25*(powCompl(f_1_1_2,2) + 2.*f_1_1_2*f_1_1_4 - 3.*powCompl(f_1_1_4,2) + 2.*f_2_1_2);
    masters[8-1][3][5-1] = 0.08333333333333333*(9.869604401089358*(f_1_1_2 - 1.*f_1_1_4) - 2.*(powCompl(f_1_1_2,3) + 3.*f_1_1_2*powCompl(f_1_1_4,2) - 4.*powCompl(f_1_1_4,3) + 6.*f_1_1_4*f_2_1_2 + 6.*f_3_1_2 + 3.*f_3_2_2));
    masters[8-1][4][5-1] = 0.020833333333333332*(48.*bc8e4p5 + 9.*powCompl(f_1_1_2,4) - 20.*powCompl(f_1_1_2,3)*f_1_1_4 + 30.*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) - 4.*f_1_1_2*powCompl(f_1_1_4,3) - 15.*powCompl(f_1_1_4,4) - 24.*powCompl(f_1_1_2,2)*f_2_1_2 + 48.*f_1_1_2*f_1_1_4*f_2_1_2 + 24.*powCompl(f_1_1_4,2)*f_2_1_2 - 19.739208802178716*(powCompl(f_1_1_2,2) + 2.*f_1_1_2*f_1_1_4 - 3.*powCompl(f_1_1_4,2) + 2.*f_2_1_2) + 48.*f_1_1_2*f_3_1_2 + 48.*f_1_1_4*f_3_1_2 + 48.*f_1_1_2*f_3_2_2 + 48.*f_4_1_2 + 24.*f_4_2_2 + 24.*f_4_3_2 + 256.*f_1_1_2*zeta3 - 256.*f_1_1_4*zeta3);
    masters[9-1][0][5-1] = 1.;
    masters[9-1][1][5-1] = -2.*f_1_1_5;
    masters[9-1][2][5-1] = -1.6449340668482262 + 2.*powCompl(f_1_1_5,2);
    masters[9-1][3][5-1] = 0.3333333333333333*(9.869604401089358*f_1_1_5 - 4.*powCompl(f_1_1_5,3) - 14.*zeta3);
    masters[9-1][4][5-1] = 0.3333333333333333*(3.*bc9e4p5 + f_1_1_5*(-9.869604401089358*f_1_1_5 + 2.*powCompl(f_1_1_5,3) + 28.*zeta3));
    masters[10-1][0][5-1] = 0.25;
    masters[10-1][1][5-1] = -0.5*f_1_1_5;
    masters[10-1][2][5-1] = 0.041666666666666664*(9.869604401089358 + 12.*powCompl(f_1_1_5,2));
    masters[10-1][3][5-1] = 0.08333333333333333*(-9.869604401089358*f_1_1_5 - 4.*powCompl(f_1_1_5,3) - 26.*zeta3);
    masters[10-1][4][5-1] = 0.08333333333333333*(12.*bc10e4p5 + f_1_1_5*(9.869604401089358*f_1_1_5 + 2.*powCompl(f_1_1_5,3) + 52.*zeta3));
    masters[11-1][0][5-1] = 1.;
    masters[11-1][1][5-1] = -1.*f_1_1_3 - 1.*f_1_1_5;
    masters[11-1][2][5-1] = 0.16666666666666666*(-9.869604401089358 + 3.*powCompl(f_1_1_3 + f_1_1_5,2));
    masters[11-1][3][5-1] = 0.16666666666666666*(-1.*powCompl(f_1_1_3,3) - 3.*powCompl(f_1_1_3,2)*f_1_1_5 - 3.*f_1_1_3*powCompl(f_1_1_5,2) - 1.*powCompl(f_1_1_5,3) + 9.869604401089358*(f_1_1_3 + f_1_1_5) - 28.*zeta3);
    masters[11-1][4][5-1] = 0.041666666666666664*(24.*bc11e4p5 + (f_1_1_3 + f_1_1_5)*(powCompl(f_1_1_3,3) + 3.*powCompl(f_1_1_3,2)*f_1_1_5 + 3.*f_1_1_3*powCompl(f_1_1_5,2) + powCompl(f_1_1_5,3) - 19.739208802178716*(f_1_1_3 + f_1_1_5) + 112.*zeta3));
    masters[12-1][0][5-1] = 0.;
    masters[12-1][1][5-1] = 0.5*(-1.*f_1_1_3 + f_1_1_5);
    masters[12-1][2][5-1] = 0.25*(powCompl(f_1_1_3,2) + 2.*f_1_1_3*f_1_1_5 - 3.*powCompl(f_1_1_5,2) + 2.*f_2_1_3);
    masters[12-1][3][5-1] = 0.08333333333333333*(9.869604401089358*(f_1_1_3 - 1.*f_1_1_5) - 2.*(powCompl(f_1_1_3,3) + 3.*f_1_1_3*powCompl(f_1_1_5,2) - 4.*powCompl(f_1_1_5,3) + 6.*f_1_1_5*f_2_1_3 + 6.*f_3_1_3 + 3.*f_3_2_3));
    masters[12-1][4][5-1] = 0.020833333333333332*(48.*bc12e4p5 + 9.*powCompl(f_1_1_3,4) - 20.*powCompl(f_1_1_3,3)*f_1_1_5 + 30.*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 4.*f_1_1_3*powCompl(f_1_1_5,3) - 15.*powCompl(f_1_1_5,4) - 24.*powCompl(f_1_1_3,2)*f_2_1_3 + 48.*f_1_1_3*f_1_1_5*f_2_1_3 + 24.*powCompl(f_1_1_5,2)*f_2_1_3 - 19.739208802178716*(powCompl(f_1_1_3,2) + 2.*f_1_1_3*f_1_1_5 - 3.*powCompl(f_1_1_5,2) + 2.*f_2_1_3) + 48.*f_1_1_3*f_3_1_3 + 48.*f_1_1_5*f_3_1_3 + 48.*f_1_1_3*f_3_2_3 + 48.*f_4_1_3 + 24.*f_4_2_3 + 24.*f_4_3_3 + 256.*f_1_1_3*zeta3 - 256.*f_1_1_5*zeta3);
    masters[13-1][0][5-1] = 0.;
    masters[13-1][1][5-1] = 0.5*(f_1_1_1 - 1.*f_1_1_3);
    masters[13-1][2][5-1] = 0.5*(-1.*powCompl(f_1_1_1,2) + powCompl(f_1_1_3,2) - 1.*f_2_1_1);
    masters[13-1][3][5-1] = 0.08333333333333333*(9.869604401089358*(-1.*f_1_1_1 + f_1_1_3) - 2.*(-1.*powCompl(f_1_1_1,3) - 3.*powCompl(f_1_1_1,2)*f_1_1_3 + 3.*f_1_1_1*powCompl(f_1_1_3,2) + powCompl(f_1_1_3,3) - 6.*f_1_1_1*f_2_1_1 + 3.*f_3_1_1 + 6.*f_3_2_1));
    masters[13-1][4][5-1] = 0.020833333333333332*(48.*bc13e4p5 - 3.*powCompl(f_1_1_1,4) - 4.*powCompl(f_1_1_1,3)*f_1_1_3 - 18.*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 28.*f_1_1_1*powCompl(f_1_1_3,3) - 3.*powCompl(f_1_1_3,4) - 24.*powCompl(f_1_1_1,2)*f_2_1_1 - 48.*f_1_1_1*f_1_1_3*f_2_1_1 + 24.*powCompl(f_1_1_3,2)*f_2_1_1 + 39.47841760435743*(powCompl(f_1_1_1,2) - 1.*powCompl(f_1_1_3,2) + f_2_1_1) + 48.*f_1_1_3*f_3_1_1 + 48.*f_1_1_1*f_3_2_1 + 48.*f_1_1_3*f_3_2_1 + 24.*f_4_1_1 + 48.*f_4_2_1 - 24.*f_4_3_1 - 256.*f_1_1_1*zeta3 + 256.*f_1_1_3*zeta3);
    masters[14-1][0][5-1] = 0.;
    masters[14-1][1][5-1] = 0.5*(-1.*f_1_1_3 + f_1_1_5);
    masters[14-1][2][5-1] = 0.5*(powCompl(f_1_1_3,2) - 1.*powCompl(f_1_1_5,2) + f_2_1_3);
    masters[14-1][3][5-1] = 0.08333333333333333*(9.869604401089358*(f_1_1_3 - 1.*f_1_1_5) + 2.*(-1.*powCompl(f_1_1_3,3) - 3.*powCompl(f_1_1_3,2)*f_1_1_5 + powCompl(f_1_1_5,3) + 3.*f_1_1_3*(powCompl(f_1_1_5,2) - 2.*f_2_1_3) + 3.*f_3_1_3 + 6.*f_3_2_3));
    masters[14-1][4][5-1] = 0.020833333333333332*(48.*bc14e4p5 + 3.*powCompl(f_1_1_3,4) + 4.*powCompl(f_1_1_3,3)*f_1_1_5 + 18.*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 28.*f_1_1_3*powCompl(f_1_1_5,3) + 3.*powCompl(f_1_1_5,4) + 24.*powCompl(f_1_1_3,2)*f_2_1_3 + 48.*f_1_1_3*f_1_1_5*f_2_1_3 - 24.*powCompl(f_1_1_5,2)*f_2_1_3 - 39.47841760435743*(powCompl(f_1_1_3,2) - 1.*powCompl(f_1_1_5,2) + f_2_1_3) - 48.*f_1_1_5*f_3_1_3 - 48.*f_1_1_3*f_3_2_3 - 48.*f_1_1_5*f_3_2_3 - 24.*f_4_1_3 - 48.*f_4_2_3 + 24.*f_4_3_3 + 256.*f_1_1_3*zeta3 - 256.*f_1_1_5*zeta3);
    masters[15-1][0][5-1] = 0.;
    masters[15-1][1][5-1] = 0.5*(-1.*f_1_1_2 + f_1_1_5);
    masters[15-1][2][5-1] = 0.25*(3.*powCompl(f_1_1_2,2) - 2.*f_1_1_2*f_1_1_5 - 1.*powCompl(f_1_1_5,2) - 2.*f_2_1_5);
    masters[15-1][3][5-1] = 0.08333333333333333*(9.869604401089358*(f_1_1_2 - 1.*f_1_1_5) + 2.*(-4.*powCompl(f_1_1_2,3) + 3.*powCompl(f_1_1_2,2)*f_1_1_5 + powCompl(f_1_1_5,3) + 6.*f_1_1_2*f_2_1_5 + 6.*f_3_1_5 + 3.*f_3_2_5));
    masters[15-1][4][5-1] = 0.020833333333333332*(48.*bc15e4p5 + 15.*powCompl(f_1_1_2,4) + 4.*powCompl(f_1_1_2,3)*f_1_1_5 - 30.*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + 20.*f_1_1_2*powCompl(f_1_1_5,3) - 9.*powCompl(f_1_1_5,4) - 24.*powCompl(f_1_1_2,2)*f_2_1_5 - 48.*f_1_1_2*f_1_1_5*f_2_1_5 + 24.*powCompl(f_1_1_5,2)*f_2_1_5 + 9.869604401089358*(-6.*powCompl(f_1_1_2,2) + 4.*f_1_1_2*f_1_1_5 + 2.*powCompl(f_1_1_5,2) + 4.*f_2_1_5) - 48.*f_1_1_2*f_3_1_5 - 48.*f_1_1_5*f_3_1_5 - 48.*f_1_1_5*f_3_2_5 - 48.*f_4_1_5 - 24.*f_4_2_5 - 24.*f_4_3_5 + 256.*f_1_1_2*zeta3 - 256.*f_1_1_5*zeta3);
    masters[16-1][0][5-1] = -1.5;
    masters[16-1][1][5-1] = 1.5*(f_1_1_2 + 2.*f_1_1_3 - 1.*f_1_1_5);
    masters[16-1][2][5-1] = 0.75*(9.869604401089358 - 4.*f_1_1_2*f_1_1_3 - 4.*powCompl(f_1_1_3,2) + 4.*f_1_1_3*f_1_1_5 + 4.*f_2_1_3 - 2.*f_2_1_5);
    masters[16-1][3][5-1] = 0.25*(-29.608813203268074*(f_1_1_2 + 2.*f_1_1_3 - 1.*f_1_1_5) + 2.*(2.*powCompl(f_1_1_3,3) + 3.*powCompl(f_1_1_2,2)*(f_1_1_3 - 1.*f_1_1_5) - 3.*f_1_1_3*powCompl(f_1_1_5,2) - 1.*powCompl(f_1_1_5,3) + 6.*f_1_1_2*(powCompl(f_1_1_3,2) - 1.*f_1_1_3*f_1_1_5 + powCompl(f_1_1_5,2)) - 12.*f_1_1_5*f_2_1_3 + 6.*f_1_1_5*f_2_1_5 - 12.*f_3_1_3 - 3.*f_3_1_5 - 12.*f_3_2_3 - 6.*f_3_2_5 - 6.*f_3_3_2 + 32.*zeta3));
    masters[16-1][4][5-1] = bc16e4p5 - 0.3125*powCompl(f_1_1_2,4) - 1.5*powCompl(f_1_1_2,3)*f_1_1_3 - 3.*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) - 1.*f_1_1_2*powCompl(f_1_1_3,3) + 1.25*powCompl(f_1_1_3,4) + 1.75*powCompl(f_1_1_2,3)*f_1_1_5 + 6.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 + 3.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 - 5.*powCompl(f_1_1_3,3)*f_1_1_5 - 1.875*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 4.5*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) + 4.5*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 1.25*f_1_1_2*powCompl(f_1_1_5,3) + 0.5625*powCompl(f_1_1_5,4) - 1.5*powCompl(f_1_1_2,2)*f_2_1_3 - 6.*f_1_1_2*f_1_1_3*f_2_1_3 - 6.*powCompl(f_1_1_3,2)*f_2_1_3 + 6.*f_1_1_2*f_1_1_5*f_2_1_3 + 12.*f_1_1_3*f_1_1_5*f_2_1_3 + 1.5*powCompl(f_1_1_2,2)*f_2_1_5 + 3.*f_1_1_2*f_1_1_3*f_2_1_5 + 3.*powCompl(f_1_1_3,2)*f_2_1_5 - 3.*f_1_1_2*f_1_1_5*f_2_1_5 - 6.*f_1_1_3*f_1_1_5*f_2_1_5 - 1.5*powCompl(f_1_1_5,2)*f_2_1_5 + 2.4674011002723395*(powCompl(f_1_1_2,2) + 6.*powCompl(f_1_1_3,2) + f_1_1_2*(6.*f_1_1_3 - 2.*f_1_1_5) - 6.*f_1_1_3*f_1_1_5 - 2.*f_2_1_3 + f_2_1_5) + 6.*f_1_1_2*f_3_1_3 + 12.*f_1_1_3*f_3_1_3 + 3.*f_1_1_2*f_3_1_5 + 3.*f_1_1_3*f_3_1_5 + 6.*f_1_1_2*f_3_2_3 + 12.*f_1_1_3*f_3_2_3 + 3.*f_1_1_2*f_3_2_5 + 6.*f_1_1_3*f_3_2_5 + 3.*f_1_1_5*f_3_2_5 + 3.*f_1_1_2*f_3_3_2 + 6.*f_1_1_3*f_3_3_2 + 1.5*f_4_1_5 + 3.*f_4_2_5 + 6.*f_4_3_3 - 1.5*f_4_3_5 + f_4_5_2 - 16.*f_1_1_2*zeta3 - 32.*f_1_1_3*zeta3 + 16.*f_1_1_5*zeta3;
    masters[17-1][0][5-1] = -1.5;
    masters[17-1][1][5-1] = 1.5*(2.*f_1_1_1 + f_1_1_2 - 1.*f_1_1_4);
    masters[17-1][2][5-1] = 0.75*(9.869604401089358 - 2.*powCompl(f_1_1_1,2) - 1.*powCompl(f_1_1_2,2) + powCompl(f_1_1_4,2) + 2.*f_1_1_2*(-2.*f_1_1_1 + f_1_1_4) + 2.*f_2_1_2 - 4.*f_2_1_4);
    masters[17-1][3][5-1] = powCompl(f_1_1_1,3) + 3.*powCompl(f_1_1_1,2)*f_1_1_2 + 1.5*f_1_1_1*powCompl(f_1_1_2,2) - 7.4022033008170185*(2.*f_1_1_1 + f_1_1_2 - 1.*f_1_1_4) + 4.5*f_1_1_1*powCompl(f_1_1_4,2) - 2.*powCompl(f_1_1_4,3) - 3.*f_1_1_4*(powCompl(f_1_1_1,2) + f_1_1_1*f_1_1_2 + f_2_1_2 - 2.*f_2_1_4) - 3.*f_3_1_2 - 6.*f_3_1_4 - 1.5*f_3_2_2 - 6.*f_3_2_4 - 3.*f_3_3_1 + 16.*zeta3;
    masters[17-1][4][5-1] = bc17e4p5 - 1.75*powCompl(f_1_1_1,4) - 4.*powCompl(f_1_1_1,3)*f_1_1_2 - 2.25*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) - 0.5*f_1_1_1*powCompl(f_1_1_2,3) + 0.4375*powCompl(f_1_1_2,4) + 7.*powCompl(f_1_1_1,3)*f_1_1_4 + 9.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 + 3.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 - 1.25*powCompl(f_1_1_2,3)*f_1_1_4 - 10.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 7.5*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) + 0.375*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 5.*f_1_1_1*powCompl(f_1_1_4,3) + 1.75*f_1_1_2*powCompl(f_1_1_4,3) - 0.1875*powCompl(f_1_1_4,4) - 1.5*powCompl(f_1_1_2,2)*f_2_1_2 + 3.*f_1_1_2*f_1_1_4*f_2_1_2 + 1.5*powCompl(f_1_1_4,2)*f_2_1_2 + 6.*powCompl(f_1_1_1,2)*f_2_1_4 + 6.*f_1_1_1*f_1_1_2*f_2_1_4 + 1.5*powCompl(f_1_1_2,2)*f_2_1_4 - 12.*f_1_1_1*f_1_1_4*f_2_1_4 - 6.*f_1_1_2*f_1_1_4*f_2_1_4 + 1.2337005501361697*(10.*powCompl(f_1_1_1,2) + 3.*powCompl(f_1_1_2,2) - 8.*f_1_1_1*f_1_1_4 - 1.*powCompl(f_1_1_4,2) - 6.*f_1_1_2*(-2.*f_1_1_1 + f_1_1_4) - 2.*f_2_1_2 + 4.*f_2_1_4) + 3.*f_1_1_2*f_3_1_2 + 3.*f_1_1_4*f_3_1_2 + 12.*f_1_1_1*f_3_1_4 + 6.*f_1_1_2*f_3_1_4 + 3.*f_1_1_2*f_3_2_2 + 12.*f_1_1_1*f_3_2_4 + 6.*f_1_1_2*f_3_2_4 + 6.*f_1_1_1*f_3_3_1 + 3.*f_1_1_2*f_3_3_1 + 3.*f_4_1_2 + 1.5*f_4_2_2 + 1.5*f_4_3_2 - 6.*f_4_3_4 + f_4_6_2 - 32.*f_1_1_1*zeta3 - 16.*f_1_1_2*zeta3 + 16.*f_1_1_4*zeta3;
    masters[18-1][0][5-1] = -0.75;
    masters[18-1][1][5-1] = -1.5*(-1.*f_1_1_1 + f_1_1_3 - 1.*f_1_1_5);
    masters[18-1][2][5-1] = 0.375*(9.869604401089358 - 4.*powCompl(f_1_1_1,2) + 8.*f_1_1_1*f_1_1_3 - 8.*f_1_1_1*f_1_1_5 + 4.*f_2_1_1 - 8.*f_2_1_3);
    masters[18-1][3][5-1] = 0.25*(29.608813203268074*(-1.*f_1_1_1 + f_1_1_3 - 1.*f_1_1_5) - 2.*(-1.*powCompl(f_1_1_1,3) + 2.*powCompl(f_1_1_3,3) - 6.*powCompl(f_1_1_1,2)*f_1_1_5 - 6.*powCompl(f_1_1_3,2)*f_1_1_5 - 3.*f_1_1_1*powCompl(f_1_1_5,2) + 3.*f_1_1_3*(powCompl(f_1_1_1,2) + 2.*f_1_1_1*f_1_1_5 + powCompl(f_1_1_5,2) + 2.*f_2_1_1 - 2.*f_2_1_3) - 6.*f_1_1_1*f_2_1_3 + 9.*f_3_1_1 + 12.*f_3_1_3 + 6.*f_3_2_1 + 6.*f_3_2_3 + 6.*f_3_3_5 - 19.*zeta3));
    masters[18-1][4][5-1] = bc18e4p5 + 0.75*powCompl(f_1_1_1,4) - 2.*powCompl(f_1_1_1,3)*f_1_1_3 + 4.5*f_1_1_1*powCompl(f_1_1_3,3) - 1.1875*powCompl(f_1_1_3,4) - 1.*powCompl(f_1_1_1,3)*f_1_1_5 + 6.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 - 15.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 + 5.25*powCompl(f_1_1_3,3)*f_1_1_5 - 4.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) + 15.*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) - 8.625*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 4.*f_1_1_1*powCompl(f_1_1_5,3) + 4.25*f_1_1_3*powCompl(f_1_1_5,3) - 0.8125*powCompl(f_1_1_5,4) - 3.*powCompl(f_1_1_1,2)*f_2_1_1 + 6.*f_1_1_1*f_1_1_3*f_2_1_1 - 6.*f_1_1_1*f_1_1_5*f_2_1_1 + 6.*f_1_1_3*f_1_1_5*f_2_1_1 - 3.*powCompl(f_1_1_5,2)*f_2_1_1 - 1.5*powCompl(f_2_1_1,2) - 2.4674011002723395*(-3.*powCompl(f_1_1_1,2) + powCompl(f_1_1_3,2) - 6.*f_1_1_1*f_1_1_5 - 2.*powCompl(f_1_1_5,2) + f_1_1_3*(6.*f_1_1_1 + 4.*f_1_1_5) + f_2_1_1 - 2.*f_2_1_3) + 1.5*powCompl(f_1_1_1,2)*f_2_1_3 - 12.*f_1_1_1*f_1_1_3*f_2_1_3 + 1.5*powCompl(f_1_1_3,2)*f_2_1_3 + 9.*f_1_1_1*f_1_1_5*f_2_1_3 - 9.*f_1_1_3*f_1_1_5*f_2_1_3 + 4.5*powCompl(f_1_1_5,2)*f_2_1_3 + 3.*f_2_1_1*f_2_1_3 + 12.*f_1_1_1*f_3_1_1 - 3.*f_1_1_3*f_3_1_1 + 6.*f_1_1_5*f_3_1_1 + 15.*f_1_1_1*f_3_1_3 - 3.*f_1_1_3*f_3_1_3 + 9.*f_1_1_5*f_3_1_3 + 6.*f_1_1_1*f_3_2_1 + 6.*f_1_1_5*f_3_2_1 + 15.*f_1_1_1*f_3_2_3 - 6.*f_1_1_3*f_3_2_3 + 9.*f_1_1_5*f_3_2_3 + 9.*f_1_1_1*f_3_3_5 - 3.*f_1_1_3*f_3_3_5 + 9.*f_1_1_5*f_3_3_5 - 1.5*f_4_1_1 - 6.*f_4_1_3 - 3.*f_4_2_1 - 3.*f_4_2_3 + 3.*f_4_3_1 - 4.5*f_4_3_3 - 0.5*f_4_4_5 + f_4_5_5 + f_4_6_1 + f_4_8_2 - 19.*f_1_1_1*zeta3 + 13.*f_1_1_3*zeta3 - 19.*f_1_1_5*zeta3;
    masters[19-1][0][5-1] = 0.;
    masters[19-1][1][5-1] = 0.;
    masters[19-1][2][5-1] = -1.6449340668482262 - 1.*f_1_1_1*f_1_1_3 + 0.5*powCompl(f_1_1_3,2) + f_1_1_1*f_1_1_5 - 0.5*powCompl(f_1_1_5,2) - 1.*f_2_1_1 + f_2_1_3;
    masters[19-1][3][5-1] = 0.3333333333333333*(powCompl(f_1_1_1,3) + powCompl(f_1_1_3,3) - 3.*powCompl(f_1_1_1,2)*f_1_1_5 - 6.*powCompl(f_1_1_3,2)*f_1_1_5 - 3.*f_1_1_1*powCompl(f_1_1_5,2) + powCompl(f_1_1_5,3) + 9.869604401089358*(f_1_1_1 - 1.*f_1_1_3 + f_1_1_5) + 3.*f_1_1_3*(2.*f_1_1_1*f_1_1_5 + powCompl(f_1_1_5,2) + 2.*f_2_1_1 - 2.*f_2_1_3) + 6.*f_3_1_1 + 6.*f_3_1_3 + 6.*f_3_2_1 + 6.*f_3_2_3 + 6.*f_3_3_5 - 6.*zeta3);
    masters[19-1][4][5-1] = 0.08333333333333333*(12.*bc19e4p5 - 9.869604401089358*(4.*powCompl(f_1_1_1,2) + 5.*powCompl(f_1_1_3,2) + 10.*f_1_1_1*f_1_1_5 + 3.*powCompl(f_1_1_5,2) - 2.*f_1_1_3*(5.*f_1_1_1 + 4.*f_1_1_5) - 2.*f_2_1_1 + 2.*f_2_1_3) - 4.*(powCompl(f_1_1_3,4) + powCompl(f_1_1_3,3)*(2.*f_1_1_1 - 4.*f_1_1_5) - 3.*powCompl(f_1_1_3,2)*(-2.*f_1_1_1*f_1_1_5 + powCompl(f_1_1_5,2) + 2.*(powCompl(f_1_1_1,2) - 1.*f_2_1_1 + f_2_1_3)) + 4.*f_1_1_3*(powCompl(f_1_1_1,3) + powCompl(f_1_1_5,3) + 3.*(f_3_1_1 + f_3_1_3 + f_3_2_1 + f_3_2_3 + f_3_3_5 + zeta3)) - 2.*(f_1_1_1*powCompl(f_1_1_5,3) - 1.*f_4_4_5 + 6.*f_1_1_1*zeta3 + f_1_1_5*(powCompl(f_1_1_1,3) + 6.*zeta3))));
    masters[20-1][0][5-1] = -0.75;
    masters[20-1][1][5-1] = -1.5*(f_1_1_2 - 1.*f_1_1_4 - 1.*f_1_1_5);
    masters[20-1][2][5-1] = 0.375*(9.869604401089358 - 2.*(powCompl(f_1_1_2,2) + powCompl(f_1_1_4,2) + 4.*f_1_1_4*f_1_1_5 - 2.*f_1_1_2*(f_1_1_4 + 2.*f_1_1_5) + 2.*(powCompl(f_1_1_5,2) + f_2_1_2 - 2.*f_2_1_5)));
    masters[20-1][3][5-1] = 7.4022033008170185*(f_1_1_2 - 1.*f_1_1_4 - 1.*f_1_1_5) + 0.5*(-2.*powCompl(f_1_1_2,3) + 9.*powCompl(f_1_1_2,2)*f_1_1_4 + powCompl(f_1_1_4,3) + 6.*powCompl(f_1_1_4,2)*f_1_1_5 + 6.*f_1_1_4*(powCompl(f_1_1_5,2) - 1.*f_2_1_5) - 6.*f_1_1_2*(powCompl(f_1_1_4,2) + 2.*f_1_1_4*f_1_1_5 - 1.*f_2_1_2 + f_2_1_5) - 6.*f_3_1_2 - 6.*f_3_1_5 - 9.*f_3_2_2 - 12.*f_3_2_5 - 6.*f_3_3_4 + 19.*zeta3);
    masters[20-1][4][5-1] = bc20e4p5 + 0.3125*powCompl(f_1_1_2,4) + 1.75*powCompl(f_1_1_2,3)*f_1_1_4 - 7.125*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 4.75*f_1_1_2*powCompl(f_1_1_4,3) - 0.9375*powCompl(f_1_1_4,4) + powCompl(f_1_1_2,3)*f_1_1_5 - 6.*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 + 10.5*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 - 3.*powCompl(f_1_1_4,3)*f_1_1_5 + 0.75*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + 3.*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) - 4.5*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) - 2.5*f_1_1_2*powCompl(f_1_1_5,3) + 0.875*powCompl(f_1_1_5,4) - 6.*f_1_1_2*f_1_1_4*f_2_1_2 + 3.*powCompl(f_1_1_4,2)*f_2_1_2 - 6.*f_1_1_2*f_1_1_5*f_2_1_2 + 3.*f_1_1_4*f_1_1_5*f_2_1_2 + 3.*powCompl(f_1_1_5,2)*f_2_1_2 - 1.5*powCompl(f_2_1_2,2) + 1.2337005501361697*(powCompl(f_1_1_2,2) + 5.*powCompl(f_1_1_4,2) + 12.*f_1_1_4*f_1_1_5 + 6.*powCompl(f_1_1_5,2) - 2.*f_1_1_2*(5.*f_1_1_4 + 6.*f_1_1_5) + 2.*f_2_1_2 - 4.*f_2_1_5) - 1.5*powCompl(f_1_1_2,2)*f_2_1_5 + 6.*f_1_1_2*f_1_1_4*f_2_1_5 + 6.*f_1_1_2*f_1_1_5*f_2_1_5 - 6.*f_1_1_4*f_1_1_5*f_2_1_5 - 3.*powCompl(f_1_1_5,2)*f_2_1_5 + 3.*f_1_1_2*f_3_1_2 + 3.*f_1_1_4*f_3_1_2 + 3.*f_1_1_5*f_3_1_2 - 3.*f_1_1_2*f_3_1_5 + 6.*f_1_1_4*f_3_1_5 + 6.*f_1_1_5*f_3_1_5 + 9.*f_1_1_4*f_3_2_2 + 6.*f_1_1_5*f_3_2_2 + 12.*f_1_1_4*f_3_2_5 + 6.*f_1_1_5*f_3_2_5 + 6.*f_1_1_4*f_3_3_4 + 6.*f_1_1_5*f_3_3_4 - 3.*f_4_1_2 - 3.*f_4_1_5 - 1.5*f_4_2_2 - 6.*f_4_2_5 - 1.5*f_4_3_2 + 3.*f_4_3_5 + f_4_5_4 + f_4_7_2 + 16.*f_1_1_2*zeta3 - 19.*f_1_1_4*zeta3 - 19.*f_1_1_5*zeta3;
    masters[21-1][0][5-1] = 0.;
    masters[21-1][1][5-1] = 0.;
    masters[21-1][2][5-1] = 0.;
    masters[21-1][3][5-1] = 0.;
    masters[21-1][4][5-1] = bc21e4p5 + 0.125*(5.*powCompl(f_1_1_2,4) - 20.*powCompl(f_1_1_2,3)*f_1_1_5 + 5.*powCompl(f_1_1_5,4) + 10.*powCompl(f_1_1_2,2)*(3.*powCompl(f_1_1_5,2) - 2.*f_2_1_5) - 20.*powCompl(f_1_1_5,2)*f_2_1_5 + 24.*f_4_3_5 + 24.*f_1_1_5*(f_3_1_5 + f_3_2_5 + 2.*zeta3) - 4.*f_1_1_2*(5.*powCompl(f_1_1_5,3) - 10.*f_1_1_5*f_2_1_5 + 6.*(f_3_1_5 + f_3_2_5 + 2.*zeta3)));
    masters[22-1][0][5-1] = 0.;
    masters[22-1][1][5-1] = 0.;
    masters[22-1][2][5-1] = 0.;
    masters[22-1][3][5-1] = -0.16666666666666666*powCompl(f_1_1_2,3) - 0.16666666666666666*powCompl(f_1_1_4,3) + 0.3333333333333333*powCompl(f_1_1_5,3) + powCompl(f_1_1_2,2)*(-0.5*f_1_1_4 + f_1_1_5) + f_1_1_4*f_2_1_2 - 1.*f_1_1_5*f_2_1_5 + f_1_1_2*(0.5*powCompl(f_1_1_4,2) - 1.*powCompl(f_1_1_5,2) - 1.*f_2_1_2 + f_2_1_5) + 2.*f_3_1_2 + 2.*f_3_1_5 + 2.*f_3_2_2 + 2.*f_3_2_5 - 1.*f_3_3_4 + 7.*zeta3;
    masters[22-1][4][5-1] = bc22e4p5 - 4.934802200544679*powCompl(f_1_1_2,2) + 0.9166666666666666*powCompl(f_1_1_2,4) + 2.0833333333333335*powCompl(f_1_1_2,3)*f_1_1_4 - 0.375*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) - 0.5833333333333334*f_1_1_2*powCompl(f_1_1_4,3) + 0.22916666666666666*powCompl(f_1_1_4,4) - 0.75*powCompl(f_1_1_2,3)*f_1_1_5 - 8.*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 + 4.*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 - 1.*powCompl(f_1_1_4,3)*f_1_1_5 + 0.125*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + 5.*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) - 1.*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) - 0.08333333333333333*f_1_1_2*powCompl(f_1_1_5,3) - 1.*f_1_1_4*powCompl(f_1_1_5,3) - 0.14583333333333334*powCompl(f_1_1_5,4) + powCompl(f_1_1_2,2)*f_2_1_2 - 1.*powCompl(f_1_1_4,2)*f_2_1_2 - 4.*f_1_1_2*f_1_1_5*f_2_1_2 + 3.*f_1_1_4*f_1_1_5*f_2_1_2 + 1.5*powCompl(f_1_1_5,2)*f_2_1_2 + 0.5*powCompl(f_2_1_2,2) - 1.5*powCompl(f_1_1_2,2)*f_2_1_5 - 6.*f_1_1_2*f_1_1_4*f_2_1_5 - 0.5*powCompl(f_1_1_4,2)*f_2_1_5 + f_1_1_2*f_1_1_5*f_2_1_5 + 2.*f_1_1_4*f_1_1_5*f_2_1_5 + 0.5*powCompl(f_1_1_5,2)*f_2_1_5 + 0.5*powCompl(f_2_1_5,2) - 3.*f_1_1_2*f_3_1_2 - 1.*f_1_1_4*f_3_1_2 + 3.*f_1_1_5*f_3_1_2 - 2.*f_1_1_2*f_3_1_5 - 6.*f_1_1_4*f_3_1_5 - 2.*f_1_1_5*f_3_1_5 - 2.*f_1_1_2*f_3_2_2 - 2.*f_1_1_4*f_3_2_2 + 4.*f_1_1_5*f_3_2_2 - 3.*f_1_1_2*f_3_2_5 - 6.*f_1_1_4*f_3_2_5 - 1.*f_1_1_5*f_3_2_5 + 2.*f_1_1_2*f_3_3_4 + 3.*f_1_1_4*f_3_3_4 + 3.*f_1_1_5*f_3_3_4 + f_4_9_2 - 0.5*f_4_3_2 + 0.5*f_4_3_5 - 0.16666666666666666*f_4_4_4 + 0.3333333333333333*f_4_5_4 + 0.3333333333333333*f_4_6_5 - 14.*f_1_1_2*zeta3 - 14.*f_1_1_4*zeta3 - 14.*f_1_1_5*zeta3;
    masters[23-1][0][5-1] = -1.;
    masters[23-1][1][5-1] = 2.*(-1.*f_1_1_2 + f_1_1_4 + f_1_1_5);
    masters[23-1][2][5-1] = 8.224670334241132 - 0.5*powCompl(f_1_1_2,2) - 0.5*powCompl(f_1_1_4,2) - 4.*f_1_1_4*f_1_1_5 - 2.*powCompl(f_1_1_5,2) + f_1_1_2*(f_1_1_4 + 4.*f_1_1_5) - 3.*f_2_1_2 + 3.*f_2_1_5;
    masters[23-1][3][5-1] = 0.3333333333333333*(-7.*powCompl(f_1_1_2,3) + powCompl(f_1_1_4,3) + 49.34802200544679*(f_1_1_2 - 1.*f_1_1_4 - 1.*f_1_1_5) + 12.*powCompl(f_1_1_4,2)*f_1_1_5 + 12.*f_1_1_4*powCompl(f_1_1_5,2) + powCompl(f_1_1_5,3) + 3.*powCompl(f_1_1_2,2)*(7.*f_1_1_4 + f_1_1_5) - 3.*f_1_1_2*(4.*powCompl(f_1_1_4,2) + 8.*f_1_1_4*f_1_1_5 + powCompl(f_1_1_5,2) - 6.*f_2_1_2 + 6.*f_2_1_5) - 18.*f_3_1_2 - 27.*f_3_1_5 - 27.*f_3_2_2 - 18.*f_3_2_5 - 18.*f_3_3_4 + 62.*zeta3);
    masters[23-1][4][5-1] = bc23e4p5 - 3.4166666666666665*powCompl(f_1_1_2,4) + 11.666666666666666*powCompl(f_1_1_2,3)*f_1_1_4 - 19.*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 9.666666666666666*f_1_1_2*powCompl(f_1_1_4,3) - 1.9166666666666667*powCompl(f_1_1_4,4) + 10.666666666666666*powCompl(f_1_1_2,3)*f_1_1_5 - 32.*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 + 32.*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 - 8.666666666666666*powCompl(f_1_1_4,3)*f_1_1_5 - 1.*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + 14.*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) - 10.*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) - 5.333333333333333*f_1_1_2*powCompl(f_1_1_5,3) - 0.6666666666666666*f_1_1_4*powCompl(f_1_1_5,3) + 1.8333333333333333*powCompl(f_1_1_5,4) + 3.*powCompl(f_1_1_2,2)*f_2_1_2 - 18.*f_1_1_2*f_1_1_4*f_2_1_2 + 9.*powCompl(f_1_1_4,2)*f_2_1_2 - 24.*f_1_1_2*f_1_1_5*f_2_1_2 + 18.*f_1_1_4*f_1_1_5*f_2_1_2 + 9.*powCompl(f_1_1_5,2)*f_2_1_2 - 3.*powCompl(f_2_1_2,2) + 0.8224670334241131*(5.*powCompl(f_1_1_2,2) + 17.*powCompl(f_1_1_4,2) + 40.*f_1_1_4*f_1_1_5 + 20.*powCompl(f_1_1_5,2) - 2.*f_1_1_2*(17.*f_1_1_4 + 20.*f_1_1_5) + 6.*f_2_1_2 - 6.*f_2_1_5) + 12.*f_1_1_2*f_1_1_4*f_2_1_5 - 3.*powCompl(f_1_1_4,2)*f_2_1_5 + 12.*f_1_1_2*f_1_1_5*f_2_1_5 - 12.*f_1_1_4*f_1_1_5*f_2_1_5 - 6.*powCompl(f_1_1_5,2)*f_2_1_5 - 3.*powCompl(f_2_1_5,2) + 12.*f_1_1_4*f_3_1_2 + 18.*f_1_1_5*f_3_1_2 - 6.*f_1_1_2*f_3_1_5 + 12.*f_1_1_4*f_3_1_5 + 24.*f_1_1_5*f_3_1_5 - 6.*f_1_1_2*f_3_2_2 + 24.*f_1_1_4*f_3_2_2 + 24.*f_1_1_5*f_3_2_2 + 12.*f_1_1_4*f_3_2_5 + 12.*f_1_1_5*f_3_2_5 - 12.*f_1_1_2*f_3_3_4 + 18.*f_1_1_4*f_3_3_4 + 18.*f_1_1_5*f_3_3_4 - 6.*f_4_1_2 - 3.*f_4_1_5 - 3.*f_4_2_2 - 6.*f_4_2_5 - 6.*f_4_3_2 + 6.*f_4_3_5 - 1.*f_4_4_4 + 2.*f_4_5_4 + 2.*f_4_6_5 + 41.333333333333336*f_1_1_2*zeta3 - 41.333333333333336*f_1_1_4*zeta3 - 41.333333333333336*f_1_1_5*zeta3;
    masters[24-1][0][5-1] = -1.5;
    masters[24-1][1][5-1] = 1.5*(2.*f_1_1_2 + f_1_1_3 - 1.*f_1_1_5);
    masters[24-1][2][5-1] = 0.75*(9.869604401089358 - 2.*powCompl(f_1_1_2,2) - 4.*f_1_1_2*f_1_1_3 - 1.*powCompl(f_1_1_3,2) + 2.*f_1_1_3*f_1_1_5 + powCompl(f_1_1_5,2) + 2.*f_2_1_3 - 4.*f_2_1_5);
    masters[24-1][3][5-1] = powCompl(f_1_1_2,3) + 3.*powCompl(f_1_1_2,2)*(f_1_1_3 - 1.*f_1_1_5) - 7.4022033008170185*(2.*f_1_1_2 + f_1_1_3 - 1.*f_1_1_5) - 2.*powCompl(f_1_1_5,3) + 1.5*f_1_1_2*(powCompl(f_1_1_3,2) - 2.*f_1_1_3*f_1_1_5 + 3.*powCompl(f_1_1_5,2)) - 3.*f_1_1_5*f_2_1_3 + 6.*f_1_1_5*f_2_1_5 - 3.*f_3_1_3 - 6.*f_3_1_5 - 1.5*f_3_2_3 - 6.*f_3_2_5 - 3.*f_3_3_2 + 16.*zeta3;
    masters[24-1][4][5-1] = bc24e4p5 - 1.75*powCompl(f_1_1_2,4) - 4.*powCompl(f_1_1_2,3)*f_1_1_3 - 2.25*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) - 0.5*f_1_1_2*powCompl(f_1_1_3,3) + 0.4375*powCompl(f_1_1_3,4) + 7.*powCompl(f_1_1_2,3)*f_1_1_5 + 9.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 + 3.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 - 1.25*powCompl(f_1_1_3,3)*f_1_1_5 - 10.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 7.5*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) + 0.375*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + 5.*f_1_1_2*powCompl(f_1_1_5,3) + 1.75*f_1_1_3*powCompl(f_1_1_5,3) - 0.1875*powCompl(f_1_1_5,4) - 1.5*powCompl(f_1_1_3,2)*f_2_1_3 + 3.*f_1_1_3*f_1_1_5*f_2_1_3 + 1.5*powCompl(f_1_1_5,2)*f_2_1_3 + 6.*powCompl(f_1_1_2,2)*f_2_1_5 + 6.*f_1_1_2*f_1_1_3*f_2_1_5 + 1.5*powCompl(f_1_1_3,2)*f_2_1_5 - 12.*f_1_1_2*f_1_1_5*f_2_1_5 - 6.*f_1_1_3*f_1_1_5*f_2_1_5 + 1.2337005501361697*(10.*powCompl(f_1_1_2,2) + 3.*powCompl(f_1_1_3,2) + 4.*f_1_1_2*(3.*f_1_1_3 - 2.*f_1_1_5) - 6.*f_1_1_3*f_1_1_5 - 1.*powCompl(f_1_1_5,2) - 2.*f_2_1_3 + 4.*f_2_1_5) + 3.*f_1_1_3*f_3_1_3 + 3.*f_1_1_5*f_3_1_3 + 12.*f_1_1_2*f_3_1_5 + 6.*f_1_1_3*f_3_1_5 + 3.*f_1_1_3*f_3_2_3 + 12.*f_1_1_2*f_3_2_5 + 6.*f_1_1_3*f_3_2_5 + 6.*f_1_1_2*f_3_3_2 + 3.*f_1_1_3*f_3_3_2 + 3.*f_4_1_3 + 1.5*f_4_2_3 + 1.5*f_4_3_3 - 6.*f_4_3_5 + f_4_6_3 - 32.*f_1_1_2*zeta3 - 16.*f_1_1_3*zeta3 + 16.*f_1_1_5*zeta3;
    masters[25-1][0][5-1] = -1.5;
    masters[25-1][1][5-1] = 1.5*(-1.*f_1_1_1 + f_1_1_3 + 2.*f_1_1_4);
    masters[25-1][2][5-1] = 0.75*(9.869604401089358 + 4.*f_1_1_1*f_1_1_4 - 4.*f_1_1_3*f_1_1_4 - 4.*powCompl(f_1_1_4,2) - 2.*f_2_1_1 + 4.*f_2_1_4);
    masters[25-1][3][5-1] = 0.25*(-29.608813203268074*(-1.*f_1_1_1 + f_1_1_3 + 2.*f_1_1_4) + 2.*(-1.*powCompl(f_1_1_1,3) - 3.*powCompl(f_1_1_1,2)*f_1_1_4 + 2.*powCompl(f_1_1_4,3) + 3.*powCompl(f_1_1_3,2)*(-1.*f_1_1_1 + f_1_1_4) + 6.*f_1_1_3*(powCompl(f_1_1_1,2) - 1.*f_1_1_1*f_1_1_4 + powCompl(f_1_1_4,2)) + 6.*f_1_1_1*f_2_1_1 - 12.*f_1_1_1*f_2_1_4 - 3.*f_3_1_1 - 12.*f_3_1_4 - 6.*f_3_2_1 - 12.*f_3_2_4 - 6.*f_3_3_3 + 32.*zeta3));
    masters[25-1][4][5-1] = bc25e4p5 + 0.5625*powCompl(f_1_1_1,4) - 1.25*powCompl(f_1_1_1,3)*f_1_1_3 - 1.875*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 1.75*f_1_1_1*powCompl(f_1_1_3,3) - 0.3125*powCompl(f_1_1_3,4) - 4.5*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 + 6.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 - 1.5*powCompl(f_1_1_3,3)*f_1_1_4 + 4.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + 3.*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) - 3.*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) - 5.*f_1_1_1*powCompl(f_1_1_4,3) - 1.*f_1_1_3*powCompl(f_1_1_4,3) + 1.25*powCompl(f_1_1_4,4) - 1.5*powCompl(f_1_1_1,2)*f_2_1_1 - 3.*f_1_1_1*f_1_1_3*f_2_1_1 + 1.5*powCompl(f_1_1_3,2)*f_2_1_1 - 6.*f_1_1_1*f_1_1_4*f_2_1_1 + 3.*f_1_1_3*f_1_1_4*f_2_1_1 + 3.*powCompl(f_1_1_4,2)*f_2_1_1 + 2.4674011002723395*(powCompl(f_1_1_3,2) - 6.*f_1_1_1*f_1_1_4 + 6.*powCompl(f_1_1_4,2) + f_1_1_3*(-2.*f_1_1_1 + 6.*f_1_1_4) + f_2_1_1 - 2.*f_2_1_4) + 6.*f_1_1_1*f_1_1_3*f_2_1_4 - 1.5*powCompl(f_1_1_3,2)*f_2_1_4 + 12.*f_1_1_1*f_1_1_4*f_2_1_4 - 6.*f_1_1_3*f_1_1_4*f_2_1_4 - 6.*powCompl(f_1_1_4,2)*f_2_1_4 + 3.*f_1_1_3*f_3_1_1 + 3.*f_1_1_4*f_3_1_1 + 6.*f_1_1_3*f_3_1_4 + 12.*f_1_1_4*f_3_1_4 + 3.*f_1_1_1*f_3_2_1 + 3.*f_1_1_3*f_3_2_1 + 6.*f_1_1_4*f_3_2_1 + 6.*f_1_1_3*f_3_2_4 + 12.*f_1_1_4*f_3_2_4 + 3.*f_1_1_3*f_3_3_3 + 6.*f_1_1_4*f_3_3_3 + 1.5*f_4_1_1 + 3.*f_4_2_1 - 1.5*f_4_3_1 + 6.*f_4_3_4 + f_4_5_3 + 16.*f_1_1_1*zeta3 - 16.*f_1_1_3*zeta3 - 32.*f_1_1_4*zeta3;
    masters[26-1][0][5-1] = 0.;
    masters[26-1][1][5-1] = 0.;
    masters[26-1][2][5-1] = 0.;
    masters[26-1][3][5-1] = -0.16666666666666666*powCompl(f_1_1_2,3) + 0.3333333333333333*powCompl(f_1_1_3,3) + 0.5*powCompl(f_1_1_2,2)*f_1_1_5 - 1.*powCompl(f_1_1_3,2)*f_1_1_5 - 0.16666666666666666*powCompl(f_1_1_5,3) + f_1_1_3*(powCompl(f_1_1_5,2) - 1.*f_2_1_3) + f_1_1_5*f_2_1_3 - 1.*f_1_1_5*f_2_1_5 + f_1_1_2*(-0.5*powCompl(f_1_1_5,2) + f_2_1_5) + 2.*f_3_1_3 + 2.*f_3_1_5 + 2.*f_3_2_3 + 2.*f_3_2_5 - 1.*f_3_3_2 + 7.*zeta3;
    masters[26-1][4][5-1] = bc26e4p5 + 0.22916666666666666*powCompl(f_1_1_2,4) - 0.14583333333333334*powCompl(f_1_1_3,4) + powCompl(f_1_1_2,3)*(-1.*f_1_1_3 - 0.5833333333333334*f_1_1_5) - 0.08333333333333333*powCompl(f_1_1_3,3)*f_1_1_5 - 4.934802200544679*powCompl(f_1_1_5,2) + 0.125*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 0.75*f_1_1_3*powCompl(f_1_1_5,3) + 0.9166666666666666*powCompl(f_1_1_5,4) + 0.5*powCompl(f_1_1_3,2)*f_2_1_3 + f_1_1_3*f_1_1_5*f_2_1_3 - 1.5*powCompl(f_1_1_5,2)*f_2_1_3 + 0.5*powCompl(f_2_1_3,2) + 1.5*powCompl(f_1_1_3,2)*f_2_1_5 - 4.*f_1_1_3*f_1_1_5*f_2_1_5 + powCompl(f_1_1_5,2)*f_2_1_5 + 0.5*powCompl(f_2_1_5,2) - 0.125*powCompl(f_1_1_2,2)*(8.*powCompl(f_1_1_3,2) - 32.*f_1_1_3*f_1_1_5 + 3.*powCompl(f_1_1_5,2) + 4.*f_2_1_3 + 8.*f_2_1_5) - 2.*f_1_1_3*f_3_1_3 - 2.*f_1_1_5*f_3_1_3 + 3.*f_1_1_3*f_3_1_5 - 3.*f_1_1_5*f_3_1_5 - 1.*f_1_1_3*f_3_2_3 - 3.*f_1_1_5*f_3_2_3 + 4.*f_1_1_3*f_3_2_5 - 2.*f_1_1_5*f_3_2_5 + 3.*f_1_1_3*f_3_3_2 + 2.*f_1_1_5*f_3_3_2 + f_4_9_5 + 0.5*f_4_3_3 - 0.5*f_4_3_5 - 0.16666666666666666*f_4_4_2 + 0.3333333333333333*f_4_5_2 + 0.3333333333333333*f_4_6_3 + f_1_1_2*(-1.*powCompl(f_1_1_3,3) + 5.*powCompl(f_1_1_3,2)*f_1_1_5 + 2.0833333333333335*powCompl(f_1_1_5,3) - 6.*f_1_1_5*f_2_1_3 + f_1_1_3*(-8.*powCompl(f_1_1_5,2) + 2.*f_2_1_3 + 3.*f_2_1_5) - 6.*f_3_1_3 - 1.*f_3_1_5 - 6.*f_3_2_3 - 2.*f_3_2_5 + 3.*f_3_3_2 - 14.*zeta3) - 14.*f_1_1_3*zeta3 - 14.*f_1_1_5*zeta3;
    masters[27-1][0][5-1] = -1.;
    masters[27-1][1][5-1] = 2.*(f_1_1_2 + f_1_1_3 - 1.*f_1_1_5);
    masters[27-1][2][5-1] = 8.224670334241132 - 0.5*powCompl(f_1_1_2,2) - 2.*powCompl(f_1_1_3,2) + 4.*f_1_1_3*f_1_1_5 - 0.5*powCompl(f_1_1_5,2) + f_1_1_2*(-4.*f_1_1_3 + f_1_1_5) + 3.*f_2_1_3 - 3.*f_2_1_5;
    masters[27-1][3][5-1] = 0.3333333333333333*(powCompl(f_1_1_2,3) + powCompl(f_1_1_3,3) + 12.*powCompl(f_1_1_2,2)*(f_1_1_3 - 1.*f_1_1_5) - 49.34802200544679*(f_1_1_2 + f_1_1_3 - 1.*f_1_1_5) - 3.*powCompl(f_1_1_3,2)*f_1_1_5 + 3.*f_1_1_3*powCompl(f_1_1_5,2) - 7.*powCompl(f_1_1_5,3) + 3.*f_1_1_2*(4.*powCompl(f_1_1_3,2) - 8.*f_1_1_3*f_1_1_5 + 7.*powCompl(f_1_1_5,2)) - 18.*f_1_1_5*f_2_1_3 + 18.*f_1_1_5*f_2_1_5 - 27.*f_3_1_3 - 18.*f_3_1_5 - 18.*f_3_2_3 - 27.*f_3_2_5 - 18.*f_3_3_2 + 62.*zeta3);
    masters[27-1][4][5-1] = bc27e4p5 - 1.9166666666666667*powCompl(f_1_1_2,4) - 8.666666666666666*powCompl(f_1_1_2,3)*f_1_1_3 - 10.*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) - 0.6666666666666666*f_1_1_2*powCompl(f_1_1_3,3) + 1.8333333333333333*powCompl(f_1_1_3,4) + 9.666666666666666*powCompl(f_1_1_2,3)*f_1_1_5 + 32.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 + 14.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 - 5.333333333333333*powCompl(f_1_1_3,3)*f_1_1_5 - 19.*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 32.*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) - 1.*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + 11.666666666666666*f_1_1_2*powCompl(f_1_1_5,3) + 10.666666666666666*f_1_1_3*powCompl(f_1_1_5,3) - 3.4166666666666665*powCompl(f_1_1_5,4) - 3.*powCompl(f_1_1_2,2)*f_2_1_3 - 12.*f_1_1_2*f_1_1_3*f_2_1_3 - 6.*powCompl(f_1_1_3,2)*f_2_1_3 + 12.*f_1_1_2*f_1_1_5*f_2_1_3 + 12.*f_1_1_3*f_1_1_5*f_2_1_3 - 3.*powCompl(f_2_1_3,2) + 9.*powCompl(f_1_1_2,2)*f_2_1_5 + 18.*f_1_1_2*f_1_1_3*f_2_1_5 + 9.*powCompl(f_1_1_3,2)*f_2_1_5 - 18.*f_1_1_2*f_1_1_5*f_2_1_5 - 24.*f_1_1_3*f_1_1_5*f_2_1_5 + 3.*powCompl(f_1_1_5,2)*f_2_1_5 - 3.*powCompl(f_2_1_5,2) + 0.8224670334241131*(17.*powCompl(f_1_1_2,2) + 20.*powCompl(f_1_1_3,2) + f_1_1_2*(40.*f_1_1_3 - 34.*f_1_1_5) - 40.*f_1_1_3*f_1_1_5 + 5.*powCompl(f_1_1_5,2) - 6.*f_2_1_3 + 6.*f_2_1_5) + 12.*f_1_1_2*f_3_1_3 + 24.*f_1_1_3*f_3_1_3 - 6.*f_1_1_5*f_3_1_3 + 12.*f_1_1_2*f_3_1_5 + 18.*f_1_1_3*f_3_1_5 + 12.*f_1_1_2*f_3_2_3 + 12.*f_1_1_3*f_3_2_3 + 24.*f_1_1_2*f_3_2_5 + 24.*f_1_1_3*f_3_2_5 - 6.*f_1_1_5*f_3_2_5 + 18.*f_1_1_2*f_3_3_2 + 18.*f_1_1_3*f_3_3_2 - 12.*f_1_1_5*f_3_3_2 - 3.*f_4_1_3 - 6.*f_4_1_5 - 6.*f_4_2_3 - 3.*f_4_2_5 + 6.*f_4_3_3 - 6.*f_4_3_5 - 1.*f_4_4_2 + 2.*f_4_5_2 + 2.*f_4_6_3 - 41.333333333333336*f_1_1_2*zeta3 - 41.333333333333336*f_1_1_3*zeta3 + 41.333333333333336*f_1_1_5*zeta3;
    masters[28-1][0][5-1] = 0.;
    masters[28-1][1][5-1] = 0.;
    masters[28-1][2][5-1] = -1.6449340668482262 + f_1_1_2*(f_1_1_1 - 1.*f_1_1_4) + 0.5*(-1.*powCompl(f_1_1_1,2) + powCompl(f_1_1_4,2) - 2.*f_2_1_2 + 2.*f_2_1_4);
    masters[28-1][3][5-1] = 0.3333333333333333*(powCompl(f_1_1_1,3) - 3.*f_1_1_1*powCompl(f_1_1_2,2) + powCompl(f_1_1_2,3) + 9.869604401089358*(f_1_1_1 + f_1_1_2 - 1.*f_1_1_4) + 3.*powCompl(f_1_1_1,2)*f_1_1_4 - 6.*f_1_1_1*powCompl(f_1_1_4,2) + powCompl(f_1_1_4,3) + 3.*f_1_1_1*f_1_1_2*(-1.*f_1_1_1 + 2.*f_1_1_4) + 6.*f_1_1_4*f_2_1_2 - 6.*f_1_1_4*f_2_1_4 + 6.*f_3_1_2 + 6.*f_3_1_4 + 6.*f_3_2_2 + 6.*f_3_2_4 + 6.*f_3_3_1 - 6.*zeta3);
    masters[28-1][4][5-1] = 0.08333333333333333*(12.*bc28e4p5 - 9.869604401089358*(3.*powCompl(f_1_1_1,2) + 4.*powCompl(f_1_1_2,2) - 8.*f_1_1_1*f_1_1_4 + 5.*powCompl(f_1_1_4,2) - 10.*f_1_1_2*(-1.*f_1_1_1 + f_1_1_4) - 2.*f_2_1_2 + 2.*f_2_1_4) - 4.*(-6.*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) - 4.*f_1_1_1*powCompl(f_1_1_4,3) + powCompl(f_1_1_4,4) + powCompl(f_1_1_2,3)*(-2.*f_1_1_1 + 4.*f_1_1_4) - 3.*powCompl(f_1_1_4,2)*(powCompl(f_1_1_1,2) - 2.*f_2_1_2 + 2.*f_2_1_4) + 2.*f_1_1_2*(-1.*powCompl(f_1_1_1,3) + 3.*f_1_1_1*powCompl(f_1_1_4,2) + powCompl(f_1_1_4,3) - 6.*zeta3) + 2.*(f_4_4_1 - 6.*f_1_1_1*zeta3) + 4.*f_1_1_4*(powCompl(f_1_1_1,3) + 3.*(f_3_1_2 + f_3_1_4 + f_3_2_2 + f_3_2_4 + f_3_3_1 + zeta3))));
    masters[29-1][0][5-1] = 0.;
    masters[29-1][1][5-1] = 0.;
    masters[29-1][2][5-1] = -1.6449340668482262 + 0.5*powCompl(f_1_1_1,2) - 0.5*powCompl(f_1_1_3,2) - 1.*f_1_1_1*f_1_1_4 + f_1_1_3*f_1_1_4 + f_2_1_1 - 1.*f_2_1_4;
    masters[29-1][3][5-1] = 0.3333333333333333*(powCompl(f_1_1_1,3) + powCompl(f_1_1_3,3) + powCompl(f_1_1_4,3) - 3.*powCompl(f_1_1_3,2)*(-1.*f_1_1_1 + f_1_1_4) + 9.869604401089358*(-1.*f_1_1_1 + f_1_1_3 + f_1_1_4) - 3.*f_1_1_3*(2.*powCompl(f_1_1_1,2) - 2.*f_1_1_1*f_1_1_4 + powCompl(f_1_1_4,2)) - 6.*f_1_1_1*f_2_1_1 + 6.*f_1_1_1*f_2_1_4 + 6.*f_3_1_1 + 6.*f_3_1_4 + 6.*f_3_2_1 + 6.*f_3_2_4 + 6.*f_3_3_3 - 6.*zeta3);
    masters[29-1][4][5-1] = 0.08333333333333333*(12.*bc29e4p5 - 9.869604401089358*(5.*powCompl(f_1_1_1,2) + 3.*powCompl(f_1_1_3,2) - 10.*f_1_1_1*f_1_1_4 + 4.*powCompl(f_1_1_4,2) + 2.*f_1_1_3*(-4.*f_1_1_1 + 5.*f_1_1_4) + 2.*f_2_1_1 - 2.*f_2_1_4) + 4.*(-1.*powCompl(f_1_1_1,4) + 3.*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 6.*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 4.*f_1_1_1*powCompl(f_1_1_4,3) + 2.*powCompl(f_1_1_3,3)*(-2.*f_1_1_1 + f_1_1_4) + 6.*powCompl(f_1_1_1,2)*f_2_1_1 - 6.*powCompl(f_1_1_1,2)*f_2_1_4 - 12.*f_1_1_1*f_3_1_1 - 12.*f_1_1_1*f_3_1_4 - 12.*f_1_1_1*f_3_2_1 - 12.*f_1_1_1*f_3_2_4 - 12.*f_1_1_1*f_3_3_3 - 2.*f_4_4_3 - 2.*f_1_1_4*(powCompl(f_1_1_1,3) - 6.*zeta3) - 12.*f_1_1_1*zeta3 + 2.*f_1_1_3*(2.*powCompl(f_1_1_1,3) - 3.*powCompl(f_1_1_1,2)*f_1_1_4 + powCompl(f_1_1_4,3) + 6.*zeta3)));
    masters[30-1][0][5-1] = 0.;
    masters[30-1][1][5-1] = 0.;
    masters[30-1][2][5-1] = 0.;
    masters[30-1][3][5-1] = 0.;
    masters[30-1][4][5-1] = bc30e4p5 + 0.125*(-5.*powCompl(f_1_1_3,4) + 20.*powCompl(f_1_1_3,3)*f_1_1_5 - 5.*powCompl(f_1_1_5,4) + 20.*powCompl(f_1_1_5,2)*f_2_1_3 + powCompl(f_1_1_3,2)*(-30.*powCompl(f_1_1_5,2) + 20.*f_2_1_3) - 24.*f_4_3_3 + 24.*f_1_1_5*(f_3_1_3 + f_3_2_3 + 2.*zeta3) + 4.*f_1_1_3*(5.*powCompl(f_1_1_5,3) - 10.*f_1_1_5*f_2_1_3 - 6.*(f_3_1_3 + f_3_2_3 + 2.*zeta3)));
    masters[31-1][0][5-1] = 0.;
    masters[31-1][1][5-1] = 0.;
    masters[31-1][2][5-1] = 0.;
    masters[31-1][3][5-1] = 0.3333333333333333*powCompl(f_1_1_1,3) - 0.16666666666666666*powCompl(f_1_1_3,3) + powCompl(f_1_1_3,2)*(f_1_1_1 - 0.5*f_1_1_5) - 0.16666666666666666*powCompl(f_1_1_5,3) - 1.*f_1_1_1*f_2_1_1 + f_1_1_3*(-1.*powCompl(f_1_1_1,2) + 0.5*powCompl(f_1_1_5,2) + f_2_1_1 - 1.*f_2_1_3) + f_1_1_5*f_2_1_3 + 2.*f_3_1_1 + 2.*f_3_1_3 + 2.*f_3_2_1 + 2.*f_3_2_3 - 1.*f_3_3_5 + 7.*zeta3;
    masters[31-1][4][5-1] = bc31e4p5 - 0.14583333333333334*powCompl(f_1_1_1,4) - 0.08333333333333333*powCompl(f_1_1_1,3)*f_1_1_3 - 4.934802200544679*powCompl(f_1_1_3,2) + 0.125*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) - 0.75*f_1_1_1*powCompl(f_1_1_3,3) + 0.9166666666666666*powCompl(f_1_1_3,4) - 1.*powCompl(f_1_1_1,3)*f_1_1_5 + 5.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 - 8.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 + 2.0833333333333335*powCompl(f_1_1_3,3)*f_1_1_5 - 1.*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) + 4.*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) - 0.375*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 1.*f_1_1_1*powCompl(f_1_1_5,3) - 0.5833333333333334*f_1_1_3*powCompl(f_1_1_5,3) + 0.22916666666666666*powCompl(f_1_1_5,4) + 0.5*powCompl(f_1_1_1,2)*f_2_1_1 + f_1_1_1*f_1_1_3*f_2_1_1 - 1.5*powCompl(f_1_1_3,2)*f_2_1_1 + 2.*f_1_1_1*f_1_1_5*f_2_1_1 - 6.*f_1_1_3*f_1_1_5*f_2_1_1 - 0.5*powCompl(f_1_1_5,2)*f_2_1_1 + 0.5*powCompl(f_2_1_1,2) + 1.5*powCompl(f_1_1_1,2)*f_2_1_3 - 4.*f_1_1_1*f_1_1_3*f_2_1_3 + powCompl(f_1_1_3,2)*f_2_1_3 + 3.*f_1_1_1*f_1_1_5*f_2_1_3 - 1.*powCompl(f_1_1_5,2)*f_2_1_3 + 0.5*powCompl(f_2_1_3,2) - 2.*f_1_1_1*f_3_1_1 - 2.*f_1_1_3*f_3_1_1 - 6.*f_1_1_5*f_3_1_1 + 3.*f_1_1_1*f_3_1_3 - 3.*f_1_1_3*f_3_1_3 - 1.*f_1_1_5*f_3_1_3 - 1.*f_1_1_1*f_3_2_1 - 3.*f_1_1_3*f_3_2_1 - 6.*f_1_1_5*f_3_2_1 + 4.*f_1_1_1*f_3_2_3 - 2.*f_1_1_3*f_3_2_3 - 2.*f_1_1_5*f_3_2_3 + 3.*f_1_1_1*f_3_3_5 + 2.*f_1_1_3*f_3_3_5 + 3.*f_1_1_5*f_3_3_5 + f_4_9_3 + 0.5*f_4_3_1 - 0.5*f_4_3_3 - 0.16666666666666666*f_4_4_5 + 0.3333333333333333*f_4_5_5 + 0.3333333333333333*f_4_6_1 - 14.*f_1_1_1*zeta3 - 14.*f_1_1_3*zeta3 - 14.*f_1_1_5*zeta3;
    masters[32-1][0][5-1] = -1.;
    masters[32-1][1][5-1] = 2.*(f_1_1_1 - 1.*f_1_1_3 + f_1_1_5);
    masters[32-1][2][5-1] = 8.224670334241132 - 2.*powCompl(f_1_1_1,2) - 0.5*powCompl(f_1_1_3,2) - 4.*f_1_1_1*f_1_1_5 - 0.5*powCompl(f_1_1_5,2) + f_1_1_3*(4.*f_1_1_1 + f_1_1_5) + 3.*f_2_1_1 - 3.*f_2_1_3;
    masters[32-1][3][5-1] = 0.3333333333333333*(powCompl(f_1_1_1,3) - 7.*powCompl(f_1_1_3,3) + 49.34802200544679*(-1.*f_1_1_1 + f_1_1_3 - 1.*f_1_1_5) + 12.*powCompl(f_1_1_1,2)*f_1_1_5 + 12.*f_1_1_1*powCompl(f_1_1_5,2) + powCompl(f_1_1_5,3) + 3.*powCompl(f_1_1_3,2)*(f_1_1_1 + 7.*f_1_1_5) - 3.*f_1_1_3*(powCompl(f_1_1_1,2) + 8.*f_1_1_1*f_1_1_5 + 4.*powCompl(f_1_1_5,2) + 6.*f_2_1_1 - 6.*f_2_1_3) - 27.*f_3_1_1 - 18.*f_3_1_3 - 18.*f_3_2_1 - 27.*f_3_2_3 - 18.*f_3_3_5 + 62.*zeta3);
    masters[32-1][4][5-1] = bc32e4p5 + 1.8333333333333333*powCompl(f_1_1_1,4) - 5.333333333333333*powCompl(f_1_1_1,3)*f_1_1_3 - 1.*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 10.666666666666666*f_1_1_1*powCompl(f_1_1_3,3) - 3.4166666666666665*powCompl(f_1_1_3,4) - 0.6666666666666666*powCompl(f_1_1_1,3)*f_1_1_5 + 14.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 - 32.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 + 11.666666666666666*powCompl(f_1_1_3,3)*f_1_1_5 - 10.*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) + 32.*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) - 19.*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 8.666666666666666*f_1_1_1*powCompl(f_1_1_5,3) + 9.666666666666666*f_1_1_3*powCompl(f_1_1_5,3) - 1.9166666666666667*powCompl(f_1_1_5,4) - 6.*powCompl(f_1_1_1,2)*f_2_1_1 + 12.*f_1_1_1*f_1_1_3*f_2_1_1 - 12.*f_1_1_1*f_1_1_5*f_2_1_1 + 12.*f_1_1_3*f_1_1_5*f_2_1_1 - 3.*powCompl(f_1_1_5,2)*f_2_1_1 - 3.*powCompl(f_2_1_1,2) + 9.*powCompl(f_1_1_1,2)*f_2_1_3 - 24.*f_1_1_1*f_1_1_3*f_2_1_3 + 3.*powCompl(f_1_1_3,2)*f_2_1_3 + 18.*f_1_1_1*f_1_1_5*f_2_1_3 - 18.*f_1_1_3*f_1_1_5*f_2_1_3 + 9.*powCompl(f_1_1_5,2)*f_2_1_3 - 3.*powCompl(f_2_1_3,2) + 0.8224670334241131*(20.*powCompl(f_1_1_1,2) + 5.*powCompl(f_1_1_3,2) + 40.*f_1_1_1*f_1_1_5 + 17.*powCompl(f_1_1_5,2) - 2.*f_1_1_3*(20.*f_1_1_1 + 17.*f_1_1_5) - 6.*f_2_1_1 + 6.*f_2_1_3) + 24.*f_1_1_1*f_3_1_1 - 6.*f_1_1_3*f_3_1_1 + 12.*f_1_1_5*f_3_1_1 + 18.*f_1_1_1*f_3_1_3 + 12.*f_1_1_5*f_3_1_3 + 12.*f_1_1_1*f_3_2_1 + 12.*f_1_1_5*f_3_2_1 + 24.*f_1_1_1*f_3_2_3 - 6.*f_1_1_3*f_3_2_3 + 24.*f_1_1_5*f_3_2_3 + 18.*f_1_1_1*f_3_3_5 - 12.*f_1_1_3*f_3_3_5 + 18.*f_1_1_5*f_3_3_5 - 3.*f_4_1_1 - 6.*f_4_1_3 - 6.*f_4_2_1 - 3.*f_4_2_3 + 6.*f_4_3_1 - 6.*f_4_3_3 - 1.*f_4_4_5 + 2.*f_4_5_5 + 2.*f_4_6_1 - 41.333333333333336*f_1_1_1*zeta3 + 41.333333333333336*f_1_1_3*zeta3 - 41.333333333333336*f_1_1_5*zeta3;
    masters[33-1][0][5-1] = -1.5;
    masters[33-1][1][5-1] = 1.5*(2.*f_1_1_1 - 1.*f_1_1_3 + f_1_1_5);
    masters[33-1][2][5-1] = 0.75*(9.869604401089358 + 4.*f_1_1_1*f_1_1_3 - 2.*(2.*powCompl(f_1_1_1,2) + 2.*f_1_1_1*f_1_1_5 - 2.*f_2_1_1 + f_2_1_3));
    masters[33-1][3][5-1] = 0.25*(29.608813203268074*(-2.*f_1_1_1 + f_1_1_3 - 1.*f_1_1_5) - 2.*(-2.*powCompl(f_1_1_1,3) + powCompl(f_1_1_3,3) + powCompl(f_1_1_3,2)*(3.*f_1_1_1 - 6.*f_1_1_5) - 6.*powCompl(f_1_1_1,2)*f_1_1_5 - 3.*f_1_1_1*powCompl(f_1_1_5,2) + 3.*f_1_1_3*(2.*f_1_1_1*f_1_1_5 + powCompl(f_1_1_5,2) + 4.*f_2_1_1 - 2.*f_2_1_3) + 12.*f_3_1_1 + 3.*f_3_1_3 + 12.*f_3_2_1 + 6.*f_3_2_3 + 6.*f_3_3_5 - 32.*zeta3));
    masters[33-1][4][5-1] = bc33e4p5 + 14.804406601634037*powCompl(f_1_1_1,2) + 1.25*powCompl(f_1_1_1,4) + 0.5625*powCompl(f_1_1_3,4) + 14.804406601634037*f_1_1_1*f_1_1_5 - 1.*powCompl(f_1_1_1,3)*f_1_1_5 - 1.25*powCompl(f_1_1_3,3)*f_1_1_5 + 2.4674011002723395*powCompl(f_1_1_5,2) - 3.*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) - 1.5*f_1_1_1*powCompl(f_1_1_5,3) - 0.3125*powCompl(f_1_1_5,4) - 4.934802200544679*f_2_1_1 - 6.*powCompl(f_1_1_1,2)*f_2_1_1 - 6.*f_1_1_1*f_1_1_5*f_2_1_1 - 1.5*powCompl(f_1_1_5,2)*f_2_1_1 + 2.4674011002723395*f_2_1_3 + 3.*powCompl(f_1_1_1,2)*f_2_1_3 + 3.*f_1_1_1*f_1_1_5*f_2_1_3 + 1.5*powCompl(f_1_1_5,2)*f_2_1_3 - 0.375*powCompl(f_1_1_3,2)*(12.*f_1_1_1*f_1_1_5 + 5.*powCompl(f_1_1_5,2) + 4.*(-3.*powCompl(f_1_1_1,2) + f_2_1_3)) + 12.*f_1_1_1*f_3_1_1 + 6.*f_1_1_5*f_3_1_1 + 3.*f_1_1_1*f_3_1_3 + 3.*f_1_1_5*f_3_1_3 + 12.*f_1_1_1*f_3_2_1 + 6.*f_1_1_5*f_3_2_1 + 6.*f_1_1_1*f_3_2_3 + 3.*f_1_1_5*f_3_2_3 + 6.*f_1_1_1*f_3_3_5 + 3.*f_1_1_5*f_3_3_5 + 1.5*f_4_1_3 + 3.*f_4_2_3 + 6.*f_4_3_1 - 1.5*f_4_3_3 + f_4_5_5 - 32.*f_1_1_1*zeta3 - 16.*f_1_1_5*zeta3 + 0.25*f_1_1_3*(24.*f_1_1_1*powCompl(f_1_1_5,2) + 7.*powCompl(f_1_1_5,3) - 19.739208802178716*(3.*f_1_1_1 + f_1_1_5) + 12.*f_1_1_5*(powCompl(f_1_1_1,2) + 2.*f_2_1_1 - 1.*f_2_1_3) + 4.*(-5.*powCompl(f_1_1_1,3) - 6.*f_1_1_1*(-2.*f_2_1_1 + f_2_1_3) + 3.*f_3_2_3 + 16.*zeta3));
    masters[34-1][0][5-1] = 0.;
    masters[34-1][1][5-1] = 0.;
    masters[34-1][2][5-1] = 0.16666666666666666*(9.869604401089358 - 3.*powCompl(f_1_1_2,2) + 3.*powCompl(f_1_1_4,2) + 6.*f_1_1_2*f_1_1_5 - 6.*f_1_1_4*f_1_1_5 - 6.*f_2_1_2 + 6.*f_2_1_5);
    masters[34-1][3][5-1] = 0.3333333333333333*(-1.*powCompl(f_1_1_2,3) + 6.*powCompl(f_1_1_2,2)*f_1_1_4 - 1.*powCompl(f_1_1_4,3) + 9.869604401089358*(f_1_1_2 - 1.*f_1_1_4 - 1.*f_1_1_5) + 3.*powCompl(f_1_1_4,2)*f_1_1_5 + 3.*f_1_1_4*powCompl(f_1_1_5,2) - 1.*powCompl(f_1_1_5,3) - 3.*f_1_1_2*(powCompl(f_1_1_4,2) + 2.*f_1_1_4*f_1_1_5 - 2.*f_2_1_2 + 2.*f_2_1_5) - 6.*f_3_1_2 - 6.*f_3_1_5 - 6.*f_3_2_2 - 6.*f_3_2_5 - 6.*f_3_3_4 + 6.*zeta3);
    masters[34-1][4][5-1] = 0.08333333333333333*(12.*bc34e4p5 + 9.869604401089358*(5.*powCompl(f_1_1_2,2) + 3.*powCompl(f_1_1_4,2) + 10.*f_1_1_4*f_1_1_5 + 4.*powCompl(f_1_1_5,2) - 2.*f_1_1_2*(4.*f_1_1_4 + 5.*f_1_1_5) + 2.*f_2_1_2 - 2.*f_2_1_5) + 4.*(powCompl(f_1_1_2,4) + powCompl(f_1_1_2,3)*(-4.*f_1_1_4 + 2.*f_1_1_5) - 3.*powCompl(f_1_1_2,2)*(powCompl(f_1_1_4,2) - 2.*f_1_1_4*f_1_1_5 + 2.*(powCompl(f_1_1_5,2) + f_2_1_2 - 1.*f_2_1_5)) + 4.*f_1_1_2*(powCompl(f_1_1_4,3) + powCompl(f_1_1_5,3) + 3.*(f_3_1_2 + f_3_1_5 + f_3_2_2 + f_3_2_5 + f_3_3_4 + zeta3)) - 2.*(powCompl(f_1_1_4,3)*f_1_1_5 - 1.*f_4_4_4 + 6.*f_1_1_5*zeta3 + f_1_1_4*(powCompl(f_1_1_5,3) + 6.*zeta3))));
    masters[35-1][0][5-1] = -1.5;
    masters[35-1][1][5-1] = 1.5*(-1.*f_1_1_2 + 2.*f_1_1_4 + f_1_1_5);
    masters[35-1][2][5-1] = 0.75*(9.869604401089358 + powCompl(f_1_1_2,2) - 2.*powCompl(f_1_1_4,2) + 2.*f_1_1_2*f_1_1_5 - 4.*f_1_1_4*f_1_1_5 - 1.*powCompl(f_1_1_5,2) - 4.*f_2_1_2 + 2.*f_2_1_5);
    masters[35-1][3][5-1] = -2.*powCompl(f_1_1_2,3) + 4.5*powCompl(f_1_1_2,2)*f_1_1_4 + powCompl(f_1_1_4,3) + 7.4022033008170185*(f_1_1_2 - 2.*f_1_1_4 - 1.*f_1_1_5) + 3.*powCompl(f_1_1_4,2)*f_1_1_5 + 1.5*f_1_1_4*powCompl(f_1_1_5,2) - 3.*f_1_1_2*(powCompl(f_1_1_4,2) + f_1_1_4*f_1_1_5 - 2.*f_2_1_2 + f_2_1_5) - 6.*f_3_1_2 - 3.*f_3_1_5 - 6.*f_3_2_2 - 1.5*f_3_2_5 - 3.*f_3_3_4 + 16.*zeta3;
    masters[35-1][4][5-1] = bc35e4p5 - 0.1875*powCompl(f_1_1_2,4) + 5.*powCompl(f_1_1_2,3)*f_1_1_4 - 10.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 7.*f_1_1_2*powCompl(f_1_1_4,3) - 1.75*powCompl(f_1_1_4,4) + 1.75*powCompl(f_1_1_2,3)*f_1_1_5 - 7.5*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 + 9.*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 - 4.*powCompl(f_1_1_4,3)*f_1_1_5 + 0.375*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + 3.*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) - 2.25*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) - 1.25*f_1_1_2*powCompl(f_1_1_5,3) - 0.5*f_1_1_4*powCompl(f_1_1_5,3) + 0.4375*powCompl(f_1_1_5,4) - 12.*f_1_1_2*f_1_1_4*f_2_1_2 + 6.*powCompl(f_1_1_4,2)*f_2_1_2 - 6.*f_1_1_2*f_1_1_5*f_2_1_2 + 6.*f_1_1_4*f_1_1_5*f_2_1_2 + 1.5*powCompl(f_1_1_5,2)*f_2_1_2 + 1.5*powCompl(f_1_1_2,2)*f_2_1_5 + 3.*f_1_1_2*f_1_1_5*f_2_1_5 - 1.5*powCompl(f_1_1_5,2)*f_2_1_5 - 1.2337005501361697*(powCompl(f_1_1_2,2) - 10.*powCompl(f_1_1_4,2) - 12.*f_1_1_4*f_1_1_5 - 3.*powCompl(f_1_1_5,2) + f_1_1_2*(8.*f_1_1_4 + 6.*f_1_1_5) - 4.*f_2_1_2 + 2.*f_2_1_5) + 12.*f_1_1_4*f_3_1_2 + 6.*f_1_1_5*f_3_1_2 + 3.*f_1_1_2*f_3_1_5 + 3.*f_1_1_5*f_3_1_5 + 12.*f_1_1_4*f_3_2_2 + 6.*f_1_1_5*f_3_2_2 + 3.*f_1_1_5*f_3_2_5 + 6.*f_1_1_4*f_3_3_4 + 3.*f_1_1_5*f_3_3_4 + 3.*f_4_1_5 + 1.5*f_4_2_5 - 6.*f_4_3_2 + 1.5*f_4_3_5 + f_4_6_5 + 16.*f_1_1_2*zeta3 - 32.*f_1_1_4*zeta3 - 16.*f_1_1_5*zeta3;
    masters[36-1][0][5-1] = 2.;
    masters[36-1][1][5-1] = -2.*(f_1_1_2 + f_1_1_3);
    masters[36-1][2][5-1] = -6.579736267392905 + powCompl(f_1_1_3,2) - 1.*powCompl(f_1_1_5,2) + 2.*f_1_1_2*(f_1_1_3 + f_1_1_5) - 2.*f_2_1_3 + 2.*f_2_1_5;
    masters[36-1][3][5-1] = 0.3333333333333333*(19.739208802178716*(f_1_1_2 + f_1_1_3) - 3.*powCompl(f_1_1_2,2)*(f_1_1_3 - 1.*f_1_1_5) - 3.*powCompl(f_1_1_3,2)*f_1_1_5 + 3.*f_1_1_3*powCompl(f_1_1_5,2) + 4.*powCompl(f_1_1_5,3) - 3.*f_1_1_2*(powCompl(f_1_1_3,2) + 3.*powCompl(f_1_1_5,2)) + 12.*f_1_1_5*f_2_1_3 - 12.*f_1_1_5*f_2_1_5 + 6.*f_3_1_3 + 6.*f_3_1_5 + 6.*f_3_2_3 + 6.*f_3_2_5 + 6.*f_3_3_2 - 34.*zeta3);
    masters[36-1][4][5-1] = 0.08333333333333333*(12.*bc36e4p5 + powCompl(f_1_1_2,4) + 4.*powCompl(f_1_1_2,3)*f_1_1_3 + 4.*f_1_1_2*powCompl(f_1_1_3,3) + powCompl(f_1_1_3,4) - 8.*powCompl(f_1_1_2,3)*f_1_1_5 + 12.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 + 12.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 - 8.*powCompl(f_1_1_3,3)*f_1_1_5 - 6.*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 24.*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) + 18.*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + 36.*f_1_1_2*powCompl(f_1_1_5,3) - 12.*f_1_1_3*powCompl(f_1_1_5,3) - 14.*powCompl(f_1_1_5,4) - 48.*powCompl(f_1_1_5,2)*f_2_1_3 + 48.*powCompl(f_1_1_5,2)*f_2_1_5 - 19.739208802178716*(powCompl(f_1_1_2,2) + 2.*powCompl(f_1_1_3,2) - 1.*powCompl(f_1_1_5,2) + 2.*f_1_1_2*(2.*f_1_1_3 + f_1_1_5) - 2.*f_2_1_3 + 2.*f_2_1_5) - 48.*f_1_1_5*f_3_1_3 - 48.*f_1_1_5*f_3_1_5 - 48.*f_1_1_5*f_3_2_3 - 48.*f_1_1_5*f_3_2_5 - 48.*f_1_1_5*f_3_3_2 - 4.*f_4_4_2 + 136.*f_1_1_2*zeta3 + 136.*f_1_1_3*zeta3);
    masters[37-1][0][5-1] = 0.;
    masters[37-1][1][5-1] = 0.;
    masters[37-1][2][5-1] = 0.;
    masters[37-1][3][5-1] = 1.5*f_3_4;
    masters[37-1][4][5-1] = 0.05*(20.*bc37e4p5 - 45.*f_1_1_1*f_3_4 - 30.*f_1_1_2*f_3_4 - 30.*f_1_1_3*f_3_4 - 45.*f_1_1_4*f_3_4 - 45.*f_1_1_5*f_3_4 + 6.*f_4_10_1 - 4.*f_4_10_2 - 4.*f_4_10_3 + 6.*f_4_10_4 + 6.*f_4_10_5 + f_4_12);
    masters[38-1][0][5-1] = -2.;
    masters[38-1][1][5-1] = f_1_1_1 + 2.*f_1_1_2 + 2.*f_1_1_3 + f_1_1_4 - 2.*f_1_1_5;
    masters[38-1][2][5-1] = 9.869604401089358 + 0.5*(-2.*powCompl(f_1_1_1,2) + powCompl(f_1_1_2,2) - 2.*powCompl(f_1_1_3,2) + 2.*f_1_1_1*f_1_1_4 - 2.*powCompl(f_1_1_4,2) - 2.*f_1_1_3*(f_1_1_1 + f_1_1_4 - 2.*f_1_1_5) + 2.*f_1_1_1*f_1_1_5 + 2.*f_1_1_4*f_1_1_5 + powCompl(f_1_1_5,2) - 2.*f_1_1_2*(f_1_1_1 + 2.*f_1_1_3 + f_1_1_4 + f_1_1_5) + 6.*f_2_1_3 - 6.*f_2_1_5);
    masters[38-1][3][5-1] = 0.16666666666666666*(7.*powCompl(f_1_1_1,3) - 1.*powCompl(f_1_1_2,3) + 6.*powCompl(f_1_1_1,2)*f_1_1_3 + 3.*f_1_1_1*powCompl(f_1_1_3,2) - 1.*powCompl(f_1_1_3,3) - 15.*powCompl(f_1_1_1,2)*f_1_1_4 - 6.*f_1_1_1*f_1_1_3*f_1_1_4 + 3.*powCompl(f_1_1_3,2)*f_1_1_4 + 12.*f_1_1_1*powCompl(f_1_1_4,2) + 6.*f_1_1_3*powCompl(f_1_1_4,2) - 2.*powCompl(f_1_1_4,3) + 3.*powCompl(f_1_1_2,2)*(f_1_1_1 + 2.*f_1_1_3 - 2.*f_1_1_4 - 2.*f_1_1_5) - 29.608813203268074*(f_1_1_1 + 2.*f_1_1_2 + 2.*f_1_1_3 + f_1_1_4 - 2.*f_1_1_5) - 6.*powCompl(f_1_1_1,2)*f_1_1_5 - 6.*f_1_1_1*f_1_1_3*f_1_1_5 + 3.*powCompl(f_1_1_3,2)*f_1_1_5 + 6.*f_1_1_1*f_1_1_4*f_1_1_5 - 6.*f_1_1_3*f_1_1_4*f_1_1_5 - 6.*powCompl(f_1_1_4,2)*f_1_1_5 + 3.*f_1_1_1*powCompl(f_1_1_5,2) - 3.*f_1_1_3*powCompl(f_1_1_5,2) - 6.*f_1_1_4*powCompl(f_1_1_5,2) - 5.*powCompl(f_1_1_5,3) + 3.*f_1_1_2*(2.*powCompl(f_1_1_1,2) + 2.*powCompl(f_1_1_3,2) + 2.*powCompl(f_1_1_4,2) + 2.*f_1_1_3*(f_1_1_1 + f_1_1_4 - 2.*f_1_1_5) - 2.*f_1_1_1*f_1_1_5 + 5.*powCompl(f_1_1_5,2) + f_1_1_4*(-2.*f_1_1_1 + 4.*f_1_1_5)) - 18.*f_1_1_1*f_2_1_3 - 18.*f_1_1_5*f_2_1_3 - 18.*f_1_1_1*f_2_1_4 + 18.*f_1_1_4*f_2_1_4 + 18.*f_1_1_4*f_2_1_5 + 18.*f_1_1_5*f_2_1_5 - 36.*f_3_1_4 - 18.*f_3_1_5 - 18.*f_3_2_3 - 36.*f_3_2_4 - 18.*f_3_3_2 + 110.*zeta3);
    masters[38-1][4][5-1] = bc38e4p5 - 2.1458333333333335*powCompl(f_1_1_1,4) - 2.9166666666666665*powCompl(f_1_1_1,3)*f_1_1_2 - 2.*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) - 0.16666666666666666*f_1_1_1*powCompl(f_1_1_2,3) + 1.7604166666666667*powCompl(f_1_1_2,4) + 2.9583333333333335*powCompl(f_1_1_1,3)*f_1_1_3 - 1.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_3 - 2.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_3 + 2.1666666666666665*powCompl(f_1_1_2,3)*f_1_1_3 - 3.6875*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) - 0.5*f_1_1_1*f_1_1_2*powCompl(f_1_1_3,2) + 4.*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) - 0.2916666666666667*f_1_1_1*powCompl(f_1_1_3,3) - 1.0833333333333333*f_1_1_2*powCompl(f_1_1_3,3) - 0.6770833333333334*powCompl(f_1_1_3,4) + 2.5416666666666665*powCompl(f_1_1_1,3)*f_1_1_4 + 9.25*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 + 3.5*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 - 7.791666666666667*powCompl(f_1_1_2,3)*f_1_1_4 - 0.5*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 + f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_4 + 0.25*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_4 + 2.75*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 - 0.5*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_4 - 0.16666666666666666*powCompl(f_1_1_3,3)*f_1_1_4 - 3.6875*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 10.25*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) + 9.8125*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) - 1.25*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) - 1.*f_1_1_2*f_1_1_3*powCompl(f_1_1_4,2) - 0.875*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) + 3.2916666666666665*f_1_1_1*powCompl(f_1_1_4,3) - 2.0416666666666665*f_1_1_2*powCompl(f_1_1_4,3) + 0.3333333333333333*f_1_1_3*powCompl(f_1_1_4,3) + 0.2916666666666667*powCompl(f_1_1_4,4) - 0.5833333333333334*powCompl(f_1_1_1,3)*f_1_1_5 + 1.75*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_5 + 0.5*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_5 - 3.9166666666666665*powCompl(f_1_1_2,3)*f_1_1_5 - 0.5*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 + 4.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_5 - 12.5*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 + 5.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 - 5.75*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 + 4.333333333333333*powCompl(f_1_1_3,3)*f_1_1_5 - 1.75*powCompl(f_1_1_1,2)*f_1_1_4*f_1_1_5 - 2.5*f_1_1_1*f_1_1_2*f_1_1_4*f_1_1_5 + 15.5*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 - 1.*f_1_1_1*f_1_1_3*f_1_1_4*f_1_1_5 - 0.5*f_1_1_2*f_1_1_3*f_1_1_4*f_1_1_5 - 1.*powCompl(f_1_1_3,2)*f_1_1_4*f_1_1_5 + 2.*f_1_1_1*powCompl(f_1_1_4,2)*f_1_1_5 - 14.*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 + f_1_1_3*powCompl(f_1_1_4,2)*f_1_1_5 + 2.6666666666666665*powCompl(f_1_1_4,3)*f_1_1_5 + 1.75*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) - 0.5*f_1_1_1*f_1_1_2*powCompl(f_1_1_5,2) + 5.125*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 5.75*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) + 16.25*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) - 3.875*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 1.*f_1_1_1*f_1_1_4*powCompl(f_1_1_5,2) - 6.5*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) + 1.75*f_1_1_3*f_1_1_4*powCompl(f_1_1_5,2) + 4.75*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) + 1.1666666666666667*f_1_1_1*powCompl(f_1_1_5,3) - 5.166666666666667*f_1_1_2*powCompl(f_1_1_5,3) - 1.6666666666666667*f_1_1_3*powCompl(f_1_1_5,3) - 0.08333333333333333*f_1_1_4*powCompl(f_1_1_5,3) + 1.2291666666666667*powCompl(f_1_1_5,4) + 3.75*powCompl(f_1_1_1,2)*f_2_1_1 - 6.*f_1_1_1*f_1_1_3*f_2_1_1 + 1.5*powCompl(f_1_1_3,2)*f_2_1_1 - 3.*f_1_1_1*f_1_1_4*f_2_1_1 + 3.*f_1_1_3*f_1_1_4*f_2_1_1 + 0.75*powCompl(f_1_1_4,2)*f_2_1_1 + 6.*f_1_1_1*f_1_1_5*f_2_1_1 - 6.*f_1_1_3*f_1_1_5*f_2_1_1 - 1.5*f_1_1_4*f_1_1_5*f_2_1_1 + 3.75*powCompl(f_1_1_5,2)*f_2_1_1 - 4.5*powCompl(f_1_1_2,2)*f_2_1_2 + 12.*f_1_1_2*f_1_1_4*f_2_1_2 - 6.75*powCompl(f_1_1_4,2)*f_2_1_2 + 12.*f_1_1_2*f_1_1_5*f_2_1_2 - 9.*f_1_1_4*f_1_1_5*f_2_1_2 - 4.5*powCompl(f_1_1_5,2)*f_2_1_2 + 0.75*powCompl(f_1_1_2,2)*f_2_1_3 + 3.*f_1_1_1*f_1_1_3*f_2_1_3 + 4.5*f_1_1_2*f_1_1_3*f_2_1_3 + 2.25*powCompl(f_1_1_3,2)*f_2_1_3 - 1.5*f_1_1_2*f_1_1_4*f_2_1_3 - 3.*f_1_1_3*f_1_1_4*f_2_1_3 - 3.*f_1_1_2*f_1_1_5*f_2_1_3 - 4.5*f_1_1_3*f_1_1_5*f_2_1_3 + 1.5*f_1_1_4*f_1_1_5*f_2_1_3 + 4.5*powCompl(f_1_1_5,2)*f_2_1_3 - 3.*f_2_1_1*f_2_1_3 + 1.5*powCompl(f_2_1_3,2) + 2.25*powCompl(f_1_1_1,2)*f_2_1_4 + 7.5*f_1_1_1*f_1_1_2*f_2_1_4 + 1.5*powCompl(f_1_1_2,2)*f_2_1_4 + 4.5*f_1_1_1*f_1_1_3*f_2_1_4 - 1.5*f_1_1_1*f_1_1_4*f_2_1_4 - 7.5*f_1_1_2*f_1_1_4*f_2_1_4 - 4.5*f_1_1_3*f_1_1_4*f_2_1_4 + 0.75*powCompl(f_1_1_4,2)*f_2_1_4 - 1.5*f_1_1_1*f_1_1_5*f_2_1_4 - 1.5*f_1_1_2*f_1_1_5*f_2_1_4 + 1.5*f_1_1_3*f_1_1_5*f_2_1_4 + 3.*f_1_1_4*f_1_1_5*f_2_1_4 - 0.75*powCompl(f_1_1_2,2)*f_2_1_5 + 3.*f_1_1_1*f_1_1_3*f_2_1_5 - 7.5*f_1_1_2*f_1_1_3*f_2_1_5 - 3.75*powCompl(f_1_1_3,2)*f_2_1_5 - 3.*f_1_1_2*f_1_1_4*f_2_1_5 - 1.5*f_1_1_3*f_1_1_4*f_2_1_5 - 0.75*powCompl(f_1_1_4,2)*f_2_1_5 + 4.5*f_1_1_2*f_1_1_5*f_2_1_5 + 9.*f_1_1_3*f_1_1_5*f_2_1_5 + 3.*f_1_1_4*f_1_1_5*f_2_1_5 - 4.5*powCompl(f_1_1_5,2)*f_2_1_5 + 1.5*powCompl(f_2_1_5,2) + 1.2337005501361697*(5.*powCompl(f_1_1_1,2) + 6.*powCompl(f_1_1_2,2) + 6.*powCompl(f_1_1_3,2) - 6.*f_1_1_1*f_1_1_4 + 3.*powCompl(f_1_1_4,2) + 2.*f_1_1_3*(3.*f_1_1_1 + f_1_1_4 - 3.*f_1_1_5) + f_1_1_2*(4.*f_1_1_1 + 8.*f_1_1_3 + 6.*f_1_1_4 - 2.*f_1_1_5) - 8.*f_1_1_1*f_1_1_5 - 2.*f_1_1_4*f_1_1_5 + 4.*powCompl(f_1_1_5,2) - 4.*f_2_1_3 + 4.*f_2_1_5) - 6.*f_1_1_1*f_3_1_1 + 3.*f_1_1_3*f_3_1_1 + 3.*f_1_1_4*f_3_1_1 - 6.*f_1_1_5*f_3_1_1 + 9.*f_1_1_2*f_3_1_2 - 12.*f_1_1_4*f_3_1_2 - 9.*f_1_1_5*f_3_1_2 - 3.*f_1_1_1*f_3_1_3 - 4.5*f_1_1_2*f_3_1_3 - 7.5*f_1_1_3*f_3_1_3 + 3.*f_1_1_4*f_3_1_3 + 10.5*f_1_1_5*f_3_1_3 + 6.*f_1_1_1*f_3_1_4 + 9.*f_1_1_2*f_3_1_4 + 6.*f_1_1_3*f_3_1_4 - 3.*f_1_1_5*f_3_1_4 + 1.5*f_1_1_2*f_3_1_5 - 7.5*f_1_1_3*f_3_1_5 + 4.5*f_1_1_5*f_3_1_5 - 6.*f_1_1_1*f_3_2_1 + 3.*f_1_1_3*f_3_2_1 + 3.*f_1_1_4*f_3_2_1 - 6.*f_1_1_5*f_3_2_1 + 9.*f_1_1_2*f_3_2_2 - 12.*f_1_1_4*f_3_2_2 - 12.*f_1_1_5*f_3_2_2 - 3.*f_1_1_1*f_3_2_3 - 4.5*f_1_1_2*f_3_2_3 - 1.5*f_1_1_3*f_3_2_3 + 3.*f_1_1_4*f_3_2_3 + 7.5*f_1_1_5*f_3_2_3 + 6.*f_1_1_1*f_3_2_4 + 9.*f_1_1_2*f_3_2_4 + 6.*f_1_1_3*f_3_2_4 - 3.*f_1_1_5*f_3_2_4 - 4.5*f_1_1_2*f_3_2_5 - 10.5*f_1_1_3*f_3_2_5 - 6.*f_1_1_4*f_3_2_5 + 7.5*f_1_1_5*f_3_2_5 + 4.5*f_1_1_1*f_3_3_1 + 3.*f_1_1_2*f_3_3_1 - 4.5*f_1_1_4*f_3_3_1 - 1.5*f_1_1_5*f_3_3_1 + 3.*f_1_1_1*f_3_3_2 - 7.5*f_1_1_2*f_3_3_2 - 7.5*f_1_1_3*f_3_3_2 + 1.5*f_1_1_4*f_3_3_2 + 12.*f_1_1_5*f_3_3_2 - 1.5*f_1_1_1*f_3_3_3 + 1.5*f_1_1_4*f_3_3_3 - 1.5*f_1_1_5*f_3_3_3 + 6.*f_1_1_2*f_3_3_4 - 7.5*f_1_1_4*f_3_3_4 - 7.5*f_1_1_5*f_3_3_4 - 4.5*f_1_1_1*f_3_3_5 + 3.*f_1_1_3*f_3_3_5 + 1.5*f_1_1_4*f_3_3_5 - 4.5*f_1_1_5*f_3_3_5 + f_4_11_2 + 6.*f_4_1_3 + 3.*f_4_1_5 + 3.*f_4_2_3 + 6.*f_4_2_5 - 3.75*f_4_3_1 + 6.75*f_4_3_2 - 3.*f_4_3_3 + 0.75*f_4_3_4 + 1.5*f_4_3_5 - 0.5*f_4_4_1 + 1.75*f_4_4_2 + f_4_4_4 + 0.5*f_4_4_5 - 1.*f_4_5_2 - 1.*f_4_5_4 - 1.*f_4_5_5 + f_4_6_2 - 1.*f_4_6_3 - 1.*f_4_6_5 - 1.*f_4_7_2 - 1.*f_4_8_2 - 9.166666666666666*f_1_1_1*zeta3 - 12.333333333333334*f_1_1_2*zeta3 - 15.333333333333334*f_1_1_3*zeta3 - 12.166666666666666*f_1_1_4*zeta3 + 33.333333333333336*f_1_1_5*zeta3;
    masters[39-1][0][5-1] = 0.;
    masters[39-1][1][5-1] = 0.5*(-1.*f_1_1_3 + f_1_1_5);
    masters[39-1][2][5-1] = 0.5*(powCompl(f_1_1_3,2) - 1.*powCompl(f_1_1_5,2) + 2.*f_2_1_3);
    masters[39-1][3][5-1] = 0.16666666666666666*powCompl(f_1_1_2,3) + 0.3333333333333333*powCompl(f_1_1_3,3) + 0.5*powCompl(f_1_1_2,2)*(f_1_1_3 - 2.*f_1_1_5) - 0.8224670334241131*(2.*f_1_1_2 - 1.*f_1_1_3 - 1.*f_1_1_5) - 2.*powCompl(f_1_1_3,2)*f_1_1_5 + 2.5*f_1_1_3*powCompl(f_1_1_5,2) - 1.*powCompl(f_1_1_5,3) - 3.*f_1_1_3*f_2_1_3 + f_1_1_5*f_2_1_3 + f_1_1_2*(-1.*f_1_1_3*f_1_1_5 + 1.5*powCompl(f_1_1_5,2) - 1.*f_2_1_5) + f_1_1_5*f_2_1_5 + 2.*f_3_1_3 - 2.*f_3_1_5 + 4.*f_3_2_3 - 2.*f_3_2_5 - 1.*f_3_3_2;
    masters[39-1][4][5-1] = bc39e4p5 - 0.375*powCompl(f_1_1_2,4) - 0.8333333333333334*powCompl(f_1_1_2,3)*f_1_1_3 - 1.*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) + 0.3333333333333333*f_1_1_2*powCompl(f_1_1_3,3) - 1.25*powCompl(f_1_1_3,4) + 1.6666666666666667*powCompl(f_1_1_2,3)*f_1_1_5 + 3.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 + f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 + 4.333333333333333*powCompl(f_1_1_3,3)*f_1_1_5 - 2.25*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 2.5*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) - 5.5*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + 0.6666666666666666*f_1_1_2*powCompl(f_1_1_5,3) + 3.6666666666666665*f_1_1_3*powCompl(f_1_1_5,3) - 0.9166666666666666*powCompl(f_1_1_5,4) + 0.8224670334241131*(3.*powCompl(f_1_1_2,2) - 1.*powCompl(f_1_1_3,2) + f_1_1_2*(4.*f_1_1_3 - 6.*f_1_1_5) - 4.*f_1_1_3*f_1_1_5 + 5.*powCompl(f_1_1_5,2) - 2.*f_2_1_3) - 0.5*powCompl(f_1_1_2,2)*f_2_1_3 - 2.*f_1_1_2*f_1_1_3*f_2_1_3 + 5.*powCompl(f_1_1_3,2)*f_2_1_3 + 4.*f_1_1_2*f_1_1_5*f_2_1_3 - 4.*f_1_1_3*f_1_1_5*f_2_1_3 + powCompl(f_1_1_5,2)*f_2_1_3 - 1.5*powCompl(f_2_1_3,2) + 2.*powCompl(f_1_1_2,2)*f_2_1_5 + f_1_1_2*f_1_1_3*f_2_1_5 + powCompl(f_1_1_3,2)*f_2_1_5 - 2.*f_1_1_2*f_1_1_5*f_2_1_5 - 2.*f_1_1_3*f_1_1_5*f_2_1_5 - 0.5*powCompl(f_2_1_5,2) + 4.*f_1_1_2*f_3_1_3 - 1.*f_1_1_3*f_3_1_3 - 3.*f_1_1_5*f_3_1_3 + 3.*f_1_1_2*f_3_1_5 + f_1_1_3*f_3_1_5 + f_1_1_5*f_3_1_5 + 2.*f_1_1_2*f_3_2_3 - 10.*f_1_1_3*f_3_2_3 + 2.*f_1_1_5*f_3_2_3 + 4.*f_1_1_2*f_3_2_5 + 2.*f_1_1_3*f_3_2_5 + f_1_1_2*f_3_3_2 + 2.*f_1_1_3*f_3_3_2 - 2.*f_1_1_5*f_3_3_2 - 4.*f_4_1_3 - 8.*f_4_2_3 - 2.*f_4_3_3 + 0.3333333333333333*f_4_5_2 - 0.6666666666666666*f_4_7_5 + 2.*f_1_1_2*zeta3 - 6.666666666666667*f_1_1_3*zeta3 + 6.666666666666667*f_1_1_5*zeta3;
    masters[40-1][0][5-1] = 0.;
    masters[40-1][1][5-1] = f_1_1_1 - 1.*f_1_1_3;
    masters[40-1][2][5-1] = -1.*powCompl(f_1_1_1,2) + 2.*powCompl(f_1_1_3,2) + f_1_1_2*(-1.*f_1_1_1 + f_1_1_3) + f_1_1_1*f_1_1_4 + f_1_1_1*f_1_1_5 - 1.*f_1_1_3*(f_1_1_1 + f_1_1_4 + f_1_1_5) - 2.*f_2_1_1;
    masters[40-1][3][5-1] = -0.16666666666666666*powCompl(f_1_1_1,3) + 3.5*powCompl(f_1_1_1,2)*f_1_1_3 - 2.*f_1_1_1*powCompl(f_1_1_3,2) + 0.16666666666666666*powCompl(f_1_1_3,3) - 0.5*powCompl(f_1_1_2,2)*(-1.*f_1_1_1 + f_1_1_3) - 1.*powCompl(f_1_1_1,2)*f_1_1_4 - 4.*f_1_1_1*f_1_1_3*f_1_1_4 + 2.*powCompl(f_1_1_3,2)*f_1_1_4 + 2.*f_1_1_1*powCompl(f_1_1_4,2) + f_1_1_3*powCompl(f_1_1_4,2) - 1.*powCompl(f_1_1_4,3) - 1.6449340668482262*(-1.*f_1_1_1 + f_1_1_3 + 3.*f_1_1_4 - 3.*f_1_1_5) - 1.*powCompl(f_1_1_1,2)*f_1_1_5 + 2.*f_1_1_1*f_1_1_3*f_1_1_5 - 2.5*powCompl(f_1_1_3,2)*f_1_1_5 + f_1_1_1*f_1_1_4*f_1_1_5 - 1.*f_1_1_3*f_1_1_4*f_1_1_5 - 1.*f_1_1_1*powCompl(f_1_1_5,2) + 2.5*f_1_1_3*powCompl(f_1_1_5,2) - 0.5*powCompl(f_1_1_5,3) + 3.*f_1_1_1*f_2_1_1 + 3.*f_1_1_3*f_2_1_1 - 2.*f_1_1_4*f_2_1_1 - 2.*f_1_1_5*f_2_1_1 + f_1_1_2*(powCompl(f_1_1_1,2) - 2.*powCompl(f_1_1_3,2) - 1.*f_1_1_1*f_1_1_4 - 1.*f_1_1_1*f_1_1_5 + f_1_1_3*(f_1_1_1 + f_1_1_4 + f_1_1_5) + 2.*f_2_1_1) - 3.*f_1_1_3*f_2_1_3 + 3.*f_1_1_5*f_2_1_3 - 3.*f_1_1_1*f_2_1_4 + 3.*f_1_1_4*f_2_1_4 + 2.*f_3_1_1 + 6.*f_3_1_3 - 6.*f_3_1_4 - 2.*f_3_2_1 + 6.*f_3_2_3 - 6.*f_3_2_4 - 3.*f_3_3_3 + 3.*f_3_3_5;
    masters[40-1][4][5-1] = bc40e4p5 + 2.15625*powCompl(f_1_1_1,4) + 0.6666666666666666*powCompl(f_1_1_1,3)*f_1_1_2 + 1.375*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) + 0.08333333333333333*f_1_1_1*powCompl(f_1_1_2,3) - 0.375*powCompl(f_1_1_2,4) - 9.25*powCompl(f_1_1_1,3)*f_1_1_3 - 3.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_3 - 1.25*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_3 + 2.4166666666666665*powCompl(f_1_1_2,3)*f_1_1_3 + 5.625*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 2.75*f_1_1_1*f_1_1_2*powCompl(f_1_1_3,2) + 4.75*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) + 0.5*f_1_1_1*powCompl(f_1_1_3,3) + 0.08333333333333333*f_1_1_2*powCompl(f_1_1_3,3) - 1.46875*powCompl(f_1_1_3,4) + 1.2083333333333333*powCompl(f_1_1_1,3)*f_1_1_4 - 2.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 - 3.25*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 + 5.5*powCompl(f_1_1_2,3)*f_1_1_4 + 11.75*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 - 2.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_4 + 2.5*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_4 - 8.75*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 - 0.5*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_4 + 0.6666666666666666*powCompl(f_1_1_3,3)*f_1_1_4 - 7.8125*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + 4.*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) - 2.25*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) - 1.25*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) - 1.75*f_1_1_2*f_1_1_3*powCompl(f_1_1_4,2) + 2.5*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) + 6.791666666666667*f_1_1_1*powCompl(f_1_1_4,3) - 1.*f_1_1_2*powCompl(f_1_1_4,3) - 2.1666666666666665*f_1_1_3*powCompl(f_1_1_4,3) - 1.34375*powCompl(f_1_1_4,4) + 1.3333333333333333*powCompl(f_1_1_1,3)*f_1_1_5 + powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_5 + 1.25*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_5 - 1.5*powCompl(f_1_1_2,3)*f_1_1_5 + 4.25*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 + f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_5 - 13.25*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 - 13.25*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 - 5.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 + 9.791666666666666*powCompl(f_1_1_3,3)*f_1_1_5 - 1.75*powCompl(f_1_1_1,2)*f_1_1_4*f_1_1_5 + 2.*f_1_1_1*f_1_1_2*f_1_1_4*f_1_1_5 - 9.75*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 + 3.5*f_1_1_1*f_1_1_3*f_1_1_4*f_1_1_5 - 3.5*f_1_1_2*f_1_1_3*f_1_1_4*f_1_1_5 - 0.25*powCompl(f_1_1_3,2)*f_1_1_4*f_1_1_5 + 0.5*f_1_1_1*powCompl(f_1_1_4,2)*f_1_1_5 + 6.*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 + 1.75*f_1_1_3*powCompl(f_1_1_4,2)*f_1_1_5 - 2.25*powCompl(f_1_1_4,3)*f_1_1_5 - 3.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) - 1.25*f_1_1_1*f_1_1_2*powCompl(f_1_1_5,2) + 8.625*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + 8.5*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) + 14.75*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) - 8.1875*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 2.5*f_1_1_1*f_1_1_4*powCompl(f_1_1_5,2) + 5.25*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) + f_1_1_3*f_1_1_4*powCompl(f_1_1_5,2) - 1.125*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) + 0.16666666666666666*f_1_1_1*powCompl(f_1_1_5,3) - 8.*f_1_1_2*powCompl(f_1_1_5,3) - 1.0416666666666667*f_1_1_3*powCompl(f_1_1_5,3) - 1.*f_1_1_4*powCompl(f_1_1_5,3) + 1.53125*powCompl(f_1_1_5,4) - 0.41123351671205655*(-32.*powCompl(f_1_1_1,2) + 6.*powCompl(f_1_1_2,2) + 40.*powCompl(f_1_1_3,2) - 2.*f_1_1_2*(f_1_1_1 + 5.*f_1_1_3) + 20.*f_1_1_1*f_1_1_4 - 21.*powCompl(f_1_1_4,2) + 26.*f_1_1_1*f_1_1_5 - 6.*f_1_1_4*f_1_1_5 + 3.*powCompl(f_1_1_5,2) - 4.*f_1_1_3*(2.*f_1_1_1 + 2.*f_1_1_4 + 5.*f_1_1_5) - 16.*f_2_1_1) - 6.25*powCompl(f_1_1_1,2)*f_2_1_1 - 6.*f_1_1_1*f_1_1_2*f_2_1_1 - 1.*powCompl(f_1_1_2,2)*f_2_1_1 + 8.*f_1_1_1*f_1_1_3*f_2_1_1 - 1.5*f_1_1_2*f_1_1_3*f_2_1_1 - 9.25*powCompl(f_1_1_3,2)*f_2_1_1 + 6.*f_1_1_1*f_1_1_4*f_2_1_1 - 1.*f_1_1_2*f_1_1_4*f_2_1_1 - 1.5*f_1_1_3*f_1_1_4*f_2_1_1 - 1.75*powCompl(f_1_1_4,2)*f_2_1_1 - 4.5*f_1_1_1*f_1_1_5*f_2_1_1 + 0.5*f_1_1_2*f_1_1_5*f_2_1_1 + 6.*f_1_1_3*f_1_1_5*f_2_1_1 - 0.5*f_1_1_4*f_1_1_5*f_2_1_1 - 2.5*powCompl(f_1_1_5,2)*f_2_1_1 + 0.75*powCompl(f_1_1_1,2)*f_2_1_2 + 1.5*f_1_1_1*f_1_1_2*f_2_1_2 + 3.*powCompl(f_1_1_2,2)*f_2_1_2 + 1.5*f_1_1_1*f_1_1_3*f_2_1_2 + 3.*f_1_1_2*f_1_1_3*f_2_1_2 - 1.5*f_1_1_1*f_1_1_4*f_2_1_2 - 1.5*f_1_1_2*f_1_1_4*f_2_1_2 - 1.5*f_1_1_3*f_1_1_4*f_2_1_2 + 0.75*powCompl(f_1_1_4,2)*f_2_1_2 + 1.5*f_1_1_1*f_1_1_5*f_2_1_2 - 4.5*f_1_1_2*f_1_1_5*f_2_1_2 - 1.5*f_1_1_3*f_1_1_5*f_2_1_2 + 4.5*f_1_1_4*f_1_1_5*f_2_1_2 + 0.75*powCompl(f_1_1_5,2)*f_2_1_2 + 3.75*powCompl(f_1_1_1,2)*f_2_1_3 - 1.5*f_1_1_1*f_1_1_2*f_2_1_3 + 0.75*powCompl(f_1_1_2,2)*f_2_1_3 - 9.*f_1_1_1*f_1_1_3*f_2_1_3 + 6.*f_1_1_2*f_1_1_3*f_2_1_3 + 9.*powCompl(f_1_1_3,2)*f_2_1_3 + 3.*f_1_1_1*f_1_1_4*f_2_1_3 + 4.5*f_1_1_1*f_1_1_5*f_2_1_3 - 6.*f_1_1_2*f_1_1_5*f_2_1_3 - 16.5*f_1_1_3*f_1_1_5*f_2_1_3 + 7.5*powCompl(f_1_1_5,2)*f_2_1_3 + 4.5*powCompl(f_1_1_1,2)*f_2_1_4 - 2.25*powCompl(f_1_1_2,2)*f_2_1_4 - 9.*f_1_1_1*f_1_1_3*f_2_1_4 - 1.5*f_1_1_2*f_1_1_3*f_2_1_4 + 6.*powCompl(f_1_1_3,2)*f_2_1_4 - 7.5*f_1_1_1*f_1_1_4*f_2_1_4 + 3.*f_1_1_2*f_1_1_4*f_2_1_4 + 7.5*f_1_1_3*f_1_1_4*f_2_1_4 + 3.*powCompl(f_1_1_4,2)*f_2_1_4 - 1.5*f_1_1_1*f_1_1_5*f_2_1_4 + 1.5*f_1_1_3*f_1_1_5*f_2_1_4 + 3.*f_1_1_4*f_1_1_5*f_2_1_4 - 6.*f_2_1_1*f_2_1_4 + 1.5*f_1_1_1*f_1_1_2*f_2_1_5 - 4.5*powCompl(f_1_1_2,2)*f_2_1_5 + 1.5*f_1_1_1*f_1_1_3*f_2_1_5 - 10.5*f_1_1_2*f_1_1_3*f_2_1_5 - 4.5*powCompl(f_1_1_3,2)*f_2_1_5 - 1.5*f_1_1_1*f_1_1_4*f_2_1_5 - 4.5*f_1_1_2*f_1_1_4*f_2_1_5 - 3.*f_1_1_1*f_1_1_5*f_2_1_5 + 10.5*f_1_1_2*f_1_1_5*f_2_1_5 + 13.5*f_1_1_3*f_1_1_5*f_2_1_5 + 4.5*f_1_1_4*f_1_1_5*f_2_1_5 - 6.75*powCompl(f_1_1_5,2)*f_2_1_5 + 14.*f_1_1_1*f_3_1_1 + f_1_1_2*f_3_1_1 - 20.*f_1_1_3*f_3_1_1 - 2.5*f_1_1_4*f_3_1_1 + 3.5*f_1_1_5*f_3_1_1 - 6.*f_1_1_2*f_3_1_2 - 3.*f_1_1_3*f_3_1_2 + 3.*f_1_1_4*f_3_1_2 + 6.*f_1_1_5*f_3_1_2 + 4.5*f_1_1_1*f_3_1_3 - 6.*f_1_1_2*f_3_1_3 - 19.5*f_1_1_3*f_3_1_3 + 13.5*f_1_1_5*f_3_1_3 + 10.5*f_1_1_1*f_3_1_4 - 7.5*f_1_1_3*f_3_1_4 - 4.5*f_1_1_4*f_3_1_4 - 3.*f_1_1_5*f_3_1_4 + 3.*f_1_1_1*f_3_1_5 - 9.*f_1_1_2*f_3_1_5 - 12.*f_1_1_3*f_3_1_5 - 6.*f_1_1_4*f_3_1_5 + 12.*f_1_1_5*f_3_1_5 + 20.*f_1_1_1*f_3_2_1 + 5.*f_1_1_2*f_3_2_1 - 14.*f_1_1_3*f_3_2_1 - 9.5*f_1_1_4*f_3_2_1 + 5.5*f_1_1_5*f_3_2_1 - 6.*f_1_1_2*f_3_2_2 - 3.*f_1_1_3*f_3_2_2 + 3.*f_1_1_4*f_3_2_2 + 6.*f_1_1_5*f_3_2_2 + 7.5*f_1_1_1*f_3_2_3 - 6.*f_1_1_2*f_3_2_3 - 19.5*f_1_1_3*f_3_2_3 + 13.5*f_1_1_5*f_3_2_3 + 10.5*f_1_1_1*f_3_2_4 - 3.*f_1_1_2*f_3_2_4 - 7.5*f_1_1_3*f_3_2_4 - 4.5*f_1_1_4*f_3_2_4 - 3.*f_1_1_5*f_3_2_4 + 3.*f_1_1_1*f_3_2_5 - 9.*f_1_1_2*f_3_2_5 - 15.*f_1_1_3*f_3_2_5 - 6.*f_1_1_4*f_3_2_5 + 12.*f_1_1_5*f_3_2_5 - 1.5*f_1_1_1*f_3_3_1 - 3.*f_1_1_2*f_3_3_1 - 1.5*f_1_1_3*f_3_3_1 + 1.5*f_1_1_4*f_3_3_1 - 1.5*f_1_1_5*f_3_3_1 + 1.5*f_1_1_1*f_3_3_2 - 6.*f_1_1_2*f_3_3_2 - 7.5*f_1_1_3*f_3_3_2 + 7.5*f_1_1_5*f_3_3_2 + 9.*f_1_1_1*f_3_3_3 + 1.5*f_1_1_2*f_3_3_3 - 6.*f_1_1_3*f_3_3_3 - 6.*f_1_1_4*f_3_3_3 - 1.5*f_1_1_5*f_3_3_3 + 1.5*f_1_1_1*f_3_3_4 - 3.*f_1_1_2*f_3_3_4 - 1.5*f_1_1_3*f_3_3_4 + 4.5*f_1_1_4*f_3_3_4 + 1.5*f_1_1_5*f_3_3_4 + 6.*f_1_1_1*f_3_3_5 - 1.5*f_1_1_2*f_3_3_5 - 9.*f_1_1_3*f_3_3_5 + 3.*f_1_1_4*f_3_3_5 + 6.*f_1_1_5*f_3_3_5 - 4.*f_4_1_1 - 1.*f_4_11_3 + f_4_11_5 + 4.*f_4_2_1 + 4.*f_4_3_1 + 1.5*f_4_3_2 - 8.25*f_4_3_3 - 3.75*f_4_3_4 + 4.5*f_4_3_5 + 0.5*f_4_4_1 + f_4_4_2 + 1.75*f_4_4_3 - 0.5*f_4_4_4 - 1.75*f_4_4_5 - 1.*f_4_5_1 - 1.*f_4_5_2 - 1.*f_4_5_3 + f_4_5_5 - 1.*f_4_6_3 + f_4_6_5 + 2.*f_4_7_3 - 2.*f_4_8_5 + 3.3333333333333335*f_1_1_1*zeta3 - 3.*f_1_1_2*zeta3 - 3.3333333333333335*f_1_1_3*zeta3 - 13.5*f_1_1_4*zeta3 + 22.5*f_1_1_5*zeta3;
    masters[41-1][0][5-1] = 0.;
    masters[41-1][1][5-1] = 0.;
    masters[41-1][2][5-1] = 0.;
    masters[41-1][3][5-1] = 3.*f_3_4;
    masters[41-1][4][5-1] = 0.5*(2.*bc41e4p5 - 3.*(2.*f_1_1_2 + 3.*(f_1_1_1 + f_1_1_3 + f_1_1_4 + f_1_1_5))*f_3_4 + 2.*f_4_10_2);
    masters[42-1][0][5-1] = 0.;
    masters[42-1][1][5-1] = 0.5*(-1.*f_1_1_2 + f_1_1_4);
    masters[42-1][2][5-1] = f_1_1_2*f_1_1_4 - 1.*powCompl(f_1_1_4,2) + f_2_1_2;
    masters[42-1][3][5-1] = 1.1666666666666667*powCompl(f_1_1_4,3) - 0.8224670334241131*(f_1_1_2 + f_1_1_4 - 2.*f_1_1_5) - 0.5*f_1_1_4*powCompl(f_1_1_5,2) + 0.3333333333333333*powCompl(f_1_1_5,3) - 3.*f_1_1_4*f_2_1_2 - 1.*f_1_1_5*f_2_1_5 + f_1_1_2*(-1.5*powCompl(f_1_1_4,2) + f_1_1_4*f_1_1_5 - 0.5*powCompl(f_1_1_5,2) + f_2_1_2 + f_2_1_5) - 4.*f_3_1_2 + 2.*f_3_1_5 - 2.*f_3_2_2 + 2.*f_3_2_5 + f_3_3_4;
    masters[42-1][4][5-1] = bc42e4p5 + 0.041666666666666664*(16.*powCompl(f_1_1_2,4) - 24.*powCompl(f_1_1_4,4) - 6.*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) + 28.*f_1_1_4*powCompl(f_1_1_5,3) - 3.*powCompl(f_1_1_5,4) - 32.*powCompl(f_1_1_2,3)*(f_1_1_4 + f_1_1_5) + 108.*powCompl(f_1_1_4,2)*f_2_1_2 + 12.*powCompl(f_1_1_5,2)*f_2_1_2 + 36.*powCompl(f_2_1_2,2) - 19.739208802178716*(6.*powCompl(f_1_1_2,2) - 2.*powCompl(f_1_1_4,2) + 4.*f_1_1_4*f_1_1_5 + 3.*powCompl(f_1_1_5,2) - 2.*f_1_1_2*(f_1_1_4 + 3.*f_1_1_5) + 2.*f_2_1_2) + 12.*powCompl(f_1_1_2,2)*(3.*f_1_1_4*f_1_1_5 + 3.*powCompl(f_1_1_5,2) - 1.*f_2_1_2 - 3.*f_2_1_5) - 48.*powCompl(f_1_1_4,2)*f_2_1_5 - 96.*f_1_1_4*f_1_1_5*f_2_1_5 + 12.*powCompl(f_1_1_5,2)*f_2_1_5 + 48.*f_2_1_2*f_2_1_5 + 12.*powCompl(f_2_1_5,2) + 288.*f_1_1_4*f_3_1_2 + 96.*f_1_1_4*f_3_1_5 - 48.*f_1_1_5*f_3_1_5 + 72.*f_1_1_4*f_3_2_2 + 48.*f_1_1_5*f_3_2_2 + 96.*f_1_1_4*f_3_2_5 - 24.*f_1_1_5*f_3_2_5 + 24.*f_1_1_5*f_3_3_4 + 192.*f_4_1_2 + 96.*f_4_2_2 - 72.*f_4_3_2 + 24.*f_4_3_5 - 8.*f_4_4_4 + 16.*f_4_5_4 - 8.*f_4_6_5 + 16.*f_4_8_1 + 8.*f_1_1_2*(5.*powCompl(f_1_1_4,3) - 2.*powCompl(f_1_1_5,3) - 3.*f_1_1_4*(2.*powCompl(f_1_1_5,2) + 3.*f_2_1_2 - 4.*f_2_1_5) + 3.*f_1_1_5*f_2_1_5 - 12.*f_3_1_2 - 6.*f_3_1_5 + 3.*f_3_2_2 - 9.*f_3_2_5 - 26.*zeta3) + 160.*f_1_1_4*zeta3 - 48.*f_1_1_5*zeta3);
    masters[43-1][0][5-1] = 0.;
    masters[43-1][1][5-1] = 0.5*(-1.*f_1_1_2 + f_1_1_5);
    masters[43-1][2][5-1] = powCompl(f_1_1_2,2) - 1.*f_1_1_2*f_1_1_5 - 1.*f_2_1_5;
    masters[43-1][3][5-1] = 0.08333333333333333*(9.869604401089358*(f_1_1_2 - 2.*f_1_1_3 + f_1_1_5) - 2.*(7.*powCompl(f_1_1_2,3) + 2.*powCompl(f_1_1_3,3) - 9.*powCompl(f_1_1_2,2)*f_1_1_5 - 3.*powCompl(f_1_1_3,2)*f_1_1_5 - 6.*f_1_1_3*f_2_1_3 - 3.*f_1_1_2*(powCompl(f_1_1_3,2) - 2.*f_1_1_3*f_1_1_5 + 6.*f_2_1_5) + 6.*(f_1_1_5*(f_2_1_3 + f_2_1_5) + 2.*f_3_1_3 - 4.*f_3_1_5 + 2.*f_3_2_3 - 2.*f_3_2_5 + f_3_3_2)));
    masters[43-1][4][5-1] = 0.041666666666666664*(24.*bc43e4p5 + 24.*powCompl(f_1_1_2,4) + 6.*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) - 28.*f_1_1_2*powCompl(f_1_1_3,3) + 3.*powCompl(f_1_1_3,4) - 40.*powCompl(f_1_1_2,3)*f_1_1_5 + 48.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 + 16.*powCompl(f_1_1_3,3)*f_1_1_5 - 36.*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) - 36.*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + 32.*f_1_1_2*powCompl(f_1_1_5,3) + 32.*f_1_1_3*powCompl(f_1_1_5,3) - 16.*powCompl(f_1_1_5,4) + 48.*powCompl(f_1_1_2,2)*f_2_1_3 + 96.*f_1_1_2*f_1_1_3*f_2_1_3 - 12.*powCompl(f_1_1_3,2)*f_2_1_3 - 96.*f_1_1_2*f_1_1_5*f_2_1_3 - 24.*f_1_1_3*f_1_1_5*f_2_1_3 + 36.*powCompl(f_1_1_5,2)*f_2_1_3 - 12.*powCompl(f_2_1_3,2) - 108.*powCompl(f_1_1_2,2)*f_2_1_5 - 12.*powCompl(f_1_1_3,2)*f_2_1_5 + 72.*f_1_1_2*f_1_1_5*f_2_1_5 + 12.*powCompl(f_1_1_5,2)*f_2_1_5 - 48.*f_2_1_3*f_2_1_5 - 36.*powCompl(f_2_1_5,2) + 9.869604401089358*(-4.*powCompl(f_1_1_2,2) + f_1_1_2*(8.*f_1_1_3 - 4.*f_1_1_5) + 2.*(3.*powCompl(f_1_1_3,2) - 6.*f_1_1_3*f_1_1_5 + 6.*powCompl(f_1_1_5,2) + 2.*f_2_1_5)) - 96.*f_1_1_2*f_3_1_3 + 48.*f_1_1_3*f_3_1_3 + 48.*f_1_1_5*f_3_1_3 - 288.*f_1_1_2*f_3_1_5 + 96.*f_1_1_5*f_3_1_5 - 96.*f_1_1_2*f_3_2_3 + 24.*f_1_1_3*f_3_2_3 + 72.*f_1_1_5*f_3_2_3 - 72.*f_1_1_2*f_3_2_5 - 48.*f_1_1_3*f_3_2_5 - 24.*f_1_1_5*f_3_2_5 - 24.*f_1_1_3*f_3_3_2 - 192.*f_4_1_5 - 96.*f_4_2_5 - 24.*f_4_3_3 + 72.*f_4_3_5 + 8.*f_4_4_2 - 16.*f_4_5_2 + 8.*f_4_6_3 - 16.*f_4_8_4 - 160.*f_1_1_2*zeta3 + 48.*f_1_1_3*zeta3 + 208.*f_1_1_5*zeta3);
    masters[44-1][0][5-1] = 0.;
    masters[44-1][1][5-1] = -1.*f_1_1_2 + f_1_1_4;
    masters[44-1][2][5-1] = powCompl(f_1_1_2,2) + f_1_1_1*f_1_1_4 - 1.*f_1_1_3*f_1_1_4 - 2.*powCompl(f_1_1_4,2) + f_1_1_2*(-1.*f_1_1_1 + f_1_1_3 + f_1_1_4 - 1.*f_1_1_5) + f_1_1_4*f_1_1_5 + 2.*f_2_1_2;
    masters[44-1][3][5-1] = 0.5*powCompl(f_1_1_1,3) + 0.16666666666666666*powCompl(f_1_1_2,3) - 2.5*powCompl(f_1_1_1,2)*f_1_1_4 - 1.*f_1_1_1*f_1_1_3*f_1_1_4 + 0.5*powCompl(f_1_1_3,2)*f_1_1_4 + 2.5*f_1_1_1*powCompl(f_1_1_4,2) + 2.*f_1_1_3*powCompl(f_1_1_4,2) - 0.16666666666666666*powCompl(f_1_1_4,3) - 1.6449340668482262*(3.*f_1_1_1 + f_1_1_2 - 1.*f_1_1_4 - 3.*f_1_1_5) + f_1_1_1*f_1_1_4*f_1_1_5 - 1.*f_1_1_3*f_1_1_4*f_1_1_5 - 2.*powCompl(f_1_1_4,2)*f_1_1_5 - 1.*f_1_1_4*powCompl(f_1_1_5,2) + powCompl(f_1_1_5,3) + powCompl(f_1_1_2,2)*(f_1_1_1 - 1.*f_1_1_3 - 3.5*f_1_1_4 + f_1_1_5) + 2.*f_1_1_1*f_2_1_2 - 2.*f_1_1_3*f_2_1_2 - 3.*f_1_1_4*f_2_1_2 + 2.*f_1_1_5*f_2_1_2 - 3.*f_1_1_1*f_2_1_4 + 3.*f_1_1_4*f_2_1_4 - 0.5*f_1_1_2*(-2.*powCompl(f_1_1_1,2) + powCompl(f_1_1_3,2) - 4.*powCompl(f_1_1_4,2) + f_1_1_4*(4.*f_1_1_1 - 8.*f_1_1_5) + 2.*f_1_1_3*(-1.*f_1_1_1 + f_1_1_4 - 1.*f_1_1_5) + 2.*f_1_1_1*f_1_1_5 + 4.*powCompl(f_1_1_5,2) + 6.*f_2_1_2 - 6.*f_2_1_5) - 3.*f_1_1_5*f_2_1_5 - 2.*f_3_1_2 - 6.*f_3_1_4 + 6.*f_3_1_5 + 2.*f_3_2_2 - 6.*f_3_2_4 + 6.*f_3_2_5 - 3.*f_3_3_1 + 3.*f_3_3_4;
    masters[44-1][4][5-1] = bc44e4p5 - 1.53125*powCompl(f_1_1_1,4) - 0.16666666666666666*powCompl(f_1_1_1,3)*f_1_1_2 + 3.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) - 1.3333333333333333*f_1_1_1*powCompl(f_1_1_2,3) - 2.15625*powCompl(f_1_1_2,4) + 8.*powCompl(f_1_1_1,3)*f_1_1_3 + 1.25*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_3 - 1.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_3 - 0.6666666666666666*powCompl(f_1_1_2,3)*f_1_1_3 - 8.625*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) - 1.25*f_1_1_1*f_1_1_2*powCompl(f_1_1_3,2) - 1.375*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) + 1.5*f_1_1_1*powCompl(f_1_1_3,3) - 0.08333333333333333*f_1_1_2*powCompl(f_1_1_3,3) + 0.375*powCompl(f_1_1_3,4) + 1.0416666666666667*powCompl(f_1_1_1,3)*f_1_1_4 - 8.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 - 4.25*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 + 9.25*powCompl(f_1_1_2,3)*f_1_1_4 - 14.75*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 - 1.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_4 + 3.5*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_4 + 13.25*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 + 1.25*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_4 - 2.4166666666666665*powCompl(f_1_1_3,3)*f_1_1_4 + 8.1875*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + 13.25*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) - 5.625*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 5.*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) - 2.75*f_1_1_2*f_1_1_3*powCompl(f_1_1_4,2) - 4.75*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) - 9.791666666666666*f_1_1_1*powCompl(f_1_1_4,3) - 0.5*f_1_1_2*powCompl(f_1_1_4,3) - 0.08333333333333333*f_1_1_3*powCompl(f_1_1_4,3) + 1.46875*powCompl(f_1_1_4,4) + powCompl(f_1_1_1,3)*f_1_1_5 + 2.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_5 + 1.75*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_5 - 1.2083333333333333*powCompl(f_1_1_2,3)*f_1_1_5 - 5.25*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 - 2.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_5 + 2.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 + 9.75*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 + 3.25*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 - 5.5*powCompl(f_1_1_3,3)*f_1_1_5 - 1.*powCompl(f_1_1_1,2)*f_1_1_4*f_1_1_5 - 3.5*f_1_1_1*f_1_1_2*f_1_1_4*f_1_1_5 - 11.75*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 + 3.5*f_1_1_1*f_1_1_3*f_1_1_4*f_1_1_5 + 2.*f_1_1_2*f_1_1_3*f_1_1_4*f_1_1_5 - 2.5*powCompl(f_1_1_3,2)*f_1_1_4*f_1_1_5 + 0.25*f_1_1_1*powCompl(f_1_1_4,2)*f_1_1_5 + 8.75*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 + 0.5*f_1_1_3*powCompl(f_1_1_4,2)*f_1_1_5 - 0.6666666666666666*powCompl(f_1_1_4,3)*f_1_1_5 + 1.125*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) - 0.5*f_1_1_1*f_1_1_2*powCompl(f_1_1_5,2) + 7.8125*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 6.*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) - 4.*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) + 2.25*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 1.75*f_1_1_1*f_1_1_4*powCompl(f_1_1_5,2) + 1.25*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) + 1.75*f_1_1_3*f_1_1_4*powCompl(f_1_1_5,2) - 2.5*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) + 2.25*f_1_1_1*powCompl(f_1_1_5,3) - 6.791666666666667*f_1_1_2*powCompl(f_1_1_5,3) + f_1_1_3*powCompl(f_1_1_5,3) + 2.1666666666666665*f_1_1_4*powCompl(f_1_1_5,3) + 1.34375*powCompl(f_1_1_5,4) + 6.75*powCompl(f_1_1_1,2)*f_2_1_1 + 3.*f_1_1_1*f_1_1_2*f_2_1_1 - 10.5*f_1_1_1*f_1_1_3*f_2_1_1 - 1.5*f_1_1_2*f_1_1_3*f_2_1_1 + 4.5*powCompl(f_1_1_3,2)*f_2_1_1 - 13.5*f_1_1_1*f_1_1_4*f_2_1_1 - 1.5*f_1_1_2*f_1_1_4*f_2_1_1 + 10.5*f_1_1_3*f_1_1_4*f_2_1_1 + 4.5*powCompl(f_1_1_4,2)*f_2_1_1 - 4.5*f_1_1_1*f_1_1_5*f_2_1_1 + 1.5*f_1_1_2*f_1_1_5*f_2_1_1 + 4.5*f_1_1_3*f_1_1_5*f_2_1_1 + 2.5*powCompl(f_1_1_1,2)*f_2_1_2 + 4.5*f_1_1_1*f_1_1_2*f_2_1_2 + 6.25*powCompl(f_1_1_2,2)*f_2_1_2 - 0.5*f_1_1_1*f_1_1_3*f_2_1_2 + 6.*f_1_1_2*f_1_1_3*f_2_1_2 + powCompl(f_1_1_3,2)*f_2_1_2 - 6.*f_1_1_1*f_1_1_4*f_2_1_2 - 8.*f_1_1_2*f_1_1_4*f_2_1_2 + 1.5*f_1_1_3*f_1_1_4*f_2_1_2 + 9.25*powCompl(f_1_1_4,2)*f_2_1_2 + 0.5*f_1_1_1*f_1_1_5*f_2_1_2 - 6.*f_1_1_2*f_1_1_5*f_2_1_2 + f_1_1_3*f_1_1_5*f_2_1_2 + 1.5*f_1_1_4*f_1_1_5*f_2_1_2 + 1.75*powCompl(f_1_1_5,2)*f_2_1_2 - 0.41123351671205655*(-3.*powCompl(f_1_1_1,2) + 32.*powCompl(f_1_1_2,2) - 6.*powCompl(f_1_1_3,2) + 20.*f_1_1_1*f_1_1_4 + 10.*f_1_1_3*f_1_1_4 - 40.*powCompl(f_1_1_4,2) + 2.*f_1_1_2*(-13.*f_1_1_1 + f_1_1_3 + 4.*f_1_1_4 - 10.*f_1_1_5) + 6.*f_1_1_1*f_1_1_5 + 8.*f_1_1_4*f_1_1_5 + 21.*powCompl(f_1_1_5,2) + 16.*f_2_1_2) - 0.75*powCompl(f_1_1_1,2)*f_2_1_3 - 1.5*f_1_1_1*f_1_1_2*f_2_1_3 - 0.75*powCompl(f_1_1_2,2)*f_2_1_3 + 4.5*f_1_1_1*f_1_1_3*f_2_1_3 - 1.5*f_1_1_2*f_1_1_3*f_2_1_3 - 3.*powCompl(f_1_1_3,2)*f_2_1_3 + 1.5*f_1_1_1*f_1_1_4*f_2_1_3 - 1.5*f_1_1_2*f_1_1_4*f_2_1_3 - 3.*f_1_1_3*f_1_1_4*f_2_1_3 - 4.5*f_1_1_1*f_1_1_5*f_2_1_3 + 1.5*f_1_1_2*f_1_1_5*f_2_1_3 + 1.5*f_1_1_3*f_1_1_5*f_2_1_3 + 1.5*f_1_1_4*f_1_1_5*f_2_1_3 - 0.75*powCompl(f_1_1_5,2)*f_2_1_3 - 7.5*powCompl(f_1_1_1,2)*f_2_1_4 - 4.5*f_1_1_1*f_1_1_2*f_2_1_4 - 3.75*powCompl(f_1_1_2,2)*f_2_1_4 + 6.*f_1_1_1*f_1_1_3*f_2_1_4 + 1.5*f_1_1_2*f_1_1_3*f_2_1_4 - 0.75*powCompl(f_1_1_3,2)*f_2_1_4 + 16.5*f_1_1_1*f_1_1_4*f_2_1_4 + 9.*f_1_1_2*f_1_1_4*f_2_1_4 - 6.*f_1_1_3*f_1_1_4*f_2_1_4 - 9.*powCompl(f_1_1_4,2)*f_2_1_4 - 3.*f_1_1_2*f_1_1_5*f_2_1_4 + 1.5*f_1_1_1*f_1_1_2*f_2_1_5 - 4.5*powCompl(f_1_1_2,2)*f_2_1_5 + 2.25*powCompl(f_1_1_3,2)*f_2_1_5 - 1.5*f_1_1_1*f_1_1_4*f_2_1_5 + 9.*f_1_1_2*f_1_1_4*f_2_1_5 + 1.5*f_1_1_3*f_1_1_4*f_2_1_5 - 6.*powCompl(f_1_1_4,2)*f_2_1_5 - 3.*f_1_1_1*f_1_1_5*f_2_1_5 + 7.5*f_1_1_2*f_1_1_5*f_2_1_5 - 3.*f_1_1_3*f_1_1_5*f_2_1_5 - 7.5*f_1_1_4*f_1_1_5*f_2_1_5 - 3.*powCompl(f_1_1_5,2)*f_2_1_5 + 6.*f_2_1_2*f_2_1_5 - 12.*f_1_1_1*f_3_1_1 - 3.*f_1_1_2*f_3_1_1 + 9.*f_1_1_3*f_3_1_1 + 12.*f_1_1_4*f_3_1_1 + 6.*f_1_1_5*f_3_1_1 - 3.5*f_1_1_1*f_3_1_2 - 14.*f_1_1_2*f_3_1_2 - 1.*f_1_1_3*f_3_1_2 + 20.*f_1_1_4*f_3_1_2 + 2.5*f_1_1_5*f_3_1_2 - 6.*f_1_1_1*f_3_1_3 + 6.*f_1_1_3*f_3_1_3 + 3.*f_1_1_4*f_3_1_3 - 3.*f_1_1_5*f_3_1_3 - 13.5*f_1_1_1*f_3_1_4 - 4.5*f_1_1_2*f_3_1_4 + 6.*f_1_1_3*f_3_1_4 + 19.5*f_1_1_4*f_3_1_4 + 3.*f_1_1_1*f_3_1_5 - 10.5*f_1_1_2*f_3_1_5 + 7.5*f_1_1_4*f_3_1_5 + 4.5*f_1_1_5*f_3_1_5 - 12.*f_1_1_1*f_3_2_1 - 3.*f_1_1_2*f_3_2_1 + 9.*f_1_1_3*f_3_2_1 + 15.*f_1_1_4*f_3_2_1 + 6.*f_1_1_5*f_3_2_1 - 5.5*f_1_1_1*f_3_2_2 - 20.*f_1_1_2*f_3_2_2 - 5.*f_1_1_3*f_3_2_2 + 14.*f_1_1_4*f_3_2_2 + 9.5*f_1_1_5*f_3_2_2 - 6.*f_1_1_1*f_3_2_3 + 6.*f_1_1_3*f_3_2_3 + 3.*f_1_1_4*f_3_2_3 - 3.*f_1_1_5*f_3_2_3 - 13.5*f_1_1_1*f_3_2_4 - 7.5*f_1_1_2*f_3_2_4 + 6.*f_1_1_3*f_3_2_4 + 19.5*f_1_1_4*f_3_2_4 + 3.*f_1_1_1*f_3_2_5 - 10.5*f_1_1_2*f_3_2_5 + 3.*f_1_1_3*f_3_2_5 + 7.5*f_1_1_4*f_3_2_5 + 4.5*f_1_1_5*f_3_2_5 - 6.*f_1_1_1*f_3_3_1 - 6.*f_1_1_2*f_3_3_1 + 1.5*f_1_1_3*f_3_3_1 + 9.*f_1_1_4*f_3_3_1 - 3.*f_1_1_5*f_3_3_1 + 1.5*f_1_1_1*f_3_3_2 + 1.5*f_1_1_2*f_3_3_2 + 3.*f_1_1_3*f_3_3_2 + 1.5*f_1_1_4*f_3_3_2 - 1.5*f_1_1_5*f_3_3_2 - 7.5*f_1_1_1*f_3_3_3 - 1.5*f_1_1_2*f_3_3_3 + 6.*f_1_1_3*f_3_3_3 + 7.5*f_1_1_4*f_3_3_3 + 1.5*f_1_1_1*f_3_3_4 - 9.*f_1_1_2*f_3_3_4 - 1.5*f_1_1_3*f_3_3_4 + 6.*f_1_1_4*f_3_3_4 + 6.*f_1_1_5*f_3_3_4 - 1.5*f_1_1_1*f_3_3_5 - 1.5*f_1_1_2*f_3_3_5 + 3.*f_1_1_3*f_3_3_5 + 1.5*f_1_1_4*f_3_3_5 - 4.5*f_1_1_5*f_3_3_5 + 4.*f_4_1_2 - 1.*f_4_11_1 + f_4_11_4 - 4.*f_4_2_2 - 4.5*f_4_3_1 - 4.*f_4_3_2 - 1.5*f_4_3_3 + 8.25*f_4_3_4 + 3.75*f_4_3_5 + 1.75*f_4_4_1 - 0.5*f_4_4_2 - 1.*f_4_4_3 - 1.75*f_4_4_4 + 0.5*f_4_4_5 - 1.*f_4_5_1 + f_4_5_2 + f_4_5_3 + f_4_5_4 - 1.*f_4_6_1 + f_4_6_4 - 2.*f_4_7_4 + 2.*f_4_8_1 - 22.5*f_1_1_1*zeta3 - 3.3333333333333335*f_1_1_2*zeta3 + 3.*f_1_1_3*zeta3 + 3.3333333333333335*f_1_1_4*zeta3 + 13.5*f_1_1_5*zeta3;
    masters[45-1][0][5-1] = 0.;
    masters[45-1][1][5-1] = 0.;
    masters[45-1][2][5-1] = 0.;
    masters[45-1][3][5-1] = 3.*f_3_4;
    masters[45-1][4][5-1] = 0.5*(2.*bc45e4p5 - 3.*(3.*f_1_1_2 + 2.*f_1_1_3 + 3.*(f_1_1_1 + f_1_1_4 + f_1_1_5))*f_3_4 + 2.*f_4_10_3);
    masters[46-1][0][5-1] = 0.;
    masters[46-1][1][5-1] = f_1_1_1 - 1.*f_1_1_4;
    masters[46-1][2][5-1] = -2.*powCompl(f_1_1_1,2) + f_1_1_2*(f_1_1_1 - 1.*f_1_1_4) + f_1_1_3*(f_1_1_1 - 1.*f_1_1_4) + f_1_1_1*f_1_1_4 + powCompl(f_1_1_4,2) - 1.*f_1_1_1*f_1_1_5 + f_1_1_4*f_1_1_5 + 2.*f_2_1_4;
    masters[46-1][3][5-1] = -0.16666666666666666*powCompl(f_1_1_1,3) + powCompl(f_1_1_2,3) + 2.5*powCompl(f_1_1_1,2)*f_1_1_3 - 2.5*f_1_1_1*powCompl(f_1_1_3,2) + 0.5*powCompl(f_1_1_3,3) + 1.6449340668482262*(f_1_1_1 + 3.*f_1_1_2 - 3.*f_1_1_3 - 1.*f_1_1_4) + 2.*powCompl(f_1_1_1,2)*f_1_1_4 - 2.*f_1_1_1*f_1_1_3*f_1_1_4 + powCompl(f_1_1_3,2)*f_1_1_4 - 3.5*f_1_1_1*powCompl(f_1_1_4,2) + f_1_1_3*powCompl(f_1_1_4,2) + 0.16666666666666666*powCompl(f_1_1_4,3) - 1.*powCompl(f_1_1_2,2)*(f_1_1_1 + 2.*f_1_1_4) + 2.*powCompl(f_1_1_1,2)*f_1_1_5 - 1.*f_1_1_1*f_1_1_3*f_1_1_5 - 1.*f_1_1_1*f_1_1_4*f_1_1_5 + f_1_1_3*f_1_1_4*f_1_1_5 - 1.*powCompl(f_1_1_4,2)*f_1_1_5 + 0.5*f_1_1_1*powCompl(f_1_1_5,2) - 0.5*f_1_1_4*powCompl(f_1_1_5,2) + 3.*f_1_1_1*f_2_1_1 - 3.*f_1_1_3*f_2_1_1 + 3.*f_1_1_4*f_2_1_2 - 3.*f_1_1_1*f_2_1_4 + 2.*f_1_1_3*f_2_1_4 - 3.*f_1_1_4*f_2_1_4 - 2.*f_1_1_5*f_2_1_4 + f_1_1_2*(-2.*powCompl(f_1_1_1,2) + f_1_1_3*(f_1_1_1 - 1.*f_1_1_4) + powCompl(f_1_1_4,2) - 1.*f_1_1_1*f_1_1_5 + f_1_1_4*(4.*f_1_1_1 + f_1_1_5) - 3.*f_2_1_2 + 2.*f_2_1_4) - 6.*f_3_1_1 + 6.*f_3_1_2 - 2.*f_3_1_4 - 6.*f_3_2_1 + 6.*f_3_2_2 + 2.*f_3_2_4 + 3.*f_3_3_1 - 3.*f_3_3_3;
    masters[46-1][4][5-1] = bc46e4p5 + 1.46875*powCompl(f_1_1_1,4) - 0.6666666666666666*powCompl(f_1_1_1,3)*f_1_1_2 - 2.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) + 2.1666666666666665*f_1_1_1*powCompl(f_1_1_2,3) + 1.34375*powCompl(f_1_1_2,4) - 9.791666666666666*powCompl(f_1_1_1,3)*f_1_1_3 + 0.25*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_3 - 1.75*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_3 + 2.25*powCompl(f_1_1_2,3)*f_1_1_3 + 8.1875*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) - 1.*f_1_1_1*f_1_1_2*powCompl(f_1_1_3,2) + 1.125*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) + 1.0416666666666667*f_1_1_1*powCompl(f_1_1_3,3) + f_1_1_2*powCompl(f_1_1_3,3) - 1.53125*powCompl(f_1_1_3,4) - 0.5*powCompl(f_1_1_1,3)*f_1_1_4 + 8.75*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 + 1.25*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 - 6.791666666666667*powCompl(f_1_1_2,3)*f_1_1_4 + 13.25*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 - 3.5*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_4 - 0.5*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_4 - 8.5*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 + 2.5*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_4 - 0.16666666666666666*powCompl(f_1_1_3,3)*f_1_1_4 - 5.625*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 11.75*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) + 7.8125*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) - 4.25*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) + 1.75*f_1_1_2*f_1_1_3*powCompl(f_1_1_4,2) + 3.5*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) + 9.25*f_1_1_1*powCompl(f_1_1_4,3) - 1.2083333333333333*f_1_1_2*powCompl(f_1_1_4,3) - 1.3333333333333333*f_1_1_3*powCompl(f_1_1_4,3) - 2.15625*powCompl(f_1_1_4,4) - 0.08333333333333333*powCompl(f_1_1_1,3)*f_1_1_5 + 0.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_5 + 1.75*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_5 + powCompl(f_1_1_2,3)*f_1_1_5 + 5.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 + 3.5*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_5 - 6.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 - 14.75*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 - 5.25*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 + 8.*powCompl(f_1_1_3,3)*f_1_1_5 - 2.75*powCompl(f_1_1_1,2)*f_1_1_4*f_1_1_5 + 2.*f_1_1_1*f_1_1_2*f_1_1_4*f_1_1_5 - 4.*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 - 1.*f_1_1_1*f_1_1_3*f_1_1_4*f_1_1_5 - 2.*f_1_1_2*f_1_1_3*f_1_1_4*f_1_1_5 + 1.25*powCompl(f_1_1_3,2)*f_1_1_4*f_1_1_5 + 3.5*f_1_1_1*powCompl(f_1_1_4,2)*f_1_1_5 + 2.*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 - 1.*f_1_1_3*powCompl(f_1_1_4,2)*f_1_1_5 - 0.6666666666666666*powCompl(f_1_1_4,3)*f_1_1_5 - 4.75*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) - 2.5*f_1_1_1*f_1_1_2*powCompl(f_1_1_5,2) + 2.25*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + 13.25*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) + 9.75*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) - 8.625*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + 1.25*f_1_1_1*f_1_1_4*powCompl(f_1_1_5,2) + 3.25*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) - 1.25*f_1_1_3*f_1_1_4*powCompl(f_1_1_5,2) - 1.375*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) - 2.4166666666666665*f_1_1_1*powCompl(f_1_1_5,3) - 5.5*f_1_1_2*powCompl(f_1_1_5,3) + 1.5*f_1_1_3*powCompl(f_1_1_5,3) - 0.08333333333333333*f_1_1_4*powCompl(f_1_1_5,3) + 0.375*powCompl(f_1_1_5,4) - 9.*powCompl(f_1_1_1,2)*f_2_1_1 + 16.5*f_1_1_1*f_1_1_3*f_2_1_1 - 7.5*powCompl(f_1_1_3,2)*f_2_1_1 + 9.*f_1_1_1*f_1_1_4*f_2_1_1 - 3.*f_1_1_2*f_1_1_4*f_2_1_1 - 4.5*f_1_1_3*f_1_1_4*f_2_1_1 - 3.75*powCompl(f_1_1_4,2)*f_2_1_1 - 6.*f_1_1_1*f_1_1_5*f_2_1_1 + 6.*f_1_1_3*f_1_1_5*f_2_1_1 + 1.5*f_1_1_4*f_1_1_5*f_2_1_1 - 0.75*powCompl(f_1_1_5,2)*f_2_1_1 - 6.*powCompl(f_1_1_1,2)*f_2_1_2 - 7.5*f_1_1_1*f_1_1_2*f_2_1_2 - 3.*powCompl(f_1_1_2,2)*f_2_1_2 - 1.5*f_1_1_1*f_1_1_3*f_2_1_2 - 3.*f_1_1_2*f_1_1_3*f_2_1_2 + 9.*f_1_1_1*f_1_1_4*f_2_1_2 + 7.5*f_1_1_2*f_1_1_4*f_2_1_2 + 1.5*f_1_1_3*f_1_1_4*f_2_1_2 - 4.5*powCompl(f_1_1_4,2)*f_2_1_2 + 1.5*f_1_1_1*f_1_1_5*f_2_1_2 - 3.*f_1_1_2*f_1_1_5*f_2_1_2 + 2.25*powCompl(f_1_1_5,2)*f_2_1_2 + 4.5*powCompl(f_1_1_1,2)*f_2_1_3 - 13.5*f_1_1_1*f_1_1_3*f_2_1_3 - 4.5*f_1_1_2*f_1_1_3*f_2_1_3 + 6.75*powCompl(f_1_1_3,2)*f_2_1_3 - 1.5*f_1_1_1*f_1_1_4*f_2_1_3 + 1.5*f_1_1_2*f_1_1_4*f_2_1_3 + 3.*f_1_1_3*f_1_1_4*f_2_1_3 + 10.5*f_1_1_1*f_1_1_5*f_2_1_3 + 4.5*f_1_1_2*f_1_1_5*f_2_1_3 - 10.5*f_1_1_3*f_1_1_5*f_2_1_3 - 1.5*f_1_1_4*f_1_1_5*f_2_1_3 + 4.5*powCompl(f_1_1_5,2)*f_2_1_3 + 9.25*powCompl(f_1_1_1,2)*f_2_1_4 + 1.5*f_1_1_1*f_1_1_2*f_2_1_4 + 1.75*powCompl(f_1_1_2,2)*f_2_1_4 - 6.*f_1_1_1*f_1_1_3*f_2_1_4 + 0.5*f_1_1_2*f_1_1_3*f_2_1_4 + 2.5*powCompl(f_1_1_3,2)*f_2_1_4 - 8.*f_1_1_1*f_1_1_4*f_2_1_4 - 6.*f_1_1_2*f_1_1_4*f_2_1_4 + 4.5*f_1_1_3*f_1_1_4*f_2_1_4 + 6.25*powCompl(f_1_1_4,2)*f_2_1_4 + 1.5*f_1_1_1*f_1_1_5*f_2_1_4 + f_1_1_2*f_1_1_5*f_2_1_4 - 0.5*f_1_1_3*f_1_1_5*f_2_1_4 + 6.*f_1_1_4*f_1_1_5*f_2_1_4 + powCompl(f_1_1_5,2)*f_2_1_4 + 6.*f_2_1_2*f_2_1_4 - 0.41123351671205655*(21.*powCompl(f_1_1_2,2) - 3.*powCompl(f_1_1_3,2) + f_1_1_3*(20.*f_1_1_1 - 26.*f_1_1_4) + f_1_1_2*(8.*f_1_1_1 + 6.*f_1_1_3 - 20.*f_1_1_4) + 2.*(-20.*powCompl(f_1_1_1,2) + 16.*powCompl(f_1_1_4,2) + 5.*f_1_1_1*f_1_1_5 - 3.*powCompl(f_1_1_5,2) + f_1_1_4*(4.*f_1_1_1 + f_1_1_5) + 8.*f_2_1_4)) + 1.5*f_1_1_1*f_1_1_2*f_2_1_5 - 0.75*powCompl(f_1_1_2,2)*f_2_1_5 + 1.5*f_1_1_1*f_1_1_3*f_2_1_5 - 4.5*f_1_1_2*f_1_1_3*f_2_1_5 - 0.75*powCompl(f_1_1_3,2)*f_2_1_5 - 1.5*f_1_1_1*f_1_1_4*f_2_1_5 + 1.5*f_1_1_2*f_1_1_4*f_2_1_5 - 1.5*f_1_1_3*f_1_1_4*f_2_1_5 - 0.75*powCompl(f_1_1_4,2)*f_2_1_5 - 3.*f_1_1_1*f_1_1_5*f_2_1_5 + 1.5*f_1_1_2*f_1_1_5*f_2_1_5 + 4.5*f_1_1_3*f_1_1_5*f_2_1_5 - 1.5*f_1_1_4*f_1_1_5*f_2_1_5 - 3.*powCompl(f_1_1_5,2)*f_2_1_5 + 19.5*f_1_1_1*f_3_1_1 - 13.5*f_1_1_3*f_3_1_1 - 4.5*f_1_1_4*f_3_1_1 + 6.*f_1_1_5*f_3_1_1 + 7.5*f_1_1_1*f_3_1_2 + 4.5*f_1_1_2*f_3_1_2 + 3.*f_1_1_3*f_3_1_2 - 10.5*f_1_1_4*f_3_1_2 + 12.*f_1_1_1*f_3_1_3 + 6.*f_1_1_2*f_3_1_3 - 12.*f_1_1_3*f_3_1_3 - 3.*f_1_1_4*f_3_1_3 + 9.*f_1_1_5*f_3_1_3 + 20.*f_1_1_1*f_3_1_4 + 2.5*f_1_1_2*f_3_1_4 - 3.5*f_1_1_3*f_3_1_4 - 14.*f_1_1_4*f_3_1_4 - 1.*f_1_1_5*f_3_1_4 + 3.*f_1_1_1*f_3_1_5 - 3.*f_1_1_2*f_3_1_5 - 6.*f_1_1_3*f_3_1_5 + 6.*f_1_1_5*f_3_1_5 + 19.5*f_1_1_1*f_3_2_1 - 13.5*f_1_1_3*f_3_2_1 - 7.5*f_1_1_4*f_3_2_1 + 6.*f_1_1_5*f_3_2_1 + 7.5*f_1_1_1*f_3_2_2 + 4.5*f_1_1_2*f_3_2_2 + 3.*f_1_1_3*f_3_2_2 - 10.5*f_1_1_4*f_3_2_2 + 3.*f_1_1_5*f_3_2_2 + 15.*f_1_1_1*f_3_2_3 + 6.*f_1_1_2*f_3_2_3 - 12.*f_1_1_3*f_3_2_3 - 3.*f_1_1_4*f_3_2_3 + 9.*f_1_1_5*f_3_2_3 + 14.*f_1_1_1*f_3_2_4 + 9.5*f_1_1_2*f_3_2_4 - 5.5*f_1_1_3*f_3_2_4 - 20.*f_1_1_4*f_3_2_4 - 5.*f_1_1_5*f_3_2_4 + 3.*f_1_1_1*f_3_2_5 - 3.*f_1_1_2*f_3_2_5 - 6.*f_1_1_3*f_3_2_5 + 6.*f_1_1_5*f_3_2_5 + 6.*f_1_1_1*f_3_3_1 + 6.*f_1_1_2*f_3_3_1 + 1.5*f_1_1_3*f_3_3_1 - 9.*f_1_1_4*f_3_3_1 - 1.5*f_1_1_5*f_3_3_1 + 1.5*f_1_1_1*f_3_3_2 - 4.5*f_1_1_2*f_3_3_2 - 1.5*f_1_1_3*f_3_3_2 - 1.5*f_1_1_4*f_3_3_2 + 3.*f_1_1_5*f_3_3_2 + 9.*f_1_1_1*f_3_3_3 - 3.*f_1_1_2*f_3_3_3 - 6.*f_1_1_3*f_3_3_3 - 6.*f_1_1_4*f_3_3_3 + 1.5*f_1_1_5*f_3_3_3 + 1.5*f_1_1_1*f_3_3_4 - 1.5*f_1_1_2*f_3_3_4 + 1.5*f_1_1_3*f_3_3_4 + 1.5*f_1_1_4*f_3_3_4 + 3.*f_1_1_5*f_3_3_4 + 7.5*f_1_1_1*f_3_3_5 - 7.5*f_1_1_3*f_3_3_5 - 1.5*f_1_1_4*f_3_3_5 + 6.*f_1_1_5*f_3_3_5 + f_4_11_1 - 1.*f_4_11_3 + 4.*f_4_1_4 - 4.*f_4_2_4 + 8.25*f_4_3_1 + 3.75*f_4_3_2 - 4.5*f_4_3_3 - 4.*f_4_3_4 - 1.5*f_4_3_5 - 1.75*f_4_4_1 + 0.5*f_4_4_2 + 1.75*f_4_4_3 - 0.5*f_4_4_4 - 1.*f_4_4_5 + f_4_5_1 - 1.*f_4_5_3 + f_4_5_4 + f_4_5_5 + f_4_6_1 - 1.*f_4_6_3 - 2.*f_4_7_1 + 2.*f_4_8_3 + 3.3333333333333335*f_1_1_1*zeta3 + 13.5*f_1_1_2*zeta3 - 22.5*f_1_1_3*zeta3 - 3.3333333333333335*f_1_1_4*zeta3 + 3.*f_1_1_5*zeta3;
    masters[47-1][0][5-1] = 0.;
    masters[47-1][1][5-1] = 0.;
    masters[47-1][2][5-1] = 0.;
    masters[47-1][3][5-1] = 3.*f_3_4;
    masters[47-1][4][5-1] = 0.5*(2.*bc47e4p5 - 3.*(3.*f_1_1_1 + 3.*f_1_1_2 + 3.*f_1_1_3 + 3.*f_1_1_4 + 2.*f_1_1_5)*f_3_4 + 2.*f_4_10_5);
    masters[48-1][0][5-1] = 0.;
    masters[48-1][1][5-1] = 0.5*(f_1_1_1 - 1.*f_1_1_3);
    masters[48-1][2][5-1] = 0.5*(-1.*powCompl(f_1_1_1,2) + powCompl(f_1_1_3,2) - 2.*f_2_1_1);
    masters[48-1][3][5-1] = -0.3333333333333333*powCompl(f_1_1_1,3) + powCompl(f_1_1_3,3) - 0.8224670334241131*(f_1_1_1 + f_1_1_3 - 2.*f_1_1_5) - 0.5*f_1_1_1*powCompl(f_1_1_5,2) - 0.16666666666666666*powCompl(f_1_1_5,3) - 0.5*powCompl(f_1_1_3,2)*(5.*f_1_1_1 + 3.*f_1_1_5) + 3.*f_1_1_1*f_2_1_1 + f_1_1_3*(2.*powCompl(f_1_1_1,2) + f_1_1_1*f_1_1_5 + powCompl(f_1_1_5,2) - 1.*f_2_1_1 - 1.*f_2_1_3) + f_1_1_5*f_2_1_3 - 2.*f_3_1_1 + 2.*f_3_1_3 - 4.*f_3_2_1 + 2.*f_3_2_3 + f_3_3_5;
    masters[48-1][4][5-1] = bc48e4p5 + 1.25*powCompl(f_1_1_1,4) - 4.333333333333333*powCompl(f_1_1_1,3)*f_1_1_3 + 5.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) - 3.6666666666666665*f_1_1_1*powCompl(f_1_1_3,3) + 0.9166666666666666*powCompl(f_1_1_3,4) - 0.3333333333333333*powCompl(f_1_1_1,3)*f_1_1_5 - 1.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 + 2.5*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 - 0.6666666666666666*powCompl(f_1_1_3,3)*f_1_1_5 + powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) - 3.*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) + 2.25*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + 0.8333333333333334*f_1_1_1*powCompl(f_1_1_5,3) - 1.6666666666666667*f_1_1_3*powCompl(f_1_1_5,3) + 0.375*powCompl(f_1_1_5,4) - 0.8224670334241131*(-1.*powCompl(f_1_1_1,2) + 5.*powCompl(f_1_1_3,2) + 4.*f_1_1_1*f_1_1_5 + 3.*powCompl(f_1_1_5,2) - 2.*f_1_1_3*(2.*f_1_1_1 + 3.*f_1_1_5) - 2.*f_2_1_1) - 5.*powCompl(f_1_1_1,2)*f_2_1_1 + 4.*f_1_1_1*f_1_1_3*f_2_1_1 - 1.*powCompl(f_1_1_3,2)*f_2_1_1 + 2.*f_1_1_1*f_1_1_5*f_2_1_1 - 4.*f_1_1_3*f_1_1_5*f_2_1_1 + 0.5*powCompl(f_1_1_5,2)*f_2_1_1 + 1.5*powCompl(f_2_1_1,2) - 1.*powCompl(f_1_1_1,2)*f_2_1_3 + 2.*f_1_1_1*f_1_1_3*f_2_1_3 - 1.*f_1_1_1*f_1_1_5*f_2_1_3 + 2.*f_1_1_3*f_1_1_5*f_2_1_3 - 2.*powCompl(f_1_1_5,2)*f_2_1_3 + 0.5*powCompl(f_2_1_3,2) + f_1_1_1*f_3_1_1 + 3.*f_1_1_3*f_3_1_1 - 4.*f_1_1_5*f_3_1_1 - 1.*f_1_1_1*f_3_1_3 - 1.*f_1_1_3*f_3_1_3 - 3.*f_1_1_5*f_3_1_3 + 10.*f_1_1_1*f_3_2_1 - 2.*f_1_1_3*f_3_2_1 - 2.*f_1_1_5*f_3_2_1 - 2.*f_1_1_1*f_3_2_3 - 4.*f_1_1_5*f_3_2_3 - 2.*f_1_1_1*f_3_3_5 + 2.*f_1_1_3*f_3_3_5 - 1.*f_1_1_5*f_3_3_5 + 4.*f_4_1_1 + 8.*f_4_2_1 + 2.*f_4_3_1 - 0.3333333333333333*f_4_5_5 + 0.6666666666666666*f_4_7_3 + 6.666666666666667*f_1_1_1*zeta3 - 6.666666666666667*f_1_1_3*zeta3 - 2.*f_1_1_5*zeta3;
    masters[49-1][0][5-1] = -2.25;
    masters[49-1][1][5-1] = -1.5*(f_1_1_1 + f_1_1_2 - 1.*f_1_1_3 - 3.*f_1_1_4 - 1.*f_1_1_5);
    masters[49-1][2][5-1] = 11.925771984649641 + powCompl(f_1_1_2,2) + f_1_1_2*(-1.*f_1_1_1 + f_1_1_3 + f_1_1_4) + 0.5*(powCompl(f_1_1_1,2) + powCompl(f_1_1_3,2) - 7.*powCompl(f_1_1_4,2) + 2.*f_1_1_1*f_1_1_5 - 6.*f_1_1_4*(-1.*f_1_1_1 + f_1_1_5) - 2.*f_1_1_3*(f_1_1_1 + 3.*f_1_1_4 + f_1_1_5) - 2.*f_2_1_1 - 4.*f_2_1_2 + 4.*f_2_1_4 + 2.*f_2_1_5);
    masters[49-1][3][5-1] = 0.6666666666666666*powCompl(f_1_1_1,3) - 2.8333333333333335*powCompl(f_1_1_2,3) - 1.*powCompl(f_1_1_1,2)*f_1_1_3 + 2.*f_1_1_1*powCompl(f_1_1_3,2) - 1.*powCompl(f_1_1_3,3) - 2.*powCompl(f_1_1_1,2)*f_1_1_4 + 2.*f_1_1_3*powCompl(f_1_1_4,2) + 1.6666666666666667*powCompl(f_1_1_4,3) + 0.8224670334241131*(7.*f_1_1_1 + 7.*f_1_1_2 - 7.*f_1_1_3 - 29.*f_1_1_4 - 7.*f_1_1_5) - 2.*f_1_1_1*f_1_1_4*f_1_1_5 + 2.*f_1_1_3*f_1_1_4*f_1_1_5 + 4.*powCompl(f_1_1_4,2)*f_1_1_5 + 0.5*powCompl(f_1_1_5,3) + powCompl(f_1_1_2,2)*(f_1_1_1 - 1.*f_1_1_3 + 4.*f_1_1_4 + 2.5*f_1_1_5) - 1.*f_1_1_1*f_2_1_1 + 3.*f_1_1_3*f_2_1_1 - 2.*f_1_1_1*f_2_1_2 + 2.*f_1_1_3*f_2_1_2 - 2.*f_1_1_5*f_2_1_2 - 6.*f_1_1_1*f_2_1_4 + 2.*f_1_1_3*f_2_1_4 - 2.*f_1_1_5*f_2_1_4 - 3.*f_1_1_5*f_2_1_5 + f_1_1_2*(-4.*powCompl(f_1_1_4,2) - 2.*f_1_1_4*f_1_1_5 - 1.5*powCompl(f_1_1_5,2) + 6.*f_2_1_2 + 2.*f_2_1_4 + f_2_1_5) + 6.*f_3_1_1 - 4.*f_3_1_2 - 8.*f_3_1_4 + 4.*f_3_1_5 + 4.*f_3_2_1 - 8.*f_3_2_2 - 4.*f_3_2_4 + 6.*f_3_2_5 - 2.*f_3_3_3 - 2.*f_3_3_4 + 22.*zeta3;
    masters[49-1][4][5-1] = bc49e4p5 - 1.4583333333333333*powCompl(f_1_1_1,4) - 7.*powCompl(f_1_1_1,3)*f_1_1_2 - 12.*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) + 2.*f_1_1_1*powCompl(f_1_1_2,3) + 5.041666666666667*powCompl(f_1_1_2,4) - 9.25*powCompl(f_1_1_1,3)*f_1_1_3 - 2.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_3 - 0.5*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_3 + 2.8333333333333335*powCompl(f_1_1_2,3)*f_1_1_3 + 8.625*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 1.5*f_1_1_1*f_1_1_2*powCompl(f_1_1_3,2) - 2.5833333333333335*f_1_1_1*powCompl(f_1_1_3,3) + 0.5*f_1_1_2*powCompl(f_1_1_3,3) + 1.1875*powCompl(f_1_1_3,4) + 7.75*powCompl(f_1_1_1,3)*f_1_1_4 + 36.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 + 16.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 - 9.416666666666666*powCompl(f_1_1_2,3)*f_1_1_4 + 8.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 + f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_4 - 4.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_4 - 7.5*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 - 0.5*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_4 + 2.8333333333333335*powCompl(f_1_1_3,3)*f_1_1_4 - 15.875*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 43.*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) + 1.375*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) - 1.5*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) + 3.*f_1_1_2*f_1_1_3*powCompl(f_1_1_4,2) + 12.916666666666666*f_1_1_1*powCompl(f_1_1_4,3) + 11.916666666666666*f_1_1_2*powCompl(f_1_1_4,3) - 0.8333333333333334*f_1_1_3*powCompl(f_1_1_4,3) - 3.5416666666666665*powCompl(f_1_1_4,4) - 0.5*powCompl(f_1_1_1,3)*f_1_1_5 + powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_5 - 3.4166666666666665*powCompl(f_1_1_2,3)*f_1_1_5 + 4.5*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 + f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_5 - 2.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 - 10.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 - 1.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 + 3.3333333333333335*powCompl(f_1_1_3,3)*f_1_1_5 + 0.5*powCompl(f_1_1_1,2)*f_1_1_4*f_1_1_5 - 1.*f_1_1_1*f_1_1_2*f_1_1_4*f_1_1_5 + 7.5*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 + f_1_1_1*f_1_1_3*f_1_1_4*f_1_1_5 - 0.5*powCompl(f_1_1_3,2)*f_1_1_4*f_1_1_5 + 1.5*f_1_1_1*powCompl(f_1_1_4,2)*f_1_1_5 - 7.5*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 - 2.*f_1_1_3*powCompl(f_1_1_4,2)*f_1_1_5 - 1.6666666666666667*powCompl(f_1_1_4,3)*f_1_1_5 - 2.75*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) - 1.875*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + 7.5*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) + 2.5*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) - 4.25*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + 3.75*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) - 1.6666666666666667*f_1_1_1*powCompl(f_1_1_5,3) + 4.416666666666667*f_1_1_2*powCompl(f_1_1_5,3) + 1.6666666666666667*f_1_1_3*powCompl(f_1_1_5,3) - 2.5*f_1_1_4*powCompl(f_1_1_5,3) - 2.3125*powCompl(f_1_1_5,4) - 3.5*powCompl(f_1_1_1,2)*f_2_1_1 - 2.*f_1_1_1*f_1_1_2*f_2_1_1 + 6.*f_1_1_1*f_1_1_3*f_2_1_1 + f_1_1_2*f_1_1_3*f_2_1_1 - 6.*powCompl(f_1_1_3,2)*f_2_1_1 + 3.*f_1_1_1*f_1_1_4*f_2_1_1 - 1.*f_1_1_2*f_1_1_4*f_2_1_1 - 6.*f_1_1_3*f_1_1_4*f_2_1_1 + 1.5*powCompl(f_1_1_4,2)*f_2_1_1 - 1.*f_1_1_1*f_1_1_5*f_2_1_1 - 1.*f_1_1_2*f_1_1_5*f_2_1_1 - 1.*f_1_1_3*f_1_1_5*f_2_1_1 + f_1_1_4*f_1_1_5*f_2_1_1 - 0.5*powCompl(f_1_1_5,2)*f_2_1_1 - 0.5*powCompl(f_2_1_1,2) - 10.*powCompl(f_1_1_1,2)*f_2_1_2 - 18.*f_1_1_1*f_1_1_2*f_2_1_2 - 12.5*powCompl(f_1_1_2,2)*f_2_1_2 + 2.*f_1_1_1*f_1_1_3*f_2_1_2 - 6.*f_1_1_2*f_1_1_3*f_2_1_2 - 1.*powCompl(f_1_1_3,2)*f_2_1_2 + 18.*f_1_1_1*f_1_1_4*f_2_1_2 + 13.*f_1_1_2*f_1_1_4*f_2_1_2 - 6.5*powCompl(f_1_1_4,2)*f_2_1_2 + 12.*f_1_1_2*f_1_1_5*f_2_1_2 - 3.*f_1_1_4*f_1_1_5*f_2_1_2 - 5.*powCompl(f_1_1_5,2)*f_2_1_2 - 3.*powCompl(f_2_1_2,2) + 2.5*powCompl(f_1_1_1,2)*f_2_1_3 + f_1_1_1*f_1_1_2*f_2_1_3 - 2.5*powCompl(f_1_1_2,2)*f_2_1_3 - 6.*f_1_1_1*f_1_1_3*f_2_1_3 - 4.*f_1_1_2*f_1_1_3*f_2_1_3 + 0.5*powCompl(f_1_1_3,2)*f_2_1_3 + 4.*f_1_1_1*f_1_1_5*f_2_1_3 + 4.*f_1_1_2*f_1_1_5*f_2_1_3 - 4.*f_1_1_3*f_1_1_5*f_2_1_3 + 3.5*powCompl(f_1_1_5,2)*f_2_1_3 + 16.5*powCompl(f_1_1_1,2)*f_2_1_4 + 18.*f_1_1_1*f_1_1_2*f_2_1_4 + 13.*powCompl(f_1_1_2,2)*f_2_1_4 + 6.*f_1_1_1*f_1_1_3*f_2_1_4 + 2.*f_1_1_2*f_1_1_3*f_2_1_4 - 0.5*powCompl(f_1_1_3,2)*f_2_1_4 - 15.*f_1_1_1*f_1_1_4*f_2_1_4 - 30.*f_1_1_2*f_1_1_4*f_2_1_4 - 7.*f_1_1_3*f_1_1_4*f_2_1_4 + 4.5*powCompl(f_1_1_4,2)*f_2_1_4 + 5.*f_1_1_1*f_1_1_5*f_2_1_4 - 2.*f_1_1_2*f_1_1_5*f_2_1_4 - 1.*f_1_1_3*f_1_1_5*f_2_1_4 + 2.*f_1_1_4*f_1_1_5*f_2_1_4 + powCompl(f_1_1_5,2)*f_2_1_4 + 6.*f_2_1_2*f_2_1_4 - 3.*powCompl(f_2_1_4,2) + 0.8224670334241131*(2.*powCompl(f_1_1_1,2) + 3.*powCompl(f_1_1_2,2) - 10.*powCompl(f_1_1_3,2) - 26.*f_1_1_1*f_1_1_4 + 7.*powCompl(f_1_1_4,2) + 2.*f_1_1_3*(5.*f_1_1_1 + 7.*f_1_1_4 - 1.*f_1_1_5) - 2.*f_1_1_1*f_1_1_5 + 16.*f_1_1_4*f_1_1_5 - 5.*powCompl(f_1_1_5,2) + 2.*f_1_1_2*(6.*f_1_1_1 + f_1_1_3 - 9.*f_1_1_4 + 4.*f_1_1_5) + 2.*f_2_1_1 + 8.*f_2_1_2 - 8.*f_2_1_4 - 2.*f_2_1_5) + 4.*powCompl(f_1_1_2,2)*f_2_1_5 + f_1_1_1*f_1_1_3*f_2_1_5 - 3.*f_1_1_2*f_1_1_3*f_2_1_5 - 21.*f_1_1_2*f_1_1_4*f_2_1_5 + 7.5*powCompl(f_1_1_4,2)*f_2_1_5 - 9.*f_1_1_2*f_1_1_5*f_2_1_5 + 3.*f_1_1_3*f_1_1_5*f_2_1_5 + 20.*f_1_1_4*f_1_1_5*f_2_1_5 + 5.5*powCompl(f_1_1_5,2)*f_2_1_5 - 6.*f_2_1_2*f_2_1_5 + 2.*f_2_1_3*f_2_1_5 - 0.5*powCompl(f_2_1_5,2) + 2.*f_1_1_1*f_3_1_1 + 2.*f_1_1_2*f_3_1_1 - 12.*f_1_1_3*f_3_1_1 - 7.*f_1_1_4*f_3_1_1 - 2.*f_1_1_5*f_3_1_1 + 14.*f_1_1_1*f_3_1_2 + 31.*f_1_1_2*f_3_1_2 + 4.*f_1_1_3*f_3_1_2 - 19.*f_1_1_4*f_3_1_2 - 7.*f_1_1_5*f_3_1_2 + 4.*f_1_1_1*f_3_1_3 + 4.*f_1_1_2*f_3_1_3 - 2.*f_1_1_3*f_3_1_3 + 6.*f_1_1_5*f_3_1_3 + 27.*f_1_1_1*f_3_1_4 + 16.*f_1_1_2*f_3_1_4 + 5.*f_1_1_3*f_3_1_4 - 3.*f_1_1_4*f_3_1_4 + 6.*f_1_1_5*f_3_1_4 + 7.*f_1_1_2*f_3_1_5 - 4.*f_1_1_3*f_3_1_5 - 21.*f_1_1_4*f_3_1_5 - 13.*f_1_1_5*f_3_1_5 + 7.*f_1_1_1*f_3_2_1 + 2.*f_1_1_2*f_3_2_1 - 13.*f_1_1_3*f_3_2_1 - 3.*f_1_1_4*f_3_2_1 + 16.*f_1_1_1*f_3_2_2 + 31.*f_1_1_2*f_3_2_2 + 8.*f_1_1_3*f_3_2_2 - 7.*f_1_1_4*f_3_2_2 - 19.*f_1_1_5*f_3_2_2 + 6.*f_1_1_1*f_3_2_3 + 4.*f_1_1_2*f_3_2_3 - 2.*f_1_1_3*f_3_2_3 + 6.*f_1_1_5*f_3_2_3 + 27.*f_1_1_1*f_3_2_4 + 32.*f_1_1_2*f_3_2_4 + 3.*f_1_1_3*f_3_2_4 - 15.*f_1_1_4*f_3_2_4 + 2.*f_1_1_5*f_3_2_4 + 2.*f_1_1_2*f_3_2_5 - 2.*f_1_1_3*f_3_2_5 - 21.*f_1_1_4*f_3_2_5 - 12.*f_1_1_5*f_3_2_5 + 24.*f_1_1_1*f_3_3_1 + 24.*f_1_1_2*f_3_3_1 - 18.*f_1_1_4*f_3_3_1 - 1.*f_1_1_5*f_3_3_1 + f_1_1_3*f_3_3_2 + f_1_1_5*f_3_3_2 + f_1_1_1*f_3_3_3 - 1.*f_1_1_2*f_3_3_3 - 6.*f_1_1_3*f_3_3_3 + 3.*f_1_1_4*f_3_3_3 + f_1_1_5*f_3_3_3 + 5.*f_1_1_2*f_3_3_4 - 1.*f_1_1_4*f_3_3_4 - 10.*f_1_1_5*f_3_3_4 + 4.*f_1_1_1*f_3_3_5 + f_1_1_2*f_3_3_5 - 3.*f_1_1_3*f_3_3_5 + 5.*f_1_1_5*f_3_3_5 + 4.*f_4_1_1 - 4.*f_4_1_2 - 0.6666666666666666*f_4_11_3 - 0.6666666666666666*f_4_11_4 + 4.*f_4_1_4 + 8.*f_4_1_5 + 8.*f_4_2_1 + 4.*f_4_2_2 - 4.*f_4_2_4 + 4.*f_4_2_5 + 1.5*f_4_3_1 + 9.5*f_4_3_2 - 2.*f_4_3_3 - 7.5*f_4_3_4 - 4.5*f_4_3_5 - 3.*f_4_4_1 + 0.16666666666666666*f_4_4_3 + 0.8333333333333334*f_4_4_4 - 0.6666666666666666*f_4_4_5 + 4.*f_4_5_1 + 0.6666666666666666*f_4_5_2 + 1.3333333333333333*f_4_5_3 - 2.6666666666666665*f_4_5_4 + 0.6666666666666666*f_4_5_5 + 0.6666666666666666*f_4_6_1 + 2.*f_4_6_2 - 0.6666666666666666*f_4_6_3 - 1.3333333333333333*f_4_6_4 + 1.3333333333333333*f_4_6_5 - 2.*f_4_7_1 + 0.6666666666666666*f_4_7_3 + 2.*f_4_7_4 - 2.*f_4_8_1 + 2.*f_4_8_3 + 0.6666666666666666*f_4_8_4 + 5.*f_1_1_1*zeta3 + 9.*f_1_1_2*zeta3 - 11.*f_1_1_3*zeta3 - 62.*f_1_1_4*zeta3 - 7.*f_1_1_5*zeta3;
    masters[50-1][0][5-1] = 1.5;
    masters[50-1][1][5-1] = 0.5*(3.*f_1_1_1 - 3.*f_1_1_3 - 4.*f_1_1_4 - 2.*f_1_1_5);
    masters[50-1][2][5-1] = -7.4022033008170185 - 0.5*powCompl(f_1_1_1,2) - 0.5*powCompl(f_1_1_3,2) - 2.*f_1_1_1*f_1_1_4 + powCompl(f_1_1_4,2) - 1.*f_1_1_1*f_1_1_5 + 2.*f_1_1_4*f_1_1_5 + f_1_1_3*(f_1_1_1 + 2.*f_1_1_4 + f_1_1_5) + 2.5*f_2_1_1 + 2.*f_2_1_2 - 2.*f_2_1_4;
    masters[50-1][3][5-1] = 1.1666666666666667*powCompl(f_1_1_1,3) + 2.*powCompl(f_1_1_2,3) - 2.5*powCompl(f_1_1_1,2)*f_1_1_3 + 0.5*f_1_1_1*powCompl(f_1_1_3,2) + 0.5*powCompl(f_1_1_3,3) - 1.*powCompl(f_1_1_1,2)*f_1_1_4 + 2.*f_1_1_1*f_1_1_3*f_1_1_4 - 1.*powCompl(f_1_1_3,2)*f_1_1_4 + 2.*f_1_1_1*powCompl(f_1_1_4,2) - 1.*f_1_1_3*powCompl(f_1_1_4,2) - 1.*powCompl(f_1_1_4,3) - 0.8224670334241131*(15.*f_1_1_1 + 8.*f_1_1_2 - 11.*f_1_1_3 - 20.*f_1_1_4 - 10.*f_1_1_5) + 2.*f_1_1_1*f_1_1_4*f_1_1_5 - 2.*f_1_1_3*f_1_1_4*f_1_1_5 - 3.*powCompl(f_1_1_4,2)*f_1_1_5 - 1.*f_1_1_4*powCompl(f_1_1_5,2) + 0.3333333333333333*powCompl(f_1_1_5,3) - 2.*powCompl(f_1_1_2,2)*(2.*f_1_1_4 + f_1_1_5) - 3.*f_1_1_1*f_2_1_1 - 2.*f_1_1_3*f_2_1_1 + 2.*f_1_1_1*f_2_1_2 - 2.*f_1_1_3*f_2_1_2 - 2.*f_1_1_4*f_2_1_2 + 2.*f_1_1_5*f_2_1_2 + f_1_1_2*(powCompl(f_1_1_1,2) + 3.*powCompl(f_1_1_4,2) + f_1_1_4*(-2.*f_1_1_1 + 4.*f_1_1_5) - 4.*f_2_1_2 - 2.*f_2_1_4) + 4.*f_1_1_1*f_2_1_4 - 2.*f_1_1_3*f_2_1_4 + 2.*f_1_1_4*f_2_1_4 + 2.*f_1_1_5*f_2_1_4 + 0.5*f_3_1_1 + 4.*f_3_1_4 + f_3_2_1 + 4.*f_3_2_2 - 2.*f_3_3_1 + 4.*f_3_3_3 + 4.*f_3_3_4 - 1.*f_3_3_5 - 17.*zeta3;
    masters[50-1][4][5-1] = bc50e4p5 - 1.8333333333333333*powCompl(f_1_1_1,4) + 3.3333333333333335*powCompl(f_1_1_1,3)*f_1_1_2 + 8.*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) - 2.3333333333333335*f_1_1_1*powCompl(f_1_1_2,3) - 4.666666666666667*powCompl(f_1_1_2,4) + 14.833333333333334*powCompl(f_1_1_1,3)*f_1_1_3 + 2.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_3 + f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_3 - 5.*powCompl(f_1_1_2,3)*f_1_1_3 - 11.75*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) - 1.*f_1_1_1*f_1_1_2*powCompl(f_1_1_3,2) - 4.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) - 1.1666666666666667*f_1_1_1*powCompl(f_1_1_3,3) - 0.3333333333333333*f_1_1_2*powCompl(f_1_1_3,3) + 2.0208333333333335*powCompl(f_1_1_3,4) - 3.1666666666666665*powCompl(f_1_1_1,3)*f_1_1_4 - 24.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 - 9.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 + 10.666666666666666*powCompl(f_1_1_2,3)*f_1_1_4 - 19.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 + 2.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_4 + 4.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_4 + 14.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 - 1.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_4 - 1.3333333333333333*powCompl(f_1_1_3,3)*f_1_1_4 + 14.75*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + 29.*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) - 3.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 5.*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) - 4.*f_1_1_2*f_1_1_3*powCompl(f_1_1_4,2) - 4.5*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) - 14.5*f_1_1_1*powCompl(f_1_1_4,3) - 6.666666666666667*f_1_1_2*powCompl(f_1_1_4,3) + 1.6666666666666667*f_1_1_3*powCompl(f_1_1_4,3) + 3.5416666666666665*powCompl(f_1_1_4,4) + powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_5 + 0.6666666666666666*powCompl(f_1_1_2,3)*f_1_1_5 - 11.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 - 6.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_5 + 15.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 + 28.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 + 9.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 - 16.916666666666668*powCompl(f_1_1_3,3)*f_1_1_5 + 2.*powCompl(f_1_1_1,2)*f_1_1_4*f_1_1_5 - 4.*f_1_1_1*f_1_1_2*f_1_1_4*f_1_1_5 - 3.*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 + 2.*f_1_1_1*f_1_1_3*f_1_1_4*f_1_1_5 + 4.*f_1_1_2*f_1_1_3*f_1_1_4*f_1_1_5 - 2.*powCompl(f_1_1_3,2)*f_1_1_4*f_1_1_5 - 3.*f_1_1_1*powCompl(f_1_1_4,2)*f_1_1_5 + 2.*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 + f_1_1_3*powCompl(f_1_1_4,2)*f_1_1_5 + 2.3333333333333335*powCompl(f_1_1_4,3)*f_1_1_5 + 6.*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) + 2.*f_1_1_1*f_1_1_2*powCompl(f_1_1_5,2) + 0.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 21.*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) - 19.*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) + 14.125*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 2.*f_1_1_1*f_1_1_4*powCompl(f_1_1_5,2) - 4.*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) + 2.*f_1_1_3*f_1_1_4*powCompl(f_1_1_5,2) + 5.*f_1_1_1*powCompl(f_1_1_5,3) + 1.3333333333333333*f_1_1_2*powCompl(f_1_1_5,3) - 0.5833333333333334*f_1_1_3*powCompl(f_1_1_5,3) + 2.3333333333333335*f_1_1_4*powCompl(f_1_1_5,3) + 0.8125*powCompl(f_1_1_5,4) + 12.*powCompl(f_1_1_1,2)*f_2_1_1 + 4.*f_1_1_1*f_1_1_2*f_2_1_1 - 16.*f_1_1_1*f_1_1_3*f_2_1_1 - 2.*f_1_1_2*f_1_1_3*f_2_1_1 + 11.*powCompl(f_1_1_3,2)*f_2_1_1 - 14.*f_1_1_1*f_1_1_4*f_2_1_1 + 2.*f_1_1_2*f_1_1_4*f_2_1_1 + 10.*f_1_1_3*f_1_1_4*f_2_1_1 + 4.*powCompl(f_1_1_4,2)*f_2_1_1 + 2.*f_1_1_2*f_1_1_5*f_2_1_1 + 2.*f_1_1_3*f_1_1_5*f_2_1_1 - 2.*f_1_1_4*f_1_1_5*f_2_1_1 + 0.5*powCompl(f_1_1_5,2)*f_2_1_1 + 9.*powCompl(f_1_1_1,2)*f_2_1_2 + 14.*f_1_1_1*f_1_1_2*f_2_1_2 + 10.*powCompl(f_1_1_2,2)*f_2_1_2 + 8.*f_1_1_2*f_1_1_3*f_2_1_2 + powCompl(f_1_1_3,2)*f_2_1_2 - 16.*f_1_1_1*f_1_1_4*f_2_1_2 - 10.*f_1_1_2*f_1_1_4*f_2_1_2 + 7.*powCompl(f_1_1_4,2)*f_2_1_2 - 2.*f_1_1_1*f_1_1_5*f_2_1_2 - 2.*f_1_1_2*f_1_1_5*f_2_1_2 + 2.*f_1_1_3*f_1_1_5*f_2_1_2 - 1.*powCompl(f_1_1_5,2)*f_2_1_2 + powCompl(f_2_1_2,2) - 5.5*powCompl(f_1_1_1,2)*f_2_1_3 - 2.*f_1_1_1*f_1_1_2*f_2_1_3 - 1.*powCompl(f_1_1_2,2)*f_2_1_3 + 18.*f_1_1_1*f_1_1_3*f_2_1_3 - 2.*f_1_1_2*f_1_1_3*f_2_1_3 - 9.5*powCompl(f_1_1_3,2)*f_2_1_3 + 2.*f_1_1_1*f_1_1_4*f_2_1_3 - 2.*f_1_1_2*f_1_1_4*f_2_1_3 - 4.*f_1_1_3*f_1_1_4*f_2_1_3 - 15.*f_1_1_1*f_1_1_5*f_2_1_3 + 2.*f_1_1_2*f_1_1_5*f_2_1_3 + 17.*f_1_1_3*f_1_1_5*f_2_1_3 + 2.*f_1_1_4*f_1_1_5*f_2_1_3 - 9.5*powCompl(f_1_1_5,2)*f_2_1_3 - 0.8224670334241131*(9.*powCompl(f_1_1_1,2) + 6.*powCompl(f_1_1_2,2) - 7.*powCompl(f_1_1_3,2) - 20.*f_1_1_1*f_1_1_4 - 6.*powCompl(f_1_1_4,2) - 10.*f_1_1_1*f_1_1_5 + 16.*f_1_1_4*f_1_1_5 + 14.*powCompl(f_1_1_5,2) - 4.*f_1_1_2*(-1.*f_1_1_1 + f_1_1_3 + 3.*f_1_1_4 + f_1_1_5) + 2.*f_1_1_3*(-1.*f_1_1_1 + 12.*f_1_1_4 + f_1_1_5) + 5.*f_2_1_1 + 8.*f_2_1_2 - 8.*f_2_1_4) - 17.*powCompl(f_1_1_1,2)*f_2_1_4 - 10.*f_1_1_1*f_1_1_2*f_2_1_4 - 8.*powCompl(f_1_1_2,2)*f_2_1_4 + 6.*f_1_1_1*f_1_1_3*f_2_1_4 - 2.*powCompl(f_1_1_3,2)*f_2_1_4 + 18.*f_1_1_1*f_1_1_4*f_2_1_4 + 20.*f_1_1_2*f_1_1_4*f_2_1_4 - 4.*f_1_1_3*f_1_1_4*f_2_1_4 - 8.*powCompl(f_1_1_4,2)*f_2_1_4 - 2.*f_1_1_1*f_1_1_5*f_2_1_4 - 2.*f_1_1_2*f_1_1_5*f_2_1_4 - 6.*f_1_1_4*f_1_1_5*f_2_1_4 - 1.*powCompl(f_1_1_5,2)*f_2_1_4 - 6.*f_2_1_2*f_2_1_4 + powCompl(f_2_1_4,2) + powCompl(f_1_1_2,2)*f_2_1_5 - 2.*f_1_1_1*f_1_1_3*f_2_1_5 + 10.*f_1_1_2*f_1_1_3*f_2_1_5 + 5.*powCompl(f_1_1_3,2)*f_2_1_5 + 10.*f_1_1_2*f_1_1_4*f_2_1_5 + 2.*f_1_1_3*f_1_1_4*f_2_1_5 - 5.*powCompl(f_1_1_4,2)*f_2_1_5 - 14.*f_1_1_3*f_1_1_5*f_2_1_5 - 8.*f_1_1_4*f_1_1_5*f_2_1_5 + powCompl(f_1_1_5,2)*f_2_1_5 + 6.*f_2_1_2*f_2_1_5 - 21.*f_1_1_1*f_3_1_1 - 4.*f_1_1_2*f_3_1_1 + 20.*f_1_1_3*f_3_1_1 + 12.*f_1_1_4*f_3_1_1 + 4.*f_1_1_5*f_3_1_1 - 12.*f_1_1_1*f_3_1_2 - 22.*f_1_1_2*f_3_1_2 - 4.*f_1_1_3*f_3_1_2 + 18.*f_1_1_4*f_3_1_2 + 2.*f_1_1_5*f_3_1_2 - 17.*f_1_1_1*f_3_1_3 + 19.*f_1_1_3*f_3_1_3 + 4.*f_1_1_4*f_3_1_3 - 19.*f_1_1_5*f_3_1_3 - 32.*f_1_1_1*f_3_1_4 - 10.*f_1_1_2*f_3_1_4 + 4.*f_1_1_3*f_3_1_4 + 16.*f_1_1_4*f_3_1_4 + 2.*f_1_1_2*f_3_1_5 + 12.*f_1_1_3*f_3_1_5 + 10.*f_1_1_4*f_3_1_5 - 2.*f_1_1_5*f_3_1_5 - 24.*f_1_1_1*f_3_2_1 - 4.*f_1_1_2*f_3_2_1 + 22.*f_1_1_3*f_3_2_1 + 14.*f_1_1_4*f_3_2_1 + 2.*f_1_1_5*f_3_2_1 - 14.*f_1_1_1*f_3_2_2 - 26.*f_1_1_2*f_3_2_2 - 8.*f_1_1_3*f_3_2_2 + 10.*f_1_1_4*f_3_2_2 + 6.*f_1_1_5*f_3_2_2 - 20.*f_1_1_1*f_3_2_3 + 19.*f_1_1_3*f_3_2_3 + 4.*f_1_1_4*f_3_2_3 - 19.*f_1_1_5*f_3_2_3 - 28.*f_1_1_1*f_3_2_4 - 22.*f_1_1_2*f_3_2_4 + 6.*f_1_1_3*f_3_2_4 + 24.*f_1_1_4*f_3_2_4 + 4.*f_1_1_5*f_3_2_4 + 2.*f_1_1_2*f_3_2_5 + 16.*f_1_1_3*f_3_2_5 + 10.*f_1_1_4*f_3_2_5 - 2.*f_1_1_5*f_3_2_5 - 16.*f_1_1_1*f_3_3_1 - 16.*f_1_1_2*f_3_3_1 + 14.*f_1_1_4*f_3_3_1 + 8.*f_1_1_2*f_3_3_2 + 8.*f_1_1_3*f_3_3_2 + 2.*f_1_1_4*f_3_3_2 - 8.*f_1_1_5*f_3_3_2 - 12.*f_1_1_1*f_3_3_3 + 2.*f_1_1_2*f_3_3_3 + 8.*f_1_1_3*f_3_3_3 + 6.*f_1_1_4*f_3_3_3 - 2.*f_1_1_5*f_3_3_3 - 6.*f_1_1_2*f_3_3_4 - 2.*f_1_1_3*f_3_3_4 + 2.*f_1_1_5*f_3_3_4 - 9.*f_1_1_1*f_3_3_5 - 2.*f_1_1_2*f_3_3_5 + 12.*f_1_1_3*f_3_3_5 + 2.*f_1_1_4*f_3_3_5 - 13.*f_1_1_5*f_3_3_5 - 2.5*f_4_1_1 + 4.*f_4_1_2 - 1.3333333333333333*f_4_11_1 + 1.3333333333333333*f_4_11_3 + 1.3333333333333333*f_4_11_4 - 4.*f_4_1_4 - 5.*f_4_2_1 - 4.*f_4_2_2 + 4.*f_4_2_4 - 6.*f_4_3_1 - 6.*f_4_3_2 + 6.5*f_4_3_3 + 9.*f_4_3_4 + 2.*f_4_3_5 + 2.6666666666666665*f_4_4_1 - 1.3333333333333333*f_4_4_2 - 2.*f_4_4_3 - 1.*f_4_4_4 + 1.8333333333333333*f_4_4_5 - 2.6666666666666665*f_4_5_1 + 1.3333333333333333*f_4_5_2 + 0.6666666666666666*f_4_5_3 - 1.*f_4_5_5 - 2.3333333333333335*f_4_6_1 - 0.6666666666666666*f_4_6_2 + 1.3333333333333333*f_4_6_3 + 0.6666666666666666*f_4_6_4 - 0.6666666666666666*f_4_6_5 + 2.*f_4_7_1 - 0.6666666666666666*f_4_7_3 - 2.*f_4_7_4 + 2.*f_4_8_1 - 2.*f_4_8_3 - 30.*f_1_1_1*zeta3 - 6.*f_1_1_2*zeta3 + 28.*f_1_1_3*zeta3 + 43.333333333333336*f_1_1_4*zeta3 + 16.666666666666668*f_1_1_5*zeta3;
    masters[51-1][0][5-1] = 0.;
    masters[51-1][1][5-1] = 0.;
    masters[51-1][2][5-1] = 0.;
    masters[51-1][3][5-1] = 0.5*f_3_4;
    masters[51-1][4][5-1] = 0.08333333333333333*(12.*bc51e4p5 - 3.*(3.*f_1_1_1 + 3.*f_1_1_2 + f_1_1_3 + 3.*f_1_1_4 + 4.*f_1_1_5)*f_3_4 + 4.*f_4_10_3 - 2.*f_4_10_5);
    masters[52-1][0][5-1] = -1.;
    masters[52-1][1][5-1] = 2.*(f_1_1_1 - 1.*f_1_1_3 + f_1_1_5);
    masters[52-1][2][5-1] = 2.4674011002723395 - 2.*powCompl(f_1_1_1,2) - 0.5*powCompl(f_1_1_3,2) - 4.*f_1_1_1*f_1_1_5 - 0.5*powCompl(f_1_1_5,2) + f_1_1_3*(4.*f_1_1_1 + f_1_1_5) + f_2_1_1 - 3.*f_2_1_3;
    masters[52-1][3][5-1] = -2.*f_1_1_1*powCompl(f_1_1_3,2) + powCompl(f_1_1_3,3) + 9.869604401089358*(-1.*f_1_1_1 + f_1_1_3 - 0.5*f_1_1_5) + 4.*powCompl(f_1_1_1,2)*f_1_1_5 + 2.*f_1_1_1*powCompl(f_1_1_5,2) - 0.6666666666666666*powCompl(f_1_1_5,3) + 3.*f_1_1_1*f_2_1_1 + f_1_1_3*(-4.*f_1_1_1*f_1_1_5 + powCompl(f_1_1_5,2) - 5.*f_2_1_1 - 1.*f_2_1_3) + 4.*f_1_1_1*f_2_1_3 + 3.*f_1_1_5*f_2_1_3 - 10.*f_3_1_1 - 3.*f_3_1_3 - 8.*f_3_2_1 + f_3_2_3 - 2.*f_3_3_5 + 1.1666666666666667*zeta3;
    masters[52-1][4][5-1] = bc52e4p5 + 4.916666666666667*powCompl(f_1_1_1,4) - 17.*powCompl(f_1_1_1,3)*f_1_1_3 + 12.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 5.*f_1_1_1*powCompl(f_1_1_3,3) - 2.7083333333333335*powCompl(f_1_1_3,4) + 2.*powCompl(f_1_1_1,3)*f_1_1_5 + 12.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 - 32.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 + 6.5*powCompl(f_1_1_3,3)*f_1_1_5 - 13.*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) + 32.*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) - 9.25*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 6.*f_1_1_1*powCompl(f_1_1_5,3) + 2.5*f_1_1_3*powCompl(f_1_1_5,3) - 0.2916666666666667*powCompl(f_1_1_5,4) - 17.*powCompl(f_1_1_1,2)*f_2_1_1 + 28.*f_1_1_1*f_1_1_3*f_2_1_1 - 9.*powCompl(f_1_1_3,2)*f_2_1_1 - 28.*f_1_1_1*f_1_1_5*f_2_1_1 + 30.*f_1_1_3*f_1_1_5*f_2_1_1 - 11.*powCompl(f_1_1_5,2)*f_2_1_1 - 1.5*powCompl(f_2_1_1,2) - 0.8224670334241131*(11.*powCompl(f_1_1_3,2) - 24.*f_1_1_1*f_1_1_5 + powCompl(f_1_1_5,2) + 2.*f_1_1_3*(18.*f_1_1_1 + 5.*f_1_1_5) + 2.*(-9.*powCompl(f_1_1_1,2) + f_2_1_1 - 7.*f_2_1_3)) + 11.*powCompl(f_1_1_1,2)*f_2_1_3 - 28.*f_1_1_1*f_1_1_3*f_2_1_3 + 6.*powCompl(f_1_1_3,2)*f_2_1_3 + 14.*f_1_1_1*f_1_1_5*f_2_1_3 - 14.*f_1_1_3*f_1_1_5*f_2_1_3 + 6.*powCompl(f_1_1_5,2)*f_2_1_3 + 8.*f_2_1_1*f_2_1_3 - 0.5*powCompl(f_2_1_3,2) + 37.*f_1_1_1*f_3_1_1 - 17.*f_1_1_3*f_3_1_1 + 30.*f_1_1_5*f_3_1_1 + 22.*f_1_1_1*f_3_1_3 - 15.*f_1_1_3*f_3_1_3 + 17.*f_1_1_5*f_3_1_3 + 28.*f_1_1_1*f_3_2_1 - 12.*f_1_1_3*f_3_2_1 + 28.*f_1_1_5*f_3_2_1 + 36.*f_1_1_1*f_3_2_3 - 18.*f_1_1_3*f_3_2_3 + 12.*f_1_1_5*f_3_2_3 + 24.*f_1_1_1*f_3_3_5 - 16.*f_1_1_3*f_3_3_5 + 18.*f_1_1_5*f_3_3_5 - 4.*f_4_1_1 - 3.*f_4_1_3 - 8.*f_4_2_1 - 3.*f_4_2_3 + 14.*f_4_3_1 - 7.*f_4_3_3 - 2.3333333333333335*f_4_4_5 + 4.666666666666667*f_4_5_5 + 0.6666666666666666*f_4_6_1 - 0.6666666666666666*f_4_7_3 + 2.6666666666666665*f_4_8_2 - 11.333333333333334*f_1_1_1*zeta3 - 2.6666666666666665*f_1_1_3*zeta3 - 2.3333333333333335*f_1_1_5*zeta3;
    masters[53-1][0][5-1] = 0.75;
    masters[53-1][1][5-1] = 1.5*(-1.*f_1_1_1 + f_1_1_3 - 1.*f_1_1_5);
    masters[53-1][2][5-1] = -5.346035717256735 + 0.5*(3.*powCompl(f_1_1_1,2) + powCompl(f_1_1_3,2) + 6.*f_1_1_1*f_1_1_5 + powCompl(f_1_1_5,2) - 2.*f_1_1_3*(3.*f_1_1_1 + f_1_1_5) - 5.*f_2_1_1 + 4.*f_2_1_3);
    masters[53-1][3][5-1] = 0.08333333333333333*(9.869604401089358*(15.*f_1_1_1 - 15.*f_1_1_3 + 13.*f_1_1_5) + 2.*(powCompl(f_1_1_1,3) + 3.*powCompl(f_1_1_3,3) + 3.*powCompl(f_1_1_3,2)*(f_1_1_1 - 6.*f_1_1_5) - 18.*f_1_1_1*powCompl(f_1_1_5,2) + 2.*powCompl(f_1_1_5,3) - 6.*f_1_1_1*f_2_1_1 + 3.*f_1_1_3*(-1.*powCompl(f_1_1_1,2) + 12.*f_1_1_1*f_1_1_5 + 2.*powCompl(f_1_1_5,2) + 12.*f_2_1_1 - 4.*f_2_1_3) - 6.*f_1_1_5*(3.*powCompl(f_1_1_1,2) + 2.*f_2_1_3) + 45.*f_3_1_1 + 12.*f_3_1_3 + 42.*f_3_2_1 + 12.*f_3_2_3 + 30.*f_3_3_5 - 63.*zeta3));
    masters[53-1][4][5-1] = bc53e4p5 - 0.08333333333333333*powCompl(f_1_1_1,4) - 2.*powCompl(f_1_1_1,3)*f_1_1_3 + 5.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) - 4.666666666666667*f_1_1_1*powCompl(f_1_1_3,3) + 0.14583333333333334*powCompl(f_1_1_3,4) + powCompl(f_1_1_1,3)*f_1_1_5 - 1.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 - 2.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 + 5.083333333333333*powCompl(f_1_1_3,3)*f_1_1_5 + 2.*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) - 4.*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) - 1.375*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) + 2.3333333333333335*f_1_1_1*powCompl(f_1_1_5,3) + 0.4166666666666667*f_1_1_3*powCompl(f_1_1_5,3) - 0.7708333333333334*powCompl(f_1_1_5,4) + 2.*powCompl(f_1_1_1,2)*f_2_1_1 - 2.*f_1_1_1*f_1_1_3*f_2_1_1 - 5.*powCompl(f_1_1_3,2)*f_2_1_1 + 6.*f_1_1_1*f_1_1_5*f_2_1_1 - 8.*f_1_1_3*f_1_1_5*f_2_1_1 + 1.5*powCompl(f_1_1_5,2)*f_2_1_1 + powCompl(f_2_1_1,2) - 2.5*powCompl(f_1_1_1,2)*f_2_1_3 + 4.*f_1_1_1*f_1_1_3*f_2_1_3 + 4.5*powCompl(f_1_1_3,2)*f_2_1_3 - 1.*f_1_1_1*f_1_1_5*f_2_1_3 - 5.*f_1_1_3*f_1_1_5*f_2_1_3 + 4.5*powCompl(f_1_1_5,2)*f_2_1_3 - 0.8224670334241131*(17.*powCompl(f_1_1_1,2) + 15.*powCompl(f_1_1_3,2) + 30.*f_1_1_1*f_1_1_5 + 11.*powCompl(f_1_1_5,2) - 2.*f_1_1_3*(17.*f_1_1_1 + 13.*f_1_1_5) - 5.*f_2_1_1 + 4.*f_2_1_3) - 7.*f_1_1_1*f_3_1_1 - 8.*f_1_1_3*f_3_1_1 - 8.*f_1_1_5*f_3_1_1 - 1.*f_1_1_1*f_3_1_3 - 9.*f_1_1_3*f_3_1_3 + 5.*f_1_1_5*f_3_1_3 - 2.*f_1_1_1*f_3_2_1 - 12.*f_1_1_3*f_3_2_1 - 6.*f_1_1_5*f_3_2_1 - 4.*f_1_1_1*f_3_2_3 - 9.*f_1_1_3*f_3_2_3 + 5.*f_1_1_5*f_3_2_3 - 3.*f_1_1_1*f_3_3_5 - 6.*f_1_1_3*f_3_3_5 - 1.*f_1_1_5*f_3_3_5 + 2.5*f_4_1_1 + 5.*f_4_2_1 - 1.*f_4_3_1 - 3.5*f_4_3_3 - 1.5*f_4_4_5 - 1.*f_4_5_5 + 0.3333333333333333*f_4_6_1 + 0.6666666666666666*f_4_7_3 + 24.*f_1_1_1*zeta3 - 26.*f_1_1_3*zeta3 + 21.*f_1_1_5*zeta3;
    masters[54-1][0][5-1] = -1.;
    masters[54-1][1][5-1] = 2.*(-1.*f_1_1_2 + f_1_1_4 + f_1_1_5);
    masters[54-1][2][5-1] = 0.25*(9.869604401089358 - 2.*(3.*powCompl(f_1_1_2,2) + 3.*powCompl(f_1_1_4,2) + 8.*f_1_1_4*f_1_1_5 + 4.*powCompl(f_1_1_5,2) - 2.*f_1_1_2*(3.*f_1_1_4 + 4.*f_1_1_5) + 2.*f_2_1_2 - 6.*f_2_1_5));
    masters[54-1][3][5-1] = -2.*powCompl(f_1_1_2,3) + 1.5*powCompl(f_1_1_4,3) + 9.869604401089358*(f_1_1_2 - 1.*f_1_1_4 - 0.5*f_1_1_5) + 4.*powCompl(f_1_1_4,2)*f_1_1_5 + 4.*f_1_1_4*powCompl(f_1_1_5,2) + 0.8333333333333334*powCompl(f_1_1_5,3) + 0.5*powCompl(f_1_1_2,2)*(13.*f_1_1_4 + 5.*f_1_1_5) - 3.*f_1_1_4*f_2_1_2 - 4.*f_1_1_4*f_2_1_5 - 3.*f_1_1_5*f_2_1_5 + f_1_1_2*(-5.5*powCompl(f_1_1_4,2) - 8.*f_1_1_4*f_1_1_5 - 2.5*powCompl(f_1_1_5,2) + 5.*f_2_1_2 + f_2_1_5) - 8.*f_3_1_2 + f_3_1_5 - 10.*f_3_2_2 - 3.*f_3_2_5 - 2.*f_3_3_4 + 1.1666666666666667*zeta3;
    masters[54-1][4][5-1] = bc54e4p5 - 1.4583333333333333*powCompl(f_1_1_2,4) + 15.666666666666666*powCompl(f_1_1_2,3)*f_1_1_4 - 22.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 13.*f_1_1_2*powCompl(f_1_1_4,3) - 3.3333333333333335*powCompl(f_1_1_4,4) + 2.8333333333333335*powCompl(f_1_1_2,3)*f_1_1_5 - 24.*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 + 23.*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 - 6.666666666666667*powCompl(f_1_1_4,3)*f_1_1_5 + 0.25*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + 12.*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) - 7.*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) - 2.5*f_1_1_2*powCompl(f_1_1_5,3) - 2.*f_1_1_4*powCompl(f_1_1_5,3) + 0.7083333333333334*powCompl(f_1_1_5,4) + 6.5*powCompl(f_1_1_2,2)*f_2_1_2 - 21.*f_1_1_2*f_1_1_4*f_2_1_2 + 13.5*powCompl(f_1_1_4,2)*f_2_1_2 - 14.*f_1_1_2*f_1_1_5*f_2_1_2 + 12.*f_1_1_4*f_1_1_5*f_2_1_2 + 4.*powCompl(f_1_1_5,2)*f_2_1_2 - 1.5*powCompl(f_2_1_2,2) + 0.8224670334241131*(5.*powCompl(f_1_1_2,2) + 17.*powCompl(f_1_1_4,2) + 24.*f_1_1_4*f_1_1_5 + 6.*powCompl(f_1_1_5,2) - 2.*f_1_1_2*(17.*f_1_1_4 + 12.*f_1_1_5) + 2.*f_2_1_2 - 14.*f_2_1_5) - 4.5*powCompl(f_1_1_2,2)*f_2_1_5 - 4.*f_1_1_2*f_1_1_4*f_2_1_5 + powCompl(f_1_1_4,2)*f_2_1_5 + 3.*f_1_1_2*f_1_1_5*f_2_1_5 + 4.*f_1_1_4*f_1_1_5*f_2_1_5 - 0.5*powCompl(f_1_1_5,2)*f_2_1_5 - 2.*f_2_1_2*f_2_1_5 - 0.5*powCompl(f_2_1_5,2) - 2.*f_1_1_2*f_3_1_2 + 18.*f_1_1_4*f_3_1_2 + 12.*f_1_1_5*f_3_1_2 - 8.*f_1_1_2*f_3_1_5 - 4.*f_1_1_4*f_3_1_5 + 2.*f_1_1_5*f_3_1_5 - 7.*f_1_1_2*f_3_2_2 + 27.*f_1_1_4*f_3_2_2 + 12.*f_1_1_5*f_3_2_2 - 5.*f_1_1_2*f_3_2_5 + 4.*f_1_1_4*f_3_2_5 + 7.*f_1_1_5*f_3_2_5 - 6.*f_1_1_2*f_3_3_4 + 14.*f_1_1_4*f_3_3_4 + 8.*f_1_1_5*f_3_3_4 - 8.*f_4_1_2 - 3.*f_4_1_5 - 4.*f_4_2_2 - 3.*f_4_2_5 - 9.*f_4_3_2 + 2.*f_4_3_5 - 0.6666666666666666*f_4_4_4 + 2.*f_4_6_5 + 2.6666666666666665*f_4_7_2 - 0.6666666666666666*f_4_8_1 + 7.333333333333333*f_1_1_2*zeta3 - 11.333333333333334*f_1_1_4*zeta3 - 2.3333333333333335*f_1_1_5*zeta3;
    masters[55-1][0][5-1] = 0.75;
    masters[55-1][1][5-1] = 1.5*(f_1_1_2 - 1.*f_1_1_4 - 1.*f_1_1_5);
    masters[55-1][2][5-1] = 0.041666666666666664*(-128.30485721416164 + 6.*(powCompl(f_1_1_2,2) + powCompl(f_1_1_4,2) + 12.*f_1_1_4*f_1_1_5 + 6.*powCompl(f_1_1_5,2) - 2.*f_1_1_2*(f_1_1_4 + 6.*f_1_1_5) + 10.*f_2_1_2 - 8.*f_2_1_5));
    masters[55-1][3][5-1] = 2.5*powCompl(f_1_1_2,3) - 0.3333333333333333*powCompl(f_1_1_4,3) - 3.*powCompl(f_1_1_4,2)*f_1_1_5 - 3.*f_1_1_4*powCompl(f_1_1_5,2) - 0.6666666666666666*powCompl(f_1_1_5,3) - 2.*powCompl(f_1_1_2,2)*(3.*f_1_1_4 + f_1_1_5) + 0.8224670334241131*(-15.*f_1_1_2 + 15.*f_1_1_4 + 13.*f_1_1_5) + f_1_1_4*f_2_1_2 + 2.*f_1_1_5*f_2_1_5 + f_1_1_2*(3.5*powCompl(f_1_1_4,2) + 6.*f_1_1_4*f_1_1_5 + 2.*(powCompl(f_1_1_5,2) - 3.*f_2_1_2 + f_2_1_5)) + 7.*f_3_1_2 + 2.*f_3_1_5 + 7.5*f_3_2_2 + 2.*f_3_2_5 + 5.*f_3_3_4 - 10.5*zeta3;
    masters[55-1][4][5-1] = bc55e4p5 - 0.10416666666666667*powCompl(f_1_1_2,4) - 1.1666666666666667*powCompl(f_1_1_2,3)*f_1_1_4 + 7.*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) - 5.5*f_1_1_2*powCompl(f_1_1_4,3) + 1.0416666666666667*powCompl(f_1_1_4,4) - 4.75*powCompl(f_1_1_2,3)*f_1_1_5 - 3.*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 + 3.*powCompl(f_1_1_4,3)*f_1_1_5 + 10.125*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 3.*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) - 8.083333333333334*f_1_1_2*powCompl(f_1_1_5,3) + 3.*f_1_1_4*powCompl(f_1_1_5,3) + 1.8541666666666667*powCompl(f_1_1_5,4) + 4.*powCompl(f_1_1_2,2)*f_2_1_2 + 2.*f_1_1_2*f_1_1_4*f_2_1_2 - 2.*powCompl(f_1_1_4,2)*f_2_1_2 + 2.*f_1_1_2*f_1_1_5*f_2_1_2 - 3.*f_1_1_4*f_1_1_5*f_2_1_2 + 0.5*powCompl(f_1_1_5,2)*f_2_1_2 + powCompl(f_2_1_2,2) - 0.41123351671205655*(33.*powCompl(f_1_1_2,2) + 29.*powCompl(f_1_1_4,2) + 60.*f_1_1_4*f_1_1_5 + 26.*powCompl(f_1_1_5,2) - 2.*f_1_1_2*(29.*f_1_1_4 + 30.*f_1_1_5) + 10.*f_2_1_2 - 8.*f_2_1_5) - 5.5*powCompl(f_1_1_2,2)*f_2_1_5 + 6.*f_1_1_2*f_1_1_4*f_2_1_5 - 2.5*powCompl(f_1_1_4,2)*f_2_1_5 + 7.*f_1_1_2*f_1_1_5*f_2_1_5 - 6.*f_1_1_4*f_1_1_5*f_2_1_5 - 5.5*powCompl(f_1_1_5,2)*f_2_1_5 + 2.*f_2_1_2*f_2_1_5 - 14.*f_1_1_2*f_3_1_2 - 3.*f_1_1_5*f_3_1_2 - 11.*f_1_1_2*f_3_1_5 + 6.*f_1_1_4*f_3_1_5 + 7.*f_1_1_5*f_3_1_5 - 10.*f_1_1_2*f_3_2_2 - 5.*f_1_1_4*f_3_2_2 - 11.*f_1_1_2*f_3_2_5 + 6.*f_1_1_4*f_3_2_5 + 7.*f_1_1_5*f_3_2_5 - 8.*f_1_1_2*f_3_3_4 - 1.*f_1_1_4*f_3_3_4 + f_1_1_5*f_3_3_4 + 5.*f_4_1_2 + 2.5*f_4_2_2 + 4.5*f_4_3_5 - 1.8333333333333333*f_4_4_4 + f_4_5_4 - 1.*f_4_6_5 + 0.6666666666666666*f_4_8_1 - 28.*f_1_1_2*zeta3 + 24.*f_1_1_4*zeta3 + 21.*f_1_1_5*zeta3;
    masters[56-1][0][5-1] = -2.25;
    masters[56-1][1][5-1] = 1.5*(3.*f_1_1_1 + f_1_1_2 - 1.*f_1_1_3 - 1.*f_1_1_4 + f_1_1_5);
    masters[56-1][2][5-1] = 11.925771984649641 + f_1_1_2*(-3.*f_1_1_1 + f_1_1_3 - 1.*f_1_1_5) + 0.5*(-7.*powCompl(f_1_1_1,2) + powCompl(f_1_1_3,2) + 2.*powCompl(f_1_1_4,2) - 6.*f_1_1_1*f_1_1_5 + powCompl(f_1_1_5,2) + 2.*f_1_1_4*(f_1_1_1 + f_1_1_5) - 2.*f_1_1_3*(-3.*f_1_1_1 + f_1_1_4 + f_1_1_5) + 4.*f_2_1_1 + 2.*f_2_1_2 - 2.*f_2_1_3 - 4.*f_2_1_4);
    masters[56-1][3][5-1] = 1.6666666666666667*powCompl(f_1_1_1,3) + 0.5*powCompl(f_1_1_2,3) - 2.*f_1_1_1*powCompl(f_1_1_3,2) + 0.6666666666666666*powCompl(f_1_1_3,3) - 4.*powCompl(f_1_1_1,2)*f_1_1_4 - 1.5*powCompl(f_1_1_2,2)*f_1_1_4 + 4.*f_1_1_1*powCompl(f_1_1_4,2) + f_1_1_3*powCompl(f_1_1_4,2) - 2.8333333333333335*powCompl(f_1_1_4,3) + 2.*powCompl(f_1_1_1,2)*f_1_1_5 - 1.*powCompl(f_1_1_3,2)*f_1_1_5 - 1.*powCompl(f_1_1_4,2)*f_1_1_5 + 2.*f_1_1_3*powCompl(f_1_1_5,2) - 1.*powCompl(f_1_1_5,3) - 0.8224670334241131*(29.*f_1_1_1 + 7.*f_1_1_2 - 7.*f_1_1_3 - 7.*f_1_1_4 + 7.*f_1_1_5) - 6.*f_1_1_3*f_2_1_1 + 2.*f_1_1_4*f_2_1_1 + 2.*f_1_1_5*f_2_1_1 + f_1_1_4*f_2_1_2 - 1.*f_1_1_3*f_2_1_3 + 3.*f_1_1_5*f_2_1_3 + f_1_1_2*(4.*powCompl(f_1_1_1,2) - 2.*f_1_1_1*f_1_1_3 - 2.*f_1_1_1*f_1_1_4 + 2.5*powCompl(f_1_1_4,2) + 2.*f_1_1_1*f_1_1_5 - 2.*f_2_1_1 - 3.*f_2_1_2 - 2.*f_2_1_4) - 2.*f_1_1_3*f_2_1_4 + 6.*f_1_1_4*f_2_1_4 + 2.*f_1_1_5*f_2_1_4 - 8.*f_3_1_1 + 4.*f_3_1_2 + 6.*f_3_1_3 - 4.*f_3_1_4 - 4.*f_3_2_1 + 6.*f_3_2_2 + 4.*f_3_2_3 - 8.*f_3_2_4 - 2.*f_3_3_1 - 2.*f_3_3_5 + 22.*zeta3;
    masters[56-1][4][5-1] = bc56e4p5 - 3.5416666666666665*powCompl(f_1_1_1,4) - 1.6666666666666667*powCompl(f_1_1_1,3)*f_1_1_2 + 3.75*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) - 2.5*f_1_1_1*powCompl(f_1_1_2,3) - 2.3125*powCompl(f_1_1_2,4) + 12.916666666666666*powCompl(f_1_1_1,3)*f_1_1_3 + 1.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_3 - 1.6666666666666667*powCompl(f_1_1_2,3)*f_1_1_3 - 15.875*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 0.5*f_1_1_1*f_1_1_2*powCompl(f_1_1_3,2) - 2.75*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) + 7.75*f_1_1_1*powCompl(f_1_1_3,3) - 0.5*f_1_1_2*powCompl(f_1_1_3,3) - 1.4583333333333333*powCompl(f_1_1_3,4) + 11.916666666666666*powCompl(f_1_1_1,3)*f_1_1_4 - 7.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 + 4.416666666666667*powCompl(f_1_1_2,3)*f_1_1_4 - 43.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 - 1.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_4 + 36.5*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 + f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_4 - 7.*powCompl(f_1_1_3,3)*f_1_1_4 + 1.375*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) + 7.5*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) - 1.875*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 16.*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) - 12.*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) - 9.416666666666666*f_1_1_1*powCompl(f_1_1_4,3) - 3.4166666666666665*f_1_1_2*powCompl(f_1_1_4,3) + 2.*f_1_1_3*powCompl(f_1_1_4,3) + 5.041666666666667*powCompl(f_1_1_4,4) - 0.8333333333333334*powCompl(f_1_1_1,3)*f_1_1_5 - 2.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_5 + 1.6666666666666667*powCompl(f_1_1_2,3)*f_1_1_5 - 1.5*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 + f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_5 + 7.5*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 + 8.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 + 4.5*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 - 9.25*powCompl(f_1_1_3,3)*f_1_1_5 + 3.*powCompl(f_1_1_1,2)*f_1_1_4*f_1_1_5 + 2.5*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 + f_1_1_1*f_1_1_3*f_1_1_4*f_1_1_5 + f_1_1_2*f_1_1_3*f_1_1_4*f_1_1_5 - 2.*powCompl(f_1_1_3,2)*f_1_1_4*f_1_1_5 - 4.*f_1_1_1*powCompl(f_1_1_4,2)*f_1_1_5 - 2.*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 - 0.5*f_1_1_3*powCompl(f_1_1_4,2)*f_1_1_5 + 2.8333333333333335*powCompl(f_1_1_4,3)*f_1_1_5 - 0.5*f_1_1_1*f_1_1_2*powCompl(f_1_1_5,2) - 4.25*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 7.5*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) - 10.*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) + 8.625*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 0.5*f_1_1_1*f_1_1_4*powCompl(f_1_1_5,2) - 1.*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) + 1.5*f_1_1_3*f_1_1_4*powCompl(f_1_1_5,2) + 2.8333333333333335*f_1_1_1*powCompl(f_1_1_5,3) + 3.3333333333333335*f_1_1_2*powCompl(f_1_1_5,3) - 2.5833333333333335*f_1_1_3*powCompl(f_1_1_5,3) + 0.5*f_1_1_4*powCompl(f_1_1_5,3) + 1.1875*powCompl(f_1_1_5,4) + 4.5*powCompl(f_1_1_1,2)*f_2_1_1 + 2.*f_1_1_1*f_1_1_2*f_2_1_1 + powCompl(f_1_1_2,2)*f_2_1_1 - 15.*f_1_1_1*f_1_1_3*f_2_1_1 + 5.*f_1_1_2*f_1_1_3*f_2_1_1 + 16.5*powCompl(f_1_1_3,2)*f_2_1_1 - 30.*f_1_1_1*f_1_1_4*f_2_1_1 - 2.*f_1_1_2*f_1_1_4*f_2_1_1 + 18.*f_1_1_3*f_1_1_4*f_2_1_1 + 13.*powCompl(f_1_1_4,2)*f_2_1_1 - 7.*f_1_1_1*f_1_1_5*f_2_1_1 - 1.*f_1_1_2*f_1_1_5*f_2_1_1 + 6.*f_1_1_3*f_1_1_5*f_2_1_1 + 2.*f_1_1_4*f_1_1_5*f_2_1_1 - 0.5*powCompl(f_1_1_5,2)*f_2_1_1 - 3.*powCompl(f_2_1_1,2) + 7.5*powCompl(f_1_1_1,2)*f_2_1_2 + 20.*f_1_1_1*f_1_1_2*f_2_1_2 + 5.5*powCompl(f_1_1_2,2)*f_2_1_2 - 21.*f_1_1_1*f_1_1_4*f_2_1_2 - 9.*f_1_1_2*f_1_1_4*f_2_1_2 + 4.*powCompl(f_1_1_4,2)*f_2_1_2 + 3.*f_1_1_2*f_1_1_5*f_2_1_2 + f_1_1_3*f_1_1_5*f_2_1_2 - 3.*f_1_1_4*f_1_1_5*f_2_1_2 - 0.5*powCompl(f_2_1_2,2) + 1.5*powCompl(f_1_1_1,2)*f_2_1_3 + f_1_1_1*f_1_1_2*f_2_1_3 - 0.5*powCompl(f_1_1_2,2)*f_2_1_3 + 3.*f_1_1_1*f_1_1_3*f_2_1_3 - 1.*f_1_1_2*f_1_1_3*f_2_1_3 - 3.5*powCompl(f_1_1_3,2)*f_2_1_3 - 1.*f_1_1_1*f_1_1_4*f_2_1_3 - 1.*f_1_1_2*f_1_1_4*f_2_1_3 - 2.*f_1_1_3*f_1_1_4*f_2_1_3 - 6.*f_1_1_1*f_1_1_5*f_2_1_3 - 1.*f_1_1_2*f_1_1_5*f_2_1_3 + 6.*f_1_1_3*f_1_1_5*f_2_1_3 + f_1_1_4*f_1_1_5*f_2_1_3 - 6.*powCompl(f_1_1_5,2)*f_2_1_3 - 0.5*powCompl(f_2_1_3,2) - 0.8224670334241131*(-7.*powCompl(f_1_1_1,2) + 5.*powCompl(f_1_1_2,2) - 2.*powCompl(f_1_1_3,2) + 18.*f_1_1_1*f_1_1_4 - 3.*powCompl(f_1_1_4,2) - 14.*f_1_1_1*f_1_1_5 - 2.*f_1_1_4*f_1_1_5 + 10.*powCompl(f_1_1_5,2) + 2.*f_1_1_2*(-8.*f_1_1_1 + f_1_1_3 - 4.*f_1_1_4 + f_1_1_5) - 2.*f_1_1_3*(-13.*f_1_1_1 + 6.*f_1_1_4 + 5.*f_1_1_5) + 8.*f_2_1_1 + 2.*f_2_1_2 - 2.*f_2_1_3 - 8.*f_2_1_4) - 6.5*powCompl(f_1_1_1,2)*f_2_1_4 - 3.*f_1_1_1*f_1_1_2*f_2_1_4 - 5.*powCompl(f_1_1_2,2)*f_2_1_4 + 18.*f_1_1_1*f_1_1_3*f_2_1_4 - 10.*powCompl(f_1_1_3,2)*f_2_1_4 + 13.*f_1_1_1*f_1_1_4*f_2_1_4 + 12.*f_1_1_2*f_1_1_4*f_2_1_4 - 18.*f_1_1_3*f_1_1_4*f_2_1_4 - 12.5*powCompl(f_1_1_4,2)*f_2_1_4 + 2.*f_1_1_3*f_1_1_5*f_2_1_4 - 6.*f_1_1_4*f_1_1_5*f_2_1_4 - 1.*powCompl(f_1_1_5,2)*f_2_1_4 + 6.*f_2_1_1*f_2_1_4 - 6.*f_2_1_2*f_2_1_4 - 3.*powCompl(f_2_1_4,2) + 3.5*powCompl(f_1_1_2,2)*f_2_1_5 + 4.*f_1_1_2*f_1_1_3*f_2_1_5 + 2.5*powCompl(f_1_1_3,2)*f_2_1_5 + 4.*f_1_1_2*f_1_1_4*f_2_1_5 + f_1_1_3*f_1_1_4*f_2_1_5 - 2.5*powCompl(f_1_1_4,2)*f_2_1_5 - 4.*f_1_1_2*f_1_1_5*f_2_1_5 - 6.*f_1_1_3*f_1_1_5*f_2_1_5 - 4.*f_1_1_4*f_1_1_5*f_2_1_5 + 0.5*powCompl(f_1_1_5,2)*f_2_1_5 + 2.*f_2_1_2*f_2_1_5 - 3.*f_1_1_1*f_3_1_1 + 6.*f_1_1_2*f_3_1_1 + 27.*f_1_1_3*f_3_1_1 + 16.*f_1_1_4*f_3_1_1 + 5.*f_1_1_5*f_3_1_1 - 21.*f_1_1_1*f_3_1_2 - 13.*f_1_1_2*f_3_1_2 + 7.*f_1_1_4*f_3_1_2 - 4.*f_1_1_5*f_3_1_2 - 7.*f_1_1_1*f_3_1_3 - 2.*f_1_1_2*f_3_1_3 + 2.*f_1_1_3*f_3_1_3 + 2.*f_1_1_4*f_3_1_3 - 12.*f_1_1_5*f_3_1_3 - 19.*f_1_1_1*f_3_1_4 - 7.*f_1_1_2*f_3_1_4 + 14.*f_1_1_3*f_3_1_4 + 31.*f_1_1_4*f_3_1_4 + 4.*f_1_1_5*f_3_1_4 + 6.*f_1_1_2*f_3_1_5 + 4.*f_1_1_3*f_3_1_5 + 4.*f_1_1_4*f_3_1_5 - 2.*f_1_1_5*f_3_1_5 - 15.*f_1_1_1*f_3_2_1 + 2.*f_1_1_2*f_3_2_1 + 27.*f_1_1_3*f_3_2_1 + 32.*f_1_1_4*f_3_2_1 + 3.*f_1_1_5*f_3_2_1 - 21.*f_1_1_1*f_3_2_2 - 12.*f_1_1_2*f_3_2_2 + 2.*f_1_1_4*f_3_2_2 - 2.*f_1_1_5*f_3_2_2 - 3.*f_1_1_1*f_3_2_3 + 7.*f_1_1_3*f_3_2_3 + 2.*f_1_1_4*f_3_2_3 - 13.*f_1_1_5*f_3_2_3 - 7.*f_1_1_1*f_3_2_4 - 19.*f_1_1_2*f_3_2_4 + 16.*f_1_1_3*f_3_2_4 + 31.*f_1_1_4*f_3_2_4 + 8.*f_1_1_5*f_3_2_4 + 6.*f_1_1_2*f_3_2_5 + 6.*f_1_1_3*f_3_2_5 + 4.*f_1_1_4*f_3_2_5 - 2.*f_1_1_5*f_3_2_5 - 1.*f_1_1_1*f_3_3_1 - 10.*f_1_1_2*f_3_3_1 + 5.*f_1_1_4*f_3_3_1 + 5.*f_1_1_2*f_3_3_2 + 4.*f_1_1_3*f_3_3_2 + f_1_1_4*f_3_3_2 - 3.*f_1_1_5*f_3_3_2 - 18.*f_1_1_1*f_3_3_3 - 1.*f_1_1_2*f_3_3_3 + 24.*f_1_1_3*f_3_3_3 + 24.*f_1_1_4*f_3_3_3 + f_1_1_2*f_3_3_4 + f_1_1_5*f_3_3_4 + 3.*f_1_1_1*f_3_3_5 + f_1_1_2*f_3_3_5 + f_1_1_3*f_3_3_5 - 1.*f_1_1_4*f_3_3_5 - 6.*f_1_1_5*f_3_3_5 + 4.*f_4_1_1 + 8.*f_4_1_2 - 0.6666666666666666*f_4_11_1 - 0.6666666666666666*f_4_11_5 + 4.*f_4_1_3 - 4.*f_4_1_4 - 4.*f_4_2_1 + 4.*f_4_2_2 + 8.*f_4_2_3 + 4.*f_4_2_4 - 7.5*f_4_3_1 - 4.5*f_4_3_2 + 1.5*f_4_3_3 + 9.5*f_4_3_4 - 2.*f_4_3_5 + 0.8333333333333334*f_4_4_1 - 0.6666666666666666*f_4_4_2 - 3.*f_4_4_3 + 0.16666666666666666*f_4_4_5 - 2.6666666666666665*f_4_5_1 + 0.6666666666666666*f_4_5_2 + 4.*f_4_5_3 + 0.6666666666666666*f_4_5_4 + 1.3333333333333333*f_4_5_5 - 1.3333333333333333*f_4_6_1 + 1.3333333333333333*f_4_6_2 + 0.6666666666666666*f_4_6_3 + 2.*f_4_6_4 - 0.6666666666666666*f_4_6_5 + 2.*f_4_7_1 - 2.*f_4_7_3 + 0.6666666666666666*f_4_7_5 + 0.6666666666666666*f_4_8_1 - 2.*f_4_8_3 + 2.*f_4_8_5 - 62.*f_1_1_1*zeta3 - 7.*f_1_1_2*zeta3 + 5.*f_1_1_3*zeta3 + 9.*f_1_1_4*zeta3 - 11.*f_1_1_5*zeta3;
    masters[57-1][0][5-1] = 1.5;
    masters[57-1][1][5-1] = 0.5*(-4.*f_1_1_1 - 2.*f_1_1_2 + 3.*f_1_1_3 - 3.*f_1_1_5);
    masters[57-1][2][5-1] = -7.4022033008170185 + powCompl(f_1_1_1,2) - 2.*f_1_1_1*f_1_1_3 - 0.5*powCompl(f_1_1_3,2) + 2.*f_1_1_1*f_1_1_5 + f_1_1_3*f_1_1_5 - 0.5*powCompl(f_1_1_5,2) + f_1_1_2*(2.*f_1_1_1 - 1.*f_1_1_3 + f_1_1_5) - 2.*f_2_1_1 + 2.5*f_2_1_3 + 2.*f_2_1_4;
    masters[57-1][3][5-1] = -1.*powCompl(f_1_1_1,3) - 1.*f_1_1_1*powCompl(f_1_1_2,2) + 0.3333333333333333*powCompl(f_1_1_2,3) + 2.*powCompl(f_1_1_1,2)*f_1_1_3 - 1.*f_1_1_1*powCompl(f_1_1_3,2) + 1.1666666666666667*powCompl(f_1_1_3,3) + 3.*powCompl(f_1_1_1,2)*f_1_1_4 - 2.*f_1_1_1*f_1_1_3*f_1_1_4 + powCompl(f_1_1_3,2)*f_1_1_4 - 4.*f_1_1_1*powCompl(f_1_1_4,2) + 2.*powCompl(f_1_1_4,3) - 1.*powCompl(f_1_1_1,2)*f_1_1_5 + 2.*f_1_1_1*f_1_1_3*f_1_1_5 - 2.5*powCompl(f_1_1_3,2)*f_1_1_5 - 1.*f_1_1_1*powCompl(f_1_1_5,2) + 0.5*f_1_1_3*powCompl(f_1_1_5,2) + 0.5*powCompl(f_1_1_5,3) + 0.8224670334241131*(20.*f_1_1_1 + 10.*f_1_1_2 - 15.*f_1_1_3 - 8.*f_1_1_4 + 11.*f_1_1_5) + 2.*f_1_1_1*f_2_1_1 + 4.*f_1_1_3*f_2_1_1 - 2.*f_1_1_4*f_2_1_1 - 2.*f_1_1_5*f_2_1_1 - 3.*f_1_1_3*f_2_1_3 - 2.*f_1_1_5*f_2_1_3 - 2.*f_1_1_1*f_2_1_4 + 2.*f_1_1_3*f_2_1_4 - 4.*f_1_1_4*f_2_1_4 - 2.*f_1_1_5*f_2_1_4 + f_1_1_2*(-3.*powCompl(f_1_1_1,2) + 2.*f_1_1_1*f_1_1_3 + 4.*f_1_1_1*f_1_1_4 - 2.*powCompl(f_1_1_4,2) - 2.*f_1_1_1*f_1_1_5 + 2.*f_2_1_1 + 2.*f_2_1_4) + 4.*f_3_1_1 + 0.5*f_3_1_3 + f_3_2_3 + 4.*f_3_2_4 + 4.*f_3_3_1 - 1.*f_3_3_2 - 2.*f_3_3_3 + 4.*f_3_3_5 - 17.*zeta3;
    masters[57-1][4][5-1] = bc57e4p5 + 3.5416666666666665*powCompl(f_1_1_1,4) + 2.3333333333333335*powCompl(f_1_1_1,3)*f_1_1_2 + 2.3333333333333335*f_1_1_1*powCompl(f_1_1_2,3) + 0.8125*powCompl(f_1_1_2,4) - 14.5*powCompl(f_1_1_1,3)*f_1_1_3 - 3.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_3 - 2.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_3 + 5.*powCompl(f_1_1_2,3)*f_1_1_3 + 14.75*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) + 2.*f_1_1_1*f_1_1_2*powCompl(f_1_1_3,2) + 6.*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) - 3.1666666666666665*f_1_1_1*powCompl(f_1_1_3,3) - 1.8333333333333333*powCompl(f_1_1_3,4) - 6.666666666666667*powCompl(f_1_1_1,3)*f_1_1_4 + 2.*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 - 4.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 + 1.3333333333333333*powCompl(f_1_1_2,3)*f_1_1_4 + 29.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 - 4.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_4 + 2.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_4 - 24.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 + f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_4 + 3.3333333333333335*powCompl(f_1_1_3,3)*f_1_1_4 - 3.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 3.*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) + 0.5*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) - 9.*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) + 8.*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) + 10.666666666666666*f_1_1_1*powCompl(f_1_1_4,3) + 0.6666666666666666*f_1_1_2*powCompl(f_1_1_4,3) - 2.3333333333333335*f_1_1_3*powCompl(f_1_1_4,3) - 4.666666666666667*powCompl(f_1_1_4,4) + 1.6666666666666667*powCompl(f_1_1_1,3)*f_1_1_5 + powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_5 + 2.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_5 - 0.5833333333333334*powCompl(f_1_1_2,3)*f_1_1_5 + 5.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 + 2.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_5 - 21.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 - 19.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 - 11.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 + 14.833333333333334*powCompl(f_1_1_3,3)*f_1_1_5 - 4.*powCompl(f_1_1_1,2)*f_1_1_4*f_1_1_5 + 4.*f_1_1_1*f_1_1_2*f_1_1_4*f_1_1_5 - 19.*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 + 2.*f_1_1_1*f_1_1_3*f_1_1_4*f_1_1_5 - 6.*f_1_1_2*f_1_1_3*f_1_1_4*f_1_1_5 + 2.*powCompl(f_1_1_3,2)*f_1_1_4*f_1_1_5 + 4.*f_1_1_1*powCompl(f_1_1_4,2)*f_1_1_5 + 15.*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 + f_1_1_3*powCompl(f_1_1_4,2)*f_1_1_5 - 5.*powCompl(f_1_1_4,3)*f_1_1_5 - 4.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) - 2.*f_1_1_1*f_1_1_2*powCompl(f_1_1_5,2) + 14.125*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) + 14.*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) + 28.*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) - 11.75*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 1.*f_1_1_1*f_1_1_4*powCompl(f_1_1_5,2) + 9.*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) - 1.*f_1_1_3*f_1_1_4*powCompl(f_1_1_5,2) - 4.5*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) - 1.3333333333333333*f_1_1_1*powCompl(f_1_1_5,3) - 16.916666666666668*f_1_1_2*powCompl(f_1_1_5,3) - 1.1666666666666667*f_1_1_3*powCompl(f_1_1_5,3) - 0.3333333333333333*f_1_1_4*powCompl(f_1_1_5,3) + 2.0208333333333335*powCompl(f_1_1_5,4) - 8.*powCompl(f_1_1_1,2)*f_2_1_1 - 6.*f_1_1_1*f_1_1_2*f_2_1_1 - 1.*powCompl(f_1_1_2,2)*f_2_1_1 + 18.*f_1_1_1*f_1_1_3*f_2_1_1 - 2.*f_1_1_2*f_1_1_3*f_2_1_1 - 17.*powCompl(f_1_1_3,2)*f_2_1_1 + 20.*f_1_1_1*f_1_1_4*f_2_1_1 - 2.*f_1_1_2*f_1_1_4*f_2_1_1 - 10.*f_1_1_3*f_1_1_4*f_2_1_1 - 8.*powCompl(f_1_1_4,2)*f_2_1_1 - 4.*f_1_1_1*f_1_1_5*f_2_1_1 + 6.*f_1_1_3*f_1_1_5*f_2_1_1 - 2.*powCompl(f_1_1_5,2)*f_2_1_1 + powCompl(f_2_1_1,2) - 5.*powCompl(f_1_1_1,2)*f_2_1_2 - 8.*f_1_1_1*f_1_1_2*f_2_1_2 + powCompl(f_1_1_2,2)*f_2_1_2 + 10.*f_1_1_1*f_1_1_4*f_2_1_2 + powCompl(f_1_1_4,2)*f_2_1_2 + 2.*f_1_1_1*f_1_1_5*f_2_1_2 - 14.*f_1_1_2*f_1_1_5*f_2_1_2 - 2.*f_1_1_3*f_1_1_5*f_2_1_2 + 10.*f_1_1_4*f_1_1_5*f_2_1_2 + 5.*powCompl(f_1_1_5,2)*f_2_1_2 + 4.*powCompl(f_1_1_1,2)*f_2_1_3 - 2.*f_1_1_1*f_1_1_2*f_2_1_3 + 0.5*powCompl(f_1_1_2,2)*f_2_1_3 - 14.*f_1_1_1*f_1_1_3*f_2_1_3 + 12.*powCompl(f_1_1_3,2)*f_2_1_3 + 2.*f_1_1_1*f_1_1_4*f_2_1_3 + 2.*f_1_1_2*f_1_1_4*f_2_1_3 + 4.*f_1_1_3*f_1_1_4*f_2_1_3 + 10.*f_1_1_1*f_1_1_5*f_2_1_3 + 2.*f_1_1_2*f_1_1_5*f_2_1_3 - 16.*f_1_1_3*f_1_1_5*f_2_1_3 - 2.*f_1_1_4*f_1_1_5*f_2_1_3 + 11.*powCompl(f_1_1_5,2)*f_2_1_3 + 7.*powCompl(f_1_1_1,2)*f_2_1_4 - 1.*powCompl(f_1_1_2,2)*f_2_1_4 - 16.*f_1_1_1*f_1_1_3*f_2_1_4 - 2.*f_1_1_2*f_1_1_3*f_2_1_4 + 9.*powCompl(f_1_1_3,2)*f_2_1_4 - 10.*f_1_1_1*f_1_1_4*f_2_1_4 - 2.*f_1_1_2*f_1_1_4*f_2_1_4 + 14.*f_1_1_3*f_1_1_4*f_2_1_4 + 10.*powCompl(f_1_1_4,2)*f_2_1_4 + 2.*f_1_1_2*f_1_1_5*f_2_1_4 + 8.*f_1_1_4*f_1_1_5*f_2_1_4 + powCompl(f_1_1_5,2)*f_2_1_4 - 6.*f_2_1_1*f_2_1_4 + 6.*f_2_1_2*f_2_1_4 + powCompl(f_2_1_4,2) - 0.8224670334241131*(-6.*powCompl(f_1_1_1,2) + 14.*powCompl(f_1_1_2,2) + 9.*powCompl(f_1_1_3,2) - 12.*f_1_1_1*f_1_1_4 + 6.*powCompl(f_1_1_4,2) + f_1_1_3*(-20.*f_1_1_1 + 4.*f_1_1_4 - 2.*f_1_1_5) - 2.*f_1_1_2*(-8.*f_1_1_1 + 5.*f_1_1_3 + 2.*f_1_1_4 - 1.*f_1_1_5) + 24.*f_1_1_1*f_1_1_5 - 4.*f_1_1_4*f_1_1_5 - 7.*powCompl(f_1_1_5,2) - 8.*f_2_1_1 + 5.*f_2_1_3 + 8.*f_2_1_4) + 2.*f_1_1_1*f_1_1_2*f_2_1_5 - 9.5*powCompl(f_1_1_2,2)*f_2_1_5 + 2.*f_1_1_1*f_1_1_3*f_2_1_5 - 15.*f_1_1_2*f_1_1_3*f_2_1_5 - 5.5*powCompl(f_1_1_3,2)*f_2_1_5 - 2.*f_1_1_1*f_1_1_4*f_2_1_5 + 2.*f_1_1_2*f_1_1_4*f_2_1_5 - 2.*f_1_1_3*f_1_1_4*f_2_1_5 - 1.*powCompl(f_1_1_4,2)*f_2_1_5 - 4.*f_1_1_1*f_1_1_5*f_2_1_5 + 17.*f_1_1_2*f_1_1_5*f_2_1_5 + 18.*f_1_1_3*f_1_1_5*f_2_1_5 - 2.*f_1_1_4*f_1_1_5*f_2_1_5 - 9.5*powCompl(f_1_1_5,2)*f_2_1_5 + 16.*f_1_1_1*f_3_1_1 - 32.*f_1_1_3*f_3_1_1 - 10.*f_1_1_4*f_3_1_1 + 4.*f_1_1_5*f_3_1_1 + 10.*f_1_1_1*f_3_1_2 - 2.*f_1_1_2*f_3_1_2 + 2.*f_1_1_4*f_3_1_2 + 12.*f_1_1_5*f_3_1_2 + 12.*f_1_1_1*f_3_1_3 + 4.*f_1_1_2*f_3_1_3 - 21.*f_1_1_3*f_3_1_3 - 4.*f_1_1_4*f_3_1_3 + 20.*f_1_1_5*f_3_1_3 + 18.*f_1_1_1*f_3_1_4 + 2.*f_1_1_2*f_3_1_4 - 12.*f_1_1_3*f_3_1_4 - 22.*f_1_1_4*f_3_1_4 - 4.*f_1_1_5*f_3_1_4 + 4.*f_1_1_1*f_3_1_5 - 19.*f_1_1_2*f_3_1_5 - 17.*f_1_1_3*f_3_1_5 + 19.*f_1_1_5*f_3_1_5 + 24.*f_1_1_1*f_3_2_1 + 4.*f_1_1_2*f_3_2_1 - 28.*f_1_1_3*f_3_2_1 - 22.*f_1_1_4*f_3_2_1 + 6.*f_1_1_5*f_3_2_1 + 10.*f_1_1_1*f_3_2_2 - 2.*f_1_1_2*f_3_2_2 + 2.*f_1_1_4*f_3_2_2 + 16.*f_1_1_5*f_3_2_2 + 14.*f_1_1_1*f_3_2_3 + 2.*f_1_1_2*f_3_2_3 - 24.*f_1_1_3*f_3_2_3 - 4.*f_1_1_4*f_3_2_3 + 22.*f_1_1_5*f_3_2_3 + 10.*f_1_1_1*f_3_2_4 + 6.*f_1_1_2*f_3_2_4 - 14.*f_1_1_3*f_3_2_4 - 26.*f_1_1_4*f_3_2_4 - 8.*f_1_1_5*f_3_2_4 + 4.*f_1_1_1*f_3_2_5 - 19.*f_1_1_2*f_3_2_5 - 20.*f_1_1_3*f_3_2_5 + 19.*f_1_1_5*f_3_2_5 + 2.*f_1_1_2*f_3_3_1 - 6.*f_1_1_4*f_3_3_1 - 2.*f_1_1_5*f_3_3_1 + 2.*f_1_1_1*f_3_3_2 - 13.*f_1_1_2*f_3_3_2 - 9.*f_1_1_3*f_3_3_2 - 2.*f_1_1_4*f_3_3_2 + 12.*f_1_1_5*f_3_3_2 + 14.*f_1_1_1*f_3_3_3 - 16.*f_1_1_3*f_3_3_3 - 16.*f_1_1_4*f_3_3_3 + 2.*f_1_1_1*f_3_3_4 - 8.*f_1_1_2*f_3_3_4 + 8.*f_1_1_4*f_3_3_4 + 8.*f_1_1_5*f_3_3_4 + 6.*f_1_1_1*f_3_3_5 - 2.*f_1_1_2*f_3_3_5 - 12.*f_1_1_3*f_3_3_5 + 2.*f_1_1_4*f_3_3_5 + 8.*f_1_1_5*f_3_3_5 - 4.*f_4_1_1 + 1.3333333333333333*f_4_11_1 - 1.3333333333333333*f_4_11_3 + 1.3333333333333333*f_4_11_5 - 2.5*f_4_1_3 + 4.*f_4_1_4 + 4.*f_4_2_1 - 5.*f_4_2_3 - 4.*f_4_2_4 + 9.*f_4_3_1 + 2.*f_4_3_2 - 6.*f_4_3_3 - 6.*f_4_3_4 + 6.5*f_4_3_5 - 1.*f_4_4_1 + 1.8333333333333333*f_4_4_2 + 2.6666666666666665*f_4_4_3 - 1.3333333333333333*f_4_4_4 - 2.*f_4_4_5 - 1.*f_4_5_2 - 2.6666666666666665*f_4_5_3 + 1.3333333333333333*f_4_5_4 + 0.6666666666666666*f_4_5_5 + 0.6666666666666666*f_4_6_1 - 0.6666666666666666*f_4_6_2 - 2.3333333333333335*f_4_6_3 - 0.6666666666666666*f_4_6_4 + 1.3333333333333333*f_4_6_5 - 2.*f_4_7_1 + 2.*f_4_7_3 - 0.6666666666666666*f_4_7_5 + 2.*f_4_8_3 - 2.*f_4_8_5 + 43.333333333333336*f_1_1_1*zeta3 + 16.666666666666668*f_1_1_2*zeta3 - 30.*f_1_1_3*zeta3 - 6.*f_1_1_4*zeta3 + 28.*f_1_1_5*zeta3;
    masters[58-1][0][5-1] = 0.;
    masters[58-1][1][5-1] = 0.;
    masters[58-1][2][5-1] = 0.;
    masters[58-1][3][5-1] = -1.*f_3_4;
    masters[58-1][4][5-1] = 0.08333333333333333*(12.*bc58e4p5 + 3.*(6.*f_1_1_1 + 5.*f_1_1_2 + 6.*f_1_1_3 + 6.*f_1_1_4 + 5.*f_1_1_5)*f_3_4 - 2.*(f_4_10_2 + f_4_10_5));
    masters[59-1][0][5-1] = 0.;
    masters[59-1][1][5-1] = 0.;
    masters[59-1][2][5-1] = 0.;
    masters[59-1][3][5-1] = 0.5*f_3_4;
    masters[59-1][4][5-1] = 0.016666666666666666*(60.*bc59e4p5 - 45.*f_1_1_1*f_3_4 - 45.*f_1_1_2*f_3_4 - 45.*f_1_1_3*f_3_4 - 45.*f_1_1_4*f_3_4 - 15.*f_1_1_5*f_3_4 + 6.*f_4_10_1 - 14.*f_4_10_2 - 14.*f_4_10_3 + 6.*f_4_10_4 + 26.*f_4_10_5 + f_4_12);
    masters[60-1][0][5-1] = -3.;
    masters[60-1][1][5-1] = f_1_1_2 + f_1_1_3 + 2.*(f_1_1_1 + f_1_1_4);
    masters[60-1][2][5-1] = 18.09427473533049 + 0.5*(-4.*powCompl(f_1_1_1,2) + 5.*powCompl(f_1_1_2,2) + powCompl(f_1_1_3,2) + 4.*f_1_1_1*f_1_1_4 - 2.*powCompl(f_1_1_4,2) + 4.*powCompl(f_1_1_5,2) - 2.*f_1_1_3*(2.*f_1_1_4 + f_1_1_5) - 2.*f_1_1_2*(2.*f_1_1_1 + 2.*f_1_1_4 + 3.*f_1_1_5) + 4.*f_2_1_1 - 4.*f_2_1_2 + 4.*f_2_1_3 - 4.*f_2_1_5);
    masters[60-1][3][5-1] = 2.6666666666666665*powCompl(f_1_1_1,3) - 1.6666666666666667*powCompl(f_1_1_2,3) + powCompl(f_1_1_2,2)*(f_1_1_1 - 1.*f_1_1_3) - 2.*powCompl(f_1_1_1,2)*f_1_1_3 + 2.*f_1_1_1*powCompl(f_1_1_3,2) - 1.6666666666666667*powCompl(f_1_1_3,3) - 4.*powCompl(f_1_1_1,2)*f_1_1_4 + 3.*f_1_1_1*powCompl(f_1_1_4,2) + f_1_1_3*powCompl(f_1_1_4,2) - 1.3333333333333333*powCompl(f_1_1_4,3) - 1.6449340668482262*(5.*f_1_1_2 + 5.*f_1_1_3 + 6.*(f_1_1_1 + f_1_1_4)) + 2.*powCompl(f_1_1_3,2)*f_1_1_5 + powCompl(f_1_1_4,2)*f_1_1_5 - 1.*f_1_1_3*powCompl(f_1_1_5,2) - 2.*f_1_1_4*powCompl(f_1_1_5,2) - 1.*powCompl(f_1_1_5,3) - 4.*f_1_1_1*f_2_1_1 - 2.*f_1_1_3*f_2_1_1 + 2.*f_1_1_4*f_2_1_1 + 2.*f_1_1_5*f_2_1_1 - 2.*f_1_1_1*f_2_1_2 + 2.*f_1_1_3*f_2_1_2 + 4.*f_1_1_4*f_2_1_2 - 2.*f_1_1_5*f_2_1_2 - 4.*f_1_1_1*f_2_1_3 + 2.*f_1_1_3*f_2_1_3 - 2.*f_1_1_5*f_2_1_3 - 4.*f_1_1_1*f_2_1_4 + 4.*f_1_1_4*f_2_1_4 + f_1_1_2*(2.*f_1_1_3*f_1_1_4 + powCompl(f_1_1_4,2) + 2.*f_1_1_4*(-1.*f_1_1_1 + f_1_1_5) + 2.*(powCompl(f_1_1_1,2) + powCompl(f_1_1_5,2) - 1.*f_2_1_1 + f_2_1_2 - 1.*f_2_1_5)) + 4.*f_1_1_4*f_2_1_5 + 2.*f_1_1_5*f_2_1_5 + 4.*f_3_1_2 + 5.*f_3_1_3 - 8.*f_3_1_4 - 1.*f_3_1_5 + 4.*f_3_2_1 - 1.*f_3_2_3 - 8.*f_3_2_4 + 5.*f_3_2_5 - 2.*f_3_3_2 - 2.*f_3_3_4 - 2.*f_3_3_5 + 30.*zeta3;
    masters[60-1][4][5-1] = bc60e4p5 - 8.604166666666666*powCompl(f_1_1_1,4) - 8.333333333333334*powCompl(f_1_1_1,3)*f_1_1_2 - 7.25*powCompl(f_1_1_1,2)*powCompl(f_1_1_2,2) - 0.5*f_1_1_1*powCompl(f_1_1_2,3) + 7.333333333333333*powCompl(f_1_1_2,4) + 15.75*powCompl(f_1_1_1,3)*f_1_1_3 + powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_3 - 2.*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_3 + 4.333333333333333*powCompl(f_1_1_2,3)*f_1_1_3 - 11.875*powCompl(f_1_1_1,2)*powCompl(f_1_1_3,2) - 2.*f_1_1_1*f_1_1_2*powCompl(f_1_1_3,2) + 4.*powCompl(f_1_1_2,2)*powCompl(f_1_1_3,2) - 3.75*f_1_1_1*powCompl(f_1_1_3,3) + 0.3333333333333333*f_1_1_2*powCompl(f_1_1_3,3) + 1.2083333333333333*powCompl(f_1_1_3,4) + 13.5*powCompl(f_1_1_1,3)*f_1_1_4 + 27.5*powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_4 + 13.5*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_4 - 28.75*powCompl(f_1_1_2,3)*f_1_1_4 - 16.5*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_4 + 3.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_4 - 2.*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_4 + 17.*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_4 - 0.5*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_4 - 1.8333333333333333*powCompl(f_1_1_3,3)*f_1_1_4 - 14.5*powCompl(f_1_1_1,2)*powCompl(f_1_1_4,2) - 33.*f_1_1_1*f_1_1_2*powCompl(f_1_1_4,2) + 29.375*powCompl(f_1_1_2,2)*powCompl(f_1_1_4,2) + 3.*f_1_1_1*f_1_1_3*powCompl(f_1_1_4,2) - 0.5*f_1_1_2*f_1_1_3*powCompl(f_1_1_4,2) - 6.5*powCompl(f_1_1_3,2)*powCompl(f_1_1_4,2) + 8.166666666666666*f_1_1_1*powCompl(f_1_1_4,3) - 6.416666666666667*f_1_1_2*powCompl(f_1_1_4,3) + 3.5*f_1_1_3*powCompl(f_1_1_4,3) + 3.5208333333333335*powCompl(f_1_1_4,4) - 5.166666666666667*powCompl(f_1_1_1,3)*f_1_1_5 + powCompl(f_1_1_1,2)*f_1_1_2*f_1_1_5 - 0.5*f_1_1_1*powCompl(f_1_1_2,2)*f_1_1_5 - 13.25*powCompl(f_1_1_2,3)*f_1_1_5 - 9.*powCompl(f_1_1_1,2)*f_1_1_3*f_1_1_5 + 5.*f_1_1_1*f_1_1_2*f_1_1_3*f_1_1_5 - 13.5*powCompl(f_1_1_2,2)*f_1_1_3*f_1_1_5 + 32.5*f_1_1_1*powCompl(f_1_1_3,2)*f_1_1_5 - 7.*f_1_1_2*powCompl(f_1_1_3,2)*f_1_1_5 - 3.4166666666666665*powCompl(f_1_1_3,3)*f_1_1_5 + powCompl(f_1_1_1,2)*f_1_1_4*f_1_1_5 - 3.*f_1_1_1*f_1_1_2*f_1_1_4*f_1_1_5 + 59.*powCompl(f_1_1_2,2)*f_1_1_4*f_1_1_5 - 2.*f_1_1_1*f_1_1_3*f_1_1_4*f_1_1_5 - 1.*f_1_1_2*f_1_1_3*f_1_1_4*f_1_1_5 - 2.*powCompl(f_1_1_3,2)*f_1_1_4*f_1_1_5 + 0.5*f_1_1_1*powCompl(f_1_1_4,2)*f_1_1_5 - 49.5*f_1_1_2*powCompl(f_1_1_4,2)*f_1_1_5 - 0.5*f_1_1_3*powCompl(f_1_1_4,2)*f_1_1_5 + 9.833333333333334*powCompl(f_1_1_4,3)*f_1_1_5 + 10.75*powCompl(f_1_1_1,2)*powCompl(f_1_1_5,2) + 0.5*f_1_1_1*f_1_1_2*powCompl(f_1_1_5,2) + 1.125*powCompl(f_1_1_2,2)*powCompl(f_1_1_5,2) - 31.5*f_1_1_1*f_1_1_3*powCompl(f_1_1_5,2) + 17.*f_1_1_2*f_1_1_3*powCompl(f_1_1_5,2) + 4.875*powCompl(f_1_1_3,2)*powCompl(f_1_1_5,2) - 1.*f_1_1_1*f_1_1_4*powCompl(f_1_1_5,2) - 22.5*f_1_1_2*f_1_1_4*powCompl(f_1_1_5,2) + 3.*f_1_1_3*f_1_1_4*powCompl(f_1_1_5,2) + 15.5*powCompl(f_1_1_4,2)*powCompl(f_1_1_5,2) + 5.666666666666667*f_1_1_1*powCompl(f_1_1_5,3) + 5.25*f_1_1_2*powCompl(f_1_1_5,3) - 5.75*f_1_1_3*powCompl(f_1_1_5,3) - 1.1666666666666667*f_1_1_4*powCompl(f_1_1_5,3) - 0.4583333333333333*powCompl(f_1_1_5,4) + 15.*powCompl(f_1_1_1,2)*f_2_1_1 + 4.*f_1_1_1*f_1_1_2*f_2_1_1 + powCompl(f_1_1_2,2)*f_2_1_1 - 24.*f_1_1_1*f_1_1_3*f_2_1_1 + 2.*f_1_1_2*f_1_1_3*f_2_1_1 + 13.5*powCompl(f_1_1_3,2)*f_2_1_1 - 17.*f_1_1_1*f_1_1_4*f_2_1_1 - 1.*f_1_1_2*f_1_1_4*f_2_1_1 + 7.*f_1_1_3*f_1_1_4*f_2_1_1 + 8.*powCompl(f_1_1_4,2)*f_2_1_1 + 24.*f_1_1_1*f_1_1_5*f_2_1_1 - 2.*f_1_1_2*f_1_1_5*f_2_1_1 - 25.*f_1_1_3*f_1_1_5*f_2_1_1 + 12.5*powCompl(f_1_1_5,2)*f_2_1_1 + powCompl(f_2_1_1,2) - 1.5*powCompl(f_1_1_1,2)*f_2_1_2 + f_1_1_1*f_1_1_2*f_2_1_2 - 17.5*powCompl(f_1_1_2,2)*f_2_1_2 + f_1_1_1*f_1_1_3*f_2_1_2 - 4.*f_1_1_2*f_1_1_3*f_2_1_2 - 1.*powCompl(f_1_1_3,2)*f_2_1_2 - 1.*f_1_1_1*f_1_1_4*f_2_1_2 + 36.*f_1_1_2*f_1_1_4*f_2_1_2 - 3.*f_1_1_3*f_1_1_4*f_2_1_2 - 25.*powCompl(f_1_1_4,2)*f_2_1_2 - 1.*f_1_1_1*f_1_1_5*f_2_1_2 + 43.*f_1_1_2*f_1_1_5*f_2_1_2 + f_1_1_3*f_1_1_5*f_2_1_2 - 30.*f_1_1_4*f_1_1_5*f_2_1_2 - 15.5*powCompl(f_1_1_5,2)*f_2_1_2 + powCompl(f_2_1_2,2) - 10.*powCompl(f_1_1_1,2)*f_2_1_3 + 2.*f_1_1_1*f_1_1_2*f_2_1_3 - 1.*powCompl(f_1_1_2,2)*f_2_1_3 + 24.*f_1_1_1*f_1_1_3*f_2_1_3 + 2.*f_1_1_2*f_1_1_3*f_2_1_3 - 2.5*powCompl(f_1_1_3,2)*f_2_1_3 - 2.*f_1_1_1*f_1_1_4*f_2_1_3 - 2.*f_1_1_2*f_1_1_4*f_2_1_3 - 4.*f_1_1_3*f_1_1_4*f_2_1_3 - 11.*f_1_1_1*f_1_1_5*f_2_1_3 - 2.*f_1_1_2*f_1_1_5*f_2_1_3 + 5.*f_1_1_3*f_1_1_5*f_2_1_3 + 2.*f_1_1_4*f_1_1_5*f_2_1_3 - 3.5*powCompl(f_1_1_5,2)*f_2_1_3 - 8.*f_2_1_1*f_2_1_3 + 3.*powCompl(f_2_1_3,2) + 8.5*powCompl(f_1_1_1,2)*f_2_1_4 + 18.*f_1_1_1*f_1_1_2*f_2_1_4 + 6.5*powCompl(f_1_1_2,2)*f_2_1_4 + 22.*f_1_1_1*f_1_1_3*f_2_1_4 + f_1_1_2*f_1_1_3*f_2_1_4 - 8.5*powCompl(f_1_1_3,2)*f_2_1_4 - 6.*f_1_1_1*f_1_1_4*f_2_1_4 - 20.*f_1_1_2*f_1_1_4*f_2_1_4 - 22.*f_1_1_3*f_1_1_4*f_2_1_4 - 0.5*powCompl(f_1_1_4,2)*f_2_1_4 + 2.*f_1_1_1*f_1_1_5*f_2_1_4 - 2.*f_1_1_2*f_1_1_5*f_2_1_4 + 2.*f_1_1_3*f_1_1_5*f_2_1_4 + 6.*f_2_1_1*f_2_1_4 - 4.*powCompl(f_2_1_4,2) - 1.*f_1_1_1*f_1_1_2*f_2_1_5 + 7.5*powCompl(f_1_1_2,2)*f_2_1_5 + 4.*f_1_1_1*f_1_1_3*f_2_1_5 - 8.*f_1_1_2*f_1_1_3*f_2_1_5 - 4.*powCompl(f_1_1_3,2)*f_2_1_5 + f_1_1_1*f_1_1_4*f_2_1_5 - 18.*f_1_1_2*f_1_1_4*f_2_1_5 - 2.*f_1_1_3*f_1_1_4*f_2_1_5 + 8.5*powCompl(f_1_1_4,2)*f_2_1_5 + 2.*f_1_1_1*f_1_1_5*f_2_1_5 - 7.*f_1_1_2*f_1_1_5*f_2_1_5 + 10.*f_1_1_3*f_1_1_5*f_2_1_5 + 17.*f_1_1_4*f_1_1_5*f_2_1_5 + 3.5*powCompl(f_1_1_5,2)*f_2_1_5 - 6.*f_2_1_2*f_2_1_5 + 2.*f_2_1_3*f_2_1_5 + 3.*powCompl(f_2_1_5,2) + 0.8224670334241131*(3.*powCompl(f_1_1_1,2) + 12.*powCompl(f_1_1_2,2) + 14.*powCompl(f_1_1_3,2) - 28.*f_1_1_1*f_1_1_4 - 5.*powCompl(f_1_1_4,2) - 14.*f_1_1_1*f_1_1_5 - 4.*f_1_1_4*f_1_1_5 - 6.*powCompl(f_1_1_5,2) + 2.*f_1_1_3*(8.*f_1_1_1 + 6.*f_1_1_4 + 5.*f_1_1_5) + 2.*f_1_1_2*(6.*f_1_1_1 + 5.*f_1_1_3 + 12.*f_1_1_4 + 11.*f_1_1_5) - 8.*f_2_1_1 + 8.*f_2_1_2 - 12.*f_2_1_3 + 12.*f_2_1_5) - 29.*f_1_1_1*f_3_1_1 + 27.*f_1_1_3*f_3_1_1 + 8.*f_1_1_4*f_3_1_1 - 23.*f_1_1_5*f_3_1_1 - 2.*f_1_1_1*f_3_1_2 + 31.*f_1_1_2*f_3_1_2 - 2.*f_1_1_3*f_3_1_2 - 45.*f_1_1_4*f_3_1_2 - 31.*f_1_1_5*f_3_1_2 - 15.*f_1_1_1*f_3_1_3 - 4.*f_1_1_2*f_3_1_3 - 3.*f_1_1_3*f_3_1_3 + 4.*f_1_1_4*f_3_1_3 - 7.*f_1_1_5*f_3_1_3 + 10.*f_1_1_1*f_3_1_4 + 16.*f_1_1_2*f_3_1_4 + 20.*f_1_1_3*f_3_1_4 + 10.*f_1_1_4*f_3_1_4 + 4.*f_1_1_5*f_3_1_4 - 2.*f_1_1_1*f_3_1_5 + 19.*f_1_1_2*f_3_1_5 - 8.*f_1_1_3*f_3_1_5 - 13.*f_1_1_4*f_3_1_5 - 17.*f_1_1_5*f_3_1_5 - 33.*f_1_1_1*f_3_2_1 - 4.*f_1_1_2*f_3_2_1 + 19.*f_1_1_3*f_3_2_1 + 22.*f_1_1_4*f_3_2_1 - 25.*f_1_1_5*f_3_2_1 + 39.*f_1_1_2*f_3_2_2 + 2.*f_1_1_3*f_3_2_2 - 41.*f_1_1_4*f_3_2_2 - 47.*f_1_1_5*f_3_2_2 - 27.*f_1_1_1*f_3_2_3 - 2.*f_1_1_2*f_3_2_3 + 11.*f_1_1_3*f_3_2_3 + 4.*f_1_1_4*f_3_2_3 - 9.*f_1_1_5*f_3_2_3 + 18.*f_1_1_1*f_3_2_4 + 18.*f_1_1_2*f_3_2_4 + 20.*f_1_1_3*f_3_2_4 + 2.*f_1_1_4*f_3_2_4 + 4.*f_1_1_5*f_3_2_4 - 2.*f_1_1_1*f_3_2_5 + 5.*f_1_1_2*f_3_2_5 - 10.*f_1_1_3*f_3_2_5 - 21.*f_1_1_4*f_3_2_5 - 15.*f_1_1_5*f_3_2_5 + 19.*f_1_1_1*f_3_3_1 + 12.*f_1_1_2*f_3_3_1 + f_1_1_3*f_3_3_1 - 13.*f_1_1_4*f_3_3_1 - 2.*f_1_1_5*f_3_3_1 + 3.*f_1_1_1*f_3_3_2 - 8.*f_1_1_2*f_3_3_2 - 8.*f_1_1_3*f_3_3_2 + 2.*f_1_1_4*f_3_3_2 + 14.*f_1_1_5*f_3_3_2 - 9.*f_1_1_1*f_3_3_3 + 8.*f_1_1_3*f_3_3_3 + 15.*f_1_1_4*f_3_3_3 - 2.*f_1_1_5*f_3_3_3 - 1.*f_1_1_1*f_3_3_4 + 25.*f_1_1_2*f_3_3_4 + f_1_1_3*f_3_3_4 - 28.*f_1_1_4*f_3_3_4 - 29.*f_1_1_5*f_3_3_4 - 20.*f_1_1_1*f_3_3_5 + 2.*f_1_1_2*f_3_3_5 + 17.*f_1_1_3*f_3_3_5 - 21.*f_1_1_5*f_3_3_5 + 4.*f_4_1_1 - 4.*f_4_1_2 + 1.3333333333333333*f_4_11_2 - 0.6666666666666666*f_4_11_4 - 0.6666666666666666*f_4_11_5 + 7.*f_4_1_3 + 11.*f_4_1_5 - 4.*f_4_2_1 + 4.*f_4_2_2 + 11.*f_4_2_3 + 7.*f_4_2_5 - 15.5*f_4_3_1 + 18.5*f_4_3_2 + 1.5*f_4_3_3 + f_4_3_4 - 5.5*f_4_3_5 - 2.*f_4_4_1 + 1.6666666666666667*f_4_4_2 - 1.3333333333333333*f_4_4_3 + 3.8333333333333335*f_4_4_4 + 2.5*f_4_4_5 + 0.6666666666666666*f_4_5_1 - 0.6666666666666666*f_4_5_2 + 3.3333333333333335*f_4_5_3 - 4.*f_4_5_4 - 4.*f_4_5_5 - 0.6666666666666666*f_4_6_1 + 3.3333333333333335*f_4_6_2 - 1.3333333333333333*f_4_6_3 - 0.6666666666666666*f_4_6_4 - 3.3333333333333335*f_4_6_5 - 2.6666666666666665*f_4_7_2 - 2.*f_4_7_3 + 2.*f_4_7_4 + 0.6666666666666666*f_4_7_5 - 2.*f_4_8_1 - 2.6666666666666665*f_4_8_2 + 0.6666666666666666*f_4_8_4 + 2.*f_4_8_5 - 26.333333333333332*f_1_1_1*zeta3 + 4.333333333333333*f_1_1_2*zeta3 - 3.6666666666666665*f_1_1_3*zeta3 - 30.333333333333332*f_1_1_4*zeta3 + 14.*f_1_1_5*zeta3;
    masters[61-1][0][5-1] = 0.;
    masters[61-1][1][5-1] = 0.;
    masters[61-1][2][5-1] = 0.;
    masters[61-1][3][5-1] = -0.5*f_3_4;
    masters[61-1][4][5-1] = 0.016666666666666666*(60.*bc61e4p5 + 45.*f_1_1_1*f_3_4 + 15.*f_1_1_2*f_3_4 + 15.*f_1_1_3*f_3_4 + 45.*f_1_1_4*f_3_4 + 105.*f_1_1_5*f_3_4 + 6.*f_4_10_1 - 34.*f_4_10_2 - 34.*f_4_10_3 + 6.*f_4_10_4 + 46.*f_4_10_5 + f_4_12);



    return masters;
}



==> anc/evaluate_pentagon/src/evaluatelower.cpp <==

#include <vector>
#include "header.h"
#include "headers-integrands.h" 

using namespace std;
using namespace GiNaC;

 
complex<double> evaluatelower (int whichint, double s12, double s23, double s34, double s45, double s15)
{

  using namespace std;
  using namespace GiNaC;

    struct my_f_prm kinem = {s12,s23,s34,s45,s15};

    typedef double (*funclow)(int, void*) ; 
    funclow lowerweight;

    #include "lowerfunc-definition.h" 

  double realpart = (*lowerweight)(0, &kinem);
  double imagpart = (*lowerweight)(1, &kinem);
  complex<double> evaluatelower = realpart + imagpart * 1i;

  return evaluatelower;
}






==> anc/evaluate_pentagon/src/functions/comm.vim <==
%s/Sqrt/sqrt/g
%s/Pi/M_PI/g
%s/d37s(3)/d37s3/g
%s/d38s(3)/d38s3/g
wq


==> anc/evaluate_pentagon/src/functions/f10Eu.cpp <==

#include "../header.h"


double integrandEu10 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu10=  (v2f*hvs(v2/v5)*rLi(3,1 - v2/v5))/(v2 - v5) - 
  (v2i*hvs(v2/v5)*rLi(3,1 - v2/v5))/(v2 - v5) - 
  (v5f*hvs(v2/v5)*rLi(3,1 - v2/v5))/(v2 - v5) - 
  (v5f*hvs(v2/v5)*rLi(3,1 - v2/v5))/v5 + 
  (v5i*hvs(v2/v5)*rLi(3,1 - v2/v5))/(v2 - v5) + 
  (v5i*hvs(v2/v5)*rLi(3,1 - v2/v5))/v5 + 
  (v2f*hvs(-(v2/v5))*rLi(3,v5/(-v2 + v5)))/(v2 - v5) - 
  (v2i*hvs(-(v2/v5))*rLi(3,v5/(-v2 + v5)))/(v2 - v5) - 
  (v5f*hvs(-(v2/v5))*rLi(3,v5/(-v2 + v5)))/(v2 - v5) - 
  (v5f*hvs(-(v2/v5))*rLi(3,v5/(-v2 + v5)))/v5 + 
  (v5i*hvs(-(v2/v5))*rLi(3,v5/(-v2 + v5)))/(v2 - v5) + 
  (v5i*hvs(-(v2/v5))*rLi(3,v5/(-v2 + v5)))/v5 + 
  (Power(M_PI,2)*v2f*hvs(-(v2/v5))*rlog(Abs(v5)))/(6.*(v2 - v5)) - 
  (Power(M_PI,2)*v2i*hvs(-(v2/v5))*rlog(Abs(v5)))/(6.*(v2 - v5)) - 
  (Power(M_PI,2)*v5f*hvs(-(v2/v5))*rlog(Abs(v5)))/(6.*(v2 - v5)) - 
  (Power(M_PI,2)*v5f*hvs(-(v2/v5))*rlog(Abs(v5)))/(6.*v5) + 
  (Power(M_PI,2)*v5i*hvs(-(v2/v5))*rlog(Abs(v5)))/(6.*(v2 - v5)) + 
  (Power(M_PI,2)*v5i*hvs(-(v2/v5))*rlog(Abs(v5)))/(6.*v5) - 
  (Power(M_PI,2)*v2f*Power(hvs(v2 - v5),2)*hvs(-(v2/v5))*rlog(Abs(v5)))/
   (2.*(v2 - v5)) + (Power(M_PI,2)*v2i*Power(hvs(v2 - v5),2)*hvs(-(v2/v5))*
     rlog(Abs(v5)))/(2.*(v2 - v5)) + 
  (Power(M_PI,2)*v5f*Power(hvs(v2 - v5),2)*hvs(-(v2/v5))*rlog(Abs(v5)))/
   (2.*(v2 - v5)) + (Power(M_PI,2)*v5f*Power(hvs(v2 - v5),2)*hvs(-(v2/v5))*
     rlog(Abs(v5)))/(2.*v5) - (Power(M_PI,2)*v5i*Power(hvs(v2 - v5),2)*
     hvs(-(v2/v5))*rlog(Abs(v5)))/(2.*(v2 - v5)) - 
  (Power(M_PI,2)*v5i*Power(hvs(v2 - v5),2)*hvs(-(v2/v5))*rlog(Abs(v5)))/
   (2.*v5) + (Power(M_PI,2)*v2f*hvs(v2 - v5)*hvs(-(v2/v5))*hvs(-v5)*
     rlog(Abs(v5)))/(v2 - v5) - 
  (Power(M_PI,2)*v2i*hvs(v2 - v5)*hvs(-(v2/v5))*hvs(-v5)*rlog(Abs(v5)))/
   (v2 - v5) - (Power(M_PI,2)*v5f*hvs(v2 - v5)*hvs(-(v2/v5))*hvs(-v5)*
     rlog(Abs(v5)))/(v2 - v5) - 
  (Power(M_PI,2)*v5f*hvs(v2 - v5)*hvs(-(v2/v5))*hvs(-v5)*rlog(Abs(v5)))/v5 + 
  (Power(M_PI,2)*v5i*hvs(v2 - v5)*hvs(-(v2/v5))*hvs(-v5)*rlog(Abs(v5)))/
   (v2 - v5) + (Power(M_PI,2)*v5i*hvs(v2 - v5)*hvs(-(v2/v5))*hvs(-v5)*
     rlog(Abs(v5)))/v5 - (Power(M_PI,2)*v2f*hvs(-(v2/v5))*Power(hvs(-v5),2)*
     rlog(Abs(v5)))/(2.*(v2 - v5)) + 
  (Power(M_PI,2)*v2i*hvs(-(v2/v5))*Power(hvs(-v5),2)*rlog(Abs(v5)))/
   (2.*(v2 - v5)) + (Power(M_PI,2)*v5f*hvs(-(v2/v5))*Power(hvs(-v5),2)*
     rlog(Abs(v5)))/(2.*(v2 - v5)) + 
  (Power(M_PI,2)*v5f*hvs(-(v2/v5))*Power(hvs(-v5),2)*rlog(Abs(v5)))/(2.*v5) - 
  (Power(M_PI,2)*v5i*hvs(-(v2/v5))*Power(hvs(-v5),2)*rlog(Abs(v5)))/
   (2.*(v2 - v5)) - (Power(M_PI,2)*v5i*hvs(-(v2/v5))*Power(hvs(-v5),2)*
     rlog(Abs(v5)))/(2.*v5) + (v2f*hvs(-(v2/v5))*Power(rlog(Abs(v5)),3))/
   (6.*(v2 - v5)) - (v2i*hvs(-(v2/v5))*Power(rlog(Abs(v5)),3))/
   (6.*(v2 - v5)) - (v5f*hvs(-(v2/v5))*Power(rlog(Abs(v5)),3))/
   (6.*(v2 - v5)) - (v5f*hvs(-(v2/v5))*Power(rlog(Abs(v5)),3))/(6.*v5) + 
  (v5i*hvs(-(v2/v5))*Power(rlog(Abs(v5)),3))/(6.*(v2 - v5)) + 
  (v5i*hvs(-(v2/v5))*Power(rlog(Abs(v5)),3))/(6.*v5) - 
  (Power(M_PI,2)*v2f*hvs(-(v2/v5))*rlog(Abs(-v2 + v5)))/(6.*(v2 - v5)) + 
  (Power(M_PI,2)*v2i*hvs(-(v2/v5))*rlog(Abs(-v2 + v5)))/(6.*(v2 - v5)) + 
  (Power(M_PI,2)*v5f*hvs(-(v2/v5))*rlog(Abs(-v2 + v5)))/(6.*(v2 - v5)) + 
  (Power(M_PI,2)*v5f*hvs(-(v2/v5))*rlog(Abs(-v2 + v5)))/(6.*v5) - 
  (Power(M_PI,2)*v5i*hvs(-(v2/v5))*rlog(Abs(-v2 + v5)))/(6.*(v2 - v5)) - 
  (Power(M_PI,2)*v5i*hvs(-(v2/v5))*rlog(Abs(-v2 + v5)))/(6.*v5) + 
  (Power(M_PI,2)*v2f*Power(hvs(v2 - v5),2)*hvs(-(v2/v5))*rlog(Abs(-v2 + v5)))/
   (2.*(v2 - v5)) - (Power(M_PI,2)*v2i*Power(hvs(v2 - v5),2)*hvs(-(v2/v5))*
     rlog(Abs(-v2 + v5)))/(2.*(v2 - v5)) - 
  (Power(M_PI,2)*v5f*Power(hvs(v2 - v5),2)*hvs(-(v2/v5))*rlog(Abs(-v2 + v5)))/
   (2.*(v2 - v5)) - (Power(M_PI,2)*v5f*Power(hvs(v2 - v5),2)*hvs(-(v2/v5))*
     rlog(Abs(-v2 + v5)))/(2.*v5) + 
  (Power(M_PI,2)*v5i*Power(hvs(v2 - v5),2)*hvs(-(v2/v5))*rlog(Abs(-v2 + v5)))/
   (2.*(v2 - v5)) + (Power(M_PI,2)*v5i*Power(hvs(v2 - v5),2)*hvs(-(v2/v5))*
     rlog(Abs(-v2 + v5)))/(2.*v5) - 
  (Power(M_PI,2)*v2f*hvs(v2 - v5)*hvs(-(v2/v5))*hvs(-v5)*rlog(Abs(-v2 + v5)))/
   (v2 - v5) + (Power(M_PI,2)*v2i*hvs(v2 - v5)*hvs(-(v2/v5))*hvs(-v5)*
     rlog(Abs(-v2 + v5)))/(v2 - v5) + 
  (Power(M_PI,2)*v5f*hvs(v2 - v5)*hvs(-(v2/v5))*hvs(-v5)*rlog(Abs(-v2 + v5)))/
   (v2 - v5) + (Power(M_PI,2)*v5f*hvs(v2 - v5)*hvs(-(v2/v5))*hvs(-v5)*
     rlog(Abs(-v2 + v5)))/v5 - (Power(M_PI,2)*v5i*hvs(v2 - v5)*hvs(-(v2/v5))*
     hvs(-v5)*rlog(Abs(-v2 + v5)))/(v2 - v5) - 
  (Power(M_PI,2)*v5i*hvs(v2 - v5)*hvs(-(v2/v5))*hvs(-v5)*rlog(Abs(-v2 + v5)))/
   v5 + (Power(M_PI,2)*v2f*hvs(-(v2/v5))*Power(hvs(-v5),2)*
     rlog(Abs(-v2 + v5)))/(2.*(v2 - v5)) - 
  (Power(M_PI,2)*v2i*hvs(-(v2/v5))*Power(hvs(-v5),2)*rlog(Abs(-v2 + v5)))/
   (2.*(v2 - v5)) - (Power(M_PI,2)*v5f*hvs(-(v2/v5))*Power(hvs(-v5),2)*
     rlog(Abs(-v2 + v5)))/(2.*(v2 - v5)) - 
  (Power(M_PI,2)*v5f*hvs(-(v2/v5))*Power(hvs(-v5),2)*rlog(Abs(-v2 + v5)))/
   (2.*v5) + (Power(M_PI,2)*v5i*hvs(-(v2/v5))*Power(hvs(-v5),2)*
     rlog(Abs(-v2 + v5)))/(2.*(v2 - v5)) + 
  (Power(M_PI,2)*v5i*hvs(-(v2/v5))*Power(hvs(-v5),2)*rlog(Abs(-v2 + v5)))/
   (2.*v5) - (v2f*hvs(-(v2/v5))*Power(rlog(Abs(v5)),2)*rlog(Abs(-v2 + v5)))/
   (2.*(v2 - v5)) + (v2i*hvs(-(v2/v5))*Power(rlog(Abs(v5)),2)*
     rlog(Abs(-v2 + v5)))/(2.*(v2 - v5)) + 
  (v5f*hvs(-(v2/v5))*Power(rlog(Abs(v5)),2)*rlog(Abs(-v2 + v5)))/
   (2.*(v2 - v5)) + (v5f*hvs(-(v2/v5))*Power(rlog(Abs(v5)),2)*
     rlog(Abs(-v2 + v5)))/(2.*v5) - 
  (v5i*hvs(-(v2/v5))*Power(rlog(Abs(v5)),2)*rlog(Abs(-v2 + v5)))/
   (2.*(v2 - v5)) - (v5i*hvs(-(v2/v5))*Power(rlog(Abs(v5)),2)*
     rlog(Abs(-v2 + v5)))/(2.*v5) + 
  (v2f*hvs(-(v2/v5))*rlog(Abs(v5))*Power(rlog(Abs(-v2 + v5)),2))/
   (2.*(v2 - v5)) - (v2i*hvs(-(v2/v5))*rlog(Abs(v5))*
     Power(rlog(Abs(-v2 + v5)),2))/(2.*(v2 - v5)) - 
  (v5f*hvs(-(v2/v5))*rlog(Abs(v5))*Power(rlog(Abs(-v2 + v5)),2))/
   (2.*(v2 - v5)) - (v5f*hvs(-(v2/v5))*rlog(Abs(v5))*
     Power(rlog(Abs(-v2 + v5)),2))/(2.*v5) + 
  (v5i*hvs(-(v2/v5))*rlog(Abs(v5))*Power(rlog(Abs(-v2 + v5)),2))/
   (2.*(v2 - v5)) + (v5i*hvs(-(v2/v5))*rlog(Abs(v5))*
     Power(rlog(Abs(-v2 + v5)),2))/(2.*v5) - 
  (v2f*hvs(-(v2/v5))*Power(rlog(Abs(-v2 + v5)),3))/(6.*(v2 - v5)) + 
  (v2i*hvs(-(v2/v5))*Power(rlog(Abs(-v2 + v5)),3))/(6.*(v2 - v5)) + 
  (v5f*hvs(-(v2/v5))*Power(rlog(Abs(-v2 + v5)),3))/(6.*(v2 - v5)) + 
  (v5f*hvs(-(v2/v5))*Power(rlog(Abs(-v2 + v5)),3))/(6.*v5) - 
  (v5i*hvs(-(v2/v5))*Power(rlog(Abs(-v2 + v5)),3))/(6.*(v2 - v5)) - 
  (v5i*hvs(-(v2/v5))*Power(rlog(Abs(-v2 + v5)),3))/(6.*v5) - 
  (Power(M_PI,2)*v2f*hvs(v2 - v5)*hvs(-(v2/v5))*rlog(Abs(v5))*sign(v5))/
   (v2 - v5) + (Power(M_PI,2)*v2i*hvs(v2 - v5)*hvs(-(v2/v5))*rlog(Abs(v5))*
     sign(v5))/(v2 - v5) + (Power(M_PI,2)*v5f*hvs(v2 - v5)*hvs(-(v2/v5))*
     rlog(Abs(v5))*sign(v5))/(v2 - v5) + 
  (Power(M_PI,2)*v5f*hvs(v2 - v5)*hvs(-(v2/v5))*rlog(Abs(v5))*sign(v5))/v5 - 
  (Power(M_PI,2)*v5i*hvs(v2 - v5)*hvs(-(v2/v5))*rlog(Abs(v5))*sign(v5))/
   (v2 - v5) - (Power(M_PI,2)*v5i*hvs(v2 - v5)*hvs(-(v2/v5))*rlog(Abs(v5))*
     sign(v5))/v5 + (Power(M_PI,2)*v2f*hvs(-(v2/v5))*hvs(-v5)*rlog(Abs(v5))*
     sign(v5))/(v2 - v5) - (Power(M_PI,2)*v2i*hvs(-(v2/v5))*hvs(-v5)*
     rlog(Abs(v5))*sign(v5))/(v2 - v5) - 
  (Power(M_PI,2)*v5f*hvs(-(v2/v5))*hvs(-v5)*rlog(Abs(v5))*sign(v5))/(v2 - v5) - 
  (Power(M_PI,2)*v5f*hvs(-(v2/v5))*hvs(-v5)*rlog(Abs(v5))*sign(v5))/v5 + 
  (Power(M_PI,2)*v5i*hvs(-(v2/v5))*hvs(-v5)*rlog(Abs(v5))*sign(v5))/(v2 - v5) + 
  (Power(M_PI,2)*v5i*hvs(-(v2/v5))*hvs(-v5)*rlog(Abs(v5))*sign(v5))/v5 + 
  (Power(M_PI,2)*v2f*hvs(v2 - v5)*hvs(-(v2/v5))*rlog(Abs(-v2 + v5))*sign(v5))/
   (v2 - v5) - (Power(M_PI,2)*v2i*hvs(v2 - v5)*hvs(-(v2/v5))*
     rlog(Abs(-v2 + v5))*sign(v5))/(v2 - v5) - 
  (Power(M_PI,2)*v5f*hvs(v2 - v5)*hvs(-(v2/v5))*rlog(Abs(-v2 + v5))*sign(v5))/
   (v2 - v5) - (Power(M_PI,2)*v5f*hvs(v2 - v5)*hvs(-(v2/v5))*
     rlog(Abs(-v2 + v5))*sign(v5))/v5 + 
  (Power(M_PI,2)*v5i*hvs(v2 - v5)*hvs(-(v2/v5))*rlog(Abs(-v2 + v5))*sign(v5))/
   (v2 - v5) + (Power(M_PI,2)*v5i*hvs(v2 - v5)*hvs(-(v2/v5))*
     rlog(Abs(-v2 + v5))*sign(v5))/v5 - 
  (Power(M_PI,2)*v2f*hvs(-(v2/v5))*hvs(-v5)*rlog(Abs(-v2 + v5))*sign(v5))/
   (v2 - v5) + (Power(M_PI,2)*v2i*hvs(-(v2/v5))*hvs(-v5)*rlog(Abs(-v2 + v5))*
     sign(v5))/(v2 - v5) + (Power(M_PI,2)*v5f*hvs(-(v2/v5))*hvs(-v5)*
     rlog(Abs(-v2 + v5))*sign(v5))/(v2 - v5) + 
  (Power(M_PI,2)*v5f*hvs(-(v2/v5))*hvs(-v5)*rlog(Abs(-v2 + v5))*sign(v5))/v5 - 
  (Power(M_PI,2)*v5i*hvs(-(v2/v5))*hvs(-v5)*rlog(Abs(-v2 + v5))*sign(v5))/
   (v2 - v5) - (Power(M_PI,2)*v5i*hvs(-(v2/v5))*hvs(-v5)*rlog(Abs(-v2 + v5))*
     sign(v5))/v5 - (Power(M_PI,2)*v2f*hvs(-(v2/v5))*rlog(Abs(v5))*
     Power(sign(v5),2))/(2.*(v2 - v5)) + 
  (Power(M_PI,2)*v2i*hvs(-(v2/v5))*rlog(Abs(v5))*Power(sign(v5),2))/
   (2.*(v2 - v5)) + (Power(M_PI,2)*v5f*hvs(-(v2/v5))*rlog(Abs(v5))*
     Power(sign(v5),2))/(2.*(v2 - v5)) + 
  (Power(M_PI,2)*v5f*hvs(-(v2/v5))*rlog(Abs(v5))*Power(sign(v5),2))/(2.*v5) - 
  (Power(M_PI,2)*v5i*hvs(-(v2/v5))*rlog(Abs(v5))*Power(sign(v5),2))/
   (2.*(v2 - v5)) - (Power(M_PI,2)*v5i*hvs(-(v2/v5))*rlog(Abs(v5))*
     Power(sign(v5),2))/(2.*v5) + 
  (Power(M_PI,2)*v2f*hvs(-(v2/v5))*rlog(Abs(-v2 + v5))*Power(sign(v5),2))/
   (2.*(v2 - v5)) - (Power(M_PI,2)*v2i*hvs(-(v2/v5))*rlog(Abs(-v2 + v5))*
     Power(sign(v5),2))/(2.*(v2 - v5)) - 
  (Power(M_PI,2)*v5f*hvs(-(v2/v5))*rlog(Abs(-v2 + v5))*Power(sign(v5),2))/
   (2.*(v2 - v5)) - (Power(M_PI,2)*v5f*hvs(-(v2/v5))*rlog(Abs(-v2 + v5))*
     Power(sign(v5),2))/(2.*v5) + 
  (Power(M_PI,2)*v5i*hvs(-(v2/v5))*rlog(Abs(-v2 + v5))*Power(sign(v5),2))/
   (2.*(v2 - v5)) + (Power(M_PI,2)*v5i*hvs(-(v2/v5))*rlog(Abs(-v2 + v5))*
     Power(sign(v5),2))/(2.*v5)
;
 return integrandEu10;
}  


==> anc/evaluate_pentagon/src/functions/f10Im.cpp <==

#include "../header.h"


double integrandIm10 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm10=  (Power(M_PI,3)*v2f*hvs(v2 - v5)*hvs(-(v2/v5)))/(6.*(v2 - v5)) - 
  (Power(M_PI,3)*v2i*hvs(v2 - v5)*hvs(-(v2/v5)))/(6.*(v2 - v5)) - 
  (Power(M_PI,3)*v5f*hvs(v2 - v5)*hvs(-(v2/v5)))/(6.*(v2 - v5)) - 
  (Power(M_PI,3)*v5f*hvs(v2 - v5)*hvs(-(v2/v5)))/(6.*v5) + 
  (Power(M_PI,3)*v5i*hvs(v2 - v5)*hvs(-(v2/v5)))/(6.*(v2 - v5)) + 
  (Power(M_PI,3)*v5i*hvs(v2 - v5)*hvs(-(v2/v5)))/(6.*v5) - 
  (Power(M_PI,3)*v2f*Power(hvs(v2 - v5),3)*hvs(-(v2/v5)))/(6.*(v2 - v5)) + 
  (Power(M_PI,3)*v2i*Power(hvs(v2 - v5),3)*hvs(-(v2/v5)))/(6.*(v2 - v5)) + 
  (Power(M_PI,3)*v5f*Power(hvs(v2 - v5),3)*hvs(-(v2/v5)))/(6.*(v2 - v5)) + 
  (Power(M_PI,3)*v5f*Power(hvs(v2 - v5),3)*hvs(-(v2/v5)))/(6.*v5) - 
  (Power(M_PI,3)*v5i*Power(hvs(v2 - v5),3)*hvs(-(v2/v5)))/(6.*(v2 - v5)) - 
  (Power(M_PI,3)*v5i*Power(hvs(v2 - v5),3)*hvs(-(v2/v5)))/(6.*v5) - 
  (Power(M_PI,3)*v2f*hvs(-(v2/v5))*hvs(-v5))/(6.*(v2 - v5)) + 
  (Power(M_PI,3)*v2i*hvs(-(v2/v5))*hvs(-v5))/(6.*(v2 - v5)) + 
  (Power(M_PI,3)*v5f*hvs(-(v2/v5))*hvs(-v5))/(6.*(v2 - v5)) + 
  (Power(M_PI,3)*v5f*hvs(-(v2/v5))*hvs(-v5))/(6.*v5) - 
  (Power(M_PI,3)*v5i*hvs(-(v2/v5))*hvs(-v5))/(6.*(v2 - v5)) - 
  (Power(M_PI,3)*v5i*hvs(-(v2/v5))*hvs(-v5))/(6.*v5) + 
  (Power(M_PI,3)*v2f*Power(hvs(v2 - v5),2)*hvs(-(v2/v5))*hvs(-v5))/
   (2.*(v2 - v5)) - (Power(M_PI,3)*v2i*Power(hvs(v2 - v5),2)*hvs(-(v2/v5))*
     hvs(-v5))/(2.*(v2 - v5)) - 
  (Power(M_PI,3)*v5f*Power(hvs(v2 - v5),2)*hvs(-(v2/v5))*hvs(-v5))/
   (2.*(v2 - v5)) - (Power(M_PI,3)*v5f*Power(hvs(v2 - v5),2)*hvs(-(v2/v5))*
     hvs(-v5))/(2.*v5) + (Power(M_PI,3)*v5i*Power(hvs(v2 - v5),2)*
     hvs(-(v2/v5))*hvs(-v5))/(2.*(v2 - v5)) + 
  (Power(M_PI,3)*v5i*Power(hvs(v2 - v5),2)*hvs(-(v2/v5))*hvs(-v5))/(2.*v5) - 
  (Power(M_PI,3)*v2f*hvs(v2 - v5)*hvs(-(v2/v5))*Power(hvs(-v5),2))/
   (2.*(v2 - v5)) + (Power(M_PI,3)*v2i*hvs(v2 - v5)*hvs(-(v2/v5))*
     Power(hvs(-v5),2))/(2.*(v2 - v5)) + 
  (Power(M_PI,3)*v5f*hvs(v2 - v5)*hvs(-(v2/v5))*Power(hvs(-v5),2))/
   (2.*(v2 - v5)) + (Power(M_PI,3)*v5f*hvs(v2 - v5)*hvs(-(v2/v5))*
     Power(hvs(-v5),2))/(2.*v5) - 
  (Power(M_PI,3)*v5i*hvs(v2 - v5)*hvs(-(v2/v5))*Power(hvs(-v5),2))/
   (2.*(v2 - v5)) - (Power(M_PI,3)*v5i*hvs(v2 - v5)*hvs(-(v2/v5))*
     Power(hvs(-v5),2))/(2.*v5) + 
  (Power(M_PI,3)*v2f*hvs(-(v2/v5))*Power(hvs(-v5),3))/(6.*(v2 - v5)) - 
  (Power(M_PI,3)*v2i*hvs(-(v2/v5))*Power(hvs(-v5),3))/(6.*(v2 - v5)) - 
  (Power(M_PI,3)*v5f*hvs(-(v2/v5))*Power(hvs(-v5),3))/(6.*(v2 - v5)) - 
  (Power(M_PI,3)*v5f*hvs(-(v2/v5))*Power(hvs(-v5),3))/(6.*v5) + 
  (Power(M_PI,3)*v5i*hvs(-(v2/v5))*Power(hvs(-v5),3))/(6.*(v2 - v5)) + 
  (Power(M_PI,3)*v5i*hvs(-(v2/v5))*Power(hvs(-v5),3))/(6.*v5) + 
  (M_PI*v2f*hvs(v2 - v5)*hvs(-(v2/v5))*Power(rlog(Abs(v5)),2))/(2.*(v2 - v5)) - 
  (M_PI*v2i*hvs(v2 - v5)*hvs(-(v2/v5))*Power(rlog(Abs(v5)),2))/(2.*(v2 - v5)) - 
  (M_PI*v5f*hvs(v2 - v5)*hvs(-(v2/v5))*Power(rlog(Abs(v5)),2))/(2.*(v2 - v5)) - 
  (M_PI*v5f*hvs(v2 - v5)*hvs(-(v2/v5))*Power(rlog(Abs(v5)),2))/(2.*v5) + 
  (M_PI*v5i*hvs(v2 - v5)*hvs(-(v2/v5))*Power(rlog(Abs(v5)),2))/(2.*(v2 - v5)) + 
  (M_PI*v5i*hvs(v2 - v5)*hvs(-(v2/v5))*Power(rlog(Abs(v5)),2))/(2.*v5) - 
  (M_PI*v2f*hvs(-(v2/v5))*hvs(-v5)*Power(rlog(Abs(v5)),2))/(2.*(v2 - v5)) + 
  (M_PI*v2i*hvs(-(v2/v5))*hvs(-v5)*Power(rlog(Abs(v5)),2))/(2.*(v2 - v5)) + 
  (M_PI*v5f*hvs(-(v2/v5))*hvs(-v5)*Power(rlog(Abs(v5)),2))/(2.*(v2 - v5)) + 
  (M_PI*v5f*hvs(-(v2/v5))*hvs(-v5)*Power(rlog(Abs(v5)),2))/(2.*v5) - 
  (M_PI*v5i*hvs(-(v2/v5))*hvs(-v5)*Power(rlog(Abs(v5)),2))/(2.*(v2 - v5)) - 
  (M_PI*v5i*hvs(-(v2/v5))*hvs(-v5)*Power(rlog(Abs(v5)),2))/(2.*v5) - 
  (M_PI*v2f*hvs(v2 - v5)*hvs(-(v2/v5))*rlog(Abs(v5))*rlog(Abs(-v2 + v5)))/
   (v2 - v5) + (M_PI*v2i*hvs(v2 - v5)*hvs(-(v2/v5))*rlog(Abs(v5))*
     rlog(Abs(-v2 + v5)))/(v2 - v5) + 
  (M_PI*v5f*hvs(v2 - v5)*hvs(-(v2/v5))*rlog(Abs(v5))*rlog(Abs(-v2 + v5)))/
   (v2 - v5) + (M_PI*v5f*hvs(v2 - v5)*hvs(-(v2/v5))*rlog(Abs(v5))*
     rlog(Abs(-v2 + v5)))/v5 - (M_PI*v5i*hvs(v2 - v5)*hvs(-(v2/v5))*
     rlog(Abs(v5))*rlog(Abs(-v2 + v5)))/(v2 - v5) - 
  (M_PI*v5i*hvs(v2 - v5)*hvs(-(v2/v5))*rlog(Abs(v5))*rlog(Abs(-v2 + v5)))/v5 + 
  (M_PI*v2f*hvs(-(v2/v5))*hvs(-v5)*rlog(Abs(v5))*rlog(Abs(-v2 + v5)))/
   (v2 - v5) - (M_PI*v2i*hvs(-(v2/v5))*hvs(-v5)*rlog(Abs(v5))*
     rlog(Abs(-v2 + v5)))/(v2 - v5) - 
  (M_PI*v5f*hvs(-(v2/v5))*hvs(-v5)*rlog(Abs(v5))*rlog(Abs(-v2 + v5)))/
   (v2 - v5) - (M_PI*v5f*hvs(-(v2/v5))*hvs(-v5)*rlog(Abs(v5))*
     rlog(Abs(-v2 + v5)))/v5 + (M_PI*v5i*hvs(-(v2/v5))*hvs(-v5)*rlog(Abs(v5))*
     rlog(Abs(-v2 + v5)))/(v2 - v5) + 
  (M_PI*v5i*hvs(-(v2/v5))*hvs(-v5)*rlog(Abs(v5))*rlog(Abs(-v2 + v5)))/v5 + 
  (M_PI*v2f*hvs(v2 - v5)*hvs(-(v2/v5))*Power(rlog(Abs(-v2 + v5)),2))/
   (2.*(v2 - v5)) - (M_PI*v2i*hvs(v2 - v5)*hvs(-(v2/v5))*
     Power(rlog(Abs(-v2 + v5)),2))/(2.*(v2 - v5)) - 
  (M_PI*v5f*hvs(v2 - v5)*hvs(-(v2/v5))*Power(rlog(Abs(-v2 + v5)),2))/
   (2.*(v2 - v5)) - (M_PI*v5f*hvs(v2 - v5)*hvs(-(v2/v5))*
     Power(rlog(Abs(-v2 + v5)),2))/(2.*v5) + 
  (M_PI*v5i*hvs(v2 - v5)*hvs(-(v2/v5))*Power(rlog(Abs(-v2 + v5)),2))/
   (2.*(v2 - v5)) + (M_PI*v5i*hvs(v2 - v5)*hvs(-(v2/v5))*
     Power(rlog(Abs(-v2 + v5)),2))/(2.*v5) - 
  (M_PI*v2f*hvs(-(v2/v5))*hvs(-v5)*Power(rlog(Abs(-v2 + v5)),2))/
   (2.*(v2 - v5)) + (M_PI*v2i*hvs(-(v2/v5))*hvs(-v5)*
     Power(rlog(Abs(-v2 + v5)),2))/(2.*(v2 - v5)) + 
  (M_PI*v5f*hvs(-(v2/v5))*hvs(-v5)*Power(rlog(Abs(-v2 + v5)),2))/
   (2.*(v2 - v5)) + (M_PI*v5f*hvs(-(v2/v5))*hvs(-v5)*
     Power(rlog(Abs(-v2 + v5)),2))/(2.*v5) - 
  (M_PI*v5i*hvs(-(v2/v5))*hvs(-v5)*Power(rlog(Abs(-v2 + v5)),2))/
   (2.*(v2 - v5)) - (M_PI*v5i*hvs(-(v2/v5))*hvs(-v5)*
     Power(rlog(Abs(-v2 + v5)),2))/(2.*v5) + 
  (Power(M_PI,3)*v2f*hvs(-(v2/v5))*sign(v5))/(6.*(v2 - v5)) - 
  (Power(M_PI,3)*v2i*hvs(-(v2/v5))*sign(v5))/(6.*(v2 - v5)) - 
  (Power(M_PI,3)*v5f*hvs(-(v2/v5))*sign(v5))/(6.*(v2 - v5)) - 
  (Power(M_PI,3)*v5f*hvs(-(v2/v5))*sign(v5))/(6.*v5) + 
  (Power(M_PI,3)*v5i*hvs(-(v2/v5))*sign(v5))/(6.*(v2 - v5)) + 
  (Power(M_PI,3)*v5i*hvs(-(v2/v5))*sign(v5))/(6.*v5) - 
  (Power(M_PI,3)*v2f*Power(hvs(v2 - v5),2)*hvs(-(v2/v5))*sign(v5))/
   (2.*(v2 - v5)) + (Power(M_PI,3)*v2i*Power(hvs(v2 - v5),2)*hvs(-(v2/v5))*
     sign(v5))/(2.*(v2 - v5)) + 
  (Power(M_PI,3)*v5f*Power(hvs(v2 - v5),2)*hvs(-(v2/v5))*sign(v5))/
   (2.*(v2 - v5)) + (Power(M_PI,3)*v5f*Power(hvs(v2 - v5),2)*hvs(-(v2/v5))*
     sign(v5))/(2.*v5) - (Power(M_PI,3)*v5i*Power(hvs(v2 - v5),2)*
     hvs(-(v2/v5))*sign(v5))/(2.*(v2 - v5)) - 
  (Power(M_PI,3)*v5i*Power(hvs(v2 - v5),2)*hvs(-(v2/v5))*sign(v5))/(2.*v5) + 
  (Power(M_PI,3)*v2f*hvs(v2 - v5)*hvs(-(v2/v5))*hvs(-v5)*sign(v5))/(v2 - v5) - 
  (Power(M_PI,3)*v2i*hvs(v2 - v5)*hvs(-(v2/v5))*hvs(-v5)*sign(v5))/(v2 - v5) - 
  (Power(M_PI,3)*v5f*hvs(v2 - v5)*hvs(-(v2/v5))*hvs(-v5)*sign(v5))/(v2 - v5) - 
  (Power(M_PI,3)*v5f*hvs(v2 - v5)*hvs(-(v2/v5))*hvs(-v5)*sign(v5))/v5 + 
  (Power(M_PI,3)*v5i*hvs(v2 - v5)*hvs(-(v2/v5))*hvs(-v5)*sign(v5))/(v2 - v5) + 
  (Power(M_PI,3)*v5i*hvs(v2 - v5)*hvs(-(v2/v5))*hvs(-v5)*sign(v5))/v5 - 
  (Power(M_PI,3)*v2f*hvs(-(v2/v5))*Power(hvs(-v5),2)*sign(v5))/(2.*(v2 - v5)) + 
  (Power(M_PI,3)*v2i*hvs(-(v2/v5))*Power(hvs(-v5),2)*sign(v5))/(2.*(v2 - v5)) + 
  (Power(M_PI,3)*v5f*hvs(-(v2/v5))*Power(hvs(-v5),2)*sign(v5))/(2.*(v2 - v5)) + 
  (Power(M_PI,3)*v5f*hvs(-(v2/v5))*Power(hvs(-v5),2)*sign(v5))/(2.*v5) - 
  (Power(M_PI,3)*v5i*hvs(-(v2/v5))*Power(hvs(-v5),2)*sign(v5))/(2.*(v2 - v5)) - 
  (Power(M_PI,3)*v5i*hvs(-(v2/v5))*Power(hvs(-v5),2)*sign(v5))/(2.*v5) + 
  (M_PI*v2f*hvs(-(v2/v5))*Power(rlog(Abs(v5)),2)*sign(v5))/(2.*(v2 - v5)) - 
  (M_PI*v2i*hvs(-(v2/v5))*Power(rlog(Abs(v5)),2)*sign(v5))/(2.*(v2 - v5)) - 
  (M_PI*v5f*hvs(-(v2/v5))*Power(rlog(Abs(v5)),2)*sign(v5))/(2.*(v2 - v5)) - 
  (M_PI*v5f*hvs(-(v2/v5))*Power(rlog(Abs(v5)),2)*sign(v5))/(2.*v5) + 
  (M_PI*v5i*hvs(-(v2/v5))*Power(rlog(Abs(v5)),2)*sign(v5))/(2.*(v2 - v5)) + 
  (M_PI*v5i*hvs(-(v2/v5))*Power(rlog(Abs(v5)),2)*sign(v5))/(2.*v5) - 
  (M_PI*v2f*hvs(-(v2/v5))*rlog(Abs(v5))*rlog(Abs(-v2 + v5))*sign(v5))/
   (v2 - v5) + (M_PI*v2i*hvs(-(v2/v5))*rlog(Abs(v5))*rlog(Abs(-v2 + v5))*
     sign(v5))/(v2 - v5) + (M_PI*v5f*hvs(-(v2/v5))*rlog(Abs(v5))*
     rlog(Abs(-v2 + v5))*sign(v5))/(v2 - v5) + 
  (M_PI*v5f*hvs(-(v2/v5))*rlog(Abs(v5))*rlog(Abs(-v2 + v5))*sign(v5))/v5 - 
  (M_PI*v5i*hvs(-(v2/v5))*rlog(Abs(v5))*rlog(Abs(-v2 + v5))*sign(v5))/
   (v2 - v5) - (M_PI*v5i*hvs(-(v2/v5))*rlog(Abs(v5))*rlog(Abs(-v2 + v5))*
     sign(v5))/v5 + (M_PI*v2f*hvs(-(v2/v5))*Power(rlog(Abs(-v2 + v5)),2)*
     sign(v5))/(2.*(v2 - v5)) - 
  (M_PI*v2i*hvs(-(v2/v5))*Power(rlog(Abs(-v2 + v5)),2)*sign(v5))/
   (2.*(v2 - v5)) - (M_PI*v5f*hvs(-(v2/v5))*Power(rlog(Abs(-v2 + v5)),2)*
     sign(v5))/(2.*(v2 - v5)) - 
  (M_PI*v5f*hvs(-(v2/v5))*Power(rlog(Abs(-v2 + v5)),2)*sign(v5))/(2.*v5) + 
  (M_PI*v5i*hvs(-(v2/v5))*Power(rlog(Abs(-v2 + v5)),2)*sign(v5))/
   (2.*(v2 - v5)) + (M_PI*v5i*hvs(-(v2/v5))*Power(rlog(Abs(-v2 + v5)),2)*
     sign(v5))/(2.*v5) - (Power(M_PI,3)*v2f*hvs(v2 - v5)*hvs(-(v2/v5))*
     Power(sign(v5),2))/(2.*(v2 - v5)) + 
  (Power(M_PI,3)*v2i*hvs(v2 - v5)*hvs(-(v2/v5))*Power(sign(v5),2))/
   (2.*(v2 - v5)) + (Power(M_PI,3)*v5f*hvs(v2 - v5)*hvs(-(v2/v5))*
     Power(sign(v5),2))/(2.*(v2 - v5)) + 
  (Power(M_PI,3)*v5f*hvs(v2 - v5)*hvs(-(v2/v5))*Power(sign(v5),2))/(2.*v5) - 
  (Power(M_PI,3)*v5i*hvs(v2 - v5)*hvs(-(v2/v5))*Power(sign(v5),2))/
   (2.*(v2 - v5)) - (Power(M_PI,3)*v5i*hvs(v2 - v5)*hvs(-(v2/v5))*
     Power(sign(v5),2))/(2.*v5) + 
  (Power(M_PI,3)*v2f*hvs(-(v2/v5))*hvs(-v5)*Power(sign(v5),2))/(2.*(v2 - v5)) - 
  (Power(M_PI,3)*v2i*hvs(-(v2/v5))*hvs(-v5)*Power(sign(v5),2))/(2.*(v2 - v5)) - 
  (Power(M_PI,3)*v5f*hvs(-(v2/v5))*hvs(-v5)*Power(sign(v5),2))/(2.*(v2 - v5)) - 
  (Power(M_PI,3)*v5f*hvs(-(v2/v5))*hvs(-v5)*Power(sign(v5),2))/(2.*v5) + 
  (Power(M_PI,3)*v5i*hvs(-(v2/v5))*hvs(-v5)*Power(sign(v5),2))/(2.*(v2 - v5)) + 
  (Power(M_PI,3)*v5i*hvs(-(v2/v5))*hvs(-v5)*Power(sign(v5),2))/(2.*v5) - 
  (Power(M_PI,3)*v2f*hvs(-(v2/v5))*Power(sign(v5),3))/(6.*(v2 - v5)) + 
  (Power(M_PI,3)*v2i*hvs(-(v2/v5))*Power(sign(v5),3))/(6.*(v2 - v5)) + 
  (Power(M_PI,3)*v5f*hvs(-(v2/v5))*Power(sign(v5),3))/(6.*(v2 - v5)) + 
  (Power(M_PI,3)*v5f*hvs(-(v2/v5))*Power(sign(v5),3))/(6.*v5) - 
  (Power(M_PI,3)*v5i*hvs(-(v2/v5))*Power(sign(v5),3))/(6.*(v2 - v5)) - 
  (Power(M_PI,3)*v5i*hvs(-(v2/v5))*Power(sign(v5),3))/(6.*v5)
;
 return integrandIm10;
}  


==> anc/evaluate_pentagon/src/functions/f10Re.cpp <==

#include "../header.h"


double integrandRe10 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe10=  (v2f*hvs(v2/v5)*rLi(3,1 - v2/v5))/(v2 - v5) - 
  (v2i*hvs(v2/v5)*rLi(3,1 - v2/v5))/(v2 - v5) - 
  (v5f*hvs(v2/v5)*rLi(3,1 - v2/v5))/(v2 - v5) - 
  (v5f*hvs(v2/v5)*rLi(3,1 - v2/v5))/v5 + 
  (v5i*hvs(v2/v5)*rLi(3,1 - v2/v5))/(v2 - v5) + 
  (v5i*hvs(v2/v5)*rLi(3,1 - v2/v5))/v5 + 
  (v2f*hvs(-(v2/v5))*rLi(3,v5/(-v2 + v5)))/(v2 - v5) - 
  (v2i*hvs(-(v2/v5))*rLi(3,v5/(-v2 + v5)))/(v2 - v5) - 
  (v5f*hvs(-(v2/v5))*rLi(3,v5/(-v2 + v5)))/(v2 - v5) - 
  (v5f*hvs(-(v2/v5))*rLi(3,v5/(-v2 + v5)))/v5 + 
  (v5i*hvs(-(v2/v5))*rLi(3,v5/(-v2 + v5)))/(v2 - v5) + 
  (v5i*hvs(-(v2/v5))*rLi(3,v5/(-v2 + v5)))/v5 + 
  (Power(M_PI,2)*v2f*hvs(-(v2/v5))*rlog(Abs(v5)))/(6.*(v2 - v5)) - 
  (Power(M_PI,2)*v2i*hvs(-(v2/v5))*rlog(Abs(v5)))/(6.*(v2 - v5)) - 
  (Power(M_PI,2)*v5f*hvs(-(v2/v5))*rlog(Abs(v5)))/(6.*(v2 - v5)) - 
  (Power(M_PI,2)*v5f*hvs(-(v2/v5))*rlog(Abs(v5)))/(6.*v5) + 
  (Power(M_PI,2)*v5i*hvs(-(v2/v5))*rlog(Abs(v5)))/(6.*(v2 - v5)) + 
  (Power(M_PI,2)*v5i*hvs(-(v2/v5))*rlog(Abs(v5)))/(6.*v5) - 
  (Power(M_PI,2)*v2f*Power(hvs(v2 - v5),2)*hvs(-(v2/v5))*rlog(Abs(v5)))/
   (2.*(v2 - v5)) + (Power(M_PI,2)*v2i*Power(hvs(v2 - v5),2)*hvs(-(v2/v5))*
     rlog(Abs(v5)))/(2.*(v2 - v5)) + 
  (Power(M_PI,2)*v5f*Power(hvs(v2 - v5),2)*hvs(-(v2/v5))*rlog(Abs(v5)))/
   (2.*(v2 - v5)) + (Power(M_PI,2)*v5f*Power(hvs(v2 - v5),2)*hvs(-(v2/v5))*
     rlog(Abs(v5)))/(2.*v5) - (Power(M_PI,2)*v5i*Power(hvs(v2 - v5),2)*
     hvs(-(v2/v5))*rlog(Abs(v5)))/(2.*(v2 - v5)) - 
  (Power(M_PI,2)*v5i*Power(hvs(v2 - v5),2)*hvs(-(v2/v5))*rlog(Abs(v5)))/
   (2.*v5) + (Power(M_PI,2)*v2f*hvs(v2 - v5)*hvs(-(v2/v5))*hvs(-v5)*
     rlog(Abs(v5)))/(v2 - v5) - 
  (Power(M_PI,2)*v2i*hvs(v2 - v5)*hvs(-(v2/v5))*hvs(-v5)*rlog(Abs(v5)))/
   (v2 - v5) - (Power(M_PI,2)*v5f*hvs(v2 - v5)*hvs(-(v2/v5))*hvs(-v5)*
     rlog(Abs(v5)))/(v2 - v5) - 
  (Power(M_PI,2)*v5f*hvs(v2 - v5)*hvs(-(v2/v5))*hvs(-v5)*rlog(Abs(v5)))/v5 + 
  (Power(M_PI,2)*v5i*hvs(v2 - v5)*hvs(-(v2/v5))*hvs(-v5)*rlog(Abs(v5)))/
   (v2 - v5) + (Power(M_PI,2)*v5i*hvs(v2 - v5)*hvs(-(v2/v5))*hvs(-v5)*
     rlog(Abs(v5)))/v5 - (Power(M_PI,2)*v2f*hvs(-(v2/v5))*Power(hvs(-v5),2)*
     rlog(Abs(v5)))/(2.*(v2 - v5)) + 
  (Power(M_PI,2)*v2i*hvs(-(v2/v5))*Power(hvs(-v5),2)*rlog(Abs(v5)))/
   (2.*(v2 - v5)) + (Power(M_PI,2)*v5f*hvs(-(v2/v5))*Power(hvs(-v5),2)*
     rlog(Abs(v5)))/(2.*(v2 - v5)) + 
  (Power(M_PI,2)*v5f*hvs(-(v2/v5))*Power(hvs(-v5),2)*rlog(Abs(v5)))/(2.*v5) - 
  (Power(M_PI,2)*v5i*hvs(-(v2/v5))*Power(hvs(-v5),2)*rlog(Abs(v5)))/
   (2.*(v2 - v5)) - (Power(M_PI,2)*v5i*hvs(-(v2/v5))*Power(hvs(-v5),2)*
     rlog(Abs(v5)))/(2.*v5) + (v2f*hvs(-(v2/v5))*Power(rlog(Abs(v5)),3))/
   (6.*(v2 - v5)) - (v2i*hvs(-(v2/v5))*Power(rlog(Abs(v5)),3))/
   (6.*(v2 - v5)) - (v5f*hvs(-(v2/v5))*Power(rlog(Abs(v5)),3))/
   (6.*(v2 - v5)) - (v5f*hvs(-(v2/v5))*Power(rlog(Abs(v5)),3))/(6.*v5) + 
  (v5i*hvs(-(v2/v5))*Power(rlog(Abs(v5)),3))/(6.*(v2 - v5)) + 
  (v5i*hvs(-(v2/v5))*Power(rlog(Abs(v5)),3))/(6.*v5) - 
  (Power(M_PI,2)*v2f*hvs(-(v2/v5))*rlog(Abs(-v2 + v5)))/(6.*(v2 - v5)) + 
  (Power(M_PI,2)*v2i*hvs(-(v2/v5))*rlog(Abs(-v2 + v5)))/(6.*(v2 - v5)) + 
  (Power(M_PI,2)*v5f*hvs(-(v2/v5))*rlog(Abs(-v2 + v5)))/(6.*(v2 - v5)) + 
  (Power(M_PI,2)*v5f*hvs(-(v2/v5))*rlog(Abs(-v2 + v5)))/(6.*v5) - 
  (Power(M_PI,2)*v5i*hvs(-(v2/v5))*rlog(Abs(-v2 + v5)))/(6.*(v2 - v5)) - 
  (Power(M_PI,2)*v5i*hvs(-(v2/v5))*rlog(Abs(-v2 + v5)))/(6.*v5) + 
  (Power(M_PI,2)*v2f*Power(hvs(v2 - v5),2)*hvs(-(v2/v5))*rlog(Abs(-v2 + v5)))/
   (2.*(v2 - v5)) - (Power(M_PI,2)*v2i*Power(hvs(v2 - v5),2)*hvs(-(v2/v5))*
     rlog(Abs(-v2 + v5)))/(2.*(v2 - v5)) - 
  (Power(M_PI,2)*v5f*Power(hvs(v2 - v5),2)*hvs(-(v2/v5))*rlog(Abs(-v2 + v5)))/
   (2.*(v2 - v5)) - (Power(M_PI,2)*v5f*Power(hvs(v2 - v5),2)*hvs(-(v2/v5))*
     rlog(Abs(-v2 + v5)))/(2.*v5) + 
  (Power(M_PI,2)*v5i*Power(hvs(v2 - v5),2)*hvs(-(v2/v5))*rlog(Abs(-v2 + v5)))/
   (2.*(v2 - v5)) + (Power(M_PI,2)*v5i*Power(hvs(v2 - v5),2)*hvs(-(v2/v5))*
     rlog(Abs(-v2 + v5)))/(2.*v5) - 
  (Power(M_PI,2)*v2f*hvs(v2 - v5)*hvs(-(v2/v5))*hvs(-v5)*rlog(Abs(-v2 + v5)))/
   (v2 - v5) + (Power(M_PI,2)*v2i*hvs(v2 - v5)*hvs(-(v2/v5))*hvs(-v5)*
     rlog(Abs(-v2 + v5)))/(v2 - v5) + 
  (Power(M_PI,2)*v5f*hvs(v2 - v5)*hvs(-(v2/v5))*hvs(-v5)*rlog(Abs(-v2 + v5)))/
   (v2 - v5) + (Power(M_PI,2)*v5f*hvs(v2 - v5)*hvs(-(v2/v5))*hvs(-v5)*
     rlog(Abs(-v2 + v5)))/v5 - (Power(M_PI,2)*v5i*hvs(v2 - v5)*hvs(-(v2/v5))*
     hvs(-v5)*rlog(Abs(-v2 + v5)))/(v2 - v5) - 
  (Power(M_PI,2)*v5i*hvs(v2 - v5)*hvs(-(v2/v5))*hvs(-v5)*rlog(Abs(-v2 + v5)))/
   v5 + (Power(M_PI,2)*v2f*hvs(-(v2/v5))*Power(hvs(-v5),2)*
     rlog(Abs(-v2 + v5)))/(2.*(v2 - v5)) - 
  (Power(M_PI,2)*v2i*hvs(-(v2/v5))*Power(hvs(-v5),2)*rlog(Abs(-v2 + v5)))/
   (2.*(v2 - v5)) - (Power(M_PI,2)*v5f*hvs(-(v2/v5))*Power(hvs(-v5),2)*
     rlog(Abs(-v2 + v5)))/(2.*(v2 - v5)) - 
  (Power(M_PI,2)*v5f*hvs(-(v2/v5))*Power(hvs(-v5),2)*rlog(Abs(-v2 + v5)))/
   (2.*v5) + (Power(M_PI,2)*v5i*hvs(-(v2/v5))*Power(hvs(-v5),2)*
     rlog(Abs(-v2 + v5)))/(2.*(v2 - v5)) + 
  (Power(M_PI,2)*v5i*hvs(-(v2/v5))*Power(hvs(-v5),2)*rlog(Abs(-v2 + v5)))/
   (2.*v5) - (v2f*hvs(-(v2/v5))*Power(rlog(Abs(v5)),2)*rlog(Abs(-v2 + v5)))/
   (2.*(v2 - v5)) + (v2i*hvs(-(v2/v5))*Power(rlog(Abs(v5)),2)*
     rlog(Abs(-v2 + v5)))/(2.*(v2 - v5)) + 
  (v5f*hvs(-(v2/v5))*Power(rlog(Abs(v5)),2)*rlog(Abs(-v2 + v5)))/
   (2.*(v2 - v5)) + (v5f*hvs(-(v2/v5))*Power(rlog(Abs(v5)),2)*
     rlog(Abs(-v2 + v5)))/(2.*v5) - 
  (v5i*hvs(-(v2/v5))*Power(rlog(Abs(v5)),2)*rlog(Abs(-v2 + v5)))/
   (2.*(v2 - v5)) - (v5i*hvs(-(v2/v5))*Power(rlog(Abs(v5)),2)*
     rlog(Abs(-v2 + v5)))/(2.*v5) + 
  (v2f*hvs(-(v2/v5))*rlog(Abs(v5))*Power(rlog(Abs(-v2 + v5)),2))/
   (2.*(v2 - v5)) - (v2i*hvs(-(v2/v5))*rlog(Abs(v5))*
     Power(rlog(Abs(-v2 + v5)),2))/(2.*(v2 - v5)) - 
  (v5f*hvs(-(v2/v5))*rlog(Abs(v5))*Power(rlog(Abs(-v2 + v5)),2))/
   (2.*(v2 - v5)) - (v5f*hvs(-(v2/v5))*rlog(Abs(v5))*
     Power(rlog(Abs(-v2 + v5)),2))/(2.*v5) + 
  (v5i*hvs(-(v2/v5))*rlog(Abs(v5))*Power(rlog(Abs(-v2 + v5)),2))/
   (2.*(v2 - v5)) + (v5i*hvs(-(v2/v5))*rlog(Abs(v5))*
     Power(rlog(Abs(-v2 + v5)),2))/(2.*v5) - 
  (v2f*hvs(-(v2/v5))*Power(rlog(Abs(-v2 + v5)),3))/(6.*(v2 - v5)) + 
  (v2i*hvs(-(v2/v5))*Power(rlog(Abs(-v2 + v5)),3))/(6.*(v2 - v5)) + 
  (v5f*hvs(-(v2/v5))*Power(rlog(Abs(-v2 + v5)),3))/(6.*(v2 - v5)) + 
  (v5f*hvs(-(v2/v5))*Power(rlog(Abs(-v2 + v5)),3))/(6.*v5) - 
  (v5i*hvs(-(v2/v5))*Power(rlog(Abs(-v2 + v5)),3))/(6.*(v2 - v5)) - 
  (v5i*hvs(-(v2/v5))*Power(rlog(Abs(-v2 + v5)),3))/(6.*v5) - 
  (Power(M_PI,2)*v2f*hvs(v2 - v5)*hvs(-(v2/v5))*rlog(Abs(v5))*sign(v5))/
   (v2 - v5) + (Power(M_PI,2)*v2i*hvs(v2 - v5)*hvs(-(v2/v5))*rlog(Abs(v5))*
     sign(v5))/(v2 - v5) + (Power(M_PI,2)*v5f*hvs(v2 - v5)*hvs(-(v2/v5))*
     rlog(Abs(v5))*sign(v5))/(v2 - v5) + 
  (Power(M_PI,2)*v5f*hvs(v2 - v5)*hvs(-(v2/v5))*rlog(Abs(v5))*sign(v5))/v5 - 
  (Power(M_PI,2)*v5i*hvs(v2 - v5)*hvs(-(v2/v5))*rlog(Abs(v5))*sign(v5))/
   (v2 - v5) - (Power(M_PI,2)*v5i*hvs(v2 - v5)*hvs(-(v2/v5))*rlog(Abs(v5))*
     sign(v5))/v5 + (Power(M_PI,2)*v2f*hvs(-(v2/v5))*hvs(-v5)*rlog(Abs(v5))*
     sign(v5))/(v2 - v5) - (Power(M_PI,2)*v2i*hvs(-(v2/v5))*hvs(-v5)*
     rlog(Abs(v5))*sign(v5))/(v2 - v5) - 
  (Power(M_PI,2)*v5f*hvs(-(v2/v5))*hvs(-v5)*rlog(Abs(v5))*sign(v5))/(v2 - v5) - 
  (Power(M_PI,2)*v5f*hvs(-(v2/v5))*hvs(-v5)*rlog(Abs(v5))*sign(v5))/v5 + 
  (Power(M_PI,2)*v5i*hvs(-(v2/v5))*hvs(-v5)*rlog(Abs(v5))*sign(v5))/(v2 - v5) + 
  (Power(M_PI,2)*v5i*hvs(-(v2/v5))*hvs(-v5)*rlog(Abs(v5))*sign(v5))/v5 + 
  (Power(M_PI,2)*v2f*hvs(v2 - v5)*hvs(-(v2/v5))*rlog(Abs(-v2 + v5))*sign(v5))/
   (v2 - v5) - (Power(M_PI,2)*v2i*hvs(v2 - v5)*hvs(-(v2/v5))*
     rlog(Abs(-v2 + v5))*sign(v5))/(v2 - v5) - 
  (Power(M_PI,2)*v5f*hvs(v2 - v5)*hvs(-(v2/v5))*rlog(Abs(-v2 + v5))*sign(v5))/
   (v2 - v5) - (Power(M_PI,2)*v5f*hvs(v2 - v5)*hvs(-(v2/v5))*
     rlog(Abs(-v2 + v5))*sign(v5))/v5 + 
  (Power(M_PI,2)*v5i*hvs(v2 - v5)*hvs(-(v2/v5))*rlog(Abs(-v2 + v5))*sign(v5))/
   (v2 - v5) + (Power(M_PI,2)*v5i*hvs(v2 - v5)*hvs(-(v2/v5))*
     rlog(Abs(-v2 + v5))*sign(v5))/v5 - 
  (Power(M_PI,2)*v2f*hvs(-(v2/v5))*hvs(-v5)*rlog(Abs(-v2 + v5))*sign(v5))/
   (v2 - v5) + (Power(M_PI,2)*v2i*hvs(-(v2/v5))*hvs(-v5)*rlog(Abs(-v2 + v5))*
     sign(v5))/(v2 - v5) + (Power(M_PI,2)*v5f*hvs(-(v2/v5))*hvs(-v5)*
     rlog(Abs(-v2 + v5))*sign(v5))/(v2 - v5) + 
  (Power(M_PI,2)*v5f*hvs(-(v2/v5))*hvs(-v5)*rlog(Abs(-v2 + v5))*sign(v5))/v5 - 
  (Power(M_PI,2)*v5i*hvs(-(v2/v5))*hvs(-v5)*rlog(Abs(-v2 + v5))*sign(v5))/
   (v2 - v5) - (Power(M_PI,2)*v5i*hvs(-(v2/v5))*hvs(-v5)*rlog(Abs(-v2 + v5))*
     sign(v5))/v5 - (Power(M_PI,2)*v2f*hvs(-(v2/v5))*rlog(Abs(v5))*
     Power(sign(v5),2))/(2.*(v2 - v5)) + 
  (Power(M_PI,2)*v2i*hvs(-(v2/v5))*rlog(Abs(v5))*Power(sign(v5),2))/
   (2.*(v2 - v5)) + (Power(M_PI,2)*v5f*hvs(-(v2/v5))*rlog(Abs(v5))*
     Power(sign(v5),2))/(2.*(v2 - v5)) + 
  (Power(M_PI,2)*v5f*hvs(-(v2/v5))*rlog(Abs(v5))*Power(sign(v5),2))/(2.*v5) - 
  (Power(M_PI,2)*v5i*hvs(-(v2/v5))*rlog(Abs(v5))*Power(sign(v5),2))/
   (2.*(v2 - v5)) - (Power(M_PI,2)*v5i*hvs(-(v2/v5))*rlog(Abs(v5))*
     Power(sign(v5),2))/(2.*v5) + 
  (Power(M_PI,2)*v2f*hvs(-(v2/v5))*rlog(Abs(-v2 + v5))*Power(sign(v5),2))/
   (2.*(v2 - v5)) - (Power(M_PI,2)*v2i*hvs(-(v2/v5))*rlog(Abs(-v2 + v5))*
     Power(sign(v5),2))/(2.*(v2 - v5)) - 
  (Power(M_PI,2)*v5f*hvs(-(v2/v5))*rlog(Abs(-v2 + v5))*Power(sign(v5),2))/
   (2.*(v2 - v5)) - (Power(M_PI,2)*v5f*hvs(-(v2/v5))*rlog(Abs(-v2 + v5))*
     Power(sign(v5),2))/(2.*v5) + 
  (Power(M_PI,2)*v5i*hvs(-(v2/v5))*rlog(Abs(-v2 + v5))*Power(sign(v5),2))/
   (2.*(v2 - v5)) + (Power(M_PI,2)*v5i*hvs(-(v2/v5))*rlog(Abs(-v2 + v5))*
     Power(sign(v5),2))/(2.*v5)
;
 return integrandRe10;
}  


==> anc/evaluate_pentagon/src/functions/f11Eu.cpp <==

#include "../header.h"


double integrandEu11 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu11=  -(Power(M_PI,2)*v1f*Power(hvs(-v1),2)*rlog(Abs(v1)))/(2.*v1) + 
  (Power(M_PI,2)*v1i*Power(hvs(-v1),2)*rlog(Abs(v1)))/(2.*v1) - 
  (Power(M_PI,2)*v1f*Power(hvs(-v1),2)*rlog(Abs(v1)))/(-v1 + v3) + 
  (Power(M_PI,2)*v1i*Power(hvs(-v1),2)*rlog(Abs(v1)))/(-v1 + v3) - 
  (Power(M_PI,2)*v3f*Power(hvs(-v1),2)*rlog(Abs(v1)))/(2.*v3) + 
  (Power(M_PI,2)*v3f*Power(hvs(-v1),2)*rlog(Abs(v1)))/(-v1 + v3) + 
  (Power(M_PI,2)*v3i*Power(hvs(-v1),2)*rlog(Abs(v1)))/(2.*v3) - 
  (Power(M_PI,2)*v3i*Power(hvs(-v1),2)*rlog(Abs(v1)))/(-v1 + v3) + 
  (Power(M_PI,2)*v1f*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)))/v1 - 
  (Power(M_PI,2)*v1i*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)))/v1 + 
  (2*Power(M_PI,2)*v1f*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)))/(-v1 + v3) - 
  (2*Power(M_PI,2)*v1i*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)))/(-v1 + v3) + 
  (Power(M_PI,2)*v3f*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)))/v3 - 
  (2*Power(M_PI,2)*v3f*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)))/(-v1 + v3) - 
  (Power(M_PI,2)*v3i*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)))/v3 + 
  (2*Power(M_PI,2)*v3i*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)))/(-v1 + v3) - 
  (Power(M_PI,2)*v1f*Power(hvs(-v3),2)*rlog(Abs(v1)))/(2.*v1) + 
  (Power(M_PI,2)*v1i*Power(hvs(-v3),2)*rlog(Abs(v1)))/(2.*v1) - 
  (Power(M_PI,2)*v1f*Power(hvs(-v3),2)*rlog(Abs(v1)))/(-v1 + v3) + 
  (Power(M_PI,2)*v1i*Power(hvs(-v3),2)*rlog(Abs(v1)))/(-v1 + v3) - 
  (Power(M_PI,2)*v3f*Power(hvs(-v3),2)*rlog(Abs(v1)))/(2.*v3) + 
  (Power(M_PI,2)*v3f*Power(hvs(-v3),2)*rlog(Abs(v1)))/(-v1 + v3) + 
  (Power(M_PI,2)*v3i*Power(hvs(-v3),2)*rlog(Abs(v1)))/(2.*v3) - 
  (Power(M_PI,2)*v3i*Power(hvs(-v3),2)*rlog(Abs(v1)))/(-v1 + v3) + 
  (v1f*Power(rlog(Abs(v1)),3))/(6.*v1) - 
  (v1i*Power(rlog(Abs(v1)),3))/(6.*v1) + 
  (v1f*Power(rlog(Abs(v1)),3))/(3.*(-v1 + v3)) - 
  (v1i*Power(rlog(Abs(v1)),3))/(3.*(-v1 + v3)) + 
  (v3f*Power(rlog(Abs(v1)),3))/(6.*v3) - 
  (v3f*Power(rlog(Abs(v1)),3))/(3.*(-v1 + v3)) - 
  (v3i*Power(rlog(Abs(v1)),3))/(6.*v3) + 
  (v3i*Power(rlog(Abs(v1)),3))/(3.*(-v1 + v3)) + 
  (Power(M_PI,2)*v1f*Power(hvs(-v1),2)*rlog(Abs(v3)))/(2.*v1) - 
  (Power(M_PI,2)*v1i*Power(hvs(-v1),2)*rlog(Abs(v3)))/(2.*v1) + 
  (Power(M_PI,2)*v1f*Power(hvs(-v1),2)*rlog(Abs(v3)))/(-v1 + v3) - 
  (Power(M_PI,2)*v1i*Power(hvs(-v1),2)*rlog(Abs(v3)))/(-v1 + v3) + 
  (Power(M_PI,2)*v3f*Power(hvs(-v1),2)*rlog(Abs(v3)))/(2.*v3) - 
  (Power(M_PI,2)*v3f*Power(hvs(-v1),2)*rlog(Abs(v3)))/(-v1 + v3) - 
  (Power(M_PI,2)*v3i*Power(hvs(-v1),2)*rlog(Abs(v3)))/(2.*v3) + 
  (Power(M_PI,2)*v3i*Power(hvs(-v1),2)*rlog(Abs(v3)))/(-v1 + v3) - 
  (Power(M_PI,2)*v1f*hvs(-v1)*hvs(-v3)*rlog(Abs(v3)))/v1 + 
  (Power(M_PI,2)*v1i*hvs(-v1)*hvs(-v3)*rlog(Abs(v3)))/v1 - 
  (2*Power(M_PI,2)*v1f*hvs(-v1)*hvs(-v3)*rlog(Abs(v3)))/(-v1 + v3) + 
  (2*Power(M_PI,2)*v1i*hvs(-v1)*hvs(-v3)*rlog(Abs(v3)))/(-v1 + v3) - 
  (Power(M_PI,2)*v3f*hvs(-v1)*hvs(-v3)*rlog(Abs(v3)))/v3 + 
  (2*Power(M_PI,2)*v3f*hvs(-v1)*hvs(-v3)*rlog(Abs(v3)))/(-v1 + v3) + 
  (Power(M_PI,2)*v3i*hvs(-v1)*hvs(-v3)*rlog(Abs(v3)))/v3 - 
  (2*Power(M_PI,2)*v3i*hvs(-v1)*hvs(-v3)*rlog(Abs(v3)))/(-v1 + v3) + 
  (Power(M_PI,2)*v1f*Power(hvs(-v3),2)*rlog(Abs(v3)))/(2.*v1) - 
  (Power(M_PI,2)*v1i*Power(hvs(-v3),2)*rlog(Abs(v3)))/(2.*v1) + 
  (Power(M_PI,2)*v1f*Power(hvs(-v3),2)*rlog(Abs(v3)))/(-v1 + v3) - 
  (Power(M_PI,2)*v1i*Power(hvs(-v3),2)*rlog(Abs(v3)))/(-v1 + v3) + 
  (Power(M_PI,2)*v3f*Power(hvs(-v3),2)*rlog(Abs(v3)))/(2.*v3) - 
  (Power(M_PI,2)*v3f*Power(hvs(-v3),2)*rlog(Abs(v3)))/(-v1 + v3) - 
  (Power(M_PI,2)*v3i*Power(hvs(-v3),2)*rlog(Abs(v3)))/(2.*v3) + 
  (Power(M_PI,2)*v3i*Power(hvs(-v3),2)*rlog(Abs(v3)))/(-v1 + v3) - 
  (v1f*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/(2.*v1) + 
  (v1i*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/(2.*v1) - 
  (v1f*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/(-v1 + v3) + 
  (v1i*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/(-v1 + v3) - 
  (v3f*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/(2.*v3) + 
  (v3f*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/(-v1 + v3) + 
  (v3i*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/(2.*v3) - 
  (v3i*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/(-v1 + v3) + 
  (v1f*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/(2.*v1) - 
  (v1i*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/(2.*v1) + 
  (v1f*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/(-v1 + v3) - 
  (v1i*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/(-v1 + v3) + 
  (v3f*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/(2.*v3) - 
  (v3f*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/(-v1 + v3) - 
  (v3i*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/(2.*v3) + 
  (v3i*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/(-v1 + v3) - 
  (v1f*Power(rlog(Abs(v3)),3))/(6.*v1) + 
  (v1i*Power(rlog(Abs(v3)),3))/(6.*v1) - 
  (v1f*Power(rlog(Abs(v3)),3))/(3.*(-v1 + v3)) + 
  (v1i*Power(rlog(Abs(v3)),3))/(3.*(-v1 + v3)) - 
  (v3f*Power(rlog(Abs(v3)),3))/(6.*v3) + 
  (v3f*Power(rlog(Abs(v3)),3))/(3.*(-v1 + v3)) + 
  (v3i*Power(rlog(Abs(v3)),3))/(6.*v3) - 
  (v3i*Power(rlog(Abs(v3)),3))/(3.*(-v1 + v3))
;
 return integrandEu11;
}  


==> anc/evaluate_pentagon/src/functions/f11Im.cpp <==

#include "../header.h"


double integrandIm11 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm11=  (Power(M_PI,3)*v1f*Power(hvs(-v1),3))/(6.*v1) - 
  (Power(M_PI,3)*v1i*Power(hvs(-v1),3))/(6.*v1) + 
  (Power(M_PI,3)*v1f*Power(hvs(-v1),3))/(3.*(-v1 + v3)) - 
  (Power(M_PI,3)*v1i*Power(hvs(-v1),3))/(3.*(-v1 + v3)) + 
  (Power(M_PI,3)*v3f*Power(hvs(-v1),3))/(6.*v3) - 
  (Power(M_PI,3)*v3f*Power(hvs(-v1),3))/(3.*(-v1 + v3)) - 
  (Power(M_PI,3)*v3i*Power(hvs(-v1),3))/(6.*v3) + 
  (Power(M_PI,3)*v3i*Power(hvs(-v1),3))/(3.*(-v1 + v3)) - 
  (Power(M_PI,3)*v1f*Power(hvs(-v1),2)*hvs(-v3))/(2.*v1) + 
  (Power(M_PI,3)*v1i*Power(hvs(-v1),2)*hvs(-v3))/(2.*v1) - 
  (Power(M_PI,3)*v1f*Power(hvs(-v1),2)*hvs(-v3))/(-v1 + v3) + 
  (Power(M_PI,3)*v1i*Power(hvs(-v1),2)*hvs(-v3))/(-v1 + v3) - 
  (Power(M_PI,3)*v3f*Power(hvs(-v1),2)*hvs(-v3))/(2.*v3) + 
  (Power(M_PI,3)*v3f*Power(hvs(-v1),2)*hvs(-v3))/(-v1 + v3) + 
  (Power(M_PI,3)*v3i*Power(hvs(-v1),2)*hvs(-v3))/(2.*v3) - 
  (Power(M_PI,3)*v3i*Power(hvs(-v1),2)*hvs(-v3))/(-v1 + v3) + 
  (Power(M_PI,3)*v1f*hvs(-v1)*Power(hvs(-v3),2))/(2.*v1) - 
  (Power(M_PI,3)*v1i*hvs(-v1)*Power(hvs(-v3),2))/(2.*v1) + 
  (Power(M_PI,3)*v1f*hvs(-v1)*Power(hvs(-v3),2))/(-v1 + v3) - 
  (Power(M_PI,3)*v1i*hvs(-v1)*Power(hvs(-v3),2))/(-v1 + v3) + 
  (Power(M_PI,3)*v3f*hvs(-v1)*Power(hvs(-v3),2))/(2.*v3) - 
  (Power(M_PI,3)*v3f*hvs(-v1)*Power(hvs(-v3),2))/(-v1 + v3) - 
  (Power(M_PI,3)*v3i*hvs(-v1)*Power(hvs(-v3),2))/(2.*v3) + 
  (Power(M_PI,3)*v3i*hvs(-v1)*Power(hvs(-v3),2))/(-v1 + v3) - 
  (Power(M_PI,3)*v1f*Power(hvs(-v3),3))/(6.*v1) + 
  (Power(M_PI,3)*v1i*Power(hvs(-v3),3))/(6.*v1) - 
  (Power(M_PI,3)*v1f*Power(hvs(-v3),3))/(3.*(-v1 + v3)) + 
  (Power(M_PI,3)*v1i*Power(hvs(-v3),3))/(3.*(-v1 + v3)) - 
  (Power(M_PI,3)*v3f*Power(hvs(-v3),3))/(6.*v3) + 
  (Power(M_PI,3)*v3f*Power(hvs(-v3),3))/(3.*(-v1 + v3)) + 
  (Power(M_PI,3)*v3i*Power(hvs(-v3),3))/(6.*v3) - 
  (Power(M_PI,3)*v3i*Power(hvs(-v3),3))/(3.*(-v1 + v3)) - 
  (M_PI*v1f*hvs(-v1)*Power(rlog(Abs(v1)),2))/(2.*v1) + 
  (M_PI*v1i*hvs(-v1)*Power(rlog(Abs(v1)),2))/(2.*v1) - 
  (M_PI*v1f*hvs(-v1)*Power(rlog(Abs(v1)),2))/(-v1 + v3) + 
  (M_PI*v1i*hvs(-v1)*Power(rlog(Abs(v1)),2))/(-v1 + v3) - 
  (M_PI*v3f*hvs(-v1)*Power(rlog(Abs(v1)),2))/(2.*v3) + 
  (M_PI*v3f*hvs(-v1)*Power(rlog(Abs(v1)),2))/(-v1 + v3) + 
  (M_PI*v3i*hvs(-v1)*Power(rlog(Abs(v1)),2))/(2.*v3) - 
  (M_PI*v3i*hvs(-v1)*Power(rlog(Abs(v1)),2))/(-v1 + v3) + 
  (M_PI*v1f*hvs(-v3)*Power(rlog(Abs(v1)),2))/(2.*v1) - 
  (M_PI*v1i*hvs(-v3)*Power(rlog(Abs(v1)),2))/(2.*v1) + 
  (M_PI*v1f*hvs(-v3)*Power(rlog(Abs(v1)),2))/(-v1 + v3) - 
  (M_PI*v1i*hvs(-v3)*Power(rlog(Abs(v1)),2))/(-v1 + v3) + 
  (M_PI*v3f*hvs(-v3)*Power(rlog(Abs(v1)),2))/(2.*v3) - 
  (M_PI*v3f*hvs(-v3)*Power(rlog(Abs(v1)),2))/(-v1 + v3) - 
  (M_PI*v3i*hvs(-v3)*Power(rlog(Abs(v1)),2))/(2.*v3) + 
  (M_PI*v3i*hvs(-v3)*Power(rlog(Abs(v1)),2))/(-v1 + v3) + 
  (M_PI*v1f*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3)))/v1 - 
  (M_PI*v1i*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3)))/v1 + 
  (2*M_PI*v1f*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3)))/(-v1 + v3) - 
  (2*M_PI*v1i*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3)))/(-v1 + v3) + 
  (M_PI*v3f*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3)))/v3 - 
  (2*M_PI*v3f*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3)))/(-v1 + v3) - 
  (M_PI*v3i*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3)))/v3 + 
  (2*M_PI*v3i*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3)))/(-v1 + v3) - 
  (M_PI*v1f*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)))/v1 + 
  (M_PI*v1i*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)))/v1 - 
  (2*M_PI*v1f*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)))/(-v1 + v3) + 
  (2*M_PI*v1i*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)))/(-v1 + v3) - 
  (M_PI*v3f*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)))/v3 + 
  (2*M_PI*v3f*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)))/(-v1 + v3) + 
  (M_PI*v3i*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)))/v3 - 
  (2*M_PI*v3i*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)))/(-v1 + v3) - 
  (M_PI*v1f*hvs(-v1)*Power(rlog(Abs(v3)),2))/(2.*v1) + 
  (M_PI*v1i*hvs(-v1)*Power(rlog(Abs(v3)),2))/(2.*v1) - 
  (M_PI*v1f*hvs(-v1)*Power(rlog(Abs(v3)),2))/(-v1 + v3) + 
  (M_PI*v1i*hvs(-v1)*Power(rlog(Abs(v3)),2))/(-v1 + v3) - 
  (M_PI*v3f*hvs(-v1)*Power(rlog(Abs(v3)),2))/(2.*v3) + 
  (M_PI*v3f*hvs(-v1)*Power(rlog(Abs(v3)),2))/(-v1 + v3) + 
  (M_PI*v3i*hvs(-v1)*Power(rlog(Abs(v3)),2))/(2.*v3) - 
  (M_PI*v3i*hvs(-v1)*Power(rlog(Abs(v3)),2))/(-v1 + v3) + 
  (M_PI*v1f*hvs(-v3)*Power(rlog(Abs(v3)),2))/(2.*v1) - 
  (M_PI*v1i*hvs(-v3)*Power(rlog(Abs(v3)),2))/(2.*v1) + 
  (M_PI*v1f*hvs(-v3)*Power(rlog(Abs(v3)),2))/(-v1 + v3) - 
  (M_PI*v1i*hvs(-v3)*Power(rlog(Abs(v3)),2))/(-v1 + v3) + 
  (M_PI*v3f*hvs(-v3)*Power(rlog(Abs(v3)),2))/(2.*v3) - 
  (M_PI*v3f*hvs(-v3)*Power(rlog(Abs(v3)),2))/(-v1 + v3) - 
  (M_PI*v3i*hvs(-v3)*Power(rlog(Abs(v3)),2))/(2.*v3) + 
  (M_PI*v3i*hvs(-v3)*Power(rlog(Abs(v3)),2))/(-v1 + v3)
;
 return integrandIm11;
}  


==> anc/evaluate_pentagon/src/functions/f11Re.cpp <==

#include "../header.h"


double integrandRe11 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe11=  -(Power(M_PI,2)*v1f*Power(hvs(-v1),2)*rlog(Abs(v1)))/(2.*v1) + 
  (Power(M_PI,2)*v1i*Power(hvs(-v1),2)*rlog(Abs(v1)))/(2.*v1) - 
  (Power(M_PI,2)*v1f*Power(hvs(-v1),2)*rlog(Abs(v1)))/(-v1 + v3) + 
  (Power(M_PI,2)*v1i*Power(hvs(-v1),2)*rlog(Abs(v1)))/(-v1 + v3) - 
  (Power(M_PI,2)*v3f*Power(hvs(-v1),2)*rlog(Abs(v1)))/(2.*v3) + 
  (Power(M_PI,2)*v3f*Power(hvs(-v1),2)*rlog(Abs(v1)))/(-v1 + v3) + 
  (Power(M_PI,2)*v3i*Power(hvs(-v1),2)*rlog(Abs(v1)))/(2.*v3) - 
  (Power(M_PI,2)*v3i*Power(hvs(-v1),2)*rlog(Abs(v1)))/(-v1 + v3) + 
  (Power(M_PI,2)*v1f*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)))/v1 - 
  (Power(M_PI,2)*v1i*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)))/v1 + 
  (2*Power(M_PI,2)*v1f*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)))/(-v1 + v3) - 
  (2*Power(M_PI,2)*v1i*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)))/(-v1 + v3) + 
  (Power(M_PI,2)*v3f*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)))/v3 - 
  (2*Power(M_PI,2)*v3f*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)))/(-v1 + v3) - 
  (Power(M_PI,2)*v3i*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)))/v3 + 
  (2*Power(M_PI,2)*v3i*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)))/(-v1 + v3) - 
  (Power(M_PI,2)*v1f*Power(hvs(-v3),2)*rlog(Abs(v1)))/(2.*v1) + 
  (Power(M_PI,2)*v1i*Power(hvs(-v3),2)*rlog(Abs(v1)))/(2.*v1) - 
  (Power(M_PI,2)*v1f*Power(hvs(-v3),2)*rlog(Abs(v1)))/(-v1 + v3) + 
  (Power(M_PI,2)*v1i*Power(hvs(-v3),2)*rlog(Abs(v1)))/(-v1 + v3) - 
  (Power(M_PI,2)*v3f*Power(hvs(-v3),2)*rlog(Abs(v1)))/(2.*v3) + 
  (Power(M_PI,2)*v3f*Power(hvs(-v3),2)*rlog(Abs(v1)))/(-v1 + v3) + 
  (Power(M_PI,2)*v3i*Power(hvs(-v3),2)*rlog(Abs(v1)))/(2.*v3) - 
  (Power(M_PI,2)*v3i*Power(hvs(-v3),2)*rlog(Abs(v1)))/(-v1 + v3) + 
  (v1f*Power(rlog(Abs(v1)),3))/(6.*v1) - 
  (v1i*Power(rlog(Abs(v1)),3))/(6.*v1) + 
  (v1f*Power(rlog(Abs(v1)),3))/(3.*(-v1 + v3)) - 
  (v1i*Power(rlog(Abs(v1)),3))/(3.*(-v1 + v3)) + 
  (v3f*Power(rlog(Abs(v1)),3))/(6.*v3) - 
  (v3f*Power(rlog(Abs(v1)),3))/(3.*(-v1 + v3)) - 
  (v3i*Power(rlog(Abs(v1)),3))/(6.*v3) + 
  (v3i*Power(rlog(Abs(v1)),3))/(3.*(-v1 + v3)) + 
  (Power(M_PI,2)*v1f*Power(hvs(-v1),2)*rlog(Abs(v3)))/(2.*v1) - 
  (Power(M_PI,2)*v1i*Power(hvs(-v1),2)*rlog(Abs(v3)))/(2.*v1) + 
  (Power(M_PI,2)*v1f*Power(hvs(-v1),2)*rlog(Abs(v3)))/(-v1 + v3) - 
  (Power(M_PI,2)*v1i*Power(hvs(-v1),2)*rlog(Abs(v3)))/(-v1 + v3) + 
  (Power(M_PI,2)*v3f*Power(hvs(-v1),2)*rlog(Abs(v3)))/(2.*v3) - 
  (Power(M_PI,2)*v3f*Power(hvs(-v1),2)*rlog(Abs(v3)))/(-v1 + v3) - 
  (Power(M_PI,2)*v3i*Power(hvs(-v1),2)*rlog(Abs(v3)))/(2.*v3) + 
  (Power(M_PI,2)*v3i*Power(hvs(-v1),2)*rlog(Abs(v3)))/(-v1 + v3) - 
  (Power(M_PI,2)*v1f*hvs(-v1)*hvs(-v3)*rlog(Abs(v3)))/v1 + 
  (Power(M_PI,2)*v1i*hvs(-v1)*hvs(-v3)*rlog(Abs(v3)))/v1 - 
  (2*Power(M_PI,2)*v1f*hvs(-v1)*hvs(-v3)*rlog(Abs(v3)))/(-v1 + v3) + 
  (2*Power(M_PI,2)*v1i*hvs(-v1)*hvs(-v3)*rlog(Abs(v3)))/(-v1 + v3) - 
  (Power(M_PI,2)*v3f*hvs(-v1)*hvs(-v3)*rlog(Abs(v3)))/v3 + 
  (2*Power(M_PI,2)*v3f*hvs(-v1)*hvs(-v3)*rlog(Abs(v3)))/(-v1 + v3) + 
  (Power(M_PI,2)*v3i*hvs(-v1)*hvs(-v3)*rlog(Abs(v3)))/v3 - 
  (2*Power(M_PI,2)*v3i*hvs(-v1)*hvs(-v3)*rlog(Abs(v3)))/(-v1 + v3) + 
  (Power(M_PI,2)*v1f*Power(hvs(-v3),2)*rlog(Abs(v3)))/(2.*v1) - 
  (Power(M_PI,2)*v1i*Power(hvs(-v3),2)*rlog(Abs(v3)))/(2.*v1) + 
  (Power(M_PI,2)*v1f*Power(hvs(-v3),2)*rlog(Abs(v3)))/(-v1 + v3) - 
  (Power(M_PI,2)*v1i*Power(hvs(-v3),2)*rlog(Abs(v3)))/(-v1 + v3) + 
  (Power(M_PI,2)*v3f*Power(hvs(-v3),2)*rlog(Abs(v3)))/(2.*v3) - 
  (Power(M_PI,2)*v3f*Power(hvs(-v3),2)*rlog(Abs(v3)))/(-v1 + v3) - 
  (Power(M_PI,2)*v3i*Power(hvs(-v3),2)*rlog(Abs(v3)))/(2.*v3) + 
  (Power(M_PI,2)*v3i*Power(hvs(-v3),2)*rlog(Abs(v3)))/(-v1 + v3) - 
  (v1f*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/(2.*v1) + 
  (v1i*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/(2.*v1) - 
  (v1f*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/(-v1 + v3) + 
  (v1i*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/(-v1 + v3) - 
  (v3f*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/(2.*v3) + 
  (v3f*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/(-v1 + v3) + 
  (v3i*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/(2.*v3) - 
  (v3i*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/(-v1 + v3) + 
  (v1f*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/(2.*v1) - 
  (v1i*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/(2.*v1) + 
  (v1f*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/(-v1 + v3) - 
  (v1i*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/(-v1 + v3) + 
  (v3f*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/(2.*v3) - 
  (v3f*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/(-v1 + v3) - 
  (v3i*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/(2.*v3) + 
  (v3i*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/(-v1 + v3) - 
  (v1f*Power(rlog(Abs(v3)),3))/(6.*v1) + 
  (v1i*Power(rlog(Abs(v3)),3))/(6.*v1) - 
  (v1f*Power(rlog(Abs(v3)),3))/(3.*(-v1 + v3)) + 
  (v1i*Power(rlog(Abs(v3)),3))/(3.*(-v1 + v3)) - 
  (v3f*Power(rlog(Abs(v3)),3))/(6.*v3) + 
  (v3f*Power(rlog(Abs(v3)),3))/(3.*(-v1 + v3)) + 
  (v3i*Power(rlog(Abs(v3)),3))/(6.*v3) - 
  (v3i*Power(rlog(Abs(v3)),3))/(3.*(-v1 + v3))
;
 return integrandRe11;
}  


==> anc/evaluate_pentagon/src/functions/f12Eu.cpp <==

#include "../header.h"


double integrandEu12 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu12=  -(Power(M_PI,2)*v2f*Power(hvs(-v2),2)*rlog(Abs(v2)))/(2.*v2) + 
  (Power(M_PI,2)*v2i*Power(hvs(-v2),2)*rlog(Abs(v2)))/(2.*v2) - 
  (Power(M_PI,2)*v2f*Power(hvs(-v2),2)*rlog(Abs(v2)))/(-v2 + v4) + 
  (Power(M_PI,2)*v2i*Power(hvs(-v2),2)*rlog(Abs(v2)))/(-v2 + v4) - 
  (Power(M_PI,2)*v4f*Power(hvs(-v2),2)*rlog(Abs(v2)))/(2.*v4) + 
  (Power(M_PI,2)*v4f*Power(hvs(-v2),2)*rlog(Abs(v2)))/(-v2 + v4) + 
  (Power(M_PI,2)*v4i*Power(hvs(-v2),2)*rlog(Abs(v2)))/(2.*v4) - 
  (Power(M_PI,2)*v4i*Power(hvs(-v2),2)*rlog(Abs(v2)))/(-v2 + v4) + 
  (Power(M_PI,2)*v2f*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)))/v2 - 
  (Power(M_PI,2)*v2i*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)))/v2 + 
  (2*Power(M_PI,2)*v2f*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)))/(-v2 + v4) - 
  (2*Power(M_PI,2)*v2i*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)))/(-v2 + v4) + 
  (Power(M_PI,2)*v4f*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)))/v4 - 
  (2*Power(M_PI,2)*v4f*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)))/(-v2 + v4) - 
  (Power(M_PI,2)*v4i*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)))/v4 + 
  (2*Power(M_PI,2)*v4i*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)))/(-v2 + v4) - 
  (Power(M_PI,2)*v2f*Power(hvs(-v4),2)*rlog(Abs(v2)))/(2.*v2) + 
  (Power(M_PI,2)*v2i*Power(hvs(-v4),2)*rlog(Abs(v2)))/(2.*v2) - 
  (Power(M_PI,2)*v2f*Power(hvs(-v4),2)*rlog(Abs(v2)))/(-v2 + v4) + 
  (Power(M_PI,2)*v2i*Power(hvs(-v4),2)*rlog(Abs(v2)))/(-v2 + v4) - 
  (Power(M_PI,2)*v4f*Power(hvs(-v4),2)*rlog(Abs(v2)))/(2.*v4) + 
  (Power(M_PI,2)*v4f*Power(hvs(-v4),2)*rlog(Abs(v2)))/(-v2 + v4) + 
  (Power(M_PI,2)*v4i*Power(hvs(-v4),2)*rlog(Abs(v2)))/(2.*v4) - 
  (Power(M_PI,2)*v4i*Power(hvs(-v4),2)*rlog(Abs(v2)))/(-v2 + v4) + 
  (v2f*Power(rlog(Abs(v2)),3))/(6.*v2) - 
  (v2i*Power(rlog(Abs(v2)),3))/(6.*v2) + 
  (v2f*Power(rlog(Abs(v2)),3))/(3.*(-v2 + v4)) - 
  (v2i*Power(rlog(Abs(v2)),3))/(3.*(-v2 + v4)) + 
  (v4f*Power(rlog(Abs(v2)),3))/(6.*v4) - 
  (v4f*Power(rlog(Abs(v2)),3))/(3.*(-v2 + v4)) - 
  (v4i*Power(rlog(Abs(v2)),3))/(6.*v4) + 
  (v4i*Power(rlog(Abs(v2)),3))/(3.*(-v2 + v4)) + 
  (Power(M_PI,2)*v2f*Power(hvs(-v2),2)*rlog(Abs(v4)))/(2.*v2) - 
  (Power(M_PI,2)*v2i*Power(hvs(-v2),2)*rlog(Abs(v4)))/(2.*v2) + 
  (Power(M_PI,2)*v2f*Power(hvs(-v2),2)*rlog(Abs(v4)))/(-v2 + v4) - 
  (Power(M_PI,2)*v2i*Power(hvs(-v2),2)*rlog(Abs(v4)))/(-v2 + v4) + 
  (Power(M_PI,2)*v4f*Power(hvs(-v2),2)*rlog(Abs(v4)))/(2.*v4) - 
  (Power(M_PI,2)*v4f*Power(hvs(-v2),2)*rlog(Abs(v4)))/(-v2 + v4) - 
  (Power(M_PI,2)*v4i*Power(hvs(-v2),2)*rlog(Abs(v4)))/(2.*v4) + 
  (Power(M_PI,2)*v4i*Power(hvs(-v2),2)*rlog(Abs(v4)))/(-v2 + v4) - 
  (Power(M_PI,2)*v2f*hvs(-v2)*hvs(-v4)*rlog(Abs(v4)))/v2 + 
  (Power(M_PI,2)*v2i*hvs(-v2)*hvs(-v4)*rlog(Abs(v4)))/v2 - 
  (2*Power(M_PI,2)*v2f*hvs(-v2)*hvs(-v4)*rlog(Abs(v4)))/(-v2 + v4) + 
  (2*Power(M_PI,2)*v2i*hvs(-v2)*hvs(-v4)*rlog(Abs(v4)))/(-v2 + v4) - 
  (Power(M_PI,2)*v4f*hvs(-v2)*hvs(-v4)*rlog(Abs(v4)))/v4 + 
  (2*Power(M_PI,2)*v4f*hvs(-v2)*hvs(-v4)*rlog(Abs(v4)))/(-v2 + v4) + 
  (Power(M_PI,2)*v4i*hvs(-v2)*hvs(-v4)*rlog(Abs(v4)))/v4 - 
  (2*Power(M_PI,2)*v4i*hvs(-v2)*hvs(-v4)*rlog(Abs(v4)))/(-v2 + v4) + 
  (Power(M_PI,2)*v2f*Power(hvs(-v4),2)*rlog(Abs(v4)))/(2.*v2) - 
  (Power(M_PI,2)*v2i*Power(hvs(-v4),2)*rlog(Abs(v4)))/(2.*v2) + 
  (Power(M_PI,2)*v2f*Power(hvs(-v4),2)*rlog(Abs(v4)))/(-v2 + v4) - 
  (Power(M_PI,2)*v2i*Power(hvs(-v4),2)*rlog(Abs(v4)))/(-v2 + v4) + 
  (Power(M_PI,2)*v4f*Power(hvs(-v4),2)*rlog(Abs(v4)))/(2.*v4) - 
  (Power(M_PI,2)*v4f*Power(hvs(-v4),2)*rlog(Abs(v4)))/(-v2 + v4) - 
  (Power(M_PI,2)*v4i*Power(hvs(-v4),2)*rlog(Abs(v4)))/(2.*v4) + 
  (Power(M_PI,2)*v4i*Power(hvs(-v4),2)*rlog(Abs(v4)))/(-v2 + v4) - 
  (v2f*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/(2.*v2) + 
  (v2i*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/(2.*v2) - 
  (v2f*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/(-v2 + v4) + 
  (v2i*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/(-v2 + v4) - 
  (v4f*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/(2.*v4) + 
  (v4f*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/(-v2 + v4) + 
  (v4i*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/(2.*v4) - 
  (v4i*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/(-v2 + v4) + 
  (v2f*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/(2.*v2) - 
  (v2i*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/(2.*v2) + 
  (v2f*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/(-v2 + v4) - 
  (v2i*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/(-v2 + v4) + 
  (v4f*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/(2.*v4) - 
  (v4f*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/(-v2 + v4) - 
  (v4i*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/(2.*v4) + 
  (v4i*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/(-v2 + v4) - 
  (v2f*Power(rlog(Abs(v4)),3))/(6.*v2) + 
  (v2i*Power(rlog(Abs(v4)),3))/(6.*v2) - 
  (v2f*Power(rlog(Abs(v4)),3))/(3.*(-v2 + v4)) + 
  (v2i*Power(rlog(Abs(v4)),3))/(3.*(-v2 + v4)) - 
  (v4f*Power(rlog(Abs(v4)),3))/(6.*v4) + 
  (v4f*Power(rlog(Abs(v4)),3))/(3.*(-v2 + v4)) + 
  (v4i*Power(rlog(Abs(v4)),3))/(6.*v4) - 
  (v4i*Power(rlog(Abs(v4)),3))/(3.*(-v2 + v4))
;
 return integrandEu12;
}  


==> anc/evaluate_pentagon/src/functions/f12Im.cpp <==

#include "../header.h"


double integrandIm12 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm12=  (Power(M_PI,3)*v2f*Power(hvs(-v2),3))/(6.*v2) - 
  (Power(M_PI,3)*v2i*Power(hvs(-v2),3))/(6.*v2) + 
  (Power(M_PI,3)*v2f*Power(hvs(-v2),3))/(3.*(-v2 + v4)) - 
  (Power(M_PI,3)*v2i*Power(hvs(-v2),3))/(3.*(-v2 + v4)) + 
  (Power(M_PI,3)*v4f*Power(hvs(-v2),3))/(6.*v4) - 
  (Power(M_PI,3)*v4f*Power(hvs(-v2),3))/(3.*(-v2 + v4)) - 
  (Power(M_PI,3)*v4i*Power(hvs(-v2),3))/(6.*v4) + 
  (Power(M_PI,3)*v4i*Power(hvs(-v2),3))/(3.*(-v2 + v4)) - 
  (Power(M_PI,3)*v2f*Power(hvs(-v2),2)*hvs(-v4))/(2.*v2) + 
  (Power(M_PI,3)*v2i*Power(hvs(-v2),2)*hvs(-v4))/(2.*v2) - 
  (Power(M_PI,3)*v2f*Power(hvs(-v2),2)*hvs(-v4))/(-v2 + v4) + 
  (Power(M_PI,3)*v2i*Power(hvs(-v2),2)*hvs(-v4))/(-v2 + v4) - 
  (Power(M_PI,3)*v4f*Power(hvs(-v2),2)*hvs(-v4))/(2.*v4) + 
  (Power(M_PI,3)*v4f*Power(hvs(-v2),2)*hvs(-v4))/(-v2 + v4) + 
  (Power(M_PI,3)*v4i*Power(hvs(-v2),2)*hvs(-v4))/(2.*v4) - 
  (Power(M_PI,3)*v4i*Power(hvs(-v2),2)*hvs(-v4))/(-v2 + v4) + 
  (Power(M_PI,3)*v2f*hvs(-v2)*Power(hvs(-v4),2))/(2.*v2) - 
  (Power(M_PI,3)*v2i*hvs(-v2)*Power(hvs(-v4),2))/(2.*v2) + 
  (Power(M_PI,3)*v2f*hvs(-v2)*Power(hvs(-v4),2))/(-v2 + v4) - 
  (Power(M_PI,3)*v2i*hvs(-v2)*Power(hvs(-v4),2))/(-v2 + v4) + 
  (Power(M_PI,3)*v4f*hvs(-v2)*Power(hvs(-v4),2))/(2.*v4) - 
  (Power(M_PI,3)*v4f*hvs(-v2)*Power(hvs(-v4),2))/(-v2 + v4) - 
  (Power(M_PI,3)*v4i*hvs(-v2)*Power(hvs(-v4),2))/(2.*v4) + 
  (Power(M_PI,3)*v4i*hvs(-v2)*Power(hvs(-v4),2))/(-v2 + v4) - 
  (Power(M_PI,3)*v2f*Power(hvs(-v4),3))/(6.*v2) + 
  (Power(M_PI,3)*v2i*Power(hvs(-v4),3))/(6.*v2) - 
  (Power(M_PI,3)*v2f*Power(hvs(-v4),3))/(3.*(-v2 + v4)) + 
  (Power(M_PI,3)*v2i*Power(hvs(-v4),3))/(3.*(-v2 + v4)) - 
  (Power(M_PI,3)*v4f*Power(hvs(-v4),3))/(6.*v4) + 
  (Power(M_PI,3)*v4f*Power(hvs(-v4),3))/(3.*(-v2 + v4)) + 
  (Power(M_PI,3)*v4i*Power(hvs(-v4),3))/(6.*v4) - 
  (Power(M_PI,3)*v4i*Power(hvs(-v4),3))/(3.*(-v2 + v4)) - 
  (M_PI*v2f*hvs(-v2)*Power(rlog(Abs(v2)),2))/(2.*v2) + 
  (M_PI*v2i*hvs(-v2)*Power(rlog(Abs(v2)),2))/(2.*v2) - 
  (M_PI*v2f*hvs(-v2)*Power(rlog(Abs(v2)),2))/(-v2 + v4) + 
  (M_PI*v2i*hvs(-v2)*Power(rlog(Abs(v2)),2))/(-v2 + v4) - 
  (M_PI*v4f*hvs(-v2)*Power(rlog(Abs(v2)),2))/(2.*v4) + 
  (M_PI*v4f*hvs(-v2)*Power(rlog(Abs(v2)),2))/(-v2 + v4) + 
  (M_PI*v4i*hvs(-v2)*Power(rlog(Abs(v2)),2))/(2.*v4) - 
  (M_PI*v4i*hvs(-v2)*Power(rlog(Abs(v2)),2))/(-v2 + v4) + 
  (M_PI*v2f*hvs(-v4)*Power(rlog(Abs(v2)),2))/(2.*v2) - 
  (M_PI*v2i*hvs(-v4)*Power(rlog(Abs(v2)),2))/(2.*v2) + 
  (M_PI*v2f*hvs(-v4)*Power(rlog(Abs(v2)),2))/(-v2 + v4) - 
  (M_PI*v2i*hvs(-v4)*Power(rlog(Abs(v2)),2))/(-v2 + v4) + 
  (M_PI*v4f*hvs(-v4)*Power(rlog(Abs(v2)),2))/(2.*v4) - 
  (M_PI*v4f*hvs(-v4)*Power(rlog(Abs(v2)),2))/(-v2 + v4) - 
  (M_PI*v4i*hvs(-v4)*Power(rlog(Abs(v2)),2))/(2.*v4) + 
  (M_PI*v4i*hvs(-v4)*Power(rlog(Abs(v2)),2))/(-v2 + v4) + 
  (M_PI*v2f*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4)))/v2 - 
  (M_PI*v2i*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4)))/v2 + 
  (2*M_PI*v2f*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4)))/(-v2 + v4) - 
  (2*M_PI*v2i*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4)))/(-v2 + v4) + 
  (M_PI*v4f*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4)))/v4 - 
  (2*M_PI*v4f*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4)))/(-v2 + v4) - 
  (M_PI*v4i*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4)))/v4 + 
  (2*M_PI*v4i*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4)))/(-v2 + v4) - 
  (M_PI*v2f*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)))/v2 + 
  (M_PI*v2i*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)))/v2 - 
  (2*M_PI*v2f*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)))/(-v2 + v4) + 
  (2*M_PI*v2i*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)))/(-v2 + v4) - 
  (M_PI*v4f*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)))/v4 + 
  (2*M_PI*v4f*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)))/(-v2 + v4) + 
  (M_PI*v4i*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)))/v4 - 
  (2*M_PI*v4i*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)))/(-v2 + v4) - 
  (M_PI*v2f*hvs(-v2)*Power(rlog(Abs(v4)),2))/(2.*v2) + 
  (M_PI*v2i*hvs(-v2)*Power(rlog(Abs(v4)),2))/(2.*v2) - 
  (M_PI*v2f*hvs(-v2)*Power(rlog(Abs(v4)),2))/(-v2 + v4) + 
  (M_PI*v2i*hvs(-v2)*Power(rlog(Abs(v4)),2))/(-v2 + v4) - 
  (M_PI*v4f*hvs(-v2)*Power(rlog(Abs(v4)),2))/(2.*v4) + 
  (M_PI*v4f*hvs(-v2)*Power(rlog(Abs(v4)),2))/(-v2 + v4) + 
  (M_PI*v4i*hvs(-v2)*Power(rlog(Abs(v4)),2))/(2.*v4) - 
  (M_PI*v4i*hvs(-v2)*Power(rlog(Abs(v4)),2))/(-v2 + v4) + 
  (M_PI*v2f*hvs(-v4)*Power(rlog(Abs(v4)),2))/(2.*v2) - 
  (M_PI*v2i*hvs(-v4)*Power(rlog(Abs(v4)),2))/(2.*v2) + 
  (M_PI*v2f*hvs(-v4)*Power(rlog(Abs(v4)),2))/(-v2 + v4) - 
  (M_PI*v2i*hvs(-v4)*Power(rlog(Abs(v4)),2))/(-v2 + v4) + 
  (M_PI*v4f*hvs(-v4)*Power(rlog(Abs(v4)),2))/(2.*v4) - 
  (M_PI*v4f*hvs(-v4)*Power(rlog(Abs(v4)),2))/(-v2 + v4) - 
  (M_PI*v4i*hvs(-v4)*Power(rlog(Abs(v4)),2))/(2.*v4) + 
  (M_PI*v4i*hvs(-v4)*Power(rlog(Abs(v4)),2))/(-v2 + v4)
;
 return integrandIm12;
}  


==> anc/evaluate_pentagon/src/functions/f12Re.cpp <==

#include "../header.h"


double integrandRe12 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe12=  -(Power(M_PI,2)*v2f*Power(hvs(-v2),2)*rlog(Abs(v2)))/(2.*v2) + 
  (Power(M_PI,2)*v2i*Power(hvs(-v2),2)*rlog(Abs(v2)))/(2.*v2) - 
  (Power(M_PI,2)*v2f*Power(hvs(-v2),2)*rlog(Abs(v2)))/(-v2 + v4) + 
  (Power(M_PI,2)*v2i*Power(hvs(-v2),2)*rlog(Abs(v2)))/(-v2 + v4) - 
  (Power(M_PI,2)*v4f*Power(hvs(-v2),2)*rlog(Abs(v2)))/(2.*v4) + 
  (Power(M_PI,2)*v4f*Power(hvs(-v2),2)*rlog(Abs(v2)))/(-v2 + v4) + 
  (Power(M_PI,2)*v4i*Power(hvs(-v2),2)*rlog(Abs(v2)))/(2.*v4) - 
  (Power(M_PI,2)*v4i*Power(hvs(-v2),2)*rlog(Abs(v2)))/(-v2 + v4) + 
  (Power(M_PI,2)*v2f*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)))/v2 - 
  (Power(M_PI,2)*v2i*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)))/v2 + 
  (2*Power(M_PI,2)*v2f*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)))/(-v2 + v4) - 
  (2*Power(M_PI,2)*v2i*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)))/(-v2 + v4) + 
  (Power(M_PI,2)*v4f*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)))/v4 - 
  (2*Power(M_PI,2)*v4f*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)))/(-v2 + v4) - 
  (Power(M_PI,2)*v4i*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)))/v4 + 
  (2*Power(M_PI,2)*v4i*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)))/(-v2 + v4) - 
  (Power(M_PI,2)*v2f*Power(hvs(-v4),2)*rlog(Abs(v2)))/(2.*v2) + 
  (Power(M_PI,2)*v2i*Power(hvs(-v4),2)*rlog(Abs(v2)))/(2.*v2) - 
  (Power(M_PI,2)*v2f*Power(hvs(-v4),2)*rlog(Abs(v2)))/(-v2 + v4) + 
  (Power(M_PI,2)*v2i*Power(hvs(-v4),2)*rlog(Abs(v2)))/(-v2 + v4) - 
  (Power(M_PI,2)*v4f*Power(hvs(-v4),2)*rlog(Abs(v2)))/(2.*v4) + 
  (Power(M_PI,2)*v4f*Power(hvs(-v4),2)*rlog(Abs(v2)))/(-v2 + v4) + 
  (Power(M_PI,2)*v4i*Power(hvs(-v4),2)*rlog(Abs(v2)))/(2.*v4) - 
  (Power(M_PI,2)*v4i*Power(hvs(-v4),2)*rlog(Abs(v2)))/(-v2 + v4) + 
  (v2f*Power(rlog(Abs(v2)),3))/(6.*v2) - 
  (v2i*Power(rlog(Abs(v2)),3))/(6.*v2) + 
  (v2f*Power(rlog(Abs(v2)),3))/(3.*(-v2 + v4)) - 
  (v2i*Power(rlog(Abs(v2)),3))/(3.*(-v2 + v4)) + 
  (v4f*Power(rlog(Abs(v2)),3))/(6.*v4) - 
  (v4f*Power(rlog(Abs(v2)),3))/(3.*(-v2 + v4)) - 
  (v4i*Power(rlog(Abs(v2)),3))/(6.*v4) + 
  (v4i*Power(rlog(Abs(v2)),3))/(3.*(-v2 + v4)) + 
  (Power(M_PI,2)*v2f*Power(hvs(-v2),2)*rlog(Abs(v4)))/(2.*v2) - 
  (Power(M_PI,2)*v2i*Power(hvs(-v2),2)*rlog(Abs(v4)))/(2.*v2) + 
  (Power(M_PI,2)*v2f*Power(hvs(-v2),2)*rlog(Abs(v4)))/(-v2 + v4) - 
  (Power(M_PI,2)*v2i*Power(hvs(-v2),2)*rlog(Abs(v4)))/(-v2 + v4) + 
  (Power(M_PI,2)*v4f*Power(hvs(-v2),2)*rlog(Abs(v4)))/(2.*v4) - 
  (Power(M_PI,2)*v4f*Power(hvs(-v2),2)*rlog(Abs(v4)))/(-v2 + v4) - 
  (Power(M_PI,2)*v4i*Power(hvs(-v2),2)*rlog(Abs(v4)))/(2.*v4) + 
  (Power(M_PI,2)*v4i*Power(hvs(-v2),2)*rlog(Abs(v4)))/(-v2 + v4) - 
  (Power(M_PI,2)*v2f*hvs(-v2)*hvs(-v4)*rlog(Abs(v4)))/v2 + 
  (Power(M_PI,2)*v2i*hvs(-v2)*hvs(-v4)*rlog(Abs(v4)))/v2 - 
  (2*Power(M_PI,2)*v2f*hvs(-v2)*hvs(-v4)*rlog(Abs(v4)))/(-v2 + v4) + 
  (2*Power(M_PI,2)*v2i*hvs(-v2)*hvs(-v4)*rlog(Abs(v4)))/(-v2 + v4) - 
  (Power(M_PI,2)*v4f*hvs(-v2)*hvs(-v4)*rlog(Abs(v4)))/v4 + 
  (2*Power(M_PI,2)*v4f*hvs(-v2)*hvs(-v4)*rlog(Abs(v4)))/(-v2 + v4) + 
  (Power(M_PI,2)*v4i*hvs(-v2)*hvs(-v4)*rlog(Abs(v4)))/v4 - 
  (2*Power(M_PI,2)*v4i*hvs(-v2)*hvs(-v4)*rlog(Abs(v4)))/(-v2 + v4) + 
  (Power(M_PI,2)*v2f*Power(hvs(-v4),2)*rlog(Abs(v4)))/(2.*v2) - 
  (Power(M_PI,2)*v2i*Power(hvs(-v4),2)*rlog(Abs(v4)))/(2.*v2) + 
  (Power(M_PI,2)*v2f*Power(hvs(-v4),2)*rlog(Abs(v4)))/(-v2 + v4) - 
  (Power(M_PI,2)*v2i*Power(hvs(-v4),2)*rlog(Abs(v4)))/(-v2 + v4) + 
  (Power(M_PI,2)*v4f*Power(hvs(-v4),2)*rlog(Abs(v4)))/(2.*v4) - 
  (Power(M_PI,2)*v4f*Power(hvs(-v4),2)*rlog(Abs(v4)))/(-v2 + v4) - 
  (Power(M_PI,2)*v4i*Power(hvs(-v4),2)*rlog(Abs(v4)))/(2.*v4) + 
  (Power(M_PI,2)*v4i*Power(hvs(-v4),2)*rlog(Abs(v4)))/(-v2 + v4) - 
  (v2f*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/(2.*v2) + 
  (v2i*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/(2.*v2) - 
  (v2f*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/(-v2 + v4) + 
  (v2i*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/(-v2 + v4) - 
  (v4f*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/(2.*v4) + 
  (v4f*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/(-v2 + v4) + 
  (v4i*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/(2.*v4) - 
  (v4i*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/(-v2 + v4) + 
  (v2f*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/(2.*v2) - 
  (v2i*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/(2.*v2) + 
  (v2f*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/(-v2 + v4) - 
  (v2i*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/(-v2 + v4) + 
  (v4f*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/(2.*v4) - 
  (v4f*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/(-v2 + v4) - 
  (v4i*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/(2.*v4) + 
  (v4i*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/(-v2 + v4) - 
  (v2f*Power(rlog(Abs(v4)),3))/(6.*v2) + 
  (v2i*Power(rlog(Abs(v4)),3))/(6.*v2) - 
  (v2f*Power(rlog(Abs(v4)),3))/(3.*(-v2 + v4)) + 
  (v2i*Power(rlog(Abs(v4)),3))/(3.*(-v2 + v4)) - 
  (v4f*Power(rlog(Abs(v4)),3))/(6.*v4) + 
  (v4f*Power(rlog(Abs(v4)),3))/(3.*(-v2 + v4)) + 
  (v4i*Power(rlog(Abs(v4)),3))/(6.*v4) - 
  (v4i*Power(rlog(Abs(v4)),3))/(3.*(-v2 + v4))
;
 return integrandRe12;
}  


==> anc/evaluate_pentagon/src/functions/f13Eu.cpp <==

#include "../header.h"


double integrandEu13 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu13=  -(Power(M_PI,2)*v3f*Power(hvs(-v3),2)*rlog(Abs(v3)))/(2.*v3) + 
  (Power(M_PI,2)*v3i*Power(hvs(-v3),2)*rlog(Abs(v3)))/(2.*v3) - 
  (Power(M_PI,2)*v3f*Power(hvs(-v3),2)*rlog(Abs(v3)))/(-v3 + v5) + 
  (Power(M_PI,2)*v3i*Power(hvs(-v3),2)*rlog(Abs(v3)))/(-v3 + v5) - 
  (Power(M_PI,2)*v5f*Power(hvs(-v3),2)*rlog(Abs(v3)))/(2.*v5) + 
  (Power(M_PI,2)*v5f*Power(hvs(-v3),2)*rlog(Abs(v3)))/(-v3 + v5) + 
  (Power(M_PI,2)*v5i*Power(hvs(-v3),2)*rlog(Abs(v3)))/(2.*v5) - 
  (Power(M_PI,2)*v5i*Power(hvs(-v3),2)*rlog(Abs(v3)))/(-v3 + v5) + 
  (Power(M_PI,2)*v3f*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)))/v3 - 
  (Power(M_PI,2)*v3i*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)))/v3 + 
  (2*Power(M_PI,2)*v3f*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)))/(-v3 + v5) - 
  (2*Power(M_PI,2)*v3i*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)))/(-v3 + v5) + 
  (Power(M_PI,2)*v5f*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)))/v5 - 
  (2*Power(M_PI,2)*v5f*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)))/(-v3 + v5) - 
  (Power(M_PI,2)*v5i*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)))/v5 + 
  (2*Power(M_PI,2)*v5i*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)))/(-v3 + v5) - 
  (Power(M_PI,2)*v3f*Power(hvs(-v5),2)*rlog(Abs(v3)))/(2.*v3) + 
  (Power(M_PI,2)*v3i*Power(hvs(-v5),2)*rlog(Abs(v3)))/(2.*v3) - 
  (Power(M_PI,2)*v3f*Power(hvs(-v5),2)*rlog(Abs(v3)))/(-v3 + v5) + 
  (Power(M_PI,2)*v3i*Power(hvs(-v5),2)*rlog(Abs(v3)))/(-v3 + v5) - 
  (Power(M_PI,2)*v5f*Power(hvs(-v5),2)*rlog(Abs(v3)))/(2.*v5) + 
  (Power(M_PI,2)*v5f*Power(hvs(-v5),2)*rlog(Abs(v3)))/(-v3 + v5) + 
  (Power(M_PI,2)*v5i*Power(hvs(-v5),2)*rlog(Abs(v3)))/(2.*v5) - 
  (Power(M_PI,2)*v5i*Power(hvs(-v5),2)*rlog(Abs(v3)))/(-v3 + v5) + 
  (v3f*Power(rlog(Abs(v3)),3))/(6.*v3) - 
  (v3i*Power(rlog(Abs(v3)),3))/(6.*v3) + 
  (v3f*Power(rlog(Abs(v3)),3))/(3.*(-v3 + v5)) - 
  (v3i*Power(rlog(Abs(v3)),3))/(3.*(-v3 + v5)) + 
  (v5f*Power(rlog(Abs(v3)),3))/(6.*v5) - 
  (v5f*Power(rlog(Abs(v3)),3))/(3.*(-v3 + v5)) - 
  (v5i*Power(rlog(Abs(v3)),3))/(6.*v5) + 
  (v5i*Power(rlog(Abs(v3)),3))/(3.*(-v3 + v5)) + 
  (Power(M_PI,2)*v3f*Power(hvs(-v3),2)*rlog(Abs(v5)))/(2.*v3) - 
  (Power(M_PI,2)*v3i*Power(hvs(-v3),2)*rlog(Abs(v5)))/(2.*v3) + 
  (Power(M_PI,2)*v3f*Power(hvs(-v3),2)*rlog(Abs(v5)))/(-v3 + v5) - 
  (Power(M_PI,2)*v3i*Power(hvs(-v3),2)*rlog(Abs(v5)))/(-v3 + v5) + 
  (Power(M_PI,2)*v5f*Power(hvs(-v3),2)*rlog(Abs(v5)))/(2.*v5) - 
  (Power(M_PI,2)*v5f*Power(hvs(-v3),2)*rlog(Abs(v5)))/(-v3 + v5) - 
  (Power(M_PI,2)*v5i*Power(hvs(-v3),2)*rlog(Abs(v5)))/(2.*v5) + 
  (Power(M_PI,2)*v5i*Power(hvs(-v3),2)*rlog(Abs(v5)))/(-v3 + v5) - 
  (Power(M_PI,2)*v3f*hvs(-v3)*hvs(-v5)*rlog(Abs(v5)))/v3 + 
  (Power(M_PI,2)*v3i*hvs(-v3)*hvs(-v5)*rlog(Abs(v5)))/v3 - 
  (2*Power(M_PI,2)*v3f*hvs(-v3)*hvs(-v5)*rlog(Abs(v5)))/(-v3 + v5) + 
  (2*Power(M_PI,2)*v3i*hvs(-v3)*hvs(-v5)*rlog(Abs(v5)))/(-v3 + v5) - 
  (Power(M_PI,2)*v5f*hvs(-v3)*hvs(-v5)*rlog(Abs(v5)))/v5 + 
  (2*Power(M_PI,2)*v5f*hvs(-v3)*hvs(-v5)*rlog(Abs(v5)))/(-v3 + v5) + 
  (Power(M_PI,2)*v5i*hvs(-v3)*hvs(-v5)*rlog(Abs(v5)))/v5 - 
  (2*Power(M_PI,2)*v5i*hvs(-v3)*hvs(-v5)*rlog(Abs(v5)))/(-v3 + v5) + 
  (Power(M_PI,2)*v3f*Power(hvs(-v5),2)*rlog(Abs(v5)))/(2.*v3) - 
  (Power(M_PI,2)*v3i*Power(hvs(-v5),2)*rlog(Abs(v5)))/(2.*v3) + 
  (Power(M_PI,2)*v3f*Power(hvs(-v5),2)*rlog(Abs(v5)))/(-v3 + v5) - 
  (Power(M_PI,2)*v3i*Power(hvs(-v5),2)*rlog(Abs(v5)))/(-v3 + v5) + 
  (Power(M_PI,2)*v5f*Power(hvs(-v5),2)*rlog(Abs(v5)))/(2.*v5) - 
  (Power(M_PI,2)*v5f*Power(hvs(-v5),2)*rlog(Abs(v5)))/(-v3 + v5) - 
  (Power(M_PI,2)*v5i*Power(hvs(-v5),2)*rlog(Abs(v5)))/(2.*v5) + 
  (Power(M_PI,2)*v5i*Power(hvs(-v5),2)*rlog(Abs(v5)))/(-v3 + v5) - 
  (v3f*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/(2.*v3) + 
  (v3i*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/(2.*v3) - 
  (v3f*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/(-v3 + v5) + 
  (v3i*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/(-v3 + v5) - 
  (v5f*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/(2.*v5) + 
  (v5f*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/(-v3 + v5) + 
  (v5i*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/(2.*v5) - 
  (v5i*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/(-v3 + v5) + 
  (v3f*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/(2.*v3) - 
  (v3i*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/(2.*v3) + 
  (v3f*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/(-v3 + v5) - 
  (v3i*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/(-v3 + v5) + 
  (v5f*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/(2.*v5) - 
  (v5f*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/(-v3 + v5) - 
  (v5i*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/(2.*v5) + 
  (v5i*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/(-v3 + v5) - 
  (v3f*Power(rlog(Abs(v5)),3))/(6.*v3) + 
  (v3i*Power(rlog(Abs(v5)),3))/(6.*v3) - 
  (v3f*Power(rlog(Abs(v5)),3))/(3.*(-v3 + v5)) + 
  (v3i*Power(rlog(Abs(v5)),3))/(3.*(-v3 + v5)) - 
  (v5f*Power(rlog(Abs(v5)),3))/(6.*v5) + 
  (v5f*Power(rlog(Abs(v5)),3))/(3.*(-v3 + v5)) + 
  (v5i*Power(rlog(Abs(v5)),3))/(6.*v5) - 
  (v5i*Power(rlog(Abs(v5)),3))/(3.*(-v3 + v5))
;
 return integrandEu13;
}  


==> anc/evaluate_pentagon/src/functions/f13Im.cpp <==

#include "../header.h"


double integrandIm13 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm13=  (Power(M_PI,3)*v3f*Power(hvs(-v3),3))/(6.*v3) - 
  (Power(M_PI,3)*v3i*Power(hvs(-v3),3))/(6.*v3) + 
  (Power(M_PI,3)*v3f*Power(hvs(-v3),3))/(3.*(-v3 + v5)) - 
  (Power(M_PI,3)*v3i*Power(hvs(-v3),3))/(3.*(-v3 + v5)) + 
  (Power(M_PI,3)*v5f*Power(hvs(-v3),3))/(6.*v5) - 
  (Power(M_PI,3)*v5f*Power(hvs(-v3),3))/(3.*(-v3 + v5)) - 
  (Power(M_PI,3)*v5i*Power(hvs(-v3),3))/(6.*v5) + 
  (Power(M_PI,3)*v5i*Power(hvs(-v3),3))/(3.*(-v3 + v5)) - 
  (Power(M_PI,3)*v3f*Power(hvs(-v3),2)*hvs(-v5))/(2.*v3) + 
  (Power(M_PI,3)*v3i*Power(hvs(-v3),2)*hvs(-v5))/(2.*v3) - 
  (Power(M_PI,3)*v3f*Power(hvs(-v3),2)*hvs(-v5))/(-v3 + v5) + 
  (Power(M_PI,3)*v3i*Power(hvs(-v3),2)*hvs(-v5))/(-v3 + v5) - 
  (Power(M_PI,3)*v5f*Power(hvs(-v3),2)*hvs(-v5))/(2.*v5) + 
  (Power(M_PI,3)*v5f*Power(hvs(-v3),2)*hvs(-v5))/(-v3 + v5) + 
  (Power(M_PI,3)*v5i*Power(hvs(-v3),2)*hvs(-v5))/(2.*v5) - 
  (Power(M_PI,3)*v5i*Power(hvs(-v3),2)*hvs(-v5))/(-v3 + v5) + 
  (Power(M_PI,3)*v3f*hvs(-v3)*Power(hvs(-v5),2))/(2.*v3) - 
  (Power(M_PI,3)*v3i*hvs(-v3)*Power(hvs(-v5),2))/(2.*v3) + 
  (Power(M_PI,3)*v3f*hvs(-v3)*Power(hvs(-v5),2))/(-v3 + v5) - 
  (Power(M_PI,3)*v3i*hvs(-v3)*Power(hvs(-v5),2))/(-v3 + v5) + 
  (Power(M_PI,3)*v5f*hvs(-v3)*Power(hvs(-v5),2))/(2.*v5) - 
  (Power(M_PI,3)*v5f*hvs(-v3)*Power(hvs(-v5),2))/(-v3 + v5) - 
  (Power(M_PI,3)*v5i*hvs(-v3)*Power(hvs(-v5),2))/(2.*v5) + 
  (Power(M_PI,3)*v5i*hvs(-v3)*Power(hvs(-v5),2))/(-v3 + v5) - 
  (Power(M_PI,3)*v3f*Power(hvs(-v5),3))/(6.*v3) + 
  (Power(M_PI,3)*v3i*Power(hvs(-v5),3))/(6.*v3) - 
  (Power(M_PI,3)*v3f*Power(hvs(-v5),3))/(3.*(-v3 + v5)) + 
  (Power(M_PI,3)*v3i*Power(hvs(-v5),3))/(3.*(-v3 + v5)) - 
  (Power(M_PI,3)*v5f*Power(hvs(-v5),3))/(6.*v5) + 
  (Power(M_PI,3)*v5f*Power(hvs(-v5),3))/(3.*(-v3 + v5)) + 
  (Power(M_PI,3)*v5i*Power(hvs(-v5),3))/(6.*v5) - 
  (Power(M_PI,3)*v5i*Power(hvs(-v5),3))/(3.*(-v3 + v5)) - 
  (M_PI*v3f*hvs(-v3)*Power(rlog(Abs(v3)),2))/(2.*v3) + 
  (M_PI*v3i*hvs(-v3)*Power(rlog(Abs(v3)),2))/(2.*v3) - 
  (M_PI*v3f*hvs(-v3)*Power(rlog(Abs(v3)),2))/(-v3 + v5) + 
  (M_PI*v3i*hvs(-v3)*Power(rlog(Abs(v3)),2))/(-v3 + v5) - 
  (M_PI*v5f*hvs(-v3)*Power(rlog(Abs(v3)),2))/(2.*v5) + 
  (M_PI*v5f*hvs(-v3)*Power(rlog(Abs(v3)),2))/(-v3 + v5) + 
  (M_PI*v5i*hvs(-v3)*Power(rlog(Abs(v3)),2))/(2.*v5) - 
  (M_PI*v5i*hvs(-v3)*Power(rlog(Abs(v3)),2))/(-v3 + v5) + 
  (M_PI*v3f*hvs(-v5)*Power(rlog(Abs(v3)),2))/(2.*v3) - 
  (M_PI*v3i*hvs(-v5)*Power(rlog(Abs(v3)),2))/(2.*v3) + 
  (M_PI*v3f*hvs(-v5)*Power(rlog(Abs(v3)),2))/(-v3 + v5) - 
  (M_PI*v3i*hvs(-v5)*Power(rlog(Abs(v3)),2))/(-v3 + v5) + 
  (M_PI*v5f*hvs(-v5)*Power(rlog(Abs(v3)),2))/(2.*v5) - 
  (M_PI*v5f*hvs(-v5)*Power(rlog(Abs(v3)),2))/(-v3 + v5) - 
  (M_PI*v5i*hvs(-v5)*Power(rlog(Abs(v3)),2))/(2.*v5) + 
  (M_PI*v5i*hvs(-v5)*Power(rlog(Abs(v3)),2))/(-v3 + v5) + 
  (M_PI*v3f*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5)))/v3 - 
  (M_PI*v3i*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5)))/v3 + 
  (2*M_PI*v3f*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5)))/(-v3 + v5) - 
  (2*M_PI*v3i*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5)))/(-v3 + v5) + 
  (M_PI*v5f*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5)))/v5 - 
  (2*M_PI*v5f*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5)))/(-v3 + v5) - 
  (M_PI*v5i*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5)))/v5 + 
  (2*M_PI*v5i*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5)))/(-v3 + v5) - 
  (M_PI*v3f*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)))/v3 + 
  (M_PI*v3i*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)))/v3 - 
  (2*M_PI*v3f*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)))/(-v3 + v5) + 
  (2*M_PI*v3i*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)))/(-v3 + v5) - 
  (M_PI*v5f*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)))/v5 + 
  (2*M_PI*v5f*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)))/(-v3 + v5) + 
  (M_PI*v5i*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)))/v5 - 
  (2*M_PI*v5i*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)))/(-v3 + v5) - 
  (M_PI*v3f*hvs(-v3)*Power(rlog(Abs(v5)),2))/(2.*v3) + 
  (M_PI*v3i*hvs(-v3)*Power(rlog(Abs(v5)),2))/(2.*v3) - 
  (M_PI*v3f*hvs(-v3)*Power(rlog(Abs(v5)),2))/(-v3 + v5) + 
  (M_PI*v3i*hvs(-v3)*Power(rlog(Abs(v5)),2))/(-v3 + v5) - 
  (M_PI*v5f*hvs(-v3)*Power(rlog(Abs(v5)),2))/(2.*v5) + 
  (M_PI*v5f*hvs(-v3)*Power(rlog(Abs(v5)),2))/(-v3 + v5) + 
  (M_PI*v5i*hvs(-v3)*Power(rlog(Abs(v5)),2))/(2.*v5) - 
  (M_PI*v5i*hvs(-v3)*Power(rlog(Abs(v5)),2))/(-v3 + v5) + 
  (M_PI*v3f*hvs(-v5)*Power(rlog(Abs(v5)),2))/(2.*v3) - 
  (M_PI*v3i*hvs(-v5)*Power(rlog(Abs(v5)),2))/(2.*v3) + 
  (M_PI*v3f*hvs(-v5)*Power(rlog(Abs(v5)),2))/(-v3 + v5) - 
  (M_PI*v3i*hvs(-v5)*Power(rlog(Abs(v5)),2))/(-v3 + v5) + 
  (M_PI*v5f*hvs(-v5)*Power(rlog(Abs(v5)),2))/(2.*v5) - 
  (M_PI*v5f*hvs(-v5)*Power(rlog(Abs(v5)),2))/(-v3 + v5) - 
  (M_PI*v5i*hvs(-v5)*Power(rlog(Abs(v5)),2))/(2.*v5) + 
  (M_PI*v5i*hvs(-v5)*Power(rlog(Abs(v5)),2))/(-v3 + v5)
;
 return integrandIm13;
}  


==> anc/evaluate_pentagon/src/functions/f13Re.cpp <==

#include "../header.h"


double integrandRe13 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe13=  -(Power(M_PI,2)*v3f*Power(hvs(-v3),2)*rlog(Abs(v3)))/(2.*v3) + 
  (Power(M_PI,2)*v3i*Power(hvs(-v3),2)*rlog(Abs(v3)))/(2.*v3) - 
  (Power(M_PI,2)*v3f*Power(hvs(-v3),2)*rlog(Abs(v3)))/(-v3 + v5) + 
  (Power(M_PI,2)*v3i*Power(hvs(-v3),2)*rlog(Abs(v3)))/(-v3 + v5) - 
  (Power(M_PI,2)*v5f*Power(hvs(-v3),2)*rlog(Abs(v3)))/(2.*v5) + 
  (Power(M_PI,2)*v5f*Power(hvs(-v3),2)*rlog(Abs(v3)))/(-v3 + v5) + 
  (Power(M_PI,2)*v5i*Power(hvs(-v3),2)*rlog(Abs(v3)))/(2.*v5) - 
  (Power(M_PI,2)*v5i*Power(hvs(-v3),2)*rlog(Abs(v3)))/(-v3 + v5) + 
  (Power(M_PI,2)*v3f*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)))/v3 - 
  (Power(M_PI,2)*v3i*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)))/v3 + 
  (2*Power(M_PI,2)*v3f*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)))/(-v3 + v5) - 
  (2*Power(M_PI,2)*v3i*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)))/(-v3 + v5) + 
  (Power(M_PI,2)*v5f*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)))/v5 - 
  (2*Power(M_PI,2)*v5f*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)))/(-v3 + v5) - 
  (Power(M_PI,2)*v5i*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)))/v5 + 
  (2*Power(M_PI,2)*v5i*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)))/(-v3 + v5) - 
  (Power(M_PI,2)*v3f*Power(hvs(-v5),2)*rlog(Abs(v3)))/(2.*v3) + 
  (Power(M_PI,2)*v3i*Power(hvs(-v5),2)*rlog(Abs(v3)))/(2.*v3) - 
  (Power(M_PI,2)*v3f*Power(hvs(-v5),2)*rlog(Abs(v3)))/(-v3 + v5) + 
  (Power(M_PI,2)*v3i*Power(hvs(-v5),2)*rlog(Abs(v3)))/(-v3 + v5) - 
  (Power(M_PI,2)*v5f*Power(hvs(-v5),2)*rlog(Abs(v3)))/(2.*v5) + 
  (Power(M_PI,2)*v5f*Power(hvs(-v5),2)*rlog(Abs(v3)))/(-v3 + v5) + 
  (Power(M_PI,2)*v5i*Power(hvs(-v5),2)*rlog(Abs(v3)))/(2.*v5) - 
  (Power(M_PI,2)*v5i*Power(hvs(-v5),2)*rlog(Abs(v3)))/(-v3 + v5) + 
  (v3f*Power(rlog(Abs(v3)),3))/(6.*v3) - 
  (v3i*Power(rlog(Abs(v3)),3))/(6.*v3) + 
  (v3f*Power(rlog(Abs(v3)),3))/(3.*(-v3 + v5)) - 
  (v3i*Power(rlog(Abs(v3)),3))/(3.*(-v3 + v5)) + 
  (v5f*Power(rlog(Abs(v3)),3))/(6.*v5) - 
  (v5f*Power(rlog(Abs(v3)),3))/(3.*(-v3 + v5)) - 
  (v5i*Power(rlog(Abs(v3)),3))/(6.*v5) + 
  (v5i*Power(rlog(Abs(v3)),3))/(3.*(-v3 + v5)) + 
  (Power(M_PI,2)*v3f*Power(hvs(-v3),2)*rlog(Abs(v5)))/(2.*v3) - 
  (Power(M_PI,2)*v3i*Power(hvs(-v3),2)*rlog(Abs(v5)))/(2.*v3) + 
  (Power(M_PI,2)*v3f*Power(hvs(-v3),2)*rlog(Abs(v5)))/(-v3 + v5) - 
  (Power(M_PI,2)*v3i*Power(hvs(-v3),2)*rlog(Abs(v5)))/(-v3 + v5) + 
  (Power(M_PI,2)*v5f*Power(hvs(-v3),2)*rlog(Abs(v5)))/(2.*v5) - 
  (Power(M_PI,2)*v5f*Power(hvs(-v3),2)*rlog(Abs(v5)))/(-v3 + v5) - 
  (Power(M_PI,2)*v5i*Power(hvs(-v3),2)*rlog(Abs(v5)))/(2.*v5) + 
  (Power(M_PI,2)*v5i*Power(hvs(-v3),2)*rlog(Abs(v5)))/(-v3 + v5) - 
  (Power(M_PI,2)*v3f*hvs(-v3)*hvs(-v5)*rlog(Abs(v5)))/v3 + 
  (Power(M_PI,2)*v3i*hvs(-v3)*hvs(-v5)*rlog(Abs(v5)))/v3 - 
  (2*Power(M_PI,2)*v3f*hvs(-v3)*hvs(-v5)*rlog(Abs(v5)))/(-v3 + v5) + 
  (2*Power(M_PI,2)*v3i*hvs(-v3)*hvs(-v5)*rlog(Abs(v5)))/(-v3 + v5) - 
  (Power(M_PI,2)*v5f*hvs(-v3)*hvs(-v5)*rlog(Abs(v5)))/v5 + 
  (2*Power(M_PI,2)*v5f*hvs(-v3)*hvs(-v5)*rlog(Abs(v5)))/(-v3 + v5) + 
  (Power(M_PI,2)*v5i*hvs(-v3)*hvs(-v5)*rlog(Abs(v5)))/v5 - 
  (2*Power(M_PI,2)*v5i*hvs(-v3)*hvs(-v5)*rlog(Abs(v5)))/(-v3 + v5) + 
  (Power(M_PI,2)*v3f*Power(hvs(-v5),2)*rlog(Abs(v5)))/(2.*v3) - 
  (Power(M_PI,2)*v3i*Power(hvs(-v5),2)*rlog(Abs(v5)))/(2.*v3) + 
  (Power(M_PI,2)*v3f*Power(hvs(-v5),2)*rlog(Abs(v5)))/(-v3 + v5) - 
  (Power(M_PI,2)*v3i*Power(hvs(-v5),2)*rlog(Abs(v5)))/(-v3 + v5) + 
  (Power(M_PI,2)*v5f*Power(hvs(-v5),2)*rlog(Abs(v5)))/(2.*v5) - 
  (Power(M_PI,2)*v5f*Power(hvs(-v5),2)*rlog(Abs(v5)))/(-v3 + v5) - 
  (Power(M_PI,2)*v5i*Power(hvs(-v5),2)*rlog(Abs(v5)))/(2.*v5) + 
  (Power(M_PI,2)*v5i*Power(hvs(-v5),2)*rlog(Abs(v5)))/(-v3 + v5) - 
  (v3f*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/(2.*v3) + 
  (v3i*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/(2.*v3) - 
  (v3f*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/(-v3 + v5) + 
  (v3i*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/(-v3 + v5) - 
  (v5f*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/(2.*v5) + 
  (v5f*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/(-v3 + v5) + 
  (v5i*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/(2.*v5) - 
  (v5i*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/(-v3 + v5) + 
  (v3f*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/(2.*v3) - 
  (v3i*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/(2.*v3) + 
  (v3f*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/(-v3 + v5) - 
  (v3i*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/(-v3 + v5) + 
  (v5f*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/(2.*v5) - 
  (v5f*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/(-v3 + v5) - 
  (v5i*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/(2.*v5) + 
  (v5i*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/(-v3 + v5) - 
  (v3f*Power(rlog(Abs(v5)),3))/(6.*v3) + 
  (v3i*Power(rlog(Abs(v5)),3))/(6.*v3) - 
  (v3f*Power(rlog(Abs(v5)),3))/(3.*(-v3 + v5)) + 
  (v3i*Power(rlog(Abs(v5)),3))/(3.*(-v3 + v5)) - 
  (v5f*Power(rlog(Abs(v5)),3))/(6.*v5) + 
  (v5f*Power(rlog(Abs(v5)),3))/(3.*(-v3 + v5)) + 
  (v5i*Power(rlog(Abs(v5)),3))/(6.*v5) - 
  (v5i*Power(rlog(Abs(v5)),3))/(3.*(-v3 + v5))
;
 return integrandRe13;
}  


==> anc/evaluate_pentagon/src/functions/f14Eu.cpp <==

#include "../header.h"


double integrandEu14 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu14=  (Power(M_PI,2)*v1f*Power(hvs(-v1),2)*rlog(Abs(v1)))/(2.*v1) - 
  (Power(M_PI,2)*v1i*Power(hvs(-v1),2)*rlog(Abs(v1)))/(2.*v1) - 
  (Power(M_PI,2)*v1f*Power(hvs(-v1),2)*rlog(Abs(v1)))/(v1 - v4) + 
  (Power(M_PI,2)*v1i*Power(hvs(-v1),2)*rlog(Abs(v1)))/(v1 - v4) + 
  (Power(M_PI,2)*v4f*Power(hvs(-v1),2)*rlog(Abs(v1)))/(v1 - v4) + 
  (Power(M_PI,2)*v4f*Power(hvs(-v1),2)*rlog(Abs(v1)))/(2.*v4) - 
  (Power(M_PI,2)*v4i*Power(hvs(-v1),2)*rlog(Abs(v1)))/(v1 - v4) - 
  (Power(M_PI,2)*v4i*Power(hvs(-v1),2)*rlog(Abs(v1)))/(2.*v4) - 
  (Power(M_PI,2)*v1f*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)))/v1 + 
  (Power(M_PI,2)*v1i*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)))/v1 + 
  (2*Power(M_PI,2)*v1f*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)))/(v1 - v4) - 
  (2*Power(M_PI,2)*v1i*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)))/(v1 - v4) - 
  (2*Power(M_PI,2)*v4f*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)))/(v1 - v4) - 
  (Power(M_PI,2)*v4f*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)))/v4 + 
  (2*Power(M_PI,2)*v4i*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)))/(v1 - v4) + 
  (Power(M_PI,2)*v4i*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)))/v4 + 
  (Power(M_PI,2)*v1f*Power(hvs(-v4),2)*rlog(Abs(v1)))/(2.*v1) - 
  (Power(M_PI,2)*v1i*Power(hvs(-v4),2)*rlog(Abs(v1)))/(2.*v1) - 
  (Power(M_PI,2)*v1f*Power(hvs(-v4),2)*rlog(Abs(v1)))/(v1 - v4) + 
  (Power(M_PI,2)*v1i*Power(hvs(-v4),2)*rlog(Abs(v1)))/(v1 - v4) + 
  (Power(M_PI,2)*v4f*Power(hvs(-v4),2)*rlog(Abs(v1)))/(v1 - v4) + 
  (Power(M_PI,2)*v4f*Power(hvs(-v4),2)*rlog(Abs(v1)))/(2.*v4) - 
  (Power(M_PI,2)*v4i*Power(hvs(-v4),2)*rlog(Abs(v1)))/(v1 - v4) - 
  (Power(M_PI,2)*v4i*Power(hvs(-v4),2)*rlog(Abs(v1)))/(2.*v4) - 
  (v1f*Power(rlog(Abs(v1)),3))/(6.*v1) + 
  (v1i*Power(rlog(Abs(v1)),3))/(6.*v1) + 
  (v1f*Power(rlog(Abs(v1)),3))/(3.*(v1 - v4)) - 
  (v1i*Power(rlog(Abs(v1)),3))/(3.*(v1 - v4)) - 
  (v4f*Power(rlog(Abs(v1)),3))/(3.*(v1 - v4)) - 
  (v4f*Power(rlog(Abs(v1)),3))/(6.*v4) + 
  (v4i*Power(rlog(Abs(v1)),3))/(3.*(v1 - v4)) + 
  (v4i*Power(rlog(Abs(v1)),3))/(6.*v4) - 
  (Power(M_PI,2)*v1f*Power(hvs(-v1),2)*rlog(Abs(v4)))/(2.*v1) + 
  (Power(M_PI,2)*v1i*Power(hvs(-v1),2)*rlog(Abs(v4)))/(2.*v1) + 
  (Power(M_PI,2)*v1f*Power(hvs(-v1),2)*rlog(Abs(v4)))/(v1 - v4) - 
  (Power(M_PI,2)*v1i*Power(hvs(-v1),2)*rlog(Abs(v4)))/(v1 - v4) - 
  (Power(M_PI,2)*v4f*Power(hvs(-v1),2)*rlog(Abs(v4)))/(v1 - v4) - 
  (Power(M_PI,2)*v4f*Power(hvs(-v1),2)*rlog(Abs(v4)))/(2.*v4) + 
  (Power(M_PI,2)*v4i*Power(hvs(-v1),2)*rlog(Abs(v4)))/(v1 - v4) + 
  (Power(M_PI,2)*v4i*Power(hvs(-v1),2)*rlog(Abs(v4)))/(2.*v4) + 
  (Power(M_PI,2)*v1f*hvs(-v1)*hvs(-v4)*rlog(Abs(v4)))/v1 - 
  (Power(M_PI,2)*v1i*hvs(-v1)*hvs(-v4)*rlog(Abs(v4)))/v1 - 
  (2*Power(M_PI,2)*v1f*hvs(-v1)*hvs(-v4)*rlog(Abs(v4)))/(v1 - v4) + 
  (2*Power(M_PI,2)*v1i*hvs(-v1)*hvs(-v4)*rlog(Abs(v4)))/(v1 - v4) + 
  (2*Power(M_PI,2)*v4f*hvs(-v1)*hvs(-v4)*rlog(Abs(v4)))/(v1 - v4) + 
  (Power(M_PI,2)*v4f*hvs(-v1)*hvs(-v4)*rlog(Abs(v4)))/v4 - 
  (2*Power(M_PI,2)*v4i*hvs(-v1)*hvs(-v4)*rlog(Abs(v4)))/(v1 - v4) - 
  (Power(M_PI,2)*v4i*hvs(-v1)*hvs(-v4)*rlog(Abs(v4)))/v4 - 
  (Power(M_PI,2)*v1f*Power(hvs(-v4),2)*rlog(Abs(v4)))/(2.*v1) + 
  (Power(M_PI,2)*v1i*Power(hvs(-v4),2)*rlog(Abs(v4)))/(2.*v1) + 
  (Power(M_PI,2)*v1f*Power(hvs(-v4),2)*rlog(Abs(v4)))/(v1 - v4) - 
  (Power(M_PI,2)*v1i*Power(hvs(-v4),2)*rlog(Abs(v4)))/(v1 - v4) - 
  (Power(M_PI,2)*v4f*Power(hvs(-v4),2)*rlog(Abs(v4)))/(v1 - v4) - 
  (Power(M_PI,2)*v4f*Power(hvs(-v4),2)*rlog(Abs(v4)))/(2.*v4) + 
  (Power(M_PI,2)*v4i*Power(hvs(-v4),2)*rlog(Abs(v4)))/(v1 - v4) + 
  (Power(M_PI,2)*v4i*Power(hvs(-v4),2)*rlog(Abs(v4)))/(2.*v4) + 
  (v1f*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/(2.*v1) - 
  (v1i*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/(2.*v1) - 
  (v1f*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/(v1 - v4) + 
  (v1i*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/(v1 - v4) + 
  (v4f*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/(v1 - v4) + 
  (v4f*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/(2.*v4) - 
  (v4i*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/(v1 - v4) - 
  (v4i*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/(2.*v4) - 
  (v1f*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/(2.*v1) + 
  (v1i*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/(2.*v1) + 
  (v1f*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/(v1 - v4) - 
  (v1i*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/(v1 - v4) - 
  (v4f*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/(v1 - v4) - 
  (v4f*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/(2.*v4) + 
  (v4i*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/(v1 - v4) + 
  (v4i*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/(2.*v4) + 
  (v1f*Power(rlog(Abs(v4)),3))/(6.*v1) - 
  (v1i*Power(rlog(Abs(v4)),3))/(6.*v1) - 
  (v1f*Power(rlog(Abs(v4)),3))/(3.*(v1 - v4)) + 
  (v1i*Power(rlog(Abs(v4)),3))/(3.*(v1 - v4)) + 
  (v4f*Power(rlog(Abs(v4)),3))/(3.*(v1 - v4)) + 
  (v4f*Power(rlog(Abs(v4)),3))/(6.*v4) - 
  (v4i*Power(rlog(Abs(v4)),3))/(3.*(v1 - v4)) - 
  (v4i*Power(rlog(Abs(v4)),3))/(6.*v4)
;
 return integrandEu14;
}  


==> anc/evaluate_pentagon/src/functions/f14Im.cpp <==

#include "../header.h"


double integrandIm14 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm14=  -(Power(M_PI,3)*v1f*Power(hvs(-v1),3))/(6.*v1) + 
  (Power(M_PI,3)*v1i*Power(hvs(-v1),3))/(6.*v1) + 
  (Power(M_PI,3)*v1f*Power(hvs(-v1),3))/(3.*(v1 - v4)) - 
  (Power(M_PI,3)*v1i*Power(hvs(-v1),3))/(3.*(v1 - v4)) - 
  (Power(M_PI,3)*v4f*Power(hvs(-v1),3))/(3.*(v1 - v4)) - 
  (Power(M_PI,3)*v4f*Power(hvs(-v1),3))/(6.*v4) + 
  (Power(M_PI,3)*v4i*Power(hvs(-v1),3))/(3.*(v1 - v4)) + 
  (Power(M_PI,3)*v4i*Power(hvs(-v1),3))/(6.*v4) + 
  (Power(M_PI,3)*v1f*Power(hvs(-v1),2)*hvs(-v4))/(2.*v1) - 
  (Power(M_PI,3)*v1i*Power(hvs(-v1),2)*hvs(-v4))/(2.*v1) - 
  (Power(M_PI,3)*v1f*Power(hvs(-v1),2)*hvs(-v4))/(v1 - v4) + 
  (Power(M_PI,3)*v1i*Power(hvs(-v1),2)*hvs(-v4))/(v1 - v4) + 
  (Power(M_PI,3)*v4f*Power(hvs(-v1),2)*hvs(-v4))/(v1 - v4) + 
  (Power(M_PI,3)*v4f*Power(hvs(-v1),2)*hvs(-v4))/(2.*v4) - 
  (Power(M_PI,3)*v4i*Power(hvs(-v1),2)*hvs(-v4))/(v1 - v4) - 
  (Power(M_PI,3)*v4i*Power(hvs(-v1),2)*hvs(-v4))/(2.*v4) - 
  (Power(M_PI,3)*v1f*hvs(-v1)*Power(hvs(-v4),2))/(2.*v1) + 
  (Power(M_PI,3)*v1i*hvs(-v1)*Power(hvs(-v4),2))/(2.*v1) + 
  (Power(M_PI,3)*v1f*hvs(-v1)*Power(hvs(-v4),2))/(v1 - v4) - 
  (Power(M_PI,3)*v1i*hvs(-v1)*Power(hvs(-v4),2))/(v1 - v4) - 
  (Power(M_PI,3)*v4f*hvs(-v1)*Power(hvs(-v4),2))/(v1 - v4) - 
  (Power(M_PI,3)*v4f*hvs(-v1)*Power(hvs(-v4),2))/(2.*v4) + 
  (Power(M_PI,3)*v4i*hvs(-v1)*Power(hvs(-v4),2))/(v1 - v4) + 
  (Power(M_PI,3)*v4i*hvs(-v1)*Power(hvs(-v4),2))/(2.*v4) + 
  (Power(M_PI,3)*v1f*Power(hvs(-v4),3))/(6.*v1) - 
  (Power(M_PI,3)*v1i*Power(hvs(-v4),3))/(6.*v1) - 
  (Power(M_PI,3)*v1f*Power(hvs(-v4),3))/(3.*(v1 - v4)) + 
  (Power(M_PI,3)*v1i*Power(hvs(-v4),3))/(3.*(v1 - v4)) + 
  (Power(M_PI,3)*v4f*Power(hvs(-v4),3))/(3.*(v1 - v4)) + 
  (Power(M_PI,3)*v4f*Power(hvs(-v4),3))/(6.*v4) - 
  (Power(M_PI,3)*v4i*Power(hvs(-v4),3))/(3.*(v1 - v4)) - 
  (Power(M_PI,3)*v4i*Power(hvs(-v4),3))/(6.*v4) + 
  (M_PI*v1f*hvs(-v1)*Power(rlog(Abs(v1)),2))/(2.*v1) - 
  (M_PI*v1i*hvs(-v1)*Power(rlog(Abs(v1)),2))/(2.*v1) - 
  (M_PI*v1f*hvs(-v1)*Power(rlog(Abs(v1)),2))/(v1 - v4) + 
  (M_PI*v1i*hvs(-v1)*Power(rlog(Abs(v1)),2))/(v1 - v4) + 
  (M_PI*v4f*hvs(-v1)*Power(rlog(Abs(v1)),2))/(v1 - v4) + 
  (M_PI*v4f*hvs(-v1)*Power(rlog(Abs(v1)),2))/(2.*v4) - 
  (M_PI*v4i*hvs(-v1)*Power(rlog(Abs(v1)),2))/(v1 - v4) - 
  (M_PI*v4i*hvs(-v1)*Power(rlog(Abs(v1)),2))/(2.*v4) - 
  (M_PI*v1f*hvs(-v4)*Power(rlog(Abs(v1)),2))/(2.*v1) + 
  (M_PI*v1i*hvs(-v4)*Power(rlog(Abs(v1)),2))/(2.*v1) + 
  (M_PI*v1f*hvs(-v4)*Power(rlog(Abs(v1)),2))/(v1 - v4) - 
  (M_PI*v1i*hvs(-v4)*Power(rlog(Abs(v1)),2))/(v1 - v4) - 
  (M_PI*v4f*hvs(-v4)*Power(rlog(Abs(v1)),2))/(v1 - v4) - 
  (M_PI*v4f*hvs(-v4)*Power(rlog(Abs(v1)),2))/(2.*v4) + 
  (M_PI*v4i*hvs(-v4)*Power(rlog(Abs(v1)),2))/(v1 - v4) + 
  (M_PI*v4i*hvs(-v4)*Power(rlog(Abs(v1)),2))/(2.*v4) - 
  (M_PI*v1f*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4)))/v1 + 
  (M_PI*v1i*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4)))/v1 + 
  (2*M_PI*v1f*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4)))/(v1 - v4) - 
  (2*M_PI*v1i*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4)))/(v1 - v4) - 
  (2*M_PI*v4f*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4)))/(v1 - v4) - 
  (M_PI*v4f*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4)))/v4 + 
  (2*M_PI*v4i*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4)))/(v1 - v4) + 
  (M_PI*v4i*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4)))/v4 + 
  (M_PI*v1f*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)))/v1 - 
  (M_PI*v1i*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)))/v1 - 
  (2*M_PI*v1f*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)))/(v1 - v4) + 
  (2*M_PI*v1i*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)))/(v1 - v4) + 
  (2*M_PI*v4f*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)))/(v1 - v4) + 
  (M_PI*v4f*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)))/v4 - 
  (2*M_PI*v4i*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)))/(v1 - v4) - 
  (M_PI*v4i*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)))/v4 + 
  (M_PI*v1f*hvs(-v1)*Power(rlog(Abs(v4)),2))/(2.*v1) - 
  (M_PI*v1i*hvs(-v1)*Power(rlog(Abs(v4)),2))/(2.*v1) - 
  (M_PI*v1f*hvs(-v1)*Power(rlog(Abs(v4)),2))/(v1 - v4) + 
  (M_PI*v1i*hvs(-v1)*Power(rlog(Abs(v4)),2))/(v1 - v4) + 
  (M_PI*v4f*hvs(-v1)*Power(rlog(Abs(v4)),2))/(v1 - v4) + 
  (M_PI*v4f*hvs(-v1)*Power(rlog(Abs(v4)),2))/(2.*v4) - 
  (M_PI*v4i*hvs(-v1)*Power(rlog(Abs(v4)),2))/(v1 - v4) - 
  (M_PI*v4i*hvs(-v1)*Power(rlog(Abs(v4)),2))/(2.*v4) - 
  (M_PI*v1f*hvs(-v4)*Power(rlog(Abs(v4)),2))/(2.*v1) + 
  (M_PI*v1i*hvs(-v4)*Power(rlog(Abs(v4)),2))/(2.*v1) + 
  (M_PI*v1f*hvs(-v4)*Power(rlog(Abs(v4)),2))/(v1 - v4) - 
  (M_PI*v1i*hvs(-v4)*Power(rlog(Abs(v4)),2))/(v1 - v4) - 
  (M_PI*v4f*hvs(-v4)*Power(rlog(Abs(v4)),2))/(v1 - v4) - 
  (M_PI*v4f*hvs(-v4)*Power(rlog(Abs(v4)),2))/(2.*v4) + 
  (M_PI*v4i*hvs(-v4)*Power(rlog(Abs(v4)),2))/(v1 - v4) + 
  (M_PI*v4i*hvs(-v4)*Power(rlog(Abs(v4)),2))/(2.*v4)
;
 return integrandIm14;
}  


==> anc/evaluate_pentagon/src/functions/f14Re.cpp <==

#include "../header.h"


double integrandRe14 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe14=  (Power(M_PI,2)*v1f*Power(hvs(-v1),2)*rlog(Abs(v1)))/(2.*v1) - 
  (Power(M_PI,2)*v1i*Power(hvs(-v1),2)*rlog(Abs(v1)))/(2.*v1) - 
  (Power(M_PI,2)*v1f*Power(hvs(-v1),2)*rlog(Abs(v1)))/(v1 - v4) + 
  (Power(M_PI,2)*v1i*Power(hvs(-v1),2)*rlog(Abs(v1)))/(v1 - v4) + 
  (Power(M_PI,2)*v4f*Power(hvs(-v1),2)*rlog(Abs(v1)))/(v1 - v4) + 
  (Power(M_PI,2)*v4f*Power(hvs(-v1),2)*rlog(Abs(v1)))/(2.*v4) - 
  (Power(M_PI,2)*v4i*Power(hvs(-v1),2)*rlog(Abs(v1)))/(v1 - v4) - 
  (Power(M_PI,2)*v4i*Power(hvs(-v1),2)*rlog(Abs(v1)))/(2.*v4) - 
  (Power(M_PI,2)*v1f*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)))/v1 + 
  (Power(M_PI,2)*v1i*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)))/v1 + 
  (2*Power(M_PI,2)*v1f*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)))/(v1 - v4) - 
  (2*Power(M_PI,2)*v1i*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)))/(v1 - v4) - 
  (2*Power(M_PI,2)*v4f*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)))/(v1 - v4) - 
  (Power(M_PI,2)*v4f*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)))/v4 + 
  (2*Power(M_PI,2)*v4i*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)))/(v1 - v4) + 
  (Power(M_PI,2)*v4i*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)))/v4 + 
  (Power(M_PI,2)*v1f*Power(hvs(-v4),2)*rlog(Abs(v1)))/(2.*v1) - 
  (Power(M_PI,2)*v1i*Power(hvs(-v4),2)*rlog(Abs(v1)))/(2.*v1) - 
  (Power(M_PI,2)*v1f*Power(hvs(-v4),2)*rlog(Abs(v1)))/(v1 - v4) + 
  (Power(M_PI,2)*v1i*Power(hvs(-v4),2)*rlog(Abs(v1)))/(v1 - v4) + 
  (Power(M_PI,2)*v4f*Power(hvs(-v4),2)*rlog(Abs(v1)))/(v1 - v4) + 
  (Power(M_PI,2)*v4f*Power(hvs(-v4),2)*rlog(Abs(v1)))/(2.*v4) - 
  (Power(M_PI,2)*v4i*Power(hvs(-v4),2)*rlog(Abs(v1)))/(v1 - v4) - 
  (Power(M_PI,2)*v4i*Power(hvs(-v4),2)*rlog(Abs(v1)))/(2.*v4) - 
  (v1f*Power(rlog(Abs(v1)),3))/(6.*v1) + 
  (v1i*Power(rlog(Abs(v1)),3))/(6.*v1) + 
  (v1f*Power(rlog(Abs(v1)),3))/(3.*(v1 - v4)) - 
  (v1i*Power(rlog(Abs(v1)),3))/(3.*(v1 - v4)) - 
  (v4f*Power(rlog(Abs(v1)),3))/(3.*(v1 - v4)) - 
  (v4f*Power(rlog(Abs(v1)),3))/(6.*v4) + 
  (v4i*Power(rlog(Abs(v1)),3))/(3.*(v1 - v4)) + 
  (v4i*Power(rlog(Abs(v1)),3))/(6.*v4) - 
  (Power(M_PI,2)*v1f*Power(hvs(-v1),2)*rlog(Abs(v4)))/(2.*v1) + 
  (Power(M_PI,2)*v1i*Power(hvs(-v1),2)*rlog(Abs(v4)))/(2.*v1) + 
  (Power(M_PI,2)*v1f*Power(hvs(-v1),2)*rlog(Abs(v4)))/(v1 - v4) - 
  (Power(M_PI,2)*v1i*Power(hvs(-v1),2)*rlog(Abs(v4)))/(v1 - v4) - 
  (Power(M_PI,2)*v4f*Power(hvs(-v1),2)*rlog(Abs(v4)))/(v1 - v4) - 
  (Power(M_PI,2)*v4f*Power(hvs(-v1),2)*rlog(Abs(v4)))/(2.*v4) + 
  (Power(M_PI,2)*v4i*Power(hvs(-v1),2)*rlog(Abs(v4)))/(v1 - v4) + 
  (Power(M_PI,2)*v4i*Power(hvs(-v1),2)*rlog(Abs(v4)))/(2.*v4) + 
  (Power(M_PI,2)*v1f*hvs(-v1)*hvs(-v4)*rlog(Abs(v4)))/v1 - 
  (Power(M_PI,2)*v1i*hvs(-v1)*hvs(-v4)*rlog(Abs(v4)))/v1 - 
  (2*Power(M_PI,2)*v1f*hvs(-v1)*hvs(-v4)*rlog(Abs(v4)))/(v1 - v4) + 
  (2*Power(M_PI,2)*v1i*hvs(-v1)*hvs(-v4)*rlog(Abs(v4)))/(v1 - v4) + 
  (2*Power(M_PI,2)*v4f*hvs(-v1)*hvs(-v4)*rlog(Abs(v4)))/(v1 - v4) + 
  (Power(M_PI,2)*v4f*hvs(-v1)*hvs(-v4)*rlog(Abs(v4)))/v4 - 
  (2*Power(M_PI,2)*v4i*hvs(-v1)*hvs(-v4)*rlog(Abs(v4)))/(v1 - v4) - 
  (Power(M_PI,2)*v4i*hvs(-v1)*hvs(-v4)*rlog(Abs(v4)))/v4 - 
  (Power(M_PI,2)*v1f*Power(hvs(-v4),2)*rlog(Abs(v4)))/(2.*v1) + 
  (Power(M_PI,2)*v1i*Power(hvs(-v4),2)*rlog(Abs(v4)))/(2.*v1) + 
  (Power(M_PI,2)*v1f*Power(hvs(-v4),2)*rlog(Abs(v4)))/(v1 - v4) - 
  (Power(M_PI,2)*v1i*Power(hvs(-v4),2)*rlog(Abs(v4)))/(v1 - v4) - 
  (Power(M_PI,2)*v4f*Power(hvs(-v4),2)*rlog(Abs(v4)))/(v1 - v4) - 
  (Power(M_PI,2)*v4f*Power(hvs(-v4),2)*rlog(Abs(v4)))/(2.*v4) + 
  (Power(M_PI,2)*v4i*Power(hvs(-v4),2)*rlog(Abs(v4)))/(v1 - v4) + 
  (Power(M_PI,2)*v4i*Power(hvs(-v4),2)*rlog(Abs(v4)))/(2.*v4) + 
  (v1f*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/(2.*v1) - 
  (v1i*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/(2.*v1) - 
  (v1f*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/(v1 - v4) + 
  (v1i*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/(v1 - v4) + 
  (v4f*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/(v1 - v4) + 
  (v4f*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/(2.*v4) - 
  (v4i*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/(v1 - v4) - 
  (v4i*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/(2.*v4) - 
  (v1f*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/(2.*v1) + 
  (v1i*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/(2.*v1) + 
  (v1f*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/(v1 - v4) - 
  (v1i*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/(v1 - v4) - 
  (v4f*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/(v1 - v4) - 
  (v4f*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/(2.*v4) + 
  (v4i*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/(v1 - v4) + 
  (v4i*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/(2.*v4) + 
  (v1f*Power(rlog(Abs(v4)),3))/(6.*v1) - 
  (v1i*Power(rlog(Abs(v4)),3))/(6.*v1) - 
  (v1f*Power(rlog(Abs(v4)),3))/(3.*(v1 - v4)) + 
  (v1i*Power(rlog(Abs(v4)),3))/(3.*(v1 - v4)) + 
  (v4f*Power(rlog(Abs(v4)),3))/(3.*(v1 - v4)) + 
  (v4f*Power(rlog(Abs(v4)),3))/(6.*v4) - 
  (v4i*Power(rlog(Abs(v4)),3))/(3.*(v1 - v4)) - 
  (v4i*Power(rlog(Abs(v4)),3))/(6.*v4)
;
 return integrandRe14;
}  


==> anc/evaluate_pentagon/src/functions/f15Eu.cpp <==

#include "../header.h"


double integrandEu15 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu15=  (Power(M_PI,2)*v2f*Power(hvs(-v2),2)*rlog(Abs(v2)))/(2.*v2) - 
  (Power(M_PI,2)*v2i*Power(hvs(-v2),2)*rlog(Abs(v2)))/(2.*v2) - 
  (Power(M_PI,2)*v2f*Power(hvs(-v2),2)*rlog(Abs(v2)))/(v2 - v5) + 
  (Power(M_PI,2)*v2i*Power(hvs(-v2),2)*rlog(Abs(v2)))/(v2 - v5) + 
  (Power(M_PI,2)*v5f*Power(hvs(-v2),2)*rlog(Abs(v2)))/(v2 - v5) + 
  (Power(M_PI,2)*v5f*Power(hvs(-v2),2)*rlog(Abs(v2)))/(2.*v5) - 
  (Power(M_PI,2)*v5i*Power(hvs(-v2),2)*rlog(Abs(v2)))/(v2 - v5) - 
  (Power(M_PI,2)*v5i*Power(hvs(-v2),2)*rlog(Abs(v2)))/(2.*v5) - 
  (Power(M_PI,2)*v2f*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)))/v2 + 
  (Power(M_PI,2)*v2i*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)))/v2 + 
  (2*Power(M_PI,2)*v2f*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)))/(v2 - v5) - 
  (2*Power(M_PI,2)*v2i*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)))/(v2 - v5) - 
  (2*Power(M_PI,2)*v5f*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)))/(v2 - v5) - 
  (Power(M_PI,2)*v5f*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)))/v5 + 
  (2*Power(M_PI,2)*v5i*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)))/(v2 - v5) + 
  (Power(M_PI,2)*v5i*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)))/v5 + 
  (Power(M_PI,2)*v2f*Power(hvs(-v5),2)*rlog(Abs(v2)))/(2.*v2) - 
  (Power(M_PI,2)*v2i*Power(hvs(-v5),2)*rlog(Abs(v2)))/(2.*v2) - 
  (Power(M_PI,2)*v2f*Power(hvs(-v5),2)*rlog(Abs(v2)))/(v2 - v5) + 
  (Power(M_PI,2)*v2i*Power(hvs(-v5),2)*rlog(Abs(v2)))/(v2 - v5) + 
  (Power(M_PI,2)*v5f*Power(hvs(-v5),2)*rlog(Abs(v2)))/(v2 - v5) + 
  (Power(M_PI,2)*v5f*Power(hvs(-v5),2)*rlog(Abs(v2)))/(2.*v5) - 
  (Power(M_PI,2)*v5i*Power(hvs(-v5),2)*rlog(Abs(v2)))/(v2 - v5) - 
  (Power(M_PI,2)*v5i*Power(hvs(-v5),2)*rlog(Abs(v2)))/(2.*v5) - 
  (v2f*Power(rlog(Abs(v2)),3))/(6.*v2) + 
  (v2i*Power(rlog(Abs(v2)),3))/(6.*v2) + 
  (v2f*Power(rlog(Abs(v2)),3))/(3.*(v2 - v5)) - 
  (v2i*Power(rlog(Abs(v2)),3))/(3.*(v2 - v5)) - 
  (v5f*Power(rlog(Abs(v2)),3))/(3.*(v2 - v5)) - 
  (v5f*Power(rlog(Abs(v2)),3))/(6.*v5) + 
  (v5i*Power(rlog(Abs(v2)),3))/(3.*(v2 - v5)) + 
  (v5i*Power(rlog(Abs(v2)),3))/(6.*v5) - 
  (Power(M_PI,2)*v2f*Power(hvs(-v2),2)*rlog(Abs(v5)))/(2.*v2) + 
  (Power(M_PI,2)*v2i*Power(hvs(-v2),2)*rlog(Abs(v5)))/(2.*v2) + 
  (Power(M_PI,2)*v2f*Power(hvs(-v2),2)*rlog(Abs(v5)))/(v2 - v5) - 
  (Power(M_PI,2)*v2i*Power(hvs(-v2),2)*rlog(Abs(v5)))/(v2 - v5) - 
  (Power(M_PI,2)*v5f*Power(hvs(-v2),2)*rlog(Abs(v5)))/(v2 - v5) - 
  (Power(M_PI,2)*v5f*Power(hvs(-v2),2)*rlog(Abs(v5)))/(2.*v5) + 
  (Power(M_PI,2)*v5i*Power(hvs(-v2),2)*rlog(Abs(v5)))/(v2 - v5) + 
  (Power(M_PI,2)*v5i*Power(hvs(-v2),2)*rlog(Abs(v5)))/(2.*v5) + 
  (Power(M_PI,2)*v2f*hvs(-v2)*hvs(-v5)*rlog(Abs(v5)))/v2 - 
  (Power(M_PI,2)*v2i*hvs(-v2)*hvs(-v5)*rlog(Abs(v5)))/v2 - 
  (2*Power(M_PI,2)*v2f*hvs(-v2)*hvs(-v5)*rlog(Abs(v5)))/(v2 - v5) + 
  (2*Power(M_PI,2)*v2i*hvs(-v2)*hvs(-v5)*rlog(Abs(v5)))/(v2 - v5) + 
  (2*Power(M_PI,2)*v5f*hvs(-v2)*hvs(-v5)*rlog(Abs(v5)))/(v2 - v5) + 
  (Power(M_PI,2)*v5f*hvs(-v2)*hvs(-v5)*rlog(Abs(v5)))/v5 - 
  (2*Power(M_PI,2)*v5i*hvs(-v2)*hvs(-v5)*rlog(Abs(v5)))/(v2 - v5) - 
  (Power(M_PI,2)*v5i*hvs(-v2)*hvs(-v5)*rlog(Abs(v5)))/v5 - 
  (Power(M_PI,2)*v2f*Power(hvs(-v5),2)*rlog(Abs(v5)))/(2.*v2) + 
  (Power(M_PI,2)*v2i*Power(hvs(-v5),2)*rlog(Abs(v5)))/(2.*v2) + 
  (Power(M_PI,2)*v2f*Power(hvs(-v5),2)*rlog(Abs(v5)))/(v2 - v5) - 
  (Power(M_PI,2)*v2i*Power(hvs(-v5),2)*rlog(Abs(v5)))/(v2 - v5) - 
  (Power(M_PI,2)*v5f*Power(hvs(-v5),2)*rlog(Abs(v5)))/(v2 - v5) - 
  (Power(M_PI,2)*v5f*Power(hvs(-v5),2)*rlog(Abs(v5)))/(2.*v5) + 
  (Power(M_PI,2)*v5i*Power(hvs(-v5),2)*rlog(Abs(v5)))/(v2 - v5) + 
  (Power(M_PI,2)*v5i*Power(hvs(-v5),2)*rlog(Abs(v5)))/(2.*v5) + 
  (v2f*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/(2.*v2) - 
  (v2i*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/(2.*v2) - 
  (v2f*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/(v2 - v5) + 
  (v2i*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/(v2 - v5) + 
  (v5f*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/(v2 - v5) + 
  (v5f*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/(2.*v5) - 
  (v5i*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/(v2 - v5) - 
  (v5i*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/(2.*v5) - 
  (v2f*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/(2.*v2) + 
  (v2i*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/(2.*v2) + 
  (v2f*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/(v2 - v5) - 
  (v2i*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/(v2 - v5) - 
  (v5f*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/(v2 - v5) - 
  (v5f*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/(2.*v5) + 
  (v5i*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/(v2 - v5) + 
  (v5i*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/(2.*v5) + 
  (v2f*Power(rlog(Abs(v5)),3))/(6.*v2) - 
  (v2i*Power(rlog(Abs(v5)),3))/(6.*v2) - 
  (v2f*Power(rlog(Abs(v5)),3))/(3.*(v2 - v5)) + 
  (v2i*Power(rlog(Abs(v5)),3))/(3.*(v2 - v5)) + 
  (v5f*Power(rlog(Abs(v5)),3))/(3.*(v2 - v5)) + 
  (v5f*Power(rlog(Abs(v5)),3))/(6.*v5) - 
  (v5i*Power(rlog(Abs(v5)),3))/(3.*(v2 - v5)) - 
  (v5i*Power(rlog(Abs(v5)),3))/(6.*v5)
;
 return integrandEu15;
}  


==> anc/evaluate_pentagon/src/functions/f15Im.cpp <==

#include "../header.h"


double integrandIm15 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm15=  -(Power(M_PI,3)*v2f*Power(hvs(-v2),3))/(6.*v2) + 
  (Power(M_PI,3)*v2i*Power(hvs(-v2),3))/(6.*v2) + 
  (Power(M_PI,3)*v2f*Power(hvs(-v2),3))/(3.*(v2 - v5)) - 
  (Power(M_PI,3)*v2i*Power(hvs(-v2),3))/(3.*(v2 - v5)) - 
  (Power(M_PI,3)*v5f*Power(hvs(-v2),3))/(3.*(v2 - v5)) - 
  (Power(M_PI,3)*v5f*Power(hvs(-v2),3))/(6.*v5) + 
  (Power(M_PI,3)*v5i*Power(hvs(-v2),3))/(3.*(v2 - v5)) + 
  (Power(M_PI,3)*v5i*Power(hvs(-v2),3))/(6.*v5) + 
  (Power(M_PI,3)*v2f*Power(hvs(-v2),2)*hvs(-v5))/(2.*v2) - 
  (Power(M_PI,3)*v2i*Power(hvs(-v2),2)*hvs(-v5))/(2.*v2) - 
  (Power(M_PI,3)*v2f*Power(hvs(-v2),2)*hvs(-v5))/(v2 - v5) + 
  (Power(M_PI,3)*v2i*Power(hvs(-v2),2)*hvs(-v5))/(v2 - v5) + 
  (Power(M_PI,3)*v5f*Power(hvs(-v2),2)*hvs(-v5))/(v2 - v5) + 
  (Power(M_PI,3)*v5f*Power(hvs(-v2),2)*hvs(-v5))/(2.*v5) - 
  (Power(M_PI,3)*v5i*Power(hvs(-v2),2)*hvs(-v5))/(v2 - v5) - 
  (Power(M_PI,3)*v5i*Power(hvs(-v2),2)*hvs(-v5))/(2.*v5) - 
  (Power(M_PI,3)*v2f*hvs(-v2)*Power(hvs(-v5),2))/(2.*v2) + 
  (Power(M_PI,3)*v2i*hvs(-v2)*Power(hvs(-v5),2))/(2.*v2) + 
  (Power(M_PI,3)*v2f*hvs(-v2)*Power(hvs(-v5),2))/(v2 - v5) - 
  (Power(M_PI,3)*v2i*hvs(-v2)*Power(hvs(-v5),2))/(v2 - v5) - 
  (Power(M_PI,3)*v5f*hvs(-v2)*Power(hvs(-v5),2))/(v2 - v5) - 
  (Power(M_PI,3)*v5f*hvs(-v2)*Power(hvs(-v5),2))/(2.*v5) + 
  (Power(M_PI,3)*v5i*hvs(-v2)*Power(hvs(-v5),2))/(v2 - v5) + 
  (Power(M_PI,3)*v5i*hvs(-v2)*Power(hvs(-v5),2))/(2.*v5) + 
  (Power(M_PI,3)*v2f*Power(hvs(-v5),3))/(6.*v2) - 
  (Power(M_PI,3)*v2i*Power(hvs(-v5),3))/(6.*v2) - 
  (Power(M_PI,3)*v2f*Power(hvs(-v5),3))/(3.*(v2 - v5)) + 
  (Power(M_PI,3)*v2i*Power(hvs(-v5),3))/(3.*(v2 - v5)) + 
  (Power(M_PI,3)*v5f*Power(hvs(-v5),3))/(3.*(v2 - v5)) + 
  (Power(M_PI,3)*v5f*Power(hvs(-v5),3))/(6.*v5) - 
  (Power(M_PI,3)*v5i*Power(hvs(-v5),3))/(3.*(v2 - v5)) - 
  (Power(M_PI,3)*v5i*Power(hvs(-v5),3))/(6.*v5) + 
  (M_PI*v2f*hvs(-v2)*Power(rlog(Abs(v2)),2))/(2.*v2) - 
  (M_PI*v2i*hvs(-v2)*Power(rlog(Abs(v2)),2))/(2.*v2) - 
  (M_PI*v2f*hvs(-v2)*Power(rlog(Abs(v2)),2))/(v2 - v5) + 
  (M_PI*v2i*hvs(-v2)*Power(rlog(Abs(v2)),2))/(v2 - v5) + 
  (M_PI*v5f*hvs(-v2)*Power(rlog(Abs(v2)),2))/(v2 - v5) + 
  (M_PI*v5f*hvs(-v2)*Power(rlog(Abs(v2)),2))/(2.*v5) - 
  (M_PI*v5i*hvs(-v2)*Power(rlog(Abs(v2)),2))/(v2 - v5) - 
  (M_PI*v5i*hvs(-v2)*Power(rlog(Abs(v2)),2))/(2.*v5) - 
  (M_PI*v2f*hvs(-v5)*Power(rlog(Abs(v2)),2))/(2.*v2) + 
  (M_PI*v2i*hvs(-v5)*Power(rlog(Abs(v2)),2))/(2.*v2) + 
  (M_PI*v2f*hvs(-v5)*Power(rlog(Abs(v2)),2))/(v2 - v5) - 
  (M_PI*v2i*hvs(-v5)*Power(rlog(Abs(v2)),2))/(v2 - v5) - 
  (M_PI*v5f*hvs(-v5)*Power(rlog(Abs(v2)),2))/(v2 - v5) - 
  (M_PI*v5f*hvs(-v5)*Power(rlog(Abs(v2)),2))/(2.*v5) + 
  (M_PI*v5i*hvs(-v5)*Power(rlog(Abs(v2)),2))/(v2 - v5) + 
  (M_PI*v5i*hvs(-v5)*Power(rlog(Abs(v2)),2))/(2.*v5) - 
  (M_PI*v2f*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5)))/v2 + 
  (M_PI*v2i*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5)))/v2 + 
  (2*M_PI*v2f*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5)))/(v2 - v5) - 
  (2*M_PI*v2i*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5)))/(v2 - v5) - 
  (2*M_PI*v5f*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5)))/(v2 - v5) - 
  (M_PI*v5f*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5)))/v5 + 
  (2*M_PI*v5i*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5)))/(v2 - v5) + 
  (M_PI*v5i*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5)))/v5 + 
  (M_PI*v2f*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)))/v2 - 
  (M_PI*v2i*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)))/v2 - 
  (2*M_PI*v2f*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)))/(v2 - v5) + 
  (2*M_PI*v2i*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)))/(v2 - v5) + 
  (2*M_PI*v5f*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)))/(v2 - v5) + 
  (M_PI*v5f*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)))/v5 - 
  (2*M_PI*v5i*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)))/(v2 - v5) - 
  (M_PI*v5i*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)))/v5 + 
  (M_PI*v2f*hvs(-v2)*Power(rlog(Abs(v5)),2))/(2.*v2) - 
  (M_PI*v2i*hvs(-v2)*Power(rlog(Abs(v5)),2))/(2.*v2) - 
  (M_PI*v2f*hvs(-v2)*Power(rlog(Abs(v5)),2))/(v2 - v5) + 
  (M_PI*v2i*hvs(-v2)*Power(rlog(Abs(v5)),2))/(v2 - v5) + 
  (M_PI*v5f*hvs(-v2)*Power(rlog(Abs(v5)),2))/(v2 - v5) + 
  (M_PI*v5f*hvs(-v2)*Power(rlog(Abs(v5)),2))/(2.*v5) - 
  (M_PI*v5i*hvs(-v2)*Power(rlog(Abs(v5)),2))/(v2 - v5) - 
  (M_PI*v5i*hvs(-v2)*Power(rlog(Abs(v5)),2))/(2.*v5) - 
  (M_PI*v2f*hvs(-v5)*Power(rlog(Abs(v5)),2))/(2.*v2) + 
  (M_PI*v2i*hvs(-v5)*Power(rlog(Abs(v5)),2))/(2.*v2) + 
  (M_PI*v2f*hvs(-v5)*Power(rlog(Abs(v5)),2))/(v2 - v5) - 
  (M_PI*v2i*hvs(-v5)*Power(rlog(Abs(v5)),2))/(v2 - v5) - 
  (M_PI*v5f*hvs(-v5)*Power(rlog(Abs(v5)),2))/(v2 - v5) - 
  (M_PI*v5f*hvs(-v5)*Power(rlog(Abs(v5)),2))/(2.*v5) + 
  (M_PI*v5i*hvs(-v5)*Power(rlog(Abs(v5)),2))/(v2 - v5) + 
  (M_PI*v5i*hvs(-v5)*Power(rlog(Abs(v5)),2))/(2.*v5)
;
 return integrandIm15;
}  


==> anc/evaluate_pentagon/src/functions/f15Re.cpp <==

#include "../header.h"


double integrandRe15 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe15=  (Power(M_PI,2)*v2f*Power(hvs(-v2),2)*rlog(Abs(v2)))/(2.*v2) - 
  (Power(M_PI,2)*v2i*Power(hvs(-v2),2)*rlog(Abs(v2)))/(2.*v2) - 
  (Power(M_PI,2)*v2f*Power(hvs(-v2),2)*rlog(Abs(v2)))/(v2 - v5) + 
  (Power(M_PI,2)*v2i*Power(hvs(-v2),2)*rlog(Abs(v2)))/(v2 - v5) + 
  (Power(M_PI,2)*v5f*Power(hvs(-v2),2)*rlog(Abs(v2)))/(v2 - v5) + 
  (Power(M_PI,2)*v5f*Power(hvs(-v2),2)*rlog(Abs(v2)))/(2.*v5) - 
  (Power(M_PI,2)*v5i*Power(hvs(-v2),2)*rlog(Abs(v2)))/(v2 - v5) - 
  (Power(M_PI,2)*v5i*Power(hvs(-v2),2)*rlog(Abs(v2)))/(2.*v5) - 
  (Power(M_PI,2)*v2f*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)))/v2 + 
  (Power(M_PI,2)*v2i*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)))/v2 + 
  (2*Power(M_PI,2)*v2f*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)))/(v2 - v5) - 
  (2*Power(M_PI,2)*v2i*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)))/(v2 - v5) - 
  (2*Power(M_PI,2)*v5f*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)))/(v2 - v5) - 
  (Power(M_PI,2)*v5f*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)))/v5 + 
  (2*Power(M_PI,2)*v5i*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)))/(v2 - v5) + 
  (Power(M_PI,2)*v5i*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)))/v5 + 
  (Power(M_PI,2)*v2f*Power(hvs(-v5),2)*rlog(Abs(v2)))/(2.*v2) - 
  (Power(M_PI,2)*v2i*Power(hvs(-v5),2)*rlog(Abs(v2)))/(2.*v2) - 
  (Power(M_PI,2)*v2f*Power(hvs(-v5),2)*rlog(Abs(v2)))/(v2 - v5) + 
  (Power(M_PI,2)*v2i*Power(hvs(-v5),2)*rlog(Abs(v2)))/(v2 - v5) + 
  (Power(M_PI,2)*v5f*Power(hvs(-v5),2)*rlog(Abs(v2)))/(v2 - v5) + 
  (Power(M_PI,2)*v5f*Power(hvs(-v5),2)*rlog(Abs(v2)))/(2.*v5) - 
  (Power(M_PI,2)*v5i*Power(hvs(-v5),2)*rlog(Abs(v2)))/(v2 - v5) - 
  (Power(M_PI,2)*v5i*Power(hvs(-v5),2)*rlog(Abs(v2)))/(2.*v5) - 
  (v2f*Power(rlog(Abs(v2)),3))/(6.*v2) + 
  (v2i*Power(rlog(Abs(v2)),3))/(6.*v2) + 
  (v2f*Power(rlog(Abs(v2)),3))/(3.*(v2 - v5)) - 
  (v2i*Power(rlog(Abs(v2)),3))/(3.*(v2 - v5)) - 
  (v5f*Power(rlog(Abs(v2)),3))/(3.*(v2 - v5)) - 
  (v5f*Power(rlog(Abs(v2)),3))/(6.*v5) + 
  (v5i*Power(rlog(Abs(v2)),3))/(3.*(v2 - v5)) + 
  (v5i*Power(rlog(Abs(v2)),3))/(6.*v5) - 
  (Power(M_PI,2)*v2f*Power(hvs(-v2),2)*rlog(Abs(v5)))/(2.*v2) + 
  (Power(M_PI,2)*v2i*Power(hvs(-v2),2)*rlog(Abs(v5)))/(2.*v2) + 
  (Power(M_PI,2)*v2f*Power(hvs(-v2),2)*rlog(Abs(v5)))/(v2 - v5) - 
  (Power(M_PI,2)*v2i*Power(hvs(-v2),2)*rlog(Abs(v5)))/(v2 - v5) - 
  (Power(M_PI,2)*v5f*Power(hvs(-v2),2)*rlog(Abs(v5)))/(v2 - v5) - 
  (Power(M_PI,2)*v5f*Power(hvs(-v2),2)*rlog(Abs(v5)))/(2.*v5) + 
  (Power(M_PI,2)*v5i*Power(hvs(-v2),2)*rlog(Abs(v5)))/(v2 - v5) + 
  (Power(M_PI,2)*v5i*Power(hvs(-v2),2)*rlog(Abs(v5)))/(2.*v5) + 
  (Power(M_PI,2)*v2f*hvs(-v2)*hvs(-v5)*rlog(Abs(v5)))/v2 - 
  (Power(M_PI,2)*v2i*hvs(-v2)*hvs(-v5)*rlog(Abs(v5)))/v2 - 
  (2*Power(M_PI,2)*v2f*hvs(-v2)*hvs(-v5)*rlog(Abs(v5)))/(v2 - v5) + 
  (2*Power(M_PI,2)*v2i*hvs(-v2)*hvs(-v5)*rlog(Abs(v5)))/(v2 - v5) + 
  (2*Power(M_PI,2)*v5f*hvs(-v2)*hvs(-v5)*rlog(Abs(v5)))/(v2 - v5) + 
  (Power(M_PI,2)*v5f*hvs(-v2)*hvs(-v5)*rlog(Abs(v5)))/v5 - 
  (2*Power(M_PI,2)*v5i*hvs(-v2)*hvs(-v5)*rlog(Abs(v5)))/(v2 - v5) - 
  (Power(M_PI,2)*v5i*hvs(-v2)*hvs(-v5)*rlog(Abs(v5)))/v5 - 
  (Power(M_PI,2)*v2f*Power(hvs(-v5),2)*rlog(Abs(v5)))/(2.*v2) + 
  (Power(M_PI,2)*v2i*Power(hvs(-v5),2)*rlog(Abs(v5)))/(2.*v2) + 
  (Power(M_PI,2)*v2f*Power(hvs(-v5),2)*rlog(Abs(v5)))/(v2 - v5) - 
  (Power(M_PI,2)*v2i*Power(hvs(-v5),2)*rlog(Abs(v5)))/(v2 - v5) - 
  (Power(M_PI,2)*v5f*Power(hvs(-v5),2)*rlog(Abs(v5)))/(v2 - v5) - 
  (Power(M_PI,2)*v5f*Power(hvs(-v5),2)*rlog(Abs(v5)))/(2.*v5) + 
  (Power(M_PI,2)*v5i*Power(hvs(-v5),2)*rlog(Abs(v5)))/(v2 - v5) + 
  (Power(M_PI,2)*v5i*Power(hvs(-v5),2)*rlog(Abs(v5)))/(2.*v5) + 
  (v2f*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/(2.*v2) - 
  (v2i*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/(2.*v2) - 
  (v2f*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/(v2 - v5) + 
  (v2i*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/(v2 - v5) + 
  (v5f*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/(v2 - v5) + 
  (v5f*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/(2.*v5) - 
  (v5i*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/(v2 - v5) - 
  (v5i*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/(2.*v5) - 
  (v2f*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/(2.*v2) + 
  (v2i*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/(2.*v2) + 
  (v2f*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/(v2 - v5) - 
  (v2i*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/(v2 - v5) - 
  (v5f*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/(v2 - v5) - 
  (v5f*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/(2.*v5) + 
  (v5i*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/(v2 - v5) + 
  (v5i*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/(2.*v5) + 
  (v2f*Power(rlog(Abs(v5)),3))/(6.*v2) - 
  (v2i*Power(rlog(Abs(v5)),3))/(6.*v2) - 
  (v2f*Power(rlog(Abs(v5)),3))/(3.*(v2 - v5)) + 
  (v2i*Power(rlog(Abs(v5)),3))/(3.*(v2 - v5)) + 
  (v5f*Power(rlog(Abs(v5)),3))/(3.*(v2 - v5)) + 
  (v5f*Power(rlog(Abs(v5)),3))/(6.*v5) - 
  (v5i*Power(rlog(Abs(v5)),3))/(3.*(v2 - v5)) - 
  (v5i*Power(rlog(Abs(v5)),3))/(6.*v5)
;
 return integrandRe15;
}  


==> anc/evaluate_pentagon/src/functions/f16Eu.cpp <==

#include "../header.h"


double integrandEu16 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu16=  ((-v1f + v1i + v4f - v4i)*(Power(rlog(Abs(v1)),3) - 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) + 
       3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) - Power(rlog(Abs(v4)),3)))/
   (v1 - v4) + ((v2f - v2i - v4f + v4i)*
     (Power(rlog(Abs(v2)),3) - 3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) + 
       3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) - Power(rlog(Abs(v4)),3)))/
   (-v2 + v4) - ((-v1f + v1i + v4f - v4i)*
     (3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) - 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) - 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) + 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4)))))/(v1 - v4) - 
  ((v2f - v2i - v4f + v4i)*(3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) - 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) - 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) + 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4)))))/(-v2 + v4) + 
  ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     (6*zeta3 - Power(M_PI,2)*rlog(Abs(v1)) - Power(rlog(Abs(v1)),3) - 
       Power(M_PI,2)*rlog(Abs(v2)) + 3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)) + 
       3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2) - Power(rlog(Abs(v2)),3) + 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       2*Power(M_PI,2)*rlog(Abs(v4)) - 
       12*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) + 
       6*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) + 
       6*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) - 4*Power(rlog(Abs(v4)),3) + 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       6*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
          (rlog(Abs(v2)) - rlog(Abs(v4)))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v4)))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
             Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6. - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
             hvs(v1)*hvs(v2)*hvs(-v4)*
              (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
                Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6.) - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)))))/(v1 + v2 - v4) \
+ ((-v4f + v4i)*(-6*zeta3 + Power(M_PI,2)*rlog(Abs(v1)) - 
       2*Power(rlog(Abs(v1)),3) + Power(M_PI,2)*rlog(Abs(v2)) - 
       2*Power(rlog(Abs(v2)),3) + 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       2*Power(M_PI,2)*rlog(Abs(v4)) + 
       6*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) + 
       6*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) - 
       6*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) - 
       6*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) + 4*Power(rlog(Abs(v4)),3) + 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       6*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
          (rlog(Abs(v2)) - rlog(Abs(v4)))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v4)))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
             Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6. - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
             hvs(v1)*hvs(v2)*hvs(-v4)*
              (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
                Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6.) - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)))))/v4 + 
  ((-v2f + v2i)*(Power(rlog(Abs(v1)),3) - 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)) + Power(rlog(Abs(v2)),3) - 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) - 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       6*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) - 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) - 
       3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) + Power(rlog(Abs(v4)),3) - 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       6*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
          (rlog(Abs(v2)) - rlog(Abs(v4)))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v4)))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
             Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6. - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
             hvs(v1)*hvs(v2)*hvs(-v4)*
              (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
                Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6.) - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)))))/v2 + 
  ((-v1f + v1i)*(Power(rlog(Abs(v1)),3) - 
       3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2) + Power(rlog(Abs(v2)),3) - 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) - 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) + 
       6*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) - 
       3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) + Power(rlog(Abs(v4)),3) - 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       6*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
          (rlog(Abs(v2)) - rlog(Abs(v4)))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v4)))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
             Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6. - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
             hvs(v1)*hvs(v2)*hvs(-v4)*
              (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
                Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6.) - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)))))/v1 - 
  ((-v4f + v4i)*(-6*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) - 
       6*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) + 
       12*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       6*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) + 
       6*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) - 
       6*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) - 
       6*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))) + 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) + 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) + 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) + 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       6*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
          (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. + 
          hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
          (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                 Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 2))/2. - (hvs(-1 + v1/v4)*
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 2))/2. + (hvs((v1 - v4)/v2)*
                rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                   M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),2)\
)/2. - (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),2)\
)/2. + (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.))))/v4 - 
  ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     (-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) - 
       12*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)) - 
       3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) + 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))) + 
       3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))) - 
       12*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       12*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) + 
       6*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) + 
       6*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))) + 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) + 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) + 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) + 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       6*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
          (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. + 
          hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
          (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                 Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 2))/2. - (hvs(-1 + v1/v4)*
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 2))/2. + (hvs((v1 - v4)/v2)*
                rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                   M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),2)\
)/2. - (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),2)\
)/2. + (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.))))/
   (v1 + v2 - v4) - ((-v2f + v2i)*
     (3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       6*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)) + 
       3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) - 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))) + 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) - 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) - 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) - 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) - 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) - 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) - 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) + 
       6*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
          (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. + 
          hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
          (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                 Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 2))/2. - (hvs(-1 + v1/v4)*
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 2))/2. + (hvs((v1 - v4)/v2)*
                rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                   M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),2)\
)/2. - (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),2)\
)/2. + (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.))))/v2 - 
  ((-v1f + v1i)*(3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       6*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)) + 
       3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) - 
       3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))) + 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) - 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) - 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) - 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))) - 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) - 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) - 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) + 
       6*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
          (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. + 
          hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
          (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                 Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),2)\
)/2. - (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),2)\
)/2. + (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                   M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),2))/
              2. - (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),2))/
              2. + (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.))))/v1
;
 return integrandEu16;
}  


==> anc/evaluate_pentagon/src/functions/f16Im.cpp <==

#include "../header.h"


double integrandIm16 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm16=  -(((-v1f + v1i + v4f - v4i)*(-(Power(M_PI,3)*Power(hvs(-v1),3)) + 
         3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4) - 
         3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2) + 
         Power(M_PI,3)*Power(hvs(-v4),3)))/(v1 - v4)) - 
  ((v2f - v2i - v4f + v4i)*(-(Power(M_PI,3)*Power(hvs(-v2),3)) + 
       3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4) - 
       3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2) + 
       Power(M_PI,3)*Power(hvs(-v4),3)))/(-v2 + v4) + 
  ((-v1f + v1i + v4f - v4i)*(-3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2) + 
       3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2) - 
       3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))) + 
       3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2))))/(v1 - v4) + 
  ((v2f - v2i - v4f + v4i)*(-3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2) + 
       3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2) - 
       3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))) + 
       3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2))))/(-v2 + v4) - 
  ((-v4f + v4i)*(2*Power(M_PI,3)*Power(hvs(-v1),3) + 
       2*Power(M_PI,3)*Power(hvs(-v2),3) - 
       6*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4) - 
       6*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4) + 
       6*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2) + 
       6*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2) - 
       4*Power(M_PI,3)*Power(hvs(-v4),3) + 
       hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),
         3) + hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + 
          M_PI*sign(v2),3) + hvs(-(v1/v4))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3) + 
       hvs(-(v2/v4))*Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3) - 
       6*(-(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
              Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                 hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. - 
          (hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           ((hvs(v1)*hvs(v2)*hvs(-v4)*
                Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),3))/
              6. - (hvs(-1 + v2/v4)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 3))/6. - (hvs(-1 + v1/v4)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 3))/6. - (hvs((v1 - v4)/v2)*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),3))/6. - 
             (hvs((v2 - v4)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),3))/6.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),3)/6. - 
             (hvs(-1 + v2/v4)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),3)\
)/6. - (hvs(-1 + v1/v4)*Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),3)\
)/6. - (hvs((v1 - v4)/v2)*Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                   hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),3))/6. - 
             (hvs((v2 - v4)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),3))/6.))))/v4 - 
  ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     (Power(M_PI,3)*Power(hvs(-v1),3) - 
       3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2) - 
       3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v2),2) + 
       Power(M_PI,3)*Power(hvs(-v2),3) + 
       12*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4) - 
       6*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2) - 
       6*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2) + 
       4*Power(M_PI,3)*Power(hvs(-v4),3) + 
       hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),
         3) + hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + 
          M_PI*sign(v2),3) + hvs(-(v1/v4))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3) + 
       hvs(-(v2/v4))*Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3) - 
       6*(-(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
              Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                 hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. - 
          (hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           ((hvs(v1)*hvs(v2)*hvs(-v4)*
                Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),3))/
              6. - (hvs(-1 + v2/v4)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 3))/6. - (hvs(-1 + v1/v4)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 3))/6. - (hvs((v1 - v4)/v2)*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),3))/6. - 
             (hvs((v2 - v4)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),3))/6.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),3)/6. - 
             (hvs(-1 + v2/v4)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),3)\
)/6. - (hvs(-1 + v1/v4)*Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),3)\
)/6. - (hvs((v1 - v4)/v2)*Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                   hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),3))/6. - 
             (hvs((v2 - v4)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),3))/6.))))/
   (v1 + v2 - v4) - ((-v2f + v2i)*
     (-(Power(M_PI,3)*Power(hvs(-v1),3)) + 
       3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2) - 
       Power(M_PI,3)*Power(hvs(-v2),3) - 
       6*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4) + 
       3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4) + 
       3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2) - 
       Power(M_PI,3)*Power(hvs(-v4),3) - 
       hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),
         3) - hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + 
          M_PI*sign(v2),3) - hvs(-(v1/v4))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3) - 
       hvs(-(v2/v4))*Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3) + 
       6*(-(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
              Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                 hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. - 
          (hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           ((hvs(v1)*hvs(v2)*hvs(-v4)*
                Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),3))/
              6. - (hvs(-1 + v2/v4)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 3))/6. - (hvs(-1 + v1/v4)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 3))/6. - (hvs((v1 - v4)/v2)*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),3))/6. - 
             (hvs((v2 - v4)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),3))/6.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),3)/6. - 
             (hvs(-1 + v2/v4)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),3)\
)/6. - (hvs(-1 + v1/v4)*Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),3)\
)/6. - (hvs((v1 - v4)/v2)*Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                   hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),3))/6. - 
             (hvs((v2 - v4)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),3))/6.))))/v2 - 
  ((-v1f + v1i)*(-(Power(M_PI,3)*Power(hvs(-v1),3)) + 
       3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v2),2) - 
       Power(M_PI,3)*Power(hvs(-v2),3) + 
       3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4) - 
       6*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4) + 
       3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2) - 
       Power(M_PI,3)*Power(hvs(-v4),3) - 
       hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),
         3) - hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + 
          M_PI*sign(v2),3) - hvs(-(v1/v4))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3) - 
       hvs(-(v2/v4))*Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3) + 
       6*(-(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
              Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                 hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. - 
          (hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           ((hvs(v1)*hvs(v2)*hvs(-v4)*
                Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),3))/
              6. - (hvs(-1 + v2/v4)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 3))/6. - (hvs(-1 + v1/v4)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 3))/6. - (hvs((v1 - v4)/v2)*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),3))/6. - 
             (hvs((v2 - v4)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),3))/6.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),3)/6. - 
             (hvs(-1 + v2/v4)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),3)\
)/6. - (hvs(-1 + v1/v4)*Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),3)\
)/6. - (hvs((v1 - v4)/v2)*Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                   hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),3))/6. - 
             (hvs((v2 - v4)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),3))/6.))))/v1 + 
  ((-v4f + v4i)*(-(Power(M_PI,3)*hvs(-v1)) - Power(M_PI,3)*hvs(-v2) + 
       2*Power(M_PI,3)*hvs(-v4) + 6*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2) + 
       6*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2) - 
       12*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2) + 
       6*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))) + 
       6*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))) - 
       6*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)) - 
       6*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)) + 
       6*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) + 
       6*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) + 
       6*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) + 
       6*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       6*((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) + 
          hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. + 
             ((-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)))*
                Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2. - 
             hvs(-1 + v2/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v1/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((v1 - v4)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                      hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)\
))/6. + (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
             hvs((v2 - v4)/v1)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                      hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4))\
)/6. + (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                   (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (hvs(v1)*hvs(v2)*hvs(-v4)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))))*
                   Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2.) - 
             hvs(-1 + v2/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1)\
))/2.) - hvs(-1 + v1/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2)\
))/2.) - hvs((v1 - v4)/v2)*((Power(M_PI,2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
             hvs((v2 - v4)/v1)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) \
- M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                   (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)))))/v4 + 
  ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     (Power(M_PI,3)*hvs(-v1) + Power(M_PI,3)*hvs(-v2) - 
       2*Power(M_PI,3)*hvs(-v4) + 3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2) + 
       3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2) + 
       3*(-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))) + 
       3*(-2*M_PI*hvs(-v2)*rlog(Abs(v1))*rlog(Abs(v2)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v2)),2)) + 
       12*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)) + 
       12*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2) - 
       12*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) + 
       6*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)) + 
       6*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)) + 
       6*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) + 
       6*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) + 
       6*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) + 
       6*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       6*((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) + 
          hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. + 
             ((-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)))*
                Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2. - 
             hvs(-1 + v2/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v1/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((v1 - v4)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                      hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)\
))/6. + (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
             hvs((v2 - v4)/v1)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                      hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4))\
)/6. + (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                   (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (hvs(v1)*hvs(v2)*hvs(-v4)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))))*
                   Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2.) - 
             hvs(-1 + v2/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1)\
))/2.) - hvs(-1 + v1/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2)\
))/2.) - hvs((v1 - v4)/v2)*((Power(M_PI,2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
             hvs((v2 - v4)/v1)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) \
- M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                   (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)))))/
   (v1 + v2 - v4) + ((-v2f + v2i)*
     (-3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2) - 
       3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2) - 
       3*(-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))) - 
       6*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)) - 
       3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2) + 
       6*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) - 
       3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))) - 
       3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)) - 
       6*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) - 
       6*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) - 
       6*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       6*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) + 
       6*((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) + 
          hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. + 
             ((-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)))*
                Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2. - 
             hvs(-1 + v2/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v1/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((v1 - v4)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                      hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)\
))/6. + (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
             hvs((v2 - v4)/v1)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                      hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4))\
)/6. + (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                   (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (hvs(v1)*hvs(v2)*hvs(-v4)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))))*
                   Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2.) - 
             hvs(-1 + v2/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1)\
))/2.) - hvs(-1 + v1/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2)\
))/2.) - hvs((v1 - v4)/v2)*((Power(M_PI,2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
             hvs((v2 - v4)/v1)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) \
- M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                   (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)))))/v2 + 
  ((-v1f + v1i)*(-3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2) - 
       3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2) - 
       3*(-2*M_PI*hvs(-v2)*rlog(Abs(v1))*rlog(Abs(v2)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v2)),2)) - 
       6*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)) - 
       3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2) + 
       6*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) - 
       3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))) - 
       3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)) - 
       6*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) - 
       6*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) - 
       6*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       6*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) + 
       6*((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) + 
          hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. + 
             ((-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)))*
                Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2. - 
             hvs(-1 + v2/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1)\
))/2.) - hvs(-1 + v1/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2)\
))/2.) - hvs((v1 - v4)/v2)*((Power(M_PI,2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
             hvs((v2 - v4)/v1)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) \
- M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                   (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (hvs(v1)*hvs(v2)*hvs(-v4)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))))*
                   Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2.) - 
             hvs(-1 + v2/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1)\
))/6. + (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1))\
)/2.) - hvs(-1 + v1/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2)\
))/6. + (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2))\
)/2.) - hvs((v1 - v4)/v2)*((Power(M_PI,2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
             hvs((v2 - v4)/v1)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) \
- M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                   (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)))))/v1
;
 return integrandIm16;
}  


==> anc/evaluate_pentagon/src/functions/f16Re.cpp <==

#include "../header.h"


double integrandRe16 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe16=  ((-v1f + v1i + v4f - v4i)*(Power(rlog(Abs(v1)),3) - 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) + 
       3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) - Power(rlog(Abs(v4)),3)))/
   (v1 - v4) + ((v2f - v2i - v4f + v4i)*
     (Power(rlog(Abs(v2)),3) - 3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) + 
       3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) - Power(rlog(Abs(v4)),3)))/
   (-v2 + v4) - ((-v1f + v1i + v4f - v4i)*
     (3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) - 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) - 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) + 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4)))))/(v1 - v4) - 
  ((v2f - v2i - v4f + v4i)*(3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) - 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) - 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) + 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4)))))/(-v2 + v4) + 
  ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     (6*zeta3 - Power(M_PI,2)*rlog(Abs(v1)) - Power(rlog(Abs(v1)),3) - 
       Power(M_PI,2)*rlog(Abs(v2)) + 3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)) + 
       3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2) - Power(rlog(Abs(v2)),3) + 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       2*Power(M_PI,2)*rlog(Abs(v4)) - 
       12*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) + 
       6*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) + 
       6*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) - 4*Power(rlog(Abs(v4)),3) + 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       6*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
          (rlog(Abs(v2)) - rlog(Abs(v4)))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v4)))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
             Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6. - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
             hvs(v1)*hvs(v2)*hvs(-v4)*
              (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
                Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6.) - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)))))/(v1 + v2 - v4) \
+ ((-v4f + v4i)*(-6*zeta3 + Power(M_PI,2)*rlog(Abs(v1)) - 
       2*Power(rlog(Abs(v1)),3) + Power(M_PI,2)*rlog(Abs(v2)) - 
       2*Power(rlog(Abs(v2)),3) + 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       2*Power(M_PI,2)*rlog(Abs(v4)) + 
       6*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) + 
       6*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) - 
       6*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) - 
       6*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) + 4*Power(rlog(Abs(v4)),3) + 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       6*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
          (rlog(Abs(v2)) - rlog(Abs(v4)))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v4)))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
             Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6. - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
             hvs(v1)*hvs(v2)*hvs(-v4)*
              (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
                Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6.) - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)))))/v4 + 
  ((-v2f + v2i)*(Power(rlog(Abs(v1)),3) - 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)) + Power(rlog(Abs(v2)),3) - 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) - 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       6*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) - 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) - 
       3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) + Power(rlog(Abs(v4)),3) - 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       6*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
          (rlog(Abs(v2)) - rlog(Abs(v4)))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v4)))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
             Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6. - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
             hvs(v1)*hvs(v2)*hvs(-v4)*
              (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
                Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6.) - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)))))/v2 + 
  ((-v1f + v1i)*(Power(rlog(Abs(v1)),3) - 
       3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2) + Power(rlog(Abs(v2)),3) - 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) - 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) + 
       6*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) - 
       3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) + Power(rlog(Abs(v4)),3) - 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       6*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
          (rlog(Abs(v2)) - rlog(Abs(v4)))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v4)))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
             Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6. - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
             hvs(v1)*hvs(v2)*hvs(-v4)*
              (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
                Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6.) - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)))))/v1 - 
  ((-v4f + v4i)*(-6*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) - 
       6*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) + 
       12*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       6*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) + 
       6*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) - 
       6*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) - 
       6*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))) + 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) + 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) + 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) + 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       6*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
          (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. + 
          hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
          (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                 Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 2))/2. - (hvs(-1 + v1/v4)*
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 2))/2. + (hvs((v1 - v4)/v2)*
                rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                   M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),2)\
)/2. - (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),2)\
)/2. + (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.))))/v4 - 
  ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     (-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) - 
       12*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)) - 
       3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) + 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))) + 
       3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))) - 
       12*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       12*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) + 
       6*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) + 
       6*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))) + 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) + 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) + 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) + 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       6*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
          (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. + 
          hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
          (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                 Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 2))/2. - (hvs(-1 + v1/v4)*
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 2))/2. + (hvs((v1 - v4)/v2)*
                rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                   M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),2)\
)/2. - (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),2)\
)/2. + (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.))))/
   (v1 + v2 - v4) - ((-v2f + v2i)*
     (3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       6*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)) + 
       3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) - 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))) + 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) - 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) - 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) - 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) - 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) - 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) - 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) + 
       6*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
          (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. + 
          hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
          (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                 Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 2))/2. - (hvs(-1 + v1/v4)*
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 2))/2. + (hvs((v1 - v4)/v2)*
                rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                   M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),2)\
)/2. - (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),2)\
)/2. + (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.))))/v2 - 
  ((-v1f + v1i)*(3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       6*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)) + 
       3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) - 
       3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))) + 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) - 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) - 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) - 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))) - 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) - 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) - 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) + 
       6*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
          (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. + 
          hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
          (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                 Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),2)\
)/2. - (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),2)\
)/2. + (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                   M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),2))/
              2. - (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),2))/
              2. + (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.))))/v1
;
 return integrandRe16;
}  


==> anc/evaluate_pentagon/src/functions/f17Eu.cpp <==

#include "../header.h"


double integrandEu17 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu17=  ((-v2f + v2i + v5f - v5i)*(Power(rlog(Abs(v2)),3) - 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) + 
       3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) - Power(rlog(Abs(v5)),3)))/
   (v2 - v5) + ((v3f - v3i - v5f + v5i)*
     (Power(rlog(Abs(v3)),3) - 3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) + 
       3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2) - Power(rlog(Abs(v5)),3)))/
   (-v3 + v5) - ((-v2f + v2i + v5f - v5i)*
     (3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) - 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5)))))/(v2 - v5) - 
  ((v3f - v3i - v5f + v5i)*(3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) - 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5)))))/(-v3 + v5) + 
  ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     (6*zeta3 - Power(M_PI,2)*rlog(Abs(v2)) - Power(rlog(Abs(v2)),3) - 
       Power(M_PI,2)*rlog(Abs(v3)) + 3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)) + 
       3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2) - Power(rlog(Abs(v3)),3) + 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       2*Power(M_PI,2)*rlog(Abs(v5)) - 
       12*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       6*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) + 
       6*rlog(Abs(v3))*Power(rlog(Abs(v5)),2) - 4*Power(rlog(Abs(v5)),3) + 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       6*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
          (rlog(Abs(v3)) - rlog(Abs(v5)))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (rlog(Abs(v2)) - rlog(Abs(v5)))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
             Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
             hvs(v2)*hvs(v3)*hvs(-v5)*
              (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6.) - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)))))/(v2 + v3 - v5) \
+ ((-v5f + v5i)*(-6*zeta3 + Power(M_PI,2)*rlog(Abs(v2)) - 
       2*Power(rlog(Abs(v2)),3) + Power(M_PI,2)*rlog(Abs(v3)) - 
       2*Power(rlog(Abs(v3)),3) + 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       2*Power(M_PI,2)*rlog(Abs(v5)) + 
       6*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) + 
       6*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) - 
       6*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) - 
       6*rlog(Abs(v3))*Power(rlog(Abs(v5)),2) + 4*Power(rlog(Abs(v5)),3) + 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       6*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
          (rlog(Abs(v3)) - rlog(Abs(v5)))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (rlog(Abs(v2)) - rlog(Abs(v5)))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
             Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
             hvs(v2)*hvs(v3)*hvs(-v5)*
              (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6.) - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)))))/v5 + 
  ((-v3f + v3i)*(Power(rlog(Abs(v2)),3) - 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)) + Power(rlog(Abs(v3)),3) - 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) - 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       6*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) - 
       3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) + Power(rlog(Abs(v5)),3) - 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       6*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
          (rlog(Abs(v3)) - rlog(Abs(v5)))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (rlog(Abs(v2)) - rlog(Abs(v5)))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
             Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
             hvs(v2)*hvs(v3)*hvs(-v5)*
              (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6.) - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)))))/v3 + 
  ((-v2f + v2i)*(Power(rlog(Abs(v2)),3) - 
       3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2) + Power(rlog(Abs(v3)),3) - 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) - 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) + 
       6*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2) + Power(rlog(Abs(v5)),3) - 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       6*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
          (rlog(Abs(v3)) - rlog(Abs(v5)))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (rlog(Abs(v2)) - rlog(Abs(v5)))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
             Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
             hvs(v2)*hvs(v3)*hvs(-v5)*
              (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6.) - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)))))/v2 - 
  ((-v5f + v5i)*(-6*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) - 
       6*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       12*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) + 
       6*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) + 
       6*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) - 
       6*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) - 
       6*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))) + 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) + 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) + 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) + 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       6*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
          (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
          hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
          (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                 Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                 2))/2. - (hvs(-1 + v2/v5)*
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                 2))/2. + (hvs((v2 - v5)/v3)*
                rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                   M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2)\
)/2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2)\
)/2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.))))/v5 - 
  ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     (-3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) - 
       12*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)) - 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))) + 
       3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))) - 
       12*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) + 
       12*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       6*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) + 
       6*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))) + 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) + 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) + 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) + 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       6*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
          (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
          hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
          (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                 Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                 2))/2. - (hvs(-1 + v2/v5)*
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                 2))/2. + (hvs((v2 - v5)/v3)*
                rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                   M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2)\
)/2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2)\
)/2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.))))/
   (v2 + v3 - v5) - ((-v3f + v3i)*
     (3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) + 
       6*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)) + 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) - 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))) + 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       6*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) - 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) - 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) - 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) - 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) + 
       6*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
          (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
          hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
          (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                 Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                 2))/2. - (hvs(-1 + v2/v5)*
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                 2))/2. + (hvs((v2 - v5)/v3)*
                rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                   M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2)\
)/2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2)\
)/2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.))))/v3 - 
  ((-v2f + v2i)*(3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) + 
       6*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)) + 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) - 
       3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))) + 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) - 
       6*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))) - 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) - 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) - 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) + 
       6*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
          (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
          hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
          (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                 Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2)\
)/2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2)\
)/2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                   M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2))/
              2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2))/
              2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.))))/v2
;
 return integrandEu17;
}  


==> anc/evaluate_pentagon/src/functions/f17Im.cpp <==

#include "../header.h"


double integrandIm17 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm17=  -(((-v2f + v2i + v5f - v5i)*(-(Power(M_PI,3)*Power(hvs(-v2),3)) + 
         3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5) - 
         3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2) + 
         Power(M_PI,3)*Power(hvs(-v5),3)))/(v2 - v5)) - 
  ((v3f - v3i - v5f + v5i)*(-(Power(M_PI,3)*Power(hvs(-v3),3)) + 
       3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5) - 
       3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2) + 
       Power(M_PI,3)*Power(hvs(-v5),3)))/(-v3 + v5) + 
  ((-v2f + v2i + v5f - v5i)*(-3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2) + 
       3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2) - 
       3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))) + 
       3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2))))/(v2 - v5) + 
  ((v3f - v3i - v5f + v5i)*(-3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2) + 
       3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2) - 
       3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
          2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))) + 
       3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
          M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2))))/(-v3 + v5) - 
  ((-v5f + v5i)*(2*Power(M_PI,3)*Power(hvs(-v2),3) + 
       2*Power(M_PI,3)*Power(hvs(-v3),3) - 
       6*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5) - 
       6*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5) + 
       6*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2) + 
       6*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2) - 
       4*Power(M_PI,3)*Power(hvs(-v5),3) + 
       hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),
         3) + hvs(-(v5/v3))*Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + 
          M_PI*sign(v3),3) + hvs(-(v2/v5))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3) + 
       hvs(-(v3/v5))*Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3) - 
       6*(-(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
              Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                 hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. - 
          (hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           ((hvs(v2)*hvs(v3)*hvs(-v5)*
                Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),3))/
              6. - (hvs(-1 + v3/v5)*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                 3))/6. - (hvs(-1 + v2/v5)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                 3))/6. - (hvs((v2 - v5)/v3)*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
             (hvs((v3 - v5)/v2)*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),3)/6. - 
             (hvs(-1 + v3/v5)*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),3)\
)/6. - (hvs(-1 + v2/v5)*Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),3)\
)/6. - (hvs((v2 - v5)/v3)*Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                   hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
             (hvs((v3 - v5)/v2)*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.))))/v5 - 
  ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     (Power(M_PI,3)*Power(hvs(-v2),3) - 
       3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3) - 
       3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v3),2) + 
       Power(M_PI,3)*Power(hvs(-v3),3) + 
       12*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5) - 
       6*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2) - 
       6*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2) + 
       4*Power(M_PI,3)*Power(hvs(-v5),3) + 
       hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),
         3) + hvs(-(v5/v3))*Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + 
          M_PI*sign(v3),3) + hvs(-(v2/v5))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3) + 
       hvs(-(v3/v5))*Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3) - 
       6*(-(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
              Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                 hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. - 
          (hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           ((hvs(v2)*hvs(v3)*hvs(-v5)*
                Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),3))/
              6. - (hvs(-1 + v3/v5)*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                 3))/6. - (hvs(-1 + v2/v5)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                 3))/6. - (hvs((v2 - v5)/v3)*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
             (hvs((v3 - v5)/v2)*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),3)/6. - 
             (hvs(-1 + v3/v5)*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),3)\
)/6. - (hvs(-1 + v2/v5)*Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),3)\
)/6. - (hvs((v2 - v5)/v3)*Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                   hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
             (hvs((v3 - v5)/v2)*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.))))/
   (v2 + v3 - v5) - ((-v3f + v3i)*
     (-(Power(M_PI,3)*Power(hvs(-v2),3)) + 
       3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3) - 
       Power(M_PI,3)*Power(hvs(-v3),3) - 
       6*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5) + 
       3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5) + 
       3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2) - 
       Power(M_PI,3)*Power(hvs(-v5),3) - 
       hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),
         3) - hvs(-(v5/v3))*Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + 
          M_PI*sign(v3),3) - hvs(-(v2/v5))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3) - 
       hvs(-(v3/v5))*Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3) + 
       6*(-(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
              Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                 hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. - 
          (hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           ((hvs(v2)*hvs(v3)*hvs(-v5)*
                Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),3))/
              6. - (hvs(-1 + v3/v5)*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                 3))/6. - (hvs(-1 + v2/v5)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                 3))/6. - (hvs((v2 - v5)/v3)*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
             (hvs((v3 - v5)/v2)*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),3)/6. - 
             (hvs(-1 + v3/v5)*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),3)\
)/6. - (hvs(-1 + v2/v5)*Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),3)\
)/6. - (hvs((v2 - v5)/v3)*Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                   hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
             (hvs((v3 - v5)/v2)*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.))))/v3 - 
  ((-v2f + v2i)*(-(Power(M_PI,3)*Power(hvs(-v2),3)) + 
       3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v3),2) - 
       Power(M_PI,3)*Power(hvs(-v3),3) + 
       3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5) - 
       6*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5) + 
       3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2) - 
       Power(M_PI,3)*Power(hvs(-v5),3) - 
       hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),
         3) - hvs(-(v5/v3))*Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + 
          M_PI*sign(v3),3) - hvs(-(v2/v5))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3) - 
       hvs(-(v3/v5))*Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3) + 
       6*(-(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
              Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                 hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. - 
          (hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           ((hvs(v2)*hvs(v3)*hvs(-v5)*
                Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),3))/
              6. - (hvs(-1 + v3/v5)*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                 3))/6. - (hvs(-1 + v2/v5)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                 3))/6. - (hvs((v2 - v5)/v3)*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
             (hvs((v3 - v5)/v2)*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),3)/6. - 
             (hvs(-1 + v3/v5)*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),3)\
)/6. - (hvs(-1 + v2/v5)*Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),3)\
)/6. - (hvs((v2 - v5)/v3)*Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                   hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
             (hvs((v3 - v5)/v2)*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.))))/v2 + 
  ((-v5f + v5i)*(-(Power(M_PI,3)*hvs(-v2)) - Power(M_PI,3)*hvs(-v3) + 
       2*Power(M_PI,3)*hvs(-v5) + 6*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2) + 
       6*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2) - 
       12*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2) + 
       6*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))) + 
       6*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
          2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))) - 
       6*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)) - 
       6*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
          M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)) + 
       6*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) + 
       6*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) + 
       6*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) + 
       6*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       6*((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) + 
          hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. + 
             ((-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)))*
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2. - 
             hvs(-1 + v3/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v2/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs((v2 - v5)/v3)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                      hvs(v5) - M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)\
))/6. + (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
             hvs((v3 - v5)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                      hvs(v5) - M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5))\
)/6. + (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                   (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (hvs(v2)*hvs(v3)*hvs(-v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))))*
                   Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2.) - 
             hvs(-1 + v3/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2)\
))/2.) - hvs(-1 + v2/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3)\
))/2.) - hvs((v2 - v5)/v3)*((Power(M_PI,2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
             hvs((v3 - v5)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) \
- M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                   (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)))))/v5 + 
  ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     (Power(M_PI,3)*hvs(-v2) + Power(M_PI,3)*hvs(-v3) - 
       2*Power(M_PI,3)*hvs(-v5) + 3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2) + 
       3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2) + 
       3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))) + 
       3*(-2*M_PI*hvs(-v3)*rlog(Abs(v2))*rlog(Abs(v3)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v3)),2)) + 
       12*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)) + 
       12*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2) - 
       12*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       6*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)) + 
       6*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
          M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)) + 
       6*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) + 
       6*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) + 
       6*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) + 
       6*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       6*((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) + 
          hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. + 
             ((-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)))*
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2. - 
             hvs(-1 + v3/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v2/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs((v2 - v5)/v3)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                      hvs(v5) - M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)\
))/6. + (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
             hvs((v3 - v5)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                      hvs(v5) - M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5))\
)/6. + (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                   (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (hvs(v2)*hvs(v3)*hvs(-v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))))*
                   Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2.) - 
             hvs(-1 + v3/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2)\
))/2.) - hvs(-1 + v2/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3)\
))/2.) - hvs((v2 - v5)/v3)*((Power(M_PI,2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
             hvs((v3 - v5)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) \
- M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                   (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)))))/
   (v2 + v3 - v5) + ((-v3f + v3i)*
     (-3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2) - 
       3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2) - 
       3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))) - 
       6*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)) - 
       3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2) + 
       6*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
          2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))) - 
       3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)) - 
       6*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) - 
       6*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) - 
       6*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       6*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) + 
       6*((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) + 
          hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. + 
             ((-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)))*
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2. - 
             hvs(-1 + v3/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v2/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs((v2 - v5)/v3)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                      hvs(v5) - M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)\
))/6. + (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
             hvs((v3 - v5)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                      hvs(v5) - M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5))\
)/6. + (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                   (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (hvs(v2)*hvs(v3)*hvs(-v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))))*
                   Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2.) - 
             hvs(-1 + v3/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2)\
))/2.) - hvs(-1 + v2/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3)\
))/2.) - hvs((v2 - v5)/v3)*((Power(M_PI,2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
             hvs((v3 - v5)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) \
- M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                   (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)))))/v3 + 
  ((-v2f + v2i)*(-3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2) - 
       3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2) - 
       3*(-2*M_PI*hvs(-v3)*rlog(Abs(v2))*rlog(Abs(v3)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v3)),2)) - 
       6*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)) - 
       3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2) + 
       6*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))) - 
       3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
          M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)) - 
       6*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) - 
       6*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) - 
       6*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       6*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) + 
       6*((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) + 
          hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. + 
             ((-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)))*
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2. - 
             hvs(-1 + v3/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2)\
))/2.) - hvs(-1 + v2/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3)\
))/2.) - hvs((v2 - v5)/v3)*((Power(M_PI,2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
             hvs((v3 - v5)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) \
- M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                   (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (hvs(v2)*hvs(v3)*hvs(-v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))))*
                   Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2.) - 
             hvs(-1 + v3/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2)\
))/6. + (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2))\
)/2.) - hvs(-1 + v2/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3)\
))/6. + (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3))\
)/2.) - hvs((v2 - v5)/v3)*((Power(M_PI,2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
             hvs((v3 - v5)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) \
- M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                   (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)))))/v2
;
 return integrandIm17;
}  


==> anc/evaluate_pentagon/src/functions/f17Re.cpp <==

#include "../header.h"


double integrandRe17 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe17=  ((-v2f + v2i + v5f - v5i)*(Power(rlog(Abs(v2)),3) - 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) + 
       3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) - Power(rlog(Abs(v5)),3)))/
   (v2 - v5) + ((v3f - v3i - v5f + v5i)*
     (Power(rlog(Abs(v3)),3) - 3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) + 
       3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2) - Power(rlog(Abs(v5)),3)))/
   (-v3 + v5) - ((-v2f + v2i + v5f - v5i)*
     (3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) - 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5)))))/(v2 - v5) - 
  ((v3f - v3i - v5f + v5i)*(3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) - 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5)))))/(-v3 + v5) + 
  ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     (6*zeta3 - Power(M_PI,2)*rlog(Abs(v2)) - Power(rlog(Abs(v2)),3) - 
       Power(M_PI,2)*rlog(Abs(v3)) + 3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)) + 
       3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2) - Power(rlog(Abs(v3)),3) + 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       2*Power(M_PI,2)*rlog(Abs(v5)) - 
       12*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       6*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) + 
       6*rlog(Abs(v3))*Power(rlog(Abs(v5)),2) - 4*Power(rlog(Abs(v5)),3) + 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       6*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
          (rlog(Abs(v3)) - rlog(Abs(v5)))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (rlog(Abs(v2)) - rlog(Abs(v5)))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
             Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
             hvs(v2)*hvs(v3)*hvs(-v5)*
              (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6.) - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)))))/(v2 + v3 - v5) \
+ ((-v5f + v5i)*(-6*zeta3 + Power(M_PI,2)*rlog(Abs(v2)) - 
       2*Power(rlog(Abs(v2)),3) + Power(M_PI,2)*rlog(Abs(v3)) - 
       2*Power(rlog(Abs(v3)),3) + 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       2*Power(M_PI,2)*rlog(Abs(v5)) + 
       6*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) + 
       6*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) - 
       6*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) - 
       6*rlog(Abs(v3))*Power(rlog(Abs(v5)),2) + 4*Power(rlog(Abs(v5)),3) + 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       6*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
          (rlog(Abs(v3)) - rlog(Abs(v5)))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (rlog(Abs(v2)) - rlog(Abs(v5)))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
             Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
             hvs(v2)*hvs(v3)*hvs(-v5)*
              (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6.) - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)))))/v5 + 
  ((-v3f + v3i)*(Power(rlog(Abs(v2)),3) - 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)) + Power(rlog(Abs(v3)),3) - 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) - 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       6*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) - 
       3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) + Power(rlog(Abs(v5)),3) - 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       6*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
          (rlog(Abs(v3)) - rlog(Abs(v5)))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (rlog(Abs(v2)) - rlog(Abs(v5)))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
             Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
             hvs(v2)*hvs(v3)*hvs(-v5)*
              (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6.) - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)))))/v3 + 
  ((-v2f + v2i)*(Power(rlog(Abs(v2)),3) - 
       3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2) + Power(rlog(Abs(v3)),3) - 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) - 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) + 
       6*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2) + Power(rlog(Abs(v5)),3) - 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       6*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
          (rlog(Abs(v3)) - rlog(Abs(v5)))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (rlog(Abs(v2)) - rlog(Abs(v5)))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
             Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
             hvs(v2)*hvs(v3)*hvs(-v5)*
              (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6.) - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)))))/v2 - 
  ((-v5f + v5i)*(-6*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) - 
       6*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       12*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) + 
       6*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) + 
       6*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) - 
       6*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) - 
       6*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))) + 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) + 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) + 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) + 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       6*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
          (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
          hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
          (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                 Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                 2))/2. - (hvs(-1 + v2/v5)*
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                 2))/2. + (hvs((v2 - v5)/v3)*
                rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                   M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2)\
)/2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2)\
)/2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.))))/v5 - 
  ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     (-3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) - 
       12*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)) - 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))) + 
       3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))) - 
       12*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) + 
       12*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       6*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) + 
       6*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))) + 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) + 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) + 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) + 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       6*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
          (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
          hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
          (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                 Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                 2))/2. - (hvs(-1 + v2/v5)*
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                 2))/2. + (hvs((v2 - v5)/v3)*
                rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                   M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2)\
)/2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2)\
)/2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.))))/
   (v2 + v3 - v5) - ((-v3f + v3i)*
     (3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) + 
       6*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)) + 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) - 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))) + 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       6*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) - 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) - 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) - 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) - 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) + 
       6*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
          (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
          hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
          (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                 Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                 2))/2. - (hvs(-1 + v2/v5)*
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                 2))/2. + (hvs((v2 - v5)/v3)*
                rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                   M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2)\
)/2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2)\
)/2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.))))/v3 - 
  ((-v2f + v2i)*(3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) + 
       6*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)) + 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) - 
       3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))) + 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) - 
       6*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))) - 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) - 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) - 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) + 
       6*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
          (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
          hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
          (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                 Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2)\
)/2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2)\
)/2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                   M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2))/
              2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2))/
              2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.))))/v2
;
 return integrandRe17;
}  


==> anc/evaluate_pentagon/src/functions/f18Eu.cpp <==

#include "../header.h"


double integrandEu18 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu18=  ((v1f - v1i - v3f + v3i)*(-Power(rlog(Abs(v1)),3) + 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) - 
       3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) + Power(rlog(Abs(v3)),3)))/
   (-v1 + v3) - ((v1f - v1i - v3f + v3i)*
     (-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) - 
       3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3)))))/(-v1 + v3) + 
  ((-v1f + v1i + v4f - v4i)*(-Power(rlog(Abs(v1)),3) + 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) - 
       3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) + Power(rlog(Abs(v4)),3)))/
   (v1 - v4) - ((-v1f + v1i + v4f - v4i)*
     (-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) - 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4)))))/(v1 - v4) + 
  ((-v1f + v1i)*(-6*zeta3 - 2*Power(M_PI,2)*rlog(Abs(v1)) + 
       4*Power(rlog(Abs(v1)),3) + 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) + 
       Power(M_PI,2)*rlog(Abs(v3)) - 6*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) + 
       6*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) - 2*Power(rlog(Abs(v3)),3) + 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       Power(M_PI,2)*rlog(Abs(v4)) - 6*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) + 
       6*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) - 2*Power(rlog(Abs(v4)),3) + 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       6*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
             Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
             rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
             hvs(-v1)*hvs(v3)*hvs(v4)*
              (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
                Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6.) - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v4)))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v3)))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)))))/v1 + 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     (6*zeta3 + 2*Power(M_PI,2)*rlog(Abs(v1)) - 4*Power(rlog(Abs(v1)),3) + 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       Power(M_PI,2)*rlog(Abs(v3)) + 6*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) - 
       Power(rlog(Abs(v3)),3) + 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) - 
       Power(M_PI,2)*rlog(Abs(v4)) + 6*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) - 
       12*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) + 
       3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)) + 
       3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2) - Power(rlog(Abs(v4)),3) + 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       6*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
             Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
             rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
             hvs(-v1)*hvs(v3)*hvs(v4)*
              (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
                Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6.) - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v4)))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v3)))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)))))/
   (-v1 + v3 + v4) + ((-v4f + v4i)*
     (Power(rlog(Abs(v1)),3) - 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) + Power(rlog(Abs(v3)),3) - 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) - 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       6*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) - 
       3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)) - 
       3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) + Power(rlog(Abs(v4)),3) - 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       6*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
             Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
             rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
             hvs(-v1)*hvs(v3)*hvs(v4)*
              (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
                Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6.) - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v4)))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v3)))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)))))/v4 + 
  ((-v3f + v3i)*(Power(rlog(Abs(v1)),3) - 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) + Power(rlog(Abs(v3)),3) - 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) - 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) - 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) + 
       6*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) - 
       3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2) + Power(rlog(Abs(v4)),3) - 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       6*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
             Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
             rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
             hvs(-v1)*hvs(v3)*hvs(v4)*
              (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
                Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6.) - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v4)))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v3)))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)))))/v3 - 
  ((-v1f + v1i)*(12*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) - 
       6*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) - 
       6*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) + 
       6*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))) - 
       6*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) - 
       6*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) + 
       6*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) + 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) + 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) + 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) + 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       6*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
          (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
          (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(hvs(-v1)*hvs(v3)*
                 Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*
                 hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.) + hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                   2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                 rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 2))/2. + (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.))))/v1 - 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     (-12*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) - 
       12*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)) - 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       6*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) - 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       6*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) + 
       12*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))) + 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))) + 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) + 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) + 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) + 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       6*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
          (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
          (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(hvs(-v1)*hvs(v3)*
                 Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*
                 hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.) + hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                   2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                 rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 2))/2. + (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.))))/(-v1 + v3 + v4) - 
  ((-v4f + v4i)*(3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       6*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)) + 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) - 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) + 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) - 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) - 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))) - 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) - 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) - 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) - 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) - 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) + 
       6*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
          (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
          (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(hvs(-v1)*hvs(v3)*
                 Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*
                 hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.) + hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                   2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                 rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 2))/2. + (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.))))/v4 - 
  ((-v3f + v3i)*(3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       6*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)) + 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) - 
       3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))) + 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) - 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) - 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) - 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))) - 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) - 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) - 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) - 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) + 
       6*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
          (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
          (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(hvs(-v1)*hvs(v3)*
                 Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*
                 hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 2))/2. + (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.) + hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                   2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                 rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 2))/2. + (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),2))/2.))))/
   v3
;
 return integrandEu18;
}  


==> anc/evaluate_pentagon/src/functions/f18Im.cpp <==

#include "../header.h"


double integrandIm18 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm18=  -(((v1f - v1i - v3f + v3i)*(Power(M_PI,3)*Power(hvs(-v1),3) - 
         3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3) + 
         3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2) - 
         Power(M_PI,3)*Power(hvs(-v3),3)))/(-v1 + v3)) - 
  ((-v1f + v1i + v4f - v4i)*(Power(M_PI,3)*Power(hvs(-v1),3) - 
       3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4) + 
       3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2) - 
       Power(M_PI,3)*Power(hvs(-v4),3)))/(v1 - v4) + 
  ((v1f - v1i - v3f + v3i)*(3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2) - 
       3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2) + 
       3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))) - 
       3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2))))/(-v1 + v3) + 
  ((-v1f + v1i + v4f - v4i)*(3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2) - 
       3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2) + 
       3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))) - 
       3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2))))/(v1 - v4) - 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     (4*Power(M_PI,3)*Power(hvs(-v1),3) - 
       6*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3) + 
       Power(M_PI,3)*Power(hvs(-v3),3) - 
       6*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4) + 
       12*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4) - 
       3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4) - 
       3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v4),2) + 
       Power(M_PI,3)*Power(hvs(-v4),3) + 
       hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),
         3) + hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + 
          M_PI*sign(v1),3) + hvs(-(v1/v3))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),3) + 
       hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3) - 
       6*(-((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
              Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                 hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. - 
          ((M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           ((hvs(-v1)*hvs(v3)*
                Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),3)*
                hvs(v4))/6. - (hvs((-v1 + v3)/v4)*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((-v1 + v4)/v3)*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs(-1 + v4/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v3/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 3))/6.) + hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                2*M_PI*hvs(-v1)*hvs(-(v3*v4)),3)/6. - 
             (hvs((-v1 + v3)/v4)*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 3))/6. - (hvs((-v1 + v4)/v3)*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs(-1 + v4/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v3/v1)*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 3))/6.))))/(-v1 + v3 + v4) - 
  ((-v1f + v1i)*(-4*Power(M_PI,3)*Power(hvs(-v1),3) + 
       6*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3) - 
       6*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2) + 
       2*Power(M_PI,3)*Power(hvs(-v3),3) + 
       6*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4) - 
       6*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2) + 
       2*Power(M_PI,3)*Power(hvs(-v4),3) + 
       hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),
         3) + hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + 
          M_PI*sign(v1),3) + hvs(-(v1/v3))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),3) + 
       hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3) - 
       6*(-((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
              Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                 hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. - 
          ((M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           ((hvs(-v1)*hvs(v3)*
                Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),3)*
                hvs(v4))/6. - (hvs((-v1 + v3)/v4)*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((-v1 + v4)/v3)*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs(-1 + v4/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v3/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 3))/6.) + hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                2*M_PI*hvs(-v1)*hvs(-(v3*v4)),3)/6. - 
             (hvs((-v1 + v3)/v4)*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 3))/6. - (hvs((-v1 + v4)/v3)*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs(-1 + v4/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v3/v1)*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 3))/6.))))/v1 - 
  ((-v4f + v4i)*(-(Power(M_PI,3)*Power(hvs(-v1),3)) + 
       3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3) - 
       Power(M_PI,3)*Power(hvs(-v3),3) - 
       6*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4) + 
       3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4) + 
       3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2) - 
       Power(M_PI,3)*Power(hvs(-v4),3) - 
       hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),
         3) - hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + 
          M_PI*sign(v1),3) - hvs(-(v1/v3))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),3) - 
       hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3) + 
       6*(-((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
              Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                 hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. - 
          ((M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           ((hvs(-v1)*hvs(v3)*
                Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),3)*
                hvs(v4))/6. - (hvs((-v1 + v3)/v4)*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((-v1 + v4)/v3)*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs(-1 + v4/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v3/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 3))/6.) + hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                2*M_PI*hvs(-v1)*hvs(-(v3*v4)),3)/6. - 
             (hvs((-v1 + v3)/v4)*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 3))/6. - (hvs((-v1 + v4)/v3)*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs(-1 + v4/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v3/v1)*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 3))/6.))))/v4 - 
  ((-v3f + v3i)*(-(Power(M_PI,3)*Power(hvs(-v1),3)) + 
       3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2) - 
       Power(M_PI,3)*Power(hvs(-v3),3) + 
       3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4) - 
       6*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4) + 
       3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v4),2) - 
       Power(M_PI,3)*Power(hvs(-v4),3) - 
       hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),
         3) - hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + 
          M_PI*sign(v1),3) - hvs(-(v1/v3))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),3) - 
       hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3) + 
       6*(-((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
              Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                 hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. - 
          ((M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           ((hvs(-v1)*hvs(v3)*
                Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),3)*
                hvs(v4))/6. - (hvs((-v1 + v3)/v4)*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((-v1 + v4)/v3)*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs(-1 + v4/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v3/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 3))/6.) + hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                2*M_PI*hvs(-v1)*hvs(-(v3*v4)),3)/6. - 
             (hvs((-v1 + v3)/v4)*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 3))/6. - (hvs((-v1 + v4)/v3)*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs(-1 + v4/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v3/v1)*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 3))/6.))))/v3 + 
  ((-v1f + v1i)*(2*Power(M_PI,3)*hvs(-v1) - Power(M_PI,3)*hvs(-v3) - 
       Power(M_PI,3)*hvs(-v4) - 12*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2) + 
       6*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2) - 
       6*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))) + 
       6*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)) + 
       6*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2) - 
       6*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))) + 
       6*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)) + 
       6*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) + 
       6*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) + 
       6*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) + 
       6*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       6*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)) + 
          hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) + 
          hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v1) - 
                  M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4))))/6. + 
             ((-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                  2*M_PI*hvs(-v1)*hvs(-(v3*v4)))*
                Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2. - 
             hvs((-v1 + v3)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((-v1 + v4)/v3)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v4/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v3/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/2.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (hvs(-v1)*hvs(v3)*hvs(v4)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))))*
                   Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2.) - 
             hvs((-v1 + v3)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((-v1 + v4)/v3)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v4/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v3/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/2.)))))/v1 + 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     (-2*Power(M_PI,3)*hvs(-v1) + Power(M_PI,3)*hvs(-v3) + 
       Power(M_PI,3)*hvs(-v4) + 12*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2) + 
       3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2) + 
       6*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))) + 
       12*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)) + 
       3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2) - 
       12*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       6*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))) + 
       3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
          2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))) + 
       3*(-2*M_PI*hvs(-v4)*rlog(Abs(v3))*rlog(Abs(v4)) - 
          M_PI*hvs(-v3)*Power(rlog(Abs(v4)),2)) + 
       6*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) + 
       6*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) + 
       6*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) + 
       6*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       6*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)) + 
          hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) + 
          hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v1) - 
                  M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4))))/6. + 
             ((-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                  2*M_PI*hvs(-v1)*hvs(-(v3*v4)))*
                Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2. - 
             hvs((-v1 + v3)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((-v1 + v4)/v3)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v4/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v3/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/2.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (hvs(-v1)*hvs(v3)*hvs(v4)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))))*
                   Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2.) - 
             hvs((-v1 + v3)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((-v1 + v4)/v3)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v4/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v3/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/2.)))))/(-v1 + v3 + v4) + 
  ((-v4f + v4i)*(-3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2) - 
       3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2) - 
       3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))) - 
       6*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)) - 
       3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2) + 
       6*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) - 
       3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
          2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))) - 
       3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)) - 
       6*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) - 
       6*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) - 
       6*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) - 
       6*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) + 
       6*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)) + 
          hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) + 
          hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v1) - 
                  M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4))))/6. + 
             ((-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                  2*M_PI*hvs(-v1)*hvs(-(v3*v4)))*
                Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2. - 
             hvs((-v1 + v3)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((-v1 + v4)/v3)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v4/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v3/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/2.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (hvs(-v1)*hvs(v3)*hvs(v4)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))))*
                   Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2.) - 
             hvs((-v1 + v3)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((-v1 + v4)/v3)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v4/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v3/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/2.)))))/v4 + 
  ((-v3f + v3i)*(-3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2) - 
       3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2) - 
       3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)) - 
       6*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)) - 
       3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2) + 
       6*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) - 
       3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))) - 
       3*(-2*M_PI*hvs(-v4)*rlog(Abs(v3))*rlog(Abs(v4)) - 
          M_PI*hvs(-v3)*Power(rlog(Abs(v4)),2)) - 
       6*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) - 
       6*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) - 
       6*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) - 
       6*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) + 
       6*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)) + 
          hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) + 
          hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v1) - 
                  M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4))))/6. + 
             ((-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                  2*M_PI*hvs(-v1)*hvs(-(v3*v4)))*
                Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2. - 
             hvs((-v1 + v3)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((-v1 + v4)/v3)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v4/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v3/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/2.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (hvs(-v1)*hvs(v3)*hvs(v4)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))))*
                   Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2.) - 
             hvs((-v1 + v3)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((-v1 + v4)/v3)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v4/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v3/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4)\
))/2.)))))/v3
;
 return integrandIm18;
}  


==> anc/evaluate_pentagon/src/functions/f18Re.cpp <==

#include "../header.h"


double integrandRe18 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe18=  ((v1f - v1i - v3f + v3i)*(-Power(rlog(Abs(v1)),3) + 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) - 
       3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) + Power(rlog(Abs(v3)),3)))/
   (-v1 + v3) - ((v1f - v1i - v3f + v3i)*
     (-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) - 
       3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3)))))/(-v1 + v3) + 
  ((-v1f + v1i + v4f - v4i)*(-Power(rlog(Abs(v1)),3) + 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) - 
       3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) + Power(rlog(Abs(v4)),3)))/
   (v1 - v4) - ((-v1f + v1i + v4f - v4i)*
     (-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) - 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4)))))/(v1 - v4) + 
  ((-v1f + v1i)*(-6*zeta3 - 2*Power(M_PI,2)*rlog(Abs(v1)) + 
       4*Power(rlog(Abs(v1)),3) + 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) + 
       Power(M_PI,2)*rlog(Abs(v3)) - 6*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) + 
       6*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) - 2*Power(rlog(Abs(v3)),3) + 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       Power(M_PI,2)*rlog(Abs(v4)) - 6*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) + 
       6*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) - 2*Power(rlog(Abs(v4)),3) + 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       6*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
             Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
             rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
             hvs(-v1)*hvs(v3)*hvs(v4)*
              (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
                Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6.) - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v4)))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v3)))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)))))/v1 + 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     (6*zeta3 + 2*Power(M_PI,2)*rlog(Abs(v1)) - 4*Power(rlog(Abs(v1)),3) + 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       Power(M_PI,2)*rlog(Abs(v3)) + 6*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) - 
       Power(rlog(Abs(v3)),3) + 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) - 
       Power(M_PI,2)*rlog(Abs(v4)) + 6*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) - 
       12*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) + 
       3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)) + 
       3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2) - Power(rlog(Abs(v4)),3) + 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       6*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
             Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
             rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
             hvs(-v1)*hvs(v3)*hvs(v4)*
              (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
                Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6.) - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v4)))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v3)))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)))))/
   (-v1 + v3 + v4) + ((-v4f + v4i)*
     (Power(rlog(Abs(v1)),3) - 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) + Power(rlog(Abs(v3)),3) - 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) - 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       6*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) - 
       3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)) - 
       3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) + Power(rlog(Abs(v4)),3) - 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       6*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
             Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
             rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
             hvs(-v1)*hvs(v3)*hvs(v4)*
              (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
                Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6.) - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v4)))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v3)))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)))))/v4 + 
  ((-v3f + v3i)*(Power(rlog(Abs(v1)),3) - 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) + Power(rlog(Abs(v3)),3) - 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) - 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) - 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) + 
       6*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) - 
       3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2) + Power(rlog(Abs(v4)),3) - 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       6*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
             Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
             rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
             hvs(-v1)*hvs(v3)*hvs(v4)*
              (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
                Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6.) - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v4)))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v3)))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)))))/v3 - 
  ((-v1f + v1i)*(12*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) - 
       6*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) - 
       6*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) + 
       6*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))) - 
       6*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) - 
       6*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) + 
       6*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) + 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) + 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) + 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) + 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       6*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
          (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
          (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(hvs(-v1)*hvs(v3)*
                 Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*
                 hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.) + hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                   2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                 rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 2))/2. + (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.))))/v1 - 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     (-12*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) - 
       12*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)) - 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       6*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) - 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       6*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) + 
       12*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))) + 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))) + 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) + 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) + 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) + 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       6*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
          (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
          (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(hvs(-v1)*hvs(v3)*
                 Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*
                 hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.) + hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                   2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                 rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 2))/2. + (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.))))/(-v1 + v3 + v4) - 
  ((-v4f + v4i)*(3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       6*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)) + 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) - 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) + 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) - 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) - 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))) - 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) - 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) - 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) - 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) - 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) + 
       6*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
          (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
          (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(hvs(-v1)*hvs(v3)*
                 Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*
                 hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.) + hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                   2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                 rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 2))/2. + (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.))))/v4 - 
  ((-v3f + v3i)*(3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       6*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)) + 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) - 
       3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))) + 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) - 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) - 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) - 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))) - 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) - 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) - 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) - 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) + 
       6*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
          (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
          (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(hvs(-v1)*hvs(v3)*
                 Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*
                 hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 2))/2. + (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.) + hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                   2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                 rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 2))/2. + (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),2))/2.))))/
   v3
;
 return integrandRe18;
}  


==> anc/evaluate_pentagon/src/functions/f19Eu.cpp <==

#include "../header.h"


double integrandEu19 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu19=  ((v2f - v2i - v4f + v4i)*(-Power(rlog(Abs(v2)),3) + 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) - 
       3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) + Power(rlog(Abs(v4)),3)))/
   (-v2 + v4) - ((v2f - v2i - v4f + v4i)*
     (-3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) + 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) - 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4)))))/(-v2 + v4) + 
  ((-v2f + v2i + v5f - v5i)*(-Power(rlog(Abs(v2)),3) + 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) - 
       3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) + Power(rlog(Abs(v5)),3)))/
   (v2 - v5) - ((-v2f + v2i + v5f - v5i)*
     (-3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) + 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) + 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) - 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5)))))/(v2 - v5) + 
  ((-v2f + v2i)*(-6*zeta3 - 2*Power(M_PI,2)*rlog(Abs(v2)) + 
       4*Power(rlog(Abs(v2)),3) + 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       Power(M_PI,2)*rlog(Abs(v4)) - 6*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) + 
       6*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) - 2*Power(rlog(Abs(v4)),3) + 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       Power(M_PI,2)*rlog(Abs(v5)) - 6*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) + 
       6*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) - 2*Power(rlog(Abs(v5)),3) + 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       6*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
             Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
             rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
             hvs(-v2)*hvs(v4)*hvs(v5)*
              (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
                Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6.) - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v5)))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v4)))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)))))/v2 + 
  ((v2f - v2i - v4f + v4i - v5f + v5i)*
     (6*zeta3 + 2*Power(M_PI,2)*rlog(Abs(v2)) - 4*Power(rlog(Abs(v2)),3) + 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       Power(M_PI,2)*rlog(Abs(v4)) + 6*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) - 
       Power(rlog(Abs(v4)),3) + 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) - 
       Power(M_PI,2)*rlog(Abs(v5)) + 6*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) - 
       12*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) + 
       3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)) + 
       3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2) - Power(rlog(Abs(v5)),3) + 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       6*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
             Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
             rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
             hvs(-v2)*hvs(v4)*hvs(v5)*
              (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
                Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6.) - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v5)))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v4)))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)))))/
   (-v2 + v4 + v5) + ((-v5f + v5i)*
     (Power(rlog(Abs(v2)),3) - 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) + Power(rlog(Abs(v4)),3) - 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       6*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)) - 
       3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) + Power(rlog(Abs(v5)),3) - 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       6*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
             Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
             rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
             hvs(-v2)*hvs(v4)*hvs(v5)*
              (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
                Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6.) - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v5)))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v4)))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)))))/v5 + 
  ((-v4f + v4i)*(Power(rlog(Abs(v2)),3) - 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) + Power(rlog(Abs(v4)),3) - 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) - 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) + 
       6*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2) + Power(rlog(Abs(v5)),3) - 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       6*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
             Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
             rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
             hvs(-v2)*hvs(v4)*hvs(v5)*
              (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
                Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6.) - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v5)))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v4)))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)))))/v4 - 
  ((-v2f + v2i)*(12*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) - 
       6*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) - 
       6*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) + 
       6*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))) - 
       6*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       6*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) + 
       6*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) + 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) + 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) + 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) + 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       6*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
          (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
          (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(hvs(-v2)*hvs(v4)*
                 Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*
                 hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. + 
             (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                   2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                 rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 2))/2. + (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.))))/v2 - 
  ((v2f - v2i - v4f + v4i - v5f + v5i)*
     (-12*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) - 
       12*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)) - 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       6*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) - 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) + 
       6*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) + 
       12*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
          Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))) + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
          2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))) + 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) + 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) + 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) + 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       6*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
          (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
          (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(hvs(-v2)*hvs(v4)*
                 Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*
                 hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. + 
             (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                   2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                 rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 2))/2. + (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.))))/(-v2 + v4 + v5) - 
  ((-v5f + v5i)*(3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) + 
       6*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)) + 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) - 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) + 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       6*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
          Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))) - 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) - 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) - 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) - 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) + 
       6*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
          (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
          (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(hvs(-v2)*hvs(v4)*
                 Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*
                 hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. + 
             (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                   2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                 rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 2))/2. + (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.))))/v5 - 
  ((-v4f + v4i)*(3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) + 
       6*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)) + 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) - 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))) + 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) - 
       6*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
          2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))) - 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) - 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) - 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) + 
       6*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
          (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
          (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(hvs(-v2)*hvs(v4)*
                 Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*
                 hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 2))/2. + (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                   2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                 rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 2))/2. + (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),2))/2.))))/
   v4
;
 return integrandEu19;
}  


==> anc/evaluate_pentagon/src/functions/f19Im.cpp <==

#include "../header.h"


double integrandIm19 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm19=  -(((v2f - v2i - v4f + v4i)*(Power(M_PI,3)*Power(hvs(-v2),3) - 
         3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4) + 
         3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2) - 
         Power(M_PI,3)*Power(hvs(-v4),3)))/(-v2 + v4)) - 
  ((-v2f + v2i + v5f - v5i)*(Power(M_PI,3)*Power(hvs(-v2),3) - 
       3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5) + 
       3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2) - 
       Power(M_PI,3)*Power(hvs(-v5),3)))/(v2 - v5) + 
  ((v2f - v2i - v4f + v4i)*(3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2) - 
       3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2) + 
       3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))) - 
       3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2))))/(-v2 + v4) + 
  ((-v2f + v2i + v5f - v5i)*(3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2) - 
       3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2) + 
       3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))) - 
       3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2))))/(v2 - v5) - 
  ((v2f - v2i - v4f + v4i - v5f + v5i)*
     (4*Power(M_PI,3)*Power(hvs(-v2),3) - 
       6*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4) + 
       Power(M_PI,3)*Power(hvs(-v4),3) - 
       6*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5) + 
       12*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5) - 
       3*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5) - 
       3*Power(M_PI,3)*hvs(-v4)*Power(hvs(-v5),2) + 
       Power(M_PI,3)*Power(hvs(-v5),3) + 
       hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),
         3) + hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + 
          M_PI*sign(v2),3) + hvs(-(v2/v4))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3) + 
       hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3) - 
       6*(-((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
              Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                 hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. - 
          ((M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           ((hvs(-v2)*hvs(v4)*
                Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),3)*
                hvs(v5))/6. - (hvs((-v2 + v4)/v5)*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs((-v2 + v5)/v4)*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs(-1 + v5/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),3))/6. - 
             (hvs(-1 + v4/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 3))/6.) + hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                2*M_PI*hvs(-v2)*hvs(-(v4*v5)),3)/6. - 
             (hvs((-v2 + v4)/v5)*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 3))/6. - (hvs((-v2 + v5)/v4)*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs(-1 + v5/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),3))/6. - 
             (hvs(-1 + v4/v2)*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 3))/6.))))/(-v2 + v4 + v5) - 
  ((-v2f + v2i)*(-4*Power(M_PI,3)*Power(hvs(-v2),3) + 
       6*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4) - 
       6*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2) + 
       2*Power(M_PI,3)*Power(hvs(-v4),3) + 
       6*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5) - 
       6*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2) + 
       2*Power(M_PI,3)*Power(hvs(-v5),3) + 
       hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),
         3) + hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + 
          M_PI*sign(v2),3) + hvs(-(v2/v4))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3) + 
       hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3) - 
       6*(-((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
              Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                 hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. - 
          ((M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           ((hvs(-v2)*hvs(v4)*
                Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),3)*
                hvs(v5))/6. - (hvs((-v2 + v4)/v5)*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs((-v2 + v5)/v4)*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs(-1 + v5/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),3))/6. - 
             (hvs(-1 + v4/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 3))/6.) + hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                2*M_PI*hvs(-v2)*hvs(-(v4*v5)),3)/6. - 
             (hvs((-v2 + v4)/v5)*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 3))/6. - (hvs((-v2 + v5)/v4)*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs(-1 + v5/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),3))/6. - 
             (hvs(-1 + v4/v2)*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 3))/6.))))/v2 - 
  ((-v5f + v5i)*(-(Power(M_PI,3)*Power(hvs(-v2),3)) + 
       3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4) - 
       Power(M_PI,3)*Power(hvs(-v4),3) - 
       6*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5) + 
       3*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5) + 
       3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2) - 
       Power(M_PI,3)*Power(hvs(-v5),3) - 
       hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),
         3) - hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + 
          M_PI*sign(v2),3) - hvs(-(v2/v4))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3) - 
       hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3) + 
       6*(-((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
              Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                 hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. - 
          ((M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           ((hvs(-v2)*hvs(v4)*
                Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),3)*
                hvs(v5))/6. - (hvs((-v2 + v4)/v5)*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs((-v2 + v5)/v4)*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs(-1 + v5/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),3))/6. - 
             (hvs(-1 + v4/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 3))/6.) + hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                2*M_PI*hvs(-v2)*hvs(-(v4*v5)),3)/6. - 
             (hvs((-v2 + v4)/v5)*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 3))/6. - (hvs((-v2 + v5)/v4)*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs(-1 + v5/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),3))/6. - 
             (hvs(-1 + v4/v2)*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 3))/6.))))/v5 - 
  ((-v4f + v4i)*(-(Power(M_PI,3)*Power(hvs(-v2),3)) + 
       3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2) - 
       Power(M_PI,3)*Power(hvs(-v4),3) + 
       3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5) - 
       6*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5) + 
       3*Power(M_PI,3)*hvs(-v4)*Power(hvs(-v5),2) - 
       Power(M_PI,3)*Power(hvs(-v5),3) - 
       hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),
         3) - hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + 
          M_PI*sign(v2),3) - hvs(-(v2/v4))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3) - 
       hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3) + 
       6*(-((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
              Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                 hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. - 
          ((M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           ((hvs(-v2)*hvs(v4)*
                Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),3)*
                hvs(v5))/6. - (hvs((-v2 + v4)/v5)*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs((-v2 + v5)/v4)*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs(-1 + v5/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),3))/6. - 
             (hvs(-1 + v4/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 3))/6.) + hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                2*M_PI*hvs(-v2)*hvs(-(v4*v5)),3)/6. - 
             (hvs((-v2 + v4)/v5)*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 3))/6. - (hvs((-v2 + v5)/v4)*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs(-1 + v5/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),3))/6. - 
             (hvs(-1 + v4/v2)*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 3))/6.))))/v4 + 
  ((-v2f + v2i)*(2*Power(M_PI,3)*hvs(-v2) - Power(M_PI,3)*hvs(-v4) - 
       Power(M_PI,3)*hvs(-v5) - 12*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2) + 
       6*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2) - 
       6*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))) + 
       6*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)) + 
       6*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2) - 
       6*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))) + 
       6*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)) + 
       6*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) + 
       6*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) + 
       6*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) + 
       6*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       6*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)) + 
          hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) + 
          hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v2) - 
                  M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5))))/6. + 
             ((-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                  2*M_PI*hvs(-v2)*hvs(-(v4*v5)))*
                Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2. - 
             hvs((-v2 + v4)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((-v2 + v5)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v5/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/2.) - 
             hvs(-1 + v4/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (hvs(-v2)*hvs(v4)*hvs(v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))))*
                   Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2.) - 
             hvs((-v2 + v4)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((-v2 + v5)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v5/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/2.) - 
             hvs(-1 + v4/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/2.)))))/v2 + 
  ((v2f - v2i - v4f + v4i - v5f + v5i)*
     (-2*Power(M_PI,3)*hvs(-v2) + Power(M_PI,3)*hvs(-v4) + 
       Power(M_PI,3)*hvs(-v5) + 12*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2) + 
       3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2) + 
       6*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))) + 
       12*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)) + 
       3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2) - 
       12*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       6*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))) + 
       3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
          2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))) + 
       3*(-2*M_PI*hvs(-v5)*rlog(Abs(v4))*rlog(Abs(v5)) - 
          M_PI*hvs(-v4)*Power(rlog(Abs(v5)),2)) + 
       6*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) + 
       6*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) + 
       6*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) + 
       6*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       6*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)) + 
          hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) + 
          hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v2) - 
                  M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5))))/6. + 
             ((-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                  2*M_PI*hvs(-v2)*hvs(-(v4*v5)))*
                Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2. - 
             hvs((-v2 + v4)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((-v2 + v5)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v5/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/2.) - 
             hvs(-1 + v4/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (hvs(-v2)*hvs(v4)*hvs(v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))))*
                   Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2.) - 
             hvs((-v2 + v4)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((-v2 + v5)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v5/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/2.) - 
             hvs(-1 + v4/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/2.)))))/(-v2 + v4 + v5) + 
  ((-v5f + v5i)*(-3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2) - 
       3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2) - 
       3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))) - 
       6*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)) - 
       3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2) + 
       6*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
          2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))) - 
       3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)) - 
       6*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) - 
       6*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) - 
       6*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       6*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) + 
       6*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)) + 
          hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) + 
          hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v2) - 
                  M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5))))/6. + 
             ((-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                  2*M_PI*hvs(-v2)*hvs(-(v4*v5)))*
                Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2. - 
             hvs((-v2 + v4)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((-v2 + v5)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v5/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/2.) - 
             hvs(-1 + v4/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (hvs(-v2)*hvs(v4)*hvs(v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))))*
                   Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2.) - 
             hvs((-v2 + v4)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((-v2 + v5)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v5/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/2.) - 
             hvs(-1 + v4/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/2.)))))/v5 + 
  ((-v4f + v4i)*(-3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2) - 
       3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2) - 
       3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)) - 
       6*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)) - 
       3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2) + 
       6*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))) - 
       3*(-2*M_PI*hvs(-v5)*rlog(Abs(v4))*rlog(Abs(v5)) - 
          M_PI*hvs(-v4)*Power(rlog(Abs(v5)),2)) - 
       6*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) - 
       6*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) - 
       6*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       6*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) + 
       6*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)) + 
          hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) + 
          hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v2) - 
                  M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5))))/6. + 
             ((-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                  2*M_PI*hvs(-v2)*hvs(-(v4*v5)))*
                Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2. - 
             hvs((-v2 + v4)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((-v2 + v5)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v5/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/2.) - 
             hvs(-1 + v4/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (hvs(-v2)*hvs(v4)*hvs(v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))))*
                   Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2.) - 
             hvs((-v2 + v4)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((-v2 + v5)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v5/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/2.) - 
             hvs(-1 + v4/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5)\
))/2.)))))/v4
;
 return integrandIm19;
}  


==> anc/evaluate_pentagon/src/functions/f19Re.cpp <==

#include "../header.h"


double integrandRe19 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe19=  ((v2f - v2i - v4f + v4i)*(-Power(rlog(Abs(v2)),3) + 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) - 
       3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) + Power(rlog(Abs(v4)),3)))/
   (-v2 + v4) - ((v2f - v2i - v4f + v4i)*
     (-3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) + 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) - 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4)))))/(-v2 + v4) + 
  ((-v2f + v2i + v5f - v5i)*(-Power(rlog(Abs(v2)),3) + 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) - 
       3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) + Power(rlog(Abs(v5)),3)))/
   (v2 - v5) - ((-v2f + v2i + v5f - v5i)*
     (-3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) + 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) + 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) - 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5)))))/(v2 - v5) + 
  ((-v2f + v2i)*(-6*zeta3 - 2*Power(M_PI,2)*rlog(Abs(v2)) + 
       4*Power(rlog(Abs(v2)),3) + 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       Power(M_PI,2)*rlog(Abs(v4)) - 6*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) + 
       6*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) - 2*Power(rlog(Abs(v4)),3) + 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       Power(M_PI,2)*rlog(Abs(v5)) - 6*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) + 
       6*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) - 2*Power(rlog(Abs(v5)),3) + 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       6*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
             Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
             rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
             hvs(-v2)*hvs(v4)*hvs(v5)*
              (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
                Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6.) - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v5)))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v4)))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)))))/v2 + 
  ((v2f - v2i - v4f + v4i - v5f + v5i)*
     (6*zeta3 + 2*Power(M_PI,2)*rlog(Abs(v2)) - 4*Power(rlog(Abs(v2)),3) + 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       Power(M_PI,2)*rlog(Abs(v4)) + 6*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) - 
       Power(rlog(Abs(v4)),3) + 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) - 
       Power(M_PI,2)*rlog(Abs(v5)) + 6*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) - 
       12*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) + 
       3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)) + 
       3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2) - Power(rlog(Abs(v5)),3) + 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       6*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
             Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
             rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
             hvs(-v2)*hvs(v4)*hvs(v5)*
              (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
                Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6.) - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v5)))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v4)))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)))))/
   (-v2 + v4 + v5) + ((-v5f + v5i)*
     (Power(rlog(Abs(v2)),3) - 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) + Power(rlog(Abs(v4)),3) - 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       6*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)) - 
       3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) + Power(rlog(Abs(v5)),3) - 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       6*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
             Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
             rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
             hvs(-v2)*hvs(v4)*hvs(v5)*
              (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
                Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6.) - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v5)))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v4)))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)))))/v5 + 
  ((-v4f + v4i)*(Power(rlog(Abs(v2)),3) - 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) + Power(rlog(Abs(v4)),3) - 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) - 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) + 
       6*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2) + Power(rlog(Abs(v5)),3) - 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       6*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
             Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
             rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
             hvs(-v2)*hvs(v4)*hvs(v5)*
              (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
                Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6.) - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v5)))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v4)))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)))))/v4 - 
  ((-v2f + v2i)*(12*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) - 
       6*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) - 
       6*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) + 
       6*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))) - 
       6*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       6*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) + 
       6*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) + 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) + 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) + 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) + 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       6*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
          (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
          (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(hvs(-v2)*hvs(v4)*
                 Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*
                 hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. + 
             (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                   2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                 rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 2))/2. + (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.))))/v2 - 
  ((v2f - v2i - v4f + v4i - v5f + v5i)*
     (-12*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) - 
       12*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)) - 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       6*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) - 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) + 
       6*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) + 
       12*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
          Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))) + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
          2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))) + 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) + 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) + 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) + 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       6*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
          (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
          (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(hvs(-v2)*hvs(v4)*
                 Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*
                 hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. + 
             (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                   2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                 rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 2))/2. + (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.))))/(-v2 + v4 + v5) - 
  ((-v5f + v5i)*(3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) + 
       6*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)) + 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) - 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) + 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       6*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
          Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))) - 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) - 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) - 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) - 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) + 
       6*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
          (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
          (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(hvs(-v2)*hvs(v4)*
                 Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*
                 hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. + 
             (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                   2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                 rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 2))/2. + (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.))))/v5 - 
  ((-v4f + v4i)*(3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) + 
       6*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)) + 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) - 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))) + 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) - 
       6*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
          2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))) - 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) - 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) - 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) + 
       6*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
          (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
          (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(hvs(-v2)*hvs(v4)*
                 Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*
                 hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 2))/2. + (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                   2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                 rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 2))/2. + (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),2))/2.))))/
   v4
;
 return integrandRe19;
}  


==> anc/evaluate_pentagon/src/functions/f1Eu.cpp <==

#include "../header.h"


double integrandEu1 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu1=  -((v1f*hvs(v1/v3)*rLi(3,1 - v1/v3))/(-v1 + v3)) + 
  (v1i*hvs(v1/v3)*rLi(3,1 - v1/v3))/(-v1 + v3) - 
  (v3f*hvs(v1/v3)*rLi(3,1 - v1/v3))/v3 + 
  (v3f*hvs(v1/v3)*rLi(3,1 - v1/v3))/(-v1 + v3) + 
  (v3i*hvs(v1/v3)*rLi(3,1 - v1/v3))/v3 - 
  (v3i*hvs(v1/v3)*rLi(3,1 - v1/v3))/(-v1 + v3) - 
  (v1f*hvs(-(v1/v3))*rLi(3,v3/(-v1 + v3)))/(-v1 + v3) + 
  (v1i*hvs(-(v1/v3))*rLi(3,v3/(-v1 + v3)))/(-v1 + v3) - 
  (v3f*hvs(-(v1/v3))*rLi(3,v3/(-v1 + v3)))/v3 + 
  (v3f*hvs(-(v1/v3))*rLi(3,v3/(-v1 + v3)))/(-v1 + v3) + 
  (v3i*hvs(-(v1/v3))*rLi(3,v3/(-v1 + v3)))/v3 - 
  (v3i*hvs(-(v1/v3))*rLi(3,v3/(-v1 + v3)))/(-v1 + v3) - 
  (Power(M_PI,2)*v1f*hvs(-(v1/v3))*rlog(Abs(v3)))/(6.*(-v1 + v3)) + 
  (Power(M_PI,2)*v1i*hvs(-(v1/v3))*rlog(Abs(v3)))/(6.*(-v1 + v3)) - 
  (Power(M_PI,2)*v3f*hvs(-(v1/v3))*rlog(Abs(v3)))/(6.*v3) + 
  (Power(M_PI,2)*v3f*hvs(-(v1/v3))*rlog(Abs(v3)))/(6.*(-v1 + v3)) + 
  (Power(M_PI,2)*v3i*hvs(-(v1/v3))*rlog(Abs(v3)))/(6.*v3) - 
  (Power(M_PI,2)*v3i*hvs(-(v1/v3))*rlog(Abs(v3)))/(6.*(-v1 + v3)) + 
  (Power(M_PI,2)*v1f*Power(hvs(v1 - v3),2)*hvs(-(v1/v3))*rlog(Abs(v3)))/
   (2.*(-v1 + v3)) - (Power(M_PI,2)*v1i*Power(hvs(v1 - v3),2)*hvs(-(v1/v3))*
     rlog(Abs(v3)))/(2.*(-v1 + v3)) + 
  (Power(M_PI,2)*v3f*Power(hvs(v1 - v3),2)*hvs(-(v1/v3))*rlog(Abs(v3)))/
   (2.*v3) - (Power(M_PI,2)*v3f*Power(hvs(v1 - v3),2)*hvs(-(v1/v3))*
     rlog(Abs(v3)))/(2.*(-v1 + v3)) - 
  (Power(M_PI,2)*v3i*Power(hvs(v1 - v3),2)*hvs(-(v1/v3))*rlog(Abs(v3)))/
   (2.*v3) + (Power(M_PI,2)*v3i*Power(hvs(v1 - v3),2)*hvs(-(v1/v3))*
     rlog(Abs(v3)))/(2.*(-v1 + v3)) - 
  (Power(M_PI,2)*v1f*hvs(v1 - v3)*hvs(-(v1/v3))*hvs(-v3)*rlog(Abs(v3)))/
   (-v1 + v3) + (Power(M_PI,2)*v1i*hvs(v1 - v3)*hvs(-(v1/v3))*hvs(-v3)*
     rlog(Abs(v3)))/(-v1 + v3) - 
  (Power(M_PI,2)*v3f*hvs(v1 - v3)*hvs(-(v1/v3))*hvs(-v3)*rlog(Abs(v3)))/v3 + 
  (Power(M_PI,2)*v3f*hvs(v1 - v3)*hvs(-(v1/v3))*hvs(-v3)*rlog(Abs(v3)))/
   (-v1 + v3) + (Power(M_PI,2)*v3i*hvs(v1 - v3)*hvs(-(v1/v3))*hvs(-v3)*
     rlog(Abs(v3)))/v3 - (Power(M_PI,2)*v3i*hvs(v1 - v3)*hvs(-(v1/v3))*
     hvs(-v3)*rlog(Abs(v3)))/(-v1 + v3) + 
  (Power(M_PI,2)*v1f*hvs(-(v1/v3))*Power(hvs(-v3),2)*rlog(Abs(v3)))/
   (2.*(-v1 + v3)) - (Power(M_PI,2)*v1i*hvs(-(v1/v3))*Power(hvs(-v3),2)*
     rlog(Abs(v3)))/(2.*(-v1 + v3)) + 
  (Power(M_PI,2)*v3f*hvs(-(v1/v3))*Power(hvs(-v3),2)*rlog(Abs(v3)))/(2.*v3) - 
  (Power(M_PI,2)*v3f*hvs(-(v1/v3))*Power(hvs(-v3),2)*rlog(Abs(v3)))/
   (2.*(-v1 + v3)) - (Power(M_PI,2)*v3i*hvs(-(v1/v3))*Power(hvs(-v3),2)*
     rlog(Abs(v3)))/(2.*v3) + (Power(M_PI,2)*v3i*hvs(-(v1/v3))*
     Power(hvs(-v3),2)*rlog(Abs(v3)))/(2.*(-v1 + v3)) - 
  (v1f*hvs(-(v1/v3))*Power(rlog(Abs(v3)),3))/(6.*(-v1 + v3)) + 
  (v1i*hvs(-(v1/v3))*Power(rlog(Abs(v3)),3))/(6.*(-v1 + v3)) - 
  (v3f*hvs(-(v1/v3))*Power(rlog(Abs(v3)),3))/(6.*v3) + 
  (v3f*hvs(-(v1/v3))*Power(rlog(Abs(v3)),3))/(6.*(-v1 + v3)) + 
  (v3i*hvs(-(v1/v3))*Power(rlog(Abs(v3)),3))/(6.*v3) - 
  (v3i*hvs(-(v1/v3))*Power(rlog(Abs(v3)),3))/(6.*(-v1 + v3)) + 
  (Power(M_PI,2)*v1f*hvs(-(v1/v3))*rlog(Abs(-v1 + v3)))/(6.*(-v1 + v3)) - 
  (Power(M_PI,2)*v1i*hvs(-(v1/v3))*rlog(Abs(-v1 + v3)))/(6.*(-v1 + v3)) + 
  (Power(M_PI,2)*v3f*hvs(-(v1/v3))*rlog(Abs(-v1 + v3)))/(6.*v3) - 
  (Power(M_PI,2)*v3f*hvs(-(v1/v3))*rlog(Abs(-v1 + v3)))/(6.*(-v1 + v3)) - 
  (Power(M_PI,2)*v3i*hvs(-(v1/v3))*rlog(Abs(-v1 + v3)))/(6.*v3) + 
  (Power(M_PI,2)*v3i*hvs(-(v1/v3))*rlog(Abs(-v1 + v3)))/(6.*(-v1 + v3)) - 
  (Power(M_PI,2)*v1f*Power(hvs(v1 - v3),2)*hvs(-(v1/v3))*rlog(Abs(-v1 + v3)))/
   (2.*(-v1 + v3)) + (Power(M_PI,2)*v1i*Power(hvs(v1 - v3),2)*hvs(-(v1/v3))*
     rlog(Abs(-v1 + v3)))/(2.*(-v1 + v3)) - 
  (Power(M_PI,2)*v3f*Power(hvs(v1 - v3),2)*hvs(-(v1/v3))*rlog(Abs(-v1 + v3)))/
   (2.*v3) + (Power(M_PI,2)*v3f*Power(hvs(v1 - v3),2)*hvs(-(v1/v3))*
     rlog(Abs(-v1 + v3)))/(2.*(-v1 + v3)) + 
  (Power(M_PI,2)*v3i*Power(hvs(v1 - v3),2)*hvs(-(v1/v3))*rlog(Abs(-v1 + v3)))/
   (2.*v3) - (Power(M_PI,2)*v3i*Power(hvs(v1 - v3),2)*hvs(-(v1/v3))*
     rlog(Abs(-v1 + v3)))/(2.*(-v1 + v3)) + 
  (Power(M_PI,2)*v1f*hvs(v1 - v3)*hvs(-(v1/v3))*hvs(-v3)*rlog(Abs(-v1 + v3)))/
   (-v1 + v3) - (Power(M_PI,2)*v1i*hvs(v1 - v3)*hvs(-(v1/v3))*hvs(-v3)*
     rlog(Abs(-v1 + v3)))/(-v1 + v3) + 
  (Power(M_PI,2)*v3f*hvs(v1 - v3)*hvs(-(v1/v3))*hvs(-v3)*rlog(Abs(-v1 + v3)))/
   v3 - (Power(M_PI,2)*v3f*hvs(v1 - v3)*hvs(-(v1/v3))*hvs(-v3)*
     rlog(Abs(-v1 + v3)))/(-v1 + v3) - 
  (Power(M_PI,2)*v3i*hvs(v1 - v3)*hvs(-(v1/v3))*hvs(-v3)*rlog(Abs(-v1 + v3)))/
   v3 + (Power(M_PI,2)*v3i*hvs(v1 - v3)*hvs(-(v1/v3))*hvs(-v3)*
     rlog(Abs(-v1 + v3)))/(-v1 + v3) - 
  (Power(M_PI,2)*v1f*hvs(-(v1/v3))*Power(hvs(-v3),2)*rlog(Abs(-v1 + v3)))/
   (2.*(-v1 + v3)) + (Power(M_PI,2)*v1i*hvs(-(v1/v3))*Power(hvs(-v3),2)*
     rlog(Abs(-v1 + v3)))/(2.*(-v1 + v3)) - 
  (Power(M_PI,2)*v3f*hvs(-(v1/v3))*Power(hvs(-v3),2)*rlog(Abs(-v1 + v3)))/
   (2.*v3) + (Power(M_PI,2)*v3f*hvs(-(v1/v3))*Power(hvs(-v3),2)*
     rlog(Abs(-v1 + v3)))/(2.*(-v1 + v3)) + 
  (Power(M_PI,2)*v3i*hvs(-(v1/v3))*Power(hvs(-v3),2)*rlog(Abs(-v1 + v3)))/
   (2.*v3) - (Power(M_PI,2)*v3i*hvs(-(v1/v3))*Power(hvs(-v3),2)*
     rlog(Abs(-v1 + v3)))/(2.*(-v1 + v3)) + 
  (v1f*hvs(-(v1/v3))*Power(rlog(Abs(v3)),2)*rlog(Abs(-v1 + v3)))/
   (2.*(-v1 + v3)) - (v1i*hvs(-(v1/v3))*Power(rlog(Abs(v3)),2)*
     rlog(Abs(-v1 + v3)))/(2.*(-v1 + v3)) + 
  (v3f*hvs(-(v1/v3))*Power(rlog(Abs(v3)),2)*rlog(Abs(-v1 + v3)))/(2.*v3) - 
  (v3f*hvs(-(v1/v3))*Power(rlog(Abs(v3)),2)*rlog(Abs(-v1 + v3)))/
   (2.*(-v1 + v3)) - (v3i*hvs(-(v1/v3))*Power(rlog(Abs(v3)),2)*
     rlog(Abs(-v1 + v3)))/(2.*v3) + 
  (v3i*hvs(-(v1/v3))*Power(rlog(Abs(v3)),2)*rlog(Abs(-v1 + v3)))/
   (2.*(-v1 + v3)) - (v1f*hvs(-(v1/v3))*rlog(Abs(v3))*
     Power(rlog(Abs(-v1 + v3)),2))/(2.*(-v1 + v3)) + 
  (v1i*hvs(-(v1/v3))*rlog(Abs(v3))*Power(rlog(Abs(-v1 + v3)),2))/
   (2.*(-v1 + v3)) - (v3f*hvs(-(v1/v3))*rlog(Abs(v3))*
     Power(rlog(Abs(-v1 + v3)),2))/(2.*v3) + 
  (v3f*hvs(-(v1/v3))*rlog(Abs(v3))*Power(rlog(Abs(-v1 + v3)),2))/
   (2.*(-v1 + v3)) + (v3i*hvs(-(v1/v3))*rlog(Abs(v3))*
     Power(rlog(Abs(-v1 + v3)),2))/(2.*v3) - 
  (v3i*hvs(-(v1/v3))*rlog(Abs(v3))*Power(rlog(Abs(-v1 + v3)),2))/
   (2.*(-v1 + v3)) + (v1f*hvs(-(v1/v3))*Power(rlog(Abs(-v1 + v3)),3))/
   (6.*(-v1 + v3)) - (v1i*hvs(-(v1/v3))*Power(rlog(Abs(-v1 + v3)),3))/
   (6.*(-v1 + v3)) + (v3f*hvs(-(v1/v3))*Power(rlog(Abs(-v1 + v3)),3))/
   (6.*v3) - (v3f*hvs(-(v1/v3))*Power(rlog(Abs(-v1 + v3)),3))/
   (6.*(-v1 + v3)) - (v3i*hvs(-(v1/v3))*Power(rlog(Abs(-v1 + v3)),3))/
   (6.*v3) + (v3i*hvs(-(v1/v3))*Power(rlog(Abs(-v1 + v3)),3))/
   (6.*(-v1 + v3)) + (Power(M_PI,2)*v1f*hvs(v1 - v3)*hvs(-(v1/v3))*
     rlog(Abs(v3))*sign(v3))/(-v1 + v3) - 
  (Power(M_PI,2)*v1i*hvs(v1 - v3)*hvs(-(v1/v3))*rlog(Abs(v3))*sign(v3))/
   (-v1 + v3) + (Power(M_PI,2)*v3f*hvs(v1 - v3)*hvs(-(v1/v3))*rlog(Abs(v3))*
     sign(v3))/v3 - (Power(M_PI,2)*v3f*hvs(v1 - v3)*hvs(-(v1/v3))*
     rlog(Abs(v3))*sign(v3))/(-v1 + v3) - 
  (Power(M_PI,2)*v3i*hvs(v1 - v3)*hvs(-(v1/v3))*rlog(Abs(v3))*sign(v3))/v3 + 
  (Power(M_PI,2)*v3i*hvs(v1 - v3)*hvs(-(v1/v3))*rlog(Abs(v3))*sign(v3))/
   (-v1 + v3) - (Power(M_PI,2)*v1f*hvs(-(v1/v3))*hvs(-v3)*rlog(Abs(v3))*
     sign(v3))/(-v1 + v3) + (Power(M_PI,2)*v1i*hvs(-(v1/v3))*hvs(-v3)*
     rlog(Abs(v3))*sign(v3))/(-v1 + v3) - 
  (Power(M_PI,2)*v3f*hvs(-(v1/v3))*hvs(-v3)*rlog(Abs(v3))*sign(v3))/v3 + 
  (Power(M_PI,2)*v3f*hvs(-(v1/v3))*hvs(-v3)*rlog(Abs(v3))*sign(v3))/
   (-v1 + v3) + (Power(M_PI,2)*v3i*hvs(-(v1/v3))*hvs(-v3)*rlog(Abs(v3))*
     sign(v3))/v3 - (Power(M_PI,2)*v3i*hvs(-(v1/v3))*hvs(-v3)*rlog(Abs(v3))*
     sign(v3))/(-v1 + v3) - (Power(M_PI,2)*v1f*hvs(v1 - v3)*hvs(-(v1/v3))*
     rlog(Abs(-v1 + v3))*sign(v3))/(-v1 + v3) + 
  (Power(M_PI,2)*v1i*hvs(v1 - v3)*hvs(-(v1/v3))*rlog(Abs(-v1 + v3))*sign(v3))/
   (-v1 + v3) - (Power(M_PI,2)*v3f*hvs(v1 - v3)*hvs(-(v1/v3))*
     rlog(Abs(-v1 + v3))*sign(v3))/v3 + 
  (Power(M_PI,2)*v3f*hvs(v1 - v3)*hvs(-(v1/v3))*rlog(Abs(-v1 + v3))*sign(v3))/
   (-v1 + v3) + (Power(M_PI,2)*v3i*hvs(v1 - v3)*hvs(-(v1/v3))*
     rlog(Abs(-v1 + v3))*sign(v3))/v3 - 
  (Power(M_PI,2)*v3i*hvs(v1 - v3)*hvs(-(v1/v3))*rlog(Abs(-v1 + v3))*sign(v3))/
   (-v1 + v3) + (Power(M_PI,2)*v1f*hvs(-(v1/v3))*hvs(-v3)*rlog(Abs(-v1 + v3))*
     sign(v3))/(-v1 + v3) - (Power(M_PI,2)*v1i*hvs(-(v1/v3))*hvs(-v3)*
     rlog(Abs(-v1 + v3))*sign(v3))/(-v1 + v3) + 
  (Power(M_PI,2)*v3f*hvs(-(v1/v3))*hvs(-v3)*rlog(Abs(-v1 + v3))*sign(v3))/v3 - 
  (Power(M_PI,2)*v3f*hvs(-(v1/v3))*hvs(-v3)*rlog(Abs(-v1 + v3))*sign(v3))/
   (-v1 + v3) - (Power(M_PI,2)*v3i*hvs(-(v1/v3))*hvs(-v3)*rlog(Abs(-v1 + v3))*
     sign(v3))/v3 + (Power(M_PI,2)*v3i*hvs(-(v1/v3))*hvs(-v3)*
     rlog(Abs(-v1 + v3))*sign(v3))/(-v1 + v3) + 
  (Power(M_PI,2)*v1f*hvs(-(v1/v3))*rlog(Abs(v3))*Power(sign(v3),2))/
   (2.*(-v1 + v3)) - (Power(M_PI,2)*v1i*hvs(-(v1/v3))*rlog(Abs(v3))*
     Power(sign(v3),2))/(2.*(-v1 + v3)) + 
  (Power(M_PI,2)*v3f*hvs(-(v1/v3))*rlog(Abs(v3))*Power(sign(v3),2))/(2.*v3) - 
  (Power(M_PI,2)*v3f*hvs(-(v1/v3))*rlog(Abs(v3))*Power(sign(v3),2))/
   (2.*(-v1 + v3)) - (Power(M_PI,2)*v3i*hvs(-(v1/v3))*rlog(Abs(v3))*
     Power(sign(v3),2))/(2.*v3) + 
  (Power(M_PI,2)*v3i*hvs(-(v1/v3))*rlog(Abs(v3))*Power(sign(v3),2))/
   (2.*(-v1 + v3)) - (Power(M_PI,2)*v1f*hvs(-(v1/v3))*rlog(Abs(-v1 + v3))*
     Power(sign(v3),2))/(2.*(-v1 + v3)) + 
  (Power(M_PI,2)*v1i*hvs(-(v1/v3))*rlog(Abs(-v1 + v3))*Power(sign(v3),2))/
   (2.*(-v1 + v3)) - (Power(M_PI,2)*v3f*hvs(-(v1/v3))*rlog(Abs(-v1 + v3))*
     Power(sign(v3),2))/(2.*v3) + 
  (Power(M_PI,2)*v3f*hvs(-(v1/v3))*rlog(Abs(-v1 + v3))*Power(sign(v3),2))/
   (2.*(-v1 + v3)) + (Power(M_PI,2)*v3i*hvs(-(v1/v3))*rlog(Abs(-v1 + v3))*
     Power(sign(v3),2))/(2.*v3) - 
  (Power(M_PI,2)*v3i*hvs(-(v1/v3))*rlog(Abs(-v1 + v3))*Power(sign(v3),2))/
   (2.*(-v1 + v3))
;
 return integrandEu1;
}  


==> anc/evaluate_pentagon/src/functions/f1Im.cpp <==

#include "../header.h"


double integrandIm1 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm1=  -(Power(M_PI,3)*v1f*hvs(v1 - v3)*hvs(-(v1/v3)))/(6.*(-v1 + v3)) + 
  (Power(M_PI,3)*v1i*hvs(v1 - v3)*hvs(-(v1/v3)))/(6.*(-v1 + v3)) - 
  (Power(M_PI,3)*v3f*hvs(v1 - v3)*hvs(-(v1/v3)))/(6.*v3) + 
  (Power(M_PI,3)*v3f*hvs(v1 - v3)*hvs(-(v1/v3)))/(6.*(-v1 + v3)) + 
  (Power(M_PI,3)*v3i*hvs(v1 - v3)*hvs(-(v1/v3)))/(6.*v3) - 
  (Power(M_PI,3)*v3i*hvs(v1 - v3)*hvs(-(v1/v3)))/(6.*(-v1 + v3)) + 
  (Power(M_PI,3)*v1f*Power(hvs(v1 - v3),3)*hvs(-(v1/v3)))/(6.*(-v1 + v3)) - 
  (Power(M_PI,3)*v1i*Power(hvs(v1 - v3),3)*hvs(-(v1/v3)))/(6.*(-v1 + v3)) + 
  (Power(M_PI,3)*v3f*Power(hvs(v1 - v3),3)*hvs(-(v1/v3)))/(6.*v3) - 
  (Power(M_PI,3)*v3f*Power(hvs(v1 - v3),3)*hvs(-(v1/v3)))/(6.*(-v1 + v3)) - 
  (Power(M_PI,3)*v3i*Power(hvs(v1 - v3),3)*hvs(-(v1/v3)))/(6.*v3) + 
  (Power(M_PI,3)*v3i*Power(hvs(v1 - v3),3)*hvs(-(v1/v3)))/(6.*(-v1 + v3)) + 
  (Power(M_PI,3)*v1f*hvs(-(v1/v3))*hvs(-v3))/(6.*(-v1 + v3)) - 
  (Power(M_PI,3)*v1i*hvs(-(v1/v3))*hvs(-v3))/(6.*(-v1 + v3)) + 
  (Power(M_PI,3)*v3f*hvs(-(v1/v3))*hvs(-v3))/(6.*v3) - 
  (Power(M_PI,3)*v3f*hvs(-(v1/v3))*hvs(-v3))/(6.*(-v1 + v3)) - 
  (Power(M_PI,3)*v3i*hvs(-(v1/v3))*hvs(-v3))/(6.*v3) + 
  (Power(M_PI,3)*v3i*hvs(-(v1/v3))*hvs(-v3))/(6.*(-v1 + v3)) - 
  (Power(M_PI,3)*v1f*Power(hvs(v1 - v3),2)*hvs(-(v1/v3))*hvs(-v3))/
   (2.*(-v1 + v3)) + (Power(M_PI,3)*v1i*Power(hvs(v1 - v3),2)*hvs(-(v1/v3))*
     hvs(-v3))/(2.*(-v1 + v3)) - 
  (Power(M_PI,3)*v3f*Power(hvs(v1 - v3),2)*hvs(-(v1/v3))*hvs(-v3))/(2.*v3) + 
  (Power(M_PI,3)*v3f*Power(hvs(v1 - v3),2)*hvs(-(v1/v3))*hvs(-v3))/
   (2.*(-v1 + v3)) + (Power(M_PI,3)*v3i*Power(hvs(v1 - v3),2)*hvs(-(v1/v3))*
     hvs(-v3))/(2.*v3) - (Power(M_PI,3)*v3i*Power(hvs(v1 - v3),2)*
     hvs(-(v1/v3))*hvs(-v3))/(2.*(-v1 + v3)) + 
  (Power(M_PI,3)*v1f*hvs(v1 - v3)*hvs(-(v1/v3))*Power(hvs(-v3),2))/
   (2.*(-v1 + v3)) - (Power(M_PI,3)*v1i*hvs(v1 - v3)*hvs(-(v1/v3))*
     Power(hvs(-v3),2))/(2.*(-v1 + v3)) + 
  (Power(M_PI,3)*v3f*hvs(v1 - v3)*hvs(-(v1/v3))*Power(hvs(-v3),2))/(2.*v3) - 
  (Power(M_PI,3)*v3f*hvs(v1 - v3)*hvs(-(v1/v3))*Power(hvs(-v3),2))/
   (2.*(-v1 + v3)) - (Power(M_PI,3)*v3i*hvs(v1 - v3)*hvs(-(v1/v3))*
     Power(hvs(-v3),2))/(2.*v3) + 
  (Power(M_PI,3)*v3i*hvs(v1 - v3)*hvs(-(v1/v3))*Power(hvs(-v3),2))/
   (2.*(-v1 + v3)) - (Power(M_PI,3)*v1f*hvs(-(v1/v3))*Power(hvs(-v3),3))/
   (6.*(-v1 + v3)) + (Power(M_PI,3)*v1i*hvs(-(v1/v3))*Power(hvs(-v3),3))/
   (6.*(-v1 + v3)) - (Power(M_PI,3)*v3f*hvs(-(v1/v3))*Power(hvs(-v3),3))/
   (6.*v3) + (Power(M_PI,3)*v3f*hvs(-(v1/v3))*Power(hvs(-v3),3))/
   (6.*(-v1 + v3)) + (Power(M_PI,3)*v3i*hvs(-(v1/v3))*Power(hvs(-v3),3))/
   (6.*v3) - (Power(M_PI,3)*v3i*hvs(-(v1/v3))*Power(hvs(-v3),3))/
   (6.*(-v1 + v3)) - (M_PI*v1f*hvs(v1 - v3)*hvs(-(v1/v3))*
     Power(rlog(Abs(v3)),2))/(2.*(-v1 + v3)) + 
  (M_PI*v1i*hvs(v1 - v3)*hvs(-(v1/v3))*Power(rlog(Abs(v3)),2))/
   (2.*(-v1 + v3)) - (M_PI*v3f*hvs(v1 - v3)*hvs(-(v1/v3))*
     Power(rlog(Abs(v3)),2))/(2.*v3) + 
  (M_PI*v3f*hvs(v1 - v3)*hvs(-(v1/v3))*Power(rlog(Abs(v3)),2))/
   (2.*(-v1 + v3)) + (M_PI*v3i*hvs(v1 - v3)*hvs(-(v1/v3))*
     Power(rlog(Abs(v3)),2))/(2.*v3) - 
  (M_PI*v3i*hvs(v1 - v3)*hvs(-(v1/v3))*Power(rlog(Abs(v3)),2))/
   (2.*(-v1 + v3)) + (M_PI*v1f*hvs(-(v1/v3))*hvs(-v3)*Power(rlog(Abs(v3)),2))/
   (2.*(-v1 + v3)) - (M_PI*v1i*hvs(-(v1/v3))*hvs(-v3)*Power(rlog(Abs(v3)),2))/
   (2.*(-v1 + v3)) + (M_PI*v3f*hvs(-(v1/v3))*hvs(-v3)*Power(rlog(Abs(v3)),2))/
   (2.*v3) - (M_PI*v3f*hvs(-(v1/v3))*hvs(-v3)*Power(rlog(Abs(v3)),2))/
   (2.*(-v1 + v3)) - (M_PI*v3i*hvs(-(v1/v3))*hvs(-v3)*Power(rlog(Abs(v3)),2))/
   (2.*v3) + (M_PI*v3i*hvs(-(v1/v3))*hvs(-v3)*Power(rlog(Abs(v3)),2))/
   (2.*(-v1 + v3)) + (M_PI*v1f*hvs(v1 - v3)*hvs(-(v1/v3))*rlog(Abs(v3))*
     rlog(Abs(-v1 + v3)))/(-v1 + v3) - 
  (M_PI*v1i*hvs(v1 - v3)*hvs(-(v1/v3))*rlog(Abs(v3))*rlog(Abs(-v1 + v3)))/
   (-v1 + v3) + (M_PI*v3f*hvs(v1 - v3)*hvs(-(v1/v3))*rlog(Abs(v3))*
     rlog(Abs(-v1 + v3)))/v3 - (M_PI*v3f*hvs(v1 - v3)*hvs(-(v1/v3))*
     rlog(Abs(v3))*rlog(Abs(-v1 + v3)))/(-v1 + v3) - 
  (M_PI*v3i*hvs(v1 - v3)*hvs(-(v1/v3))*rlog(Abs(v3))*rlog(Abs(-v1 + v3)))/v3 + 
  (M_PI*v3i*hvs(v1 - v3)*hvs(-(v1/v3))*rlog(Abs(v3))*rlog(Abs(-v1 + v3)))/
   (-v1 + v3) - (M_PI*v1f*hvs(-(v1/v3))*hvs(-v3)*rlog(Abs(v3))*
     rlog(Abs(-v1 + v3)))/(-v1 + v3) + 
  (M_PI*v1i*hvs(-(v1/v3))*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(-v1 + v3)))/
   (-v1 + v3) - (M_PI*v3f*hvs(-(v1/v3))*hvs(-v3)*rlog(Abs(v3))*
     rlog(Abs(-v1 + v3)))/v3 + (M_PI*v3f*hvs(-(v1/v3))*hvs(-v3)*rlog(Abs(v3))*
     rlog(Abs(-v1 + v3)))/(-v1 + v3) + 
  (M_PI*v3i*hvs(-(v1/v3))*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(-v1 + v3)))/v3 - 
  (M_PI*v3i*hvs(-(v1/v3))*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(-v1 + v3)))/
   (-v1 + v3) - (M_PI*v1f*hvs(v1 - v3)*hvs(-(v1/v3))*
     Power(rlog(Abs(-v1 + v3)),2))/(2.*(-v1 + v3)) + 
  (M_PI*v1i*hvs(v1 - v3)*hvs(-(v1/v3))*Power(rlog(Abs(-v1 + v3)),2))/
   (2.*(-v1 + v3)) - (M_PI*v3f*hvs(v1 - v3)*hvs(-(v1/v3))*
     Power(rlog(Abs(-v1 + v3)),2))/(2.*v3) + 
  (M_PI*v3f*hvs(v1 - v3)*hvs(-(v1/v3))*Power(rlog(Abs(-v1 + v3)),2))/
   (2.*(-v1 + v3)) + (M_PI*v3i*hvs(v1 - v3)*hvs(-(v1/v3))*
     Power(rlog(Abs(-v1 + v3)),2))/(2.*v3) - 
  (M_PI*v3i*hvs(v1 - v3)*hvs(-(v1/v3))*Power(rlog(Abs(-v1 + v3)),2))/
   (2.*(-v1 + v3)) + (M_PI*v1f*hvs(-(v1/v3))*hvs(-v3)*
     Power(rlog(Abs(-v1 + v3)),2))/(2.*(-v1 + v3)) - 
  (M_PI*v1i*hvs(-(v1/v3))*hvs(-v3)*Power(rlog(Abs(-v1 + v3)),2))/
   (2.*(-v1 + v3)) + (M_PI*v3f*hvs(-(v1/v3))*hvs(-v3)*
     Power(rlog(Abs(-v1 + v3)),2))/(2.*v3) - 
  (M_PI*v3f*hvs(-(v1/v3))*hvs(-v3)*Power(rlog(Abs(-v1 + v3)),2))/
   (2.*(-v1 + v3)) - (M_PI*v3i*hvs(-(v1/v3))*hvs(-v3)*
     Power(rlog(Abs(-v1 + v3)),2))/(2.*v3) + 
  (M_PI*v3i*hvs(-(v1/v3))*hvs(-v3)*Power(rlog(Abs(-v1 + v3)),2))/
   (2.*(-v1 + v3)) - (Power(M_PI,3)*v1f*hvs(-(v1/v3))*sign(v3))/
   (6.*(-v1 + v3)) + (Power(M_PI,3)*v1i*hvs(-(v1/v3))*sign(v3))/
   (6.*(-v1 + v3)) - (Power(M_PI,3)*v3f*hvs(-(v1/v3))*sign(v3))/(6.*v3) + 
  (Power(M_PI,3)*v3f*hvs(-(v1/v3))*sign(v3))/(6.*(-v1 + v3)) + 
  (Power(M_PI,3)*v3i*hvs(-(v1/v3))*sign(v3))/(6.*v3) - 
  (Power(M_PI,3)*v3i*hvs(-(v1/v3))*sign(v3))/(6.*(-v1 + v3)) + 
  (Power(M_PI,3)*v1f*Power(hvs(v1 - v3),2)*hvs(-(v1/v3))*sign(v3))/
   (2.*(-v1 + v3)) - (Power(M_PI,3)*v1i*Power(hvs(v1 - v3),2)*hvs(-(v1/v3))*
     sign(v3))/(2.*(-v1 + v3)) + 
  (Power(M_PI,3)*v3f*Power(hvs(v1 - v3),2)*hvs(-(v1/v3))*sign(v3))/(2.*v3) - 
  (Power(M_PI,3)*v3f*Power(hvs(v1 - v3),2)*hvs(-(v1/v3))*sign(v3))/
   (2.*(-v1 + v3)) - (Power(M_PI,3)*v3i*Power(hvs(v1 - v3),2)*hvs(-(v1/v3))*
     sign(v3))/(2.*v3) + (Power(M_PI,3)*v3i*Power(hvs(v1 - v3),2)*
     hvs(-(v1/v3))*sign(v3))/(2.*(-v1 + v3)) - 
  (Power(M_PI,3)*v1f*hvs(v1 - v3)*hvs(-(v1/v3))*hvs(-v3)*sign(v3))/(-v1 + v3) + 
  (Power(M_PI,3)*v1i*hvs(v1 - v3)*hvs(-(v1/v3))*hvs(-v3)*sign(v3))/(-v1 + v3) - 
  (Power(M_PI,3)*v3f*hvs(v1 - v3)*hvs(-(v1/v3))*hvs(-v3)*sign(v3))/v3 + 
  (Power(M_PI,3)*v3f*hvs(v1 - v3)*hvs(-(v1/v3))*hvs(-v3)*sign(v3))/(-v1 + v3) + 
  (Power(M_PI,3)*v3i*hvs(v1 - v3)*hvs(-(v1/v3))*hvs(-v3)*sign(v3))/v3 - 
  (Power(M_PI,3)*v3i*hvs(v1 - v3)*hvs(-(v1/v3))*hvs(-v3)*sign(v3))/(-v1 + v3) + 
  (Power(M_PI,3)*v1f*hvs(-(v1/v3))*Power(hvs(-v3),2)*sign(v3))/
   (2.*(-v1 + v3)) - (Power(M_PI,3)*v1i*hvs(-(v1/v3))*Power(hvs(-v3),2)*
     sign(v3))/(2.*(-v1 + v3)) + 
  (Power(M_PI,3)*v3f*hvs(-(v1/v3))*Power(hvs(-v3),2)*sign(v3))/(2.*v3) - 
  (Power(M_PI,3)*v3f*hvs(-(v1/v3))*Power(hvs(-v3),2)*sign(v3))/
   (2.*(-v1 + v3)) - (Power(M_PI,3)*v3i*hvs(-(v1/v3))*Power(hvs(-v3),2)*
     sign(v3))/(2.*v3) + (Power(M_PI,3)*v3i*hvs(-(v1/v3))*Power(hvs(-v3),2)*
     sign(v3))/(2.*(-v1 + v3)) - 
  (M_PI*v1f*hvs(-(v1/v3))*Power(rlog(Abs(v3)),2)*sign(v3))/(2.*(-v1 + v3)) + 
  (M_PI*v1i*hvs(-(v1/v3))*Power(rlog(Abs(v3)),2)*sign(v3))/(2.*(-v1 + v3)) - 
  (M_PI*v3f*hvs(-(v1/v3))*Power(rlog(Abs(v3)),2)*sign(v3))/(2.*v3) + 
  (M_PI*v3f*hvs(-(v1/v3))*Power(rlog(Abs(v3)),2)*sign(v3))/(2.*(-v1 + v3)) + 
  (M_PI*v3i*hvs(-(v1/v3))*Power(rlog(Abs(v3)),2)*sign(v3))/(2.*v3) - 
  (M_PI*v3i*hvs(-(v1/v3))*Power(rlog(Abs(v3)),2)*sign(v3))/(2.*(-v1 + v3)) + 
  (M_PI*v1f*hvs(-(v1/v3))*rlog(Abs(v3))*rlog(Abs(-v1 + v3))*sign(v3))/
   (-v1 + v3) - (M_PI*v1i*hvs(-(v1/v3))*rlog(Abs(v3))*rlog(Abs(-v1 + v3))*
     sign(v3))/(-v1 + v3) + (M_PI*v3f*hvs(-(v1/v3))*rlog(Abs(v3))*
     rlog(Abs(-v1 + v3))*sign(v3))/v3 - 
  (M_PI*v3f*hvs(-(v1/v3))*rlog(Abs(v3))*rlog(Abs(-v1 + v3))*sign(v3))/
   (-v1 + v3) - (M_PI*v3i*hvs(-(v1/v3))*rlog(Abs(v3))*rlog(Abs(-v1 + v3))*
     sign(v3))/v3 + (M_PI*v3i*hvs(-(v1/v3))*rlog(Abs(v3))*rlog(Abs(-v1 + v3))*
     sign(v3))/(-v1 + v3) - (M_PI*v1f*hvs(-(v1/v3))*
     Power(rlog(Abs(-v1 + v3)),2)*sign(v3))/(2.*(-v1 + v3)) + 
  (M_PI*v1i*hvs(-(v1/v3))*Power(rlog(Abs(-v1 + v3)),2)*sign(v3))/
   (2.*(-v1 + v3)) - (M_PI*v3f*hvs(-(v1/v3))*Power(rlog(Abs(-v1 + v3)),2)*
     sign(v3))/(2.*v3) + (M_PI*v3f*hvs(-(v1/v3))*Power(rlog(Abs(-v1 + v3)),2)*
     sign(v3))/(2.*(-v1 + v3)) + 
  (M_PI*v3i*hvs(-(v1/v3))*Power(rlog(Abs(-v1 + v3)),2)*sign(v3))/(2.*v3) - 
  (M_PI*v3i*hvs(-(v1/v3))*Power(rlog(Abs(-v1 + v3)),2)*sign(v3))/
   (2.*(-v1 + v3)) + (Power(M_PI,3)*v1f*hvs(v1 - v3)*hvs(-(v1/v3))*
     Power(sign(v3),2))/(2.*(-v1 + v3)) - 
  (Power(M_PI,3)*v1i*hvs(v1 - v3)*hvs(-(v1/v3))*Power(sign(v3),2))/
   (2.*(-v1 + v3)) + (Power(M_PI,3)*v3f*hvs(v1 - v3)*hvs(-(v1/v3))*
     Power(sign(v3),2))/(2.*v3) - 
  (Power(M_PI,3)*v3f*hvs(v1 - v3)*hvs(-(v1/v3))*Power(sign(v3),2))/
   (2.*(-v1 + v3)) - (Power(M_PI,3)*v3i*hvs(v1 - v3)*hvs(-(v1/v3))*
     Power(sign(v3),2))/(2.*v3) + 
  (Power(M_PI,3)*v3i*hvs(v1 - v3)*hvs(-(v1/v3))*Power(sign(v3),2))/
   (2.*(-v1 + v3)) - (Power(M_PI,3)*v1f*hvs(-(v1/v3))*hvs(-v3)*
     Power(sign(v3),2))/(2.*(-v1 + v3)) + 
  (Power(M_PI,3)*v1i*hvs(-(v1/v3))*hvs(-v3)*Power(sign(v3),2))/
   (2.*(-v1 + v3)) - (Power(M_PI,3)*v3f*hvs(-(v1/v3))*hvs(-v3)*
     Power(sign(v3),2))/(2.*v3) + 
  (Power(M_PI,3)*v3f*hvs(-(v1/v3))*hvs(-v3)*Power(sign(v3),2))/
   (2.*(-v1 + v3)) + (Power(M_PI,3)*v3i*hvs(-(v1/v3))*hvs(-v3)*
     Power(sign(v3),2))/(2.*v3) - 
  (Power(M_PI,3)*v3i*hvs(-(v1/v3))*hvs(-v3)*Power(sign(v3),2))/
   (2.*(-v1 + v3)) + (Power(M_PI,3)*v1f*hvs(-(v1/v3))*Power(sign(v3),3))/
   (6.*(-v1 + v3)) - (Power(M_PI,3)*v1i*hvs(-(v1/v3))*Power(sign(v3),3))/
   (6.*(-v1 + v3)) + (Power(M_PI,3)*v3f*hvs(-(v1/v3))*Power(sign(v3),3))/
   (6.*v3) - (Power(M_PI,3)*v3f*hvs(-(v1/v3))*Power(sign(v3),3))/
   (6.*(-v1 + v3)) - (Power(M_PI,3)*v3i*hvs(-(v1/v3))*Power(sign(v3),3))/
   (6.*v3) + (Power(M_PI,3)*v3i*hvs(-(v1/v3))*Power(sign(v3),3))/(6.*(-v1 + v3))
;
 return integrandIm1;
}  


==> anc/evaluate_pentagon/src/functions/f1Re.cpp <==

#include "../header.h"


double integrandRe1 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe1=  -((v1f*hvs(v1/v3)*rLi(3,1 - v1/v3))/(-v1 + v3)) + 
  (v1i*hvs(v1/v3)*rLi(3,1 - v1/v3))/(-v1 + v3) - 
  (v3f*hvs(v1/v3)*rLi(3,1 - v1/v3))/v3 + 
  (v3f*hvs(v1/v3)*rLi(3,1 - v1/v3))/(-v1 + v3) + 
  (v3i*hvs(v1/v3)*rLi(3,1 - v1/v3))/v3 - 
  (v3i*hvs(v1/v3)*rLi(3,1 - v1/v3))/(-v1 + v3) - 
  (v1f*hvs(-(v1/v3))*rLi(3,v3/(-v1 + v3)))/(-v1 + v3) + 
  (v1i*hvs(-(v1/v3))*rLi(3,v3/(-v1 + v3)))/(-v1 + v3) - 
  (v3f*hvs(-(v1/v3))*rLi(3,v3/(-v1 + v3)))/v3 + 
  (v3f*hvs(-(v1/v3))*rLi(3,v3/(-v1 + v3)))/(-v1 + v3) + 
  (v3i*hvs(-(v1/v3))*rLi(3,v3/(-v1 + v3)))/v3 - 
  (v3i*hvs(-(v1/v3))*rLi(3,v3/(-v1 + v3)))/(-v1 + v3) - 
  (Power(M_PI,2)*v1f*hvs(-(v1/v3))*rlog(Abs(v3)))/(6.*(-v1 + v3)) + 
  (Power(M_PI,2)*v1i*hvs(-(v1/v3))*rlog(Abs(v3)))/(6.*(-v1 + v3)) - 
  (Power(M_PI,2)*v3f*hvs(-(v1/v3))*rlog(Abs(v3)))/(6.*v3) + 
  (Power(M_PI,2)*v3f*hvs(-(v1/v3))*rlog(Abs(v3)))/(6.*(-v1 + v3)) + 
  (Power(M_PI,2)*v3i*hvs(-(v1/v3))*rlog(Abs(v3)))/(6.*v3) - 
  (Power(M_PI,2)*v3i*hvs(-(v1/v3))*rlog(Abs(v3)))/(6.*(-v1 + v3)) + 
  (Power(M_PI,2)*v1f*Power(hvs(v1 - v3),2)*hvs(-(v1/v3))*rlog(Abs(v3)))/
   (2.*(-v1 + v3)) - (Power(M_PI,2)*v1i*Power(hvs(v1 - v3),2)*hvs(-(v1/v3))*
     rlog(Abs(v3)))/(2.*(-v1 + v3)) + 
  (Power(M_PI,2)*v3f*Power(hvs(v1 - v3),2)*hvs(-(v1/v3))*rlog(Abs(v3)))/
   (2.*v3) - (Power(M_PI,2)*v3f*Power(hvs(v1 - v3),2)*hvs(-(v1/v3))*
     rlog(Abs(v3)))/(2.*(-v1 + v3)) - 
  (Power(M_PI,2)*v3i*Power(hvs(v1 - v3),2)*hvs(-(v1/v3))*rlog(Abs(v3)))/
   (2.*v3) + (Power(M_PI,2)*v3i*Power(hvs(v1 - v3),2)*hvs(-(v1/v3))*
     rlog(Abs(v3)))/(2.*(-v1 + v3)) - 
  (Power(M_PI,2)*v1f*hvs(v1 - v3)*hvs(-(v1/v3))*hvs(-v3)*rlog(Abs(v3)))/
   (-v1 + v3) + (Power(M_PI,2)*v1i*hvs(v1 - v3)*hvs(-(v1/v3))*hvs(-v3)*
     rlog(Abs(v3)))/(-v1 + v3) - 
  (Power(M_PI,2)*v3f*hvs(v1 - v3)*hvs(-(v1/v3))*hvs(-v3)*rlog(Abs(v3)))/v3 + 
  (Power(M_PI,2)*v3f*hvs(v1 - v3)*hvs(-(v1/v3))*hvs(-v3)*rlog(Abs(v3)))/
   (-v1 + v3) + (Power(M_PI,2)*v3i*hvs(v1 - v3)*hvs(-(v1/v3))*hvs(-v3)*
     rlog(Abs(v3)))/v3 - (Power(M_PI,2)*v3i*hvs(v1 - v3)*hvs(-(v1/v3))*
     hvs(-v3)*rlog(Abs(v3)))/(-v1 + v3) + 
  (Power(M_PI,2)*v1f*hvs(-(v1/v3))*Power(hvs(-v3),2)*rlog(Abs(v3)))/
   (2.*(-v1 + v3)) - (Power(M_PI,2)*v1i*hvs(-(v1/v3))*Power(hvs(-v3),2)*
     rlog(Abs(v3)))/(2.*(-v1 + v3)) + 
  (Power(M_PI,2)*v3f*hvs(-(v1/v3))*Power(hvs(-v3),2)*rlog(Abs(v3)))/(2.*v3) - 
  (Power(M_PI,2)*v3f*hvs(-(v1/v3))*Power(hvs(-v3),2)*rlog(Abs(v3)))/
   (2.*(-v1 + v3)) - (Power(M_PI,2)*v3i*hvs(-(v1/v3))*Power(hvs(-v3),2)*
     rlog(Abs(v3)))/(2.*v3) + (Power(M_PI,2)*v3i*hvs(-(v1/v3))*
     Power(hvs(-v3),2)*rlog(Abs(v3)))/(2.*(-v1 + v3)) - 
  (v1f*hvs(-(v1/v3))*Power(rlog(Abs(v3)),3))/(6.*(-v1 + v3)) + 
  (v1i*hvs(-(v1/v3))*Power(rlog(Abs(v3)),3))/(6.*(-v1 + v3)) - 
  (v3f*hvs(-(v1/v3))*Power(rlog(Abs(v3)),3))/(6.*v3) + 
  (v3f*hvs(-(v1/v3))*Power(rlog(Abs(v3)),3))/(6.*(-v1 + v3)) + 
  (v3i*hvs(-(v1/v3))*Power(rlog(Abs(v3)),3))/(6.*v3) - 
  (v3i*hvs(-(v1/v3))*Power(rlog(Abs(v3)),3))/(6.*(-v1 + v3)) + 
  (Power(M_PI,2)*v1f*hvs(-(v1/v3))*rlog(Abs(-v1 + v3)))/(6.*(-v1 + v3)) - 
  (Power(M_PI,2)*v1i*hvs(-(v1/v3))*rlog(Abs(-v1 + v3)))/(6.*(-v1 + v3)) + 
  (Power(M_PI,2)*v3f*hvs(-(v1/v3))*rlog(Abs(-v1 + v3)))/(6.*v3) - 
  (Power(M_PI,2)*v3f*hvs(-(v1/v3))*rlog(Abs(-v1 + v3)))/(6.*(-v1 + v3)) - 
  (Power(M_PI,2)*v3i*hvs(-(v1/v3))*rlog(Abs(-v1 + v3)))/(6.*v3) + 
  (Power(M_PI,2)*v3i*hvs(-(v1/v3))*rlog(Abs(-v1 + v3)))/(6.*(-v1 + v3)) - 
  (Power(M_PI,2)*v1f*Power(hvs(v1 - v3),2)*hvs(-(v1/v3))*rlog(Abs(-v1 + v3)))/
   (2.*(-v1 + v3)) + (Power(M_PI,2)*v1i*Power(hvs(v1 - v3),2)*hvs(-(v1/v3))*
     rlog(Abs(-v1 + v3)))/(2.*(-v1 + v3)) - 
  (Power(M_PI,2)*v3f*Power(hvs(v1 - v3),2)*hvs(-(v1/v3))*rlog(Abs(-v1 + v3)))/
   (2.*v3) + (Power(M_PI,2)*v3f*Power(hvs(v1 - v3),2)*hvs(-(v1/v3))*
     rlog(Abs(-v1 + v3)))/(2.*(-v1 + v3)) + 
  (Power(M_PI,2)*v3i*Power(hvs(v1 - v3),2)*hvs(-(v1/v3))*rlog(Abs(-v1 + v3)))/
   (2.*v3) - (Power(M_PI,2)*v3i*Power(hvs(v1 - v3),2)*hvs(-(v1/v3))*
     rlog(Abs(-v1 + v3)))/(2.*(-v1 + v3)) + 
  (Power(M_PI,2)*v1f*hvs(v1 - v3)*hvs(-(v1/v3))*hvs(-v3)*rlog(Abs(-v1 + v3)))/
   (-v1 + v3) - (Power(M_PI,2)*v1i*hvs(v1 - v3)*hvs(-(v1/v3))*hvs(-v3)*
     rlog(Abs(-v1 + v3)))/(-v1 + v3) + 
  (Power(M_PI,2)*v3f*hvs(v1 - v3)*hvs(-(v1/v3))*hvs(-v3)*rlog(Abs(-v1 + v3)))/
   v3 - (Power(M_PI,2)*v3f*hvs(v1 - v3)*hvs(-(v1/v3))*hvs(-v3)*
     rlog(Abs(-v1 + v3)))/(-v1 + v3) - 
  (Power(M_PI,2)*v3i*hvs(v1 - v3)*hvs(-(v1/v3))*hvs(-v3)*rlog(Abs(-v1 + v3)))/
   v3 + (Power(M_PI,2)*v3i*hvs(v1 - v3)*hvs(-(v1/v3))*hvs(-v3)*
     rlog(Abs(-v1 + v3)))/(-v1 + v3) - 
  (Power(M_PI,2)*v1f*hvs(-(v1/v3))*Power(hvs(-v3),2)*rlog(Abs(-v1 + v3)))/
   (2.*(-v1 + v3)) + (Power(M_PI,2)*v1i*hvs(-(v1/v3))*Power(hvs(-v3),2)*
     rlog(Abs(-v1 + v3)))/(2.*(-v1 + v3)) - 
  (Power(M_PI,2)*v3f*hvs(-(v1/v3))*Power(hvs(-v3),2)*rlog(Abs(-v1 + v3)))/
   (2.*v3) + (Power(M_PI,2)*v3f*hvs(-(v1/v3))*Power(hvs(-v3),2)*
     rlog(Abs(-v1 + v3)))/(2.*(-v1 + v3)) + 
  (Power(M_PI,2)*v3i*hvs(-(v1/v3))*Power(hvs(-v3),2)*rlog(Abs(-v1 + v3)))/
   (2.*v3) - (Power(M_PI,2)*v3i*hvs(-(v1/v3))*Power(hvs(-v3),2)*
     rlog(Abs(-v1 + v3)))/(2.*(-v1 + v3)) + 
  (v1f*hvs(-(v1/v3))*Power(rlog(Abs(v3)),2)*rlog(Abs(-v1 + v3)))/
   (2.*(-v1 + v3)) - (v1i*hvs(-(v1/v3))*Power(rlog(Abs(v3)),2)*
     rlog(Abs(-v1 + v3)))/(2.*(-v1 + v3)) + 
  (v3f*hvs(-(v1/v3))*Power(rlog(Abs(v3)),2)*rlog(Abs(-v1 + v3)))/(2.*v3) - 
  (v3f*hvs(-(v1/v3))*Power(rlog(Abs(v3)),2)*rlog(Abs(-v1 + v3)))/
   (2.*(-v1 + v3)) - (v3i*hvs(-(v1/v3))*Power(rlog(Abs(v3)),2)*
     rlog(Abs(-v1 + v3)))/(2.*v3) + 
  (v3i*hvs(-(v1/v3))*Power(rlog(Abs(v3)),2)*rlog(Abs(-v1 + v3)))/
   (2.*(-v1 + v3)) - (v1f*hvs(-(v1/v3))*rlog(Abs(v3))*
     Power(rlog(Abs(-v1 + v3)),2))/(2.*(-v1 + v3)) + 
  (v1i*hvs(-(v1/v3))*rlog(Abs(v3))*Power(rlog(Abs(-v1 + v3)),2))/
   (2.*(-v1 + v3)) - (v3f*hvs(-(v1/v3))*rlog(Abs(v3))*
     Power(rlog(Abs(-v1 + v3)),2))/(2.*v3) + 
  (v3f*hvs(-(v1/v3))*rlog(Abs(v3))*Power(rlog(Abs(-v1 + v3)),2))/
   (2.*(-v1 + v3)) + (v3i*hvs(-(v1/v3))*rlog(Abs(v3))*
     Power(rlog(Abs(-v1 + v3)),2))/(2.*v3) - 
  (v3i*hvs(-(v1/v3))*rlog(Abs(v3))*Power(rlog(Abs(-v1 + v3)),2))/
   (2.*(-v1 + v3)) + (v1f*hvs(-(v1/v3))*Power(rlog(Abs(-v1 + v3)),3))/
   (6.*(-v1 + v3)) - (v1i*hvs(-(v1/v3))*Power(rlog(Abs(-v1 + v3)),3))/
   (6.*(-v1 + v3)) + (v3f*hvs(-(v1/v3))*Power(rlog(Abs(-v1 + v3)),3))/
   (6.*v3) - (v3f*hvs(-(v1/v3))*Power(rlog(Abs(-v1 + v3)),3))/
   (6.*(-v1 + v3)) - (v3i*hvs(-(v1/v3))*Power(rlog(Abs(-v1 + v3)),3))/
   (6.*v3) + (v3i*hvs(-(v1/v3))*Power(rlog(Abs(-v1 + v3)),3))/
   (6.*(-v1 + v3)) + (Power(M_PI,2)*v1f*hvs(v1 - v3)*hvs(-(v1/v3))*
     rlog(Abs(v3))*sign(v3))/(-v1 + v3) - 
  (Power(M_PI,2)*v1i*hvs(v1 - v3)*hvs(-(v1/v3))*rlog(Abs(v3))*sign(v3))/
   (-v1 + v3) + (Power(M_PI,2)*v3f*hvs(v1 - v3)*hvs(-(v1/v3))*rlog(Abs(v3))*
     sign(v3))/v3 - (Power(M_PI,2)*v3f*hvs(v1 - v3)*hvs(-(v1/v3))*
     rlog(Abs(v3))*sign(v3))/(-v1 + v3) - 
  (Power(M_PI,2)*v3i*hvs(v1 - v3)*hvs(-(v1/v3))*rlog(Abs(v3))*sign(v3))/v3 + 
  (Power(M_PI,2)*v3i*hvs(v1 - v3)*hvs(-(v1/v3))*rlog(Abs(v3))*sign(v3))/
   (-v1 + v3) - (Power(M_PI,2)*v1f*hvs(-(v1/v3))*hvs(-v3)*rlog(Abs(v3))*
     sign(v3))/(-v1 + v3) + (Power(M_PI,2)*v1i*hvs(-(v1/v3))*hvs(-v3)*
     rlog(Abs(v3))*sign(v3))/(-v1 + v3) - 
  (Power(M_PI,2)*v3f*hvs(-(v1/v3))*hvs(-v3)*rlog(Abs(v3))*sign(v3))/v3 + 
  (Power(M_PI,2)*v3f*hvs(-(v1/v3))*hvs(-v3)*rlog(Abs(v3))*sign(v3))/
   (-v1 + v3) + (Power(M_PI,2)*v3i*hvs(-(v1/v3))*hvs(-v3)*rlog(Abs(v3))*
     sign(v3))/v3 - (Power(M_PI,2)*v3i*hvs(-(v1/v3))*hvs(-v3)*rlog(Abs(v3))*
     sign(v3))/(-v1 + v3) - (Power(M_PI,2)*v1f*hvs(v1 - v3)*hvs(-(v1/v3))*
     rlog(Abs(-v1 + v3))*sign(v3))/(-v1 + v3) + 
  (Power(M_PI,2)*v1i*hvs(v1 - v3)*hvs(-(v1/v3))*rlog(Abs(-v1 + v3))*sign(v3))/
   (-v1 + v3) - (Power(M_PI,2)*v3f*hvs(v1 - v3)*hvs(-(v1/v3))*
     rlog(Abs(-v1 + v3))*sign(v3))/v3 + 
  (Power(M_PI,2)*v3f*hvs(v1 - v3)*hvs(-(v1/v3))*rlog(Abs(-v1 + v3))*sign(v3))/
   (-v1 + v3) + (Power(M_PI,2)*v3i*hvs(v1 - v3)*hvs(-(v1/v3))*
     rlog(Abs(-v1 + v3))*sign(v3))/v3 - 
  (Power(M_PI,2)*v3i*hvs(v1 - v3)*hvs(-(v1/v3))*rlog(Abs(-v1 + v3))*sign(v3))/
   (-v1 + v3) + (Power(M_PI,2)*v1f*hvs(-(v1/v3))*hvs(-v3)*rlog(Abs(-v1 + v3))*
     sign(v3))/(-v1 + v3) - (Power(M_PI,2)*v1i*hvs(-(v1/v3))*hvs(-v3)*
     rlog(Abs(-v1 + v3))*sign(v3))/(-v1 + v3) + 
  (Power(M_PI,2)*v3f*hvs(-(v1/v3))*hvs(-v3)*rlog(Abs(-v1 + v3))*sign(v3))/v3 - 
  (Power(M_PI,2)*v3f*hvs(-(v1/v3))*hvs(-v3)*rlog(Abs(-v1 + v3))*sign(v3))/
   (-v1 + v3) - (Power(M_PI,2)*v3i*hvs(-(v1/v3))*hvs(-v3)*rlog(Abs(-v1 + v3))*
     sign(v3))/v3 + (Power(M_PI,2)*v3i*hvs(-(v1/v3))*hvs(-v3)*
     rlog(Abs(-v1 + v3))*sign(v3))/(-v1 + v3) + 
  (Power(M_PI,2)*v1f*hvs(-(v1/v3))*rlog(Abs(v3))*Power(sign(v3),2))/
   (2.*(-v1 + v3)) - (Power(M_PI,2)*v1i*hvs(-(v1/v3))*rlog(Abs(v3))*
     Power(sign(v3),2))/(2.*(-v1 + v3)) + 
  (Power(M_PI,2)*v3f*hvs(-(v1/v3))*rlog(Abs(v3))*Power(sign(v3),2))/(2.*v3) - 
  (Power(M_PI,2)*v3f*hvs(-(v1/v3))*rlog(Abs(v3))*Power(sign(v3),2))/
   (2.*(-v1 + v3)) - (Power(M_PI,2)*v3i*hvs(-(v1/v3))*rlog(Abs(v3))*
     Power(sign(v3),2))/(2.*v3) + 
  (Power(M_PI,2)*v3i*hvs(-(v1/v3))*rlog(Abs(v3))*Power(sign(v3),2))/
   (2.*(-v1 + v3)) - (Power(M_PI,2)*v1f*hvs(-(v1/v3))*rlog(Abs(-v1 + v3))*
     Power(sign(v3),2))/(2.*(-v1 + v3)) + 
  (Power(M_PI,2)*v1i*hvs(-(v1/v3))*rlog(Abs(-v1 + v3))*Power(sign(v3),2))/
   (2.*(-v1 + v3)) - (Power(M_PI,2)*v3f*hvs(-(v1/v3))*rlog(Abs(-v1 + v3))*
     Power(sign(v3),2))/(2.*v3) + 
  (Power(M_PI,2)*v3f*hvs(-(v1/v3))*rlog(Abs(-v1 + v3))*Power(sign(v3),2))/
   (2.*(-v1 + v3)) + (Power(M_PI,2)*v3i*hvs(-(v1/v3))*rlog(Abs(-v1 + v3))*
     Power(sign(v3),2))/(2.*v3) - 
  (Power(M_PI,2)*v3i*hvs(-(v1/v3))*rlog(Abs(-v1 + v3))*Power(sign(v3),2))/
   (2.*(-v1 + v3))
;
 return integrandRe1;
}  


==> anc/evaluate_pentagon/src/functions/f20Eu.cpp <==

#include "../header.h"


double integrandEu20 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu20=  ((v1f - v1i - v3f + v3i)*(Power(rlog(Abs(v1)),3) - 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) + 
       3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) - Power(rlog(Abs(v3)),3)))/
   (-v1 + v3) - ((v1f - v1i - v3f + v3i)*
     (3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) - 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) - 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) + 
       3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3)))))/(-v1 + v3) + 
  ((v3f - v3i - v5f + v5i)*(-Power(rlog(Abs(v3)),3) + 
       3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) - 
       3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2) + Power(rlog(Abs(v5)),3)))/
   (-v3 + v5) - ((v3f - v3i - v5f + v5i)*
     (-3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) + 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) - 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5)))))/(-v3 + v5) + 
  ((-v3f + v3i)*(-6*zeta3 + Power(M_PI,2)*rlog(Abs(v1)) - 
       2*Power(rlog(Abs(v1)),3) + 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       2*Power(M_PI,2)*rlog(Abs(v3)) + 
       6*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) - 
       6*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) + 4*Power(rlog(Abs(v3)),3) + 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       Power(M_PI,2)*rlog(Abs(v5)) - 6*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) + 
       6*rlog(Abs(v3))*Power(rlog(Abs(v5)),2) - 2*Power(rlog(Abs(v5)),3) + 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       6*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
             Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6. - 
             hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
             rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
             hvs(v1)*hvs(-v3)*hvs(v5)*
              (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                 6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) \
- hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v3)) + rlog(Abs(v5)))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v3)))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)))))/v3 + 
  ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     (6*zeta3 - Power(M_PI,2)*rlog(Abs(v1)) - Power(rlog(Abs(v1)),3) + 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) + 
       2*Power(M_PI,2)*rlog(Abs(v3)) + 
       6*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) - 4*Power(rlog(Abs(v3)),3) + 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       Power(M_PI,2)*rlog(Abs(v5)) + 3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)) - 
       12*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       6*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) + 
       3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2) - Power(rlog(Abs(v5)),3) + 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       6*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
             Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6. - 
             hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
             rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
             hvs(v1)*hvs(-v3)*hvs(v5)*
              (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                 6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) \
- hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v3)) + rlog(Abs(v5)))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v3)))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)))))/
   (v1 - v3 + v5) + ((-v1f + v1i)*
     (Power(rlog(Abs(v1)),3) - 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) + Power(rlog(Abs(v3)),3) - 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) - 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       6*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) - 
       3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2) + Power(rlog(Abs(v5)),3) - 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       6*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
             Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6. - 
             hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
             rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
             hvs(v1)*hvs(-v3)*hvs(v5)*
              (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                 6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) \
- hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v3)) + rlog(Abs(v5)))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v3)))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)))))/v1 + 
  ((-v5f + v5i)*(Power(rlog(Abs(v1)),3) - 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) + Power(rlog(Abs(v3)),3) - 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) - 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)) + 
       6*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2) + Power(rlog(Abs(v5)),3) - 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       6*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
             Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6. - 
             hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
             rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
             hvs(v1)*hvs(-v3)*hvs(v5)*
              (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                 6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) \
- hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v3)) + rlog(Abs(v5)))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v3)))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)))))/v5 - 
  ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     (-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) - 
       12*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)) - 
       12*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       6*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))) - 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) + 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))) + 
       12*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       6*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))) + 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) + 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) + 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) + 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       6*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
          (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
          (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(hvs(v1)*hvs(-v3)*
                 Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*
                 hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*
                rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                   2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                 rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),2))/2.))))/
   (v1 - v3 + v5) - ((-v3f + v3i)*
     (-6*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       12*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       6*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) - 
       6*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))) - 
       6*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       6*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) + 
       6*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))) + 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) + 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) + 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) + 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       6*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
          (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
          (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(hvs(v1)*hvs(-v3)*
                 Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*
                 hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*
                rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                   2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                 rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),2))/2.))))/
   v3 - ((-v1f + v1i)*(3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       6*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)) + 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) - 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) + 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) - 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))) - 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) - 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) - 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) - 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) + 
       6*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
          (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
          (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(hvs(v1)*hvs(-v3)*
                 Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*
                 hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*
                rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                   2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                 rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),2))/2.))))/
   v1 - ((-v5f + v5i)*(3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       6*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)) + 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) - 
       3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))) + 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))) - 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))) - 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) - 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) - 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) - 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) + 
       6*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
          (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
          (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(hvs(v1)*hvs(-v3)*
                 Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*
                 hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                   2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                 rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),2))/2. + 
             (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),2))/2.))))/v5
;
 return integrandEu20;
}  


==> anc/evaluate_pentagon/src/functions/f20Im.cpp <==

#include "../header.h"


double integrandIm20 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm20=  -(((v1f - v1i - v3f + v3i)*(-(Power(M_PI,3)*Power(hvs(-v1),3)) + 
         3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3) - 
         3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2) + 
         Power(M_PI,3)*Power(hvs(-v3),3)))/(-v1 + v3)) - 
  ((v3f - v3i - v5f + v5i)*(Power(M_PI,3)*Power(hvs(-v3),3) - 
       3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5) + 
       3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2) - 
       Power(M_PI,3)*Power(hvs(-v5),3)))/(-v3 + v5) + 
  ((v1f - v1i - v3f + v3i)*(-3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2) + 
       3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2) - 
       3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))) + 
       3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2))))/(-v1 + v3) + 
  ((v3f - v3i - v5f + v5i)*(3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2) - 
       3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2) + 
       3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
          2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))) - 
       3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
          M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2))))/(-v3 + v5) - 
  ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     (Power(M_PI,3)*Power(hvs(-v1),3) - 
       6*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2) + 
       4*Power(M_PI,3)*Power(hvs(-v3),3) - 
       3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v5) + 
       12*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5) - 
       6*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5) - 
       3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2) + 
       Power(M_PI,3)*Power(hvs(-v5),3) + 
       hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),
         3) + hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + 
          M_PI*sign(v3),3) + hvs(-(v5/v3))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),3) + 
       hvs(-(v3/v5))*Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3) - 
       6*(-((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
              Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                 hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. - 
          ((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           ((hvs(v1)*hvs(-v3)*
                Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),3)*
                hvs(v5))/6. - (hvs(-1 + v5/v3)*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((v1 - v3)/v5)*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 3))/6. - (hvs((-v3 + v5)/v1)*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v1/v3)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 3))/6.) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                2*M_PI*hvs(-v3)*hvs(-(v1*v5)),3)/6. - 
             (hvs(-1 + v5/v3)*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((v1 - v3)/v5)*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 3))/6. - (hvs((-v3 + v5)/v1)*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v1/v3)*Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),3))/6.))))/
   (v1 - v3 + v5) - ((-v3f + v3i)*
     (2*Power(M_PI,3)*Power(hvs(-v1),3) - 
       6*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3) + 
       6*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2) - 
       4*Power(M_PI,3)*Power(hvs(-v3),3) + 
       6*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5) - 
       6*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2) + 
       2*Power(M_PI,3)*Power(hvs(-v5),3) + 
       hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),
         3) + hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + 
          M_PI*sign(v3),3) + hvs(-(v5/v3))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),3) + 
       hvs(-(v3/v5))*Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3) - 
       6*(-((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
              Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                 hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. - 
          ((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           ((hvs(v1)*hvs(-v3)*
                Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),3)*
                hvs(v5))/6. - (hvs(-1 + v5/v3)*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((v1 - v3)/v5)*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 3))/6. - (hvs((-v3 + v5)/v1)*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v1/v3)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 3))/6.) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                2*M_PI*hvs(-v3)*hvs(-(v1*v5)),3)/6. - 
             (hvs(-1 + v5/v3)*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((v1 - v3)/v5)*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 3))/6. - (hvs((-v3 + v5)/v1)*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v1/v3)*Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),3))/6.))))/
   v3 - ((-v1f + v1i)*(-(Power(M_PI,3)*Power(hvs(-v1),3)) + 
       3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3) - 
       Power(M_PI,3)*Power(hvs(-v3),3) - 
       6*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5) + 
       3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5) + 
       3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2) - 
       Power(M_PI,3)*Power(hvs(-v5),3) - 
       hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),
         3) - hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + 
          M_PI*sign(v3),3) - hvs(-(v5/v3))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),3) - 
       hvs(-(v3/v5))*Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3) + 
       6*(-((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
              Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                 hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. - 
          ((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           ((hvs(v1)*hvs(-v3)*
                Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),3)*
                hvs(v5))/6. - (hvs(-1 + v5/v3)*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((v1 - v3)/v5)*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 3))/6. - (hvs((-v3 + v5)/v1)*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v1/v3)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 3))/6.) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                2*M_PI*hvs(-v3)*hvs(-(v1*v5)),3)/6. - 
             (hvs(-1 + v5/v3)*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((v1 - v3)/v5)*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 3))/6. - (hvs((-v3 + v5)/v1)*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v1/v3)*Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),3))/6.))))/
   v1 - ((-v5f + v5i)*(-(Power(M_PI,3)*Power(hvs(-v1),3)) + 
       3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2) - 
       Power(M_PI,3)*Power(hvs(-v3),3) + 
       3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v5) - 
       6*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5) + 
       3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2) - 
       Power(M_PI,3)*Power(hvs(-v5),3) - 
       hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),
         3) - hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + 
          M_PI*sign(v3),3) - hvs(-(v5/v3))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),3) - 
       hvs(-(v3/v5))*Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3) + 
       6*(-((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
              Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                 hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. - 
          ((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           ((hvs(v1)*hvs(-v3)*
                Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),3)*
                hvs(v5))/6. - (hvs(-1 + v5/v3)*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((v1 - v3)/v5)*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 3))/6. - (hvs((-v3 + v5)/v1)*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v1/v3)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 3))/6.) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                2*M_PI*hvs(-v3)*hvs(-(v1*v5)),3)/6. - 
             (hvs(-1 + v5/v3)*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((v1 - v3)/v5)*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 3))/6. - (hvs((-v3 + v5)/v1)*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v1/v3)*Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),3))/6.))))/
   v5 + ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     (Power(M_PI,3)*hvs(-v1) - 2*Power(M_PI,3)*hvs(-v3) + 
       Power(M_PI,3)*hvs(-v5) + 3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2) + 
       12*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2) + 
       6*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)) + 
       12*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)) + 
       3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2) - 
       12*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v5))) + 
       6*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
          2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))) + 
       3*(-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2)) + 
       6*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) + 
       6*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) + 
       6*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) + 
       6*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       6*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)) + 
          hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) + 
          hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v3) - 
                  M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. + 
             ((-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                  2*M_PI*hvs(-v3)*hvs(-(v1*v5)))*
                Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2. - 
             hvs(-1 + v5/v3)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((v1 - v3)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                   (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs((-v3 + v5)/v1)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                   (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v1/v3)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (hvs(v1)*hvs(-v3)*hvs(v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))))*
                   Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2.) - 
             hvs(-1 + v5/v3)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((v1 - v3)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                   (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs((-v3 + v5)/v1)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                   (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v1/v3)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5)\
))/2.)))))/(v1 - v3 + v5) + ((-v3f + v3i)*
     (-(Power(M_PI,3)*hvs(-v1)) + 2*Power(M_PI,3)*hvs(-v3) - 
       Power(M_PI,3)*hvs(-v5) + 6*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2) - 
       12*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2) + 
       6*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))) - 
       6*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)) + 
       6*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2) - 
       6*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
          2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))) + 
       6*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
          M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)) + 
       6*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) + 
       6*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) + 
       6*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) + 
       6*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       6*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)) + 
          hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) + 
          hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v3) - 
                  M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. + 
             ((-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                  2*M_PI*hvs(-v3)*hvs(-(v1*v5)))*
                Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2. - 
             hvs(-1 + v5/v3)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((v1 - v3)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                   (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs((-v3 + v5)/v1)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                   (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v1/v3)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (hvs(v1)*hvs(-v3)*hvs(v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))))*
                   Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2.) - 
             hvs(-1 + v5/v3)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((v1 - v3)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                   (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs((-v3 + v5)/v1)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                   (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v1/v3)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5)\
))/2.)))))/v3 + ((-v1f + v1i)*(-3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2) - 
       3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2) - 
       3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))) - 
       6*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)) - 
       3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2) + 
       6*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
          2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))) - 
       3*(-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2)) - 
       6*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) - 
       6*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) - 
       6*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) - 
       6*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) + 
       6*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)) + 
          hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) + 
          hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v3) - 
                  M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. + 
             ((-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                  2*M_PI*hvs(-v3)*hvs(-(v1*v5)))*
                Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2. - 
             hvs(-1 + v5/v3)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((v1 - v3)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                   (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs((-v3 + v5)/v1)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                   (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v1/v3)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (hvs(v1)*hvs(-v3)*hvs(v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))))*
                   Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2.) - 
             hvs(-1 + v5/v3)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((v1 - v3)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                   (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs((-v3 + v5)/v1)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                   (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v1/v3)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5)\
))/2.)))))/v1 + ((-v5f + v5i)*(-3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2) - 
       3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2) - 
       3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)) - 
       6*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)) - 
       3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2) + 
       6*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v5))) - 
       3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
          M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)) - 
       6*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) - 
       6*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) - 
       6*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) - 
       6*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) + 
       6*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)) + 
          hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) + 
          hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v3) - 
                  M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. + 
             ((-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                  2*M_PI*hvs(-v3)*hvs(-(v1*v5)))*
                Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2. - 
             hvs(-1 + v5/v3)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((v1 - v3)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                   (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs((-v3 + v5)/v1)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                   (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v1/v3)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5)\
))/2.)) + hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (hvs(v1)*hvs(-v3)*hvs(v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))))*
                   Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2.) - 
             hvs(-1 + v5/v3)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((v1 - v3)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                   (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3)\
))/2.) - hvs((-v3 + v5)/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                   (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v1/v3)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5)\
))/6. + (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5))\
)/2.)))))/v5
;
 return integrandIm20;
}  


==> anc/evaluate_pentagon/src/functions/f20Re.cpp <==

#include "../header.h"


double integrandRe20 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe20=  ((v1f - v1i - v3f + v3i)*(Power(rlog(Abs(v1)),3) - 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) + 
       3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) - Power(rlog(Abs(v3)),3)))/
   (-v1 + v3) - ((v1f - v1i - v3f + v3i)*
     (3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) - 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) - 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) + 
       3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3)))))/(-v1 + v3) + 
  ((v3f - v3i - v5f + v5i)*(-Power(rlog(Abs(v3)),3) + 
       3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) - 
       3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2) + Power(rlog(Abs(v5)),3)))/
   (-v3 + v5) - ((v3f - v3i - v5f + v5i)*
     (-3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) + 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) - 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5)))))/(-v3 + v5) + 
  ((-v3f + v3i)*(-6*zeta3 + Power(M_PI,2)*rlog(Abs(v1)) - 
       2*Power(rlog(Abs(v1)),3) + 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       2*Power(M_PI,2)*rlog(Abs(v3)) + 
       6*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) - 
       6*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) + 4*Power(rlog(Abs(v3)),3) + 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       Power(M_PI,2)*rlog(Abs(v5)) - 6*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) + 
       6*rlog(Abs(v3))*Power(rlog(Abs(v5)),2) - 2*Power(rlog(Abs(v5)),3) + 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       6*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
             Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6. - 
             hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
             rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
             hvs(v1)*hvs(-v3)*hvs(v5)*
              (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                 6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) \
- hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v3)) + rlog(Abs(v5)))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v3)))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)))))/v3 + 
  ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     (6*zeta3 - Power(M_PI,2)*rlog(Abs(v1)) - Power(rlog(Abs(v1)),3) + 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) + 
       2*Power(M_PI,2)*rlog(Abs(v3)) + 
       6*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) - 4*Power(rlog(Abs(v3)),3) + 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       Power(M_PI,2)*rlog(Abs(v5)) + 3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)) - 
       12*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       6*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) + 
       3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2) - Power(rlog(Abs(v5)),3) + 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       6*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
             Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6. - 
             hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
             rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
             hvs(v1)*hvs(-v3)*hvs(v5)*
              (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                 6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) \
- hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v3)) + rlog(Abs(v5)))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v3)))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)))))/
   (v1 - v3 + v5) + ((-v1f + v1i)*
     (Power(rlog(Abs(v1)),3) - 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) + Power(rlog(Abs(v3)),3) - 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) - 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       6*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) - 
       3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2) + Power(rlog(Abs(v5)),3) - 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       6*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
             Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6. - 
             hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
             rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
             hvs(v1)*hvs(-v3)*hvs(v5)*
              (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                 6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) \
- hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v3)) + rlog(Abs(v5)))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v3)))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)))))/v1 + 
  ((-v5f + v5i)*(Power(rlog(Abs(v1)),3) - 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) + Power(rlog(Abs(v3)),3) - 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) - 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)) + 
       6*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2) + Power(rlog(Abs(v5)),3) - 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       6*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
             Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6. - 
             hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
             rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
             hvs(v1)*hvs(-v3)*hvs(v5)*
              (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                 6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) \
- hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v3)) + rlog(Abs(v5)))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v3)))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)))))/v5 - 
  ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     (-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) - 
       12*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)) - 
       12*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       6*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))) - 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) + 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))) + 
       12*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       6*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))) + 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) + 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) + 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) + 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       6*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
          (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
          (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(hvs(v1)*hvs(-v3)*
                 Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*
                 hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*
                rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                   2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                 rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),2))/2.))))/
   (v1 - v3 + v5) - ((-v3f + v3i)*
     (-6*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       12*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       6*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) - 
       6*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))) - 
       6*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       6*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) + 
       6*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))) + 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) + 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) + 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) + 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       6*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
          (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
          (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(hvs(v1)*hvs(-v3)*
                 Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*
                 hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*
                rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                   2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                 rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),2))/2.))))/
   v3 - ((-v1f + v1i)*(3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       6*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)) + 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) - 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) + 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) - 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))) - 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) - 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) - 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) - 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) + 
       6*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
          (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
          (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(hvs(v1)*hvs(-v3)*
                 Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*
                 hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*
                rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                   2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                 rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),2))/2.))))/
   v1 - ((-v5f + v5i)*(3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       6*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)) + 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) - 
       3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))) + 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))) - 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))) - 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) - 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) - 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) - 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) + 
       6*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
          (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
          (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(hvs(v1)*hvs(-v3)*
                 Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*
                 hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                   2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                 rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),2))/2. + 
             (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),2))/2.))))/v5
;
 return integrandRe20;
}  


==> anc/evaluate_pentagon/src/functions/f21Eu.cpp <==

#include "../header.h"


double integrandEu21 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu21=  ((-v4f + v4i)*((-3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/2. - 
       3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2) + 
       6*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4))))/v4 + 
  ((v2f - v2i - v4f + v4i)*((3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/2. + 
       3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2) - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. - 
       6*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) + 
       3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2)))/(-v2 + v4) - 
  ((-v4f + v4i)*(6*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)) - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/2. - 
       3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))) - 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4)))))/v4 - 
  ((v2f - v2i - v4f + v4i)*(-6*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*
        rlog(Abs(v1)) + (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*
             rlog(Abs(v1)) + Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/
        2. + 3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))) - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. + 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) + 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4)))))/(-v2 + v4) - 
  ((-v1f + v1i + v4f - v4i)*(-3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*
        rlog(Abs(v1)) + 3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))) + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) - 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) + 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))) - 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))))))/(v1 - v4) + 
  ((-v1f + v1i + v4f - v4i)*(3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2) - 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) - 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) + 
       3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) - 
       3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))))/
   (v1 - v4) + ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     (Power(rlog(Abs(v1)),3) + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/2. - 
       3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2) - Power(rlog(Abs(v2)),3) + 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       6*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (Power(M_PI,2)*rlog(Abs(v4)))/2. - 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) + 
       6*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) + 
       6*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) + 3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) - 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. + 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       6*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       6*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
          (rlog(Abs(v2)) - rlog(Abs(v4)))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v4)))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
             Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6. - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
             hvs(v1)*hvs(v2)*hvs(-v4)*
              (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
                Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6.) - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)))))/(v1 + v2 - v4) \
- ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     (3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) - 
       3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/2. - 
       3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))) - 
       3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       6*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) + 
       6*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) + 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) - 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       6*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) + 3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*
             hvs(-(v4/v1))*hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       6*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       6*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. + 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) + 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) + 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       3*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
          (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. + 
          hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
          (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                 Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),2)\
)/2. - (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),2)\
)/2. + (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                   M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),2))/
              2. - (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),2))/
              2. + (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.))))/
   (v1 + v2 - v4)
;
 return integrandEu21;
}  


==> anc/evaluate_pentagon/src/functions/f21Im.cpp <==

#include "../header.h"


double integrandIm21 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm21=  -(((-v4f + v4i)*((3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2))/2. + 
         3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v2),2) - 
         6*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4)))/v4) - 
  ((v2f - v2i - v4f + v4i)*((-3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2))/
        2. - 3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v2),2) + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/2. + 
       6*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4) - 
       3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2)))/(-v2 + v4) - 
  ((-v1f + v1i + v4f - v4i)*(-3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v2),2) + 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4) + 
       3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4) - 
       3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2) - 
       3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1)))/(v1 - v4) + 
  ((-v4f + v4i)*((-3*(-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))))/2. - 
       3*(-2*M_PI*hvs(-v2)*rlog(Abs(v1))*rlog(Abs(v2)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v2)),2)) - 
       6*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)) + 
       6*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4)))))/v4 + 
  ((v2f - v2i - v4f + v4i)*((3*
          (-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))))/2. + 
       3*(-2*M_PI*hvs(-v2)*rlog(Abs(v1))*rlog(Abs(v2)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v2)),2)) + 
       6*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)) - 
       6*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/2. + 
       3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2))))/(-v2 + v4) + 
  ((-v1f + v1i + v4f - v4i)*(3*
        (-2*M_PI*hvs(-v2)*rlog(Abs(v1))*rlog(Abs(v2)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v2)),2)) + 
       3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)) - 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) - 
       3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))) + 
       3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)) - 
       3*(hvs(-(v4/v1))*rlog(Abs(v2))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v2)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))))/
   (v1 - v4) - ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     (-(Power(M_PI,3)*Power(hvs(-v1),3)) - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2))/2. + 
       3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v2),2) + 
       Power(M_PI,3)*Power(hvs(-v2),3) + 
       3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4) - 
       6*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4) - 
       3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2) + 
       (9*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/2. - 
       3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) - 
       6*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) + 
       6*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) + 
       3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) + 6*Power(M_PI,2)*hvs(-v2)*
        (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1) - 
       6*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) + (hvs(-(v4/v1))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),3))/2. + 
       hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),
         3) + hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + 
          M_PI*sign(v4),3) + hvs(-(v2/v4))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3) - 
       3*(-(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
              Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                 hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. - 
          (hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           ((hvs(v1)*hvs(v2)*hvs(-v4)*
                Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),3))/
              6. - (hvs(-1 + v2/v4)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 3))/6. - (hvs(-1 + v1/v4)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 3))/6. - (hvs((v1 - v4)/v2)*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),3))/6. - 
             (hvs((v2 - v4)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),3))/6.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),3)/6. - 
             (hvs(-1 + v2/v4)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),3)\
)/6. - (hvs(-1 + v1/v4)*Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),3)\
)/6. - (hvs((v1 - v4)/v2)*Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                   hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),3))/6. - 
             (hvs((v2 - v4)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),3))/6.))))/
   (v1 + v2 - v4) + ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     (-(Power(M_PI,3)*hvs(-v4))/2. - 3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2) + 
       3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2) + 
       (3*(-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))))/2. - 
       3*(-2*M_PI*hvs(-v2)*rlog(Abs(v1))*rlog(Abs(v2)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v2)),2)) - 
       3*(-(M_PI*hvs(-v1)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) + 
          hvs(-(v2/v4))*rlog(Abs(v1))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       6*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) + 
          hvs(-(v2/v4))*rlog(Abs(v2))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))) + 
       6*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))) + 
       6*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) + 
          hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
           rlog(Abs(v4))) + 3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)) - 
       (9*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/2. + 
       3*(hvs(-(v4/v1))*rlog(Abs(v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) + 
       6*(hvs(-(v4/v1))*rlog(Abs(v2))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v2)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) - 
       6*(hvs(-(v4/v1))*rlog(Abs(v4))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) + 
       3*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) + 
       6*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) + 
       6*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) + 
       6*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       3*((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) + 
          hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. + 
             ((-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)))*
                Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2. - 
             hvs(-1 + v2/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1)\
))/2.) - hvs(-1 + v1/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2)\
))/2.) - hvs((v1 - v4)/v2)*((Power(M_PI,2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
             hvs((v2 - v4)/v1)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) \
- M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                   (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (hvs(v1)*hvs(v2)*hvs(-v4)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))))*
                   Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2.) - 
             hvs(-1 + v2/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1)\
))/6. + (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1))\
)/2.) - hvs(-1 + v1/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2)\
))/6. + (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2))\
)/2.) - hvs((v1 - v4)/v2)*((Power(M_PI,2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
             hvs((v2 - v4)/v1)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) \
- M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                   (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)))))/
   (v1 + v2 - v4)
;
 return integrandIm21;
}  


==> anc/evaluate_pentagon/src/functions/f21Re.cpp <==

#include "../header.h"


double integrandRe21 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe21=  ((-v4f + v4i)*((-3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/2. - 
       3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2) + 
       6*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4))))/v4 + 
  ((v2f - v2i - v4f + v4i)*((3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/2. + 
       3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2) - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. - 
       6*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) + 
       3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2)))/(-v2 + v4) - 
  ((-v4f + v4i)*(6*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)) - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/2. - 
       3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))) - 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4)))))/v4 - 
  ((v2f - v2i - v4f + v4i)*(-6*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*
        rlog(Abs(v1)) + (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*
             rlog(Abs(v1)) + Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/
        2. + 3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))) - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. + 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) + 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4)))))/(-v2 + v4) - 
  ((-v1f + v1i + v4f - v4i)*(-3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*
        rlog(Abs(v1)) + 3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))) + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) - 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) + 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))) - 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))))))/(v1 - v4) + 
  ((-v1f + v1i + v4f - v4i)*(3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2) - 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) - 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) + 
       3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) - 
       3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))))/
   (v1 - v4) + ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     (Power(rlog(Abs(v1)),3) + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/2. - 
       3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2) - Power(rlog(Abs(v2)),3) + 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       6*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (Power(M_PI,2)*rlog(Abs(v4)))/2. - 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) + 
       6*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) + 
       6*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) + 3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) - 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. + 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       6*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       6*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
          (rlog(Abs(v2)) - rlog(Abs(v4)))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v4)))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
             Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6. - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
             hvs(v1)*hvs(v2)*hvs(-v4)*
              (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
                Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6.) - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)))))/(v1 + v2 - v4) \
- ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     (3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) - 
       3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/2. - 
       3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))) - 
       3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       6*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) + 
       6*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) + 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) - 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       6*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) + 3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*
             hvs(-(v4/v1))*hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       6*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       6*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. + 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) + 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) + 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       3*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
          (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. + 
          hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
          (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                 Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),2)\
)/2. - (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),2)\
)/2. + (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                   M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),2))/
              2. - (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),2))/
              2. + (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.))))/
   (v1 + v2 - v4)
;
 return integrandRe21;
}  


==> anc/evaluate_pentagon/src/functions/f22Eu.cpp <==

#include "../header.h"


double integrandEu22 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu22=  ((-v5f + v5i)*((-3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/2. - 
       3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2) + 
       6*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5))))/v5 + 
  ((v3f - v3i - v5f + v5i)*((3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/2. + 
       3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2) - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. - 
       6*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2)))/(-v3 + v5) - 
  ((-v5f + v5i)*(6*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)) - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/2. - 
       3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))) - 
       6*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5)))))/v5 - 
  ((v3f - v3i - v5f + v5i)*(-6*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*
        rlog(Abs(v2)) + (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*
             rlog(Abs(v2)) + Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/
        2. + 3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))) - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. + 
       6*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5)))))/(-v3 + v5) - 
  ((-v2f + v2i + v5f - v5i)*(-3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*
        rlog(Abs(v2)) + 3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))) + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))) - 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v3))) - M_PI*hvs(-v3)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))))))/(v2 - v5) + 
  ((-v2f + v2i + v5f - v5i)*(3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2) - 
       3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) + 
       3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2) - 
       3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/
   (v2 - v5) + ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     (Power(rlog(Abs(v2)),3) + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/2. - 
       3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2) - Power(rlog(Abs(v3)),3) + 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       3*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       6*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (Power(M_PI,2)*rlog(Abs(v5)))/2. - 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) + 
       6*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) + 
       6*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) + 3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) - 
       (9*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. + 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       6*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       6*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
          (rlog(Abs(v3)) - rlog(Abs(v5)))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (rlog(Abs(v2)) - rlog(Abs(v5)))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
             Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
             hvs(v2)*hvs(v3)*hvs(-v5)*
              (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6.) - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)))))/(v2 + v3 - v5) \
- ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     (3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) - 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/2. - 
       3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))) - 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       6*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) + 
       6*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) - 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       6*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) + 3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*
             hvs(-(v5/v2))*hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       6*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v3))) - M_PI*hvs(-v3)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       6*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. + 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) + 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) + 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
          (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
          hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
          (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                 Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2)\
)/2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2)\
)/2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                   M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2))/
              2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2))/
              2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.))))/
   (v2 + v3 - v5)
;
 return integrandEu22;
}  


==> anc/evaluate_pentagon/src/functions/f22Im.cpp <==

#include "../header.h"


double integrandIm22 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm22=  -(((-v5f + v5i)*((3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3))/2. + 
         3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v3),2) - 
         6*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5)))/v5) - 
  ((v3f - v3i - v5f + v5i)*((-3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3))/
        2. - 3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v3),2) + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/2. + 
       6*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5) - 
       3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2)))/(-v3 + v5) - 
  ((-v2f + v2i + v5f - v5i)*(-3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v3),2) + 
       3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5) + 
       3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5) - 
       3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2) - 
       3*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2)))/(v2 - v5) + 
  ((-v5f + v5i)*((-3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))))/2. - 
       3*(-2*M_PI*hvs(-v3)*rlog(Abs(v2))*rlog(Abs(v3)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v3)),2)) - 
       6*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)) + 
       6*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5)))))/v5 + 
  ((v3f - v3i - v5f + v5i)*((3*
          (-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))))/2. + 
       3*(-2*M_PI*hvs(-v3)*rlog(Abs(v2))*rlog(Abs(v3)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v3)),2)) + 
       6*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)) - 
       6*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/2. + 
       3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2))))/(-v3 + v5) + 
  ((-v2f + v2i + v5f - v5i)*(3*
        (-2*M_PI*hvs(-v3)*rlog(Abs(v2))*rlog(Abs(v3)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v3)),2)) + 
       3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)) - 
       3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
          2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))) + 
       3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
          M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)) - 
       3*(hvs(-(v5/v2))*rlog(Abs(v3))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v3)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))))/
   (v2 - v5) - ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     (-(Power(M_PI,3)*Power(hvs(-v2),3)) - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3))/2. + 
       3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v3),2) + 
       Power(M_PI,3)*Power(hvs(-v3),3) + 
       3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5) - 
       6*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5) - 
       3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2) + 
       (9*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/2. - 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) - 
       6*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) + 
       6*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) + 
       3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) + 6*Power(M_PI,2)*hvs(-v3)*
        (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2) - 
       6*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) + (hvs(-(v5/v2))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),3))/2. + 
       hvs(-(v5/v3))*Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),
         3) + hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + 
          M_PI*sign(v5),3) + hvs(-(v3/v5))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3) - 
       3*(-(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
              Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                 hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. - 
          (hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           ((hvs(v2)*hvs(v3)*hvs(-v5)*
                Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),3))/
              6. - (hvs(-1 + v3/v5)*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                 3))/6. - (hvs(-1 + v2/v5)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                 3))/6. - (hvs((v2 - v5)/v3)*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
             (hvs((v3 - v5)/v2)*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),3)/6. - 
             (hvs(-1 + v3/v5)*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),3)\
)/6. - (hvs(-1 + v2/v5)*Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),3)\
)/6. - (hvs((v2 - v5)/v3)*Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                   hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
             (hvs((v3 - v5)/v2)*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.))))/
   (v2 + v3 - v5) + ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     (-(Power(M_PI,3)*hvs(-v5))/2. - 3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2) + 
       3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2) + 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))))/2. - 
       3*(-2*M_PI*hvs(-v3)*rlog(Abs(v2))*rlog(Abs(v3)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v3)),2)) - 
       3*(-(M_PI*hvs(-v2)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) + 
          hvs(-(v3/v5))*rlog(Abs(v2))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       6*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) + 
          hvs(-(v3/v5))*rlog(Abs(v3))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))) + 
       6*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
          2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))) + 
       6*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) + 
          hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
           rlog(Abs(v5))) + 3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)) - 
       (9*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/2. + 
       3*(hvs(-(v5/v2))*rlog(Abs(v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) + 
       6*(hvs(-(v5/v2))*rlog(Abs(v3))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v3)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) - 
       6*(hvs(-(v5/v2))*rlog(Abs(v5))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) + 
       3*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) + 
       6*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) + 
       6*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) + 
       6*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       3*((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) + 
          hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. + 
             ((-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)))*
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2. - 
             hvs(-1 + v3/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2)\
))/2.) - hvs(-1 + v2/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3)\
))/2.) - hvs((v2 - v5)/v3)*((Power(M_PI,2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
             hvs((v3 - v5)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) \
- M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                   (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (hvs(v2)*hvs(v3)*hvs(-v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))))*
                   Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2.) - 
             hvs(-1 + v3/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2)\
))/6. + (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2))\
)/2.) - hvs(-1 + v2/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3)\
))/6. + (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3))\
)/2.) - hvs((v2 - v5)/v3)*((Power(M_PI,2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
             hvs((v3 - v5)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) \
- M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                   (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)))))/
   (v2 + v3 - v5)
;
 return integrandIm22;
}  


==> anc/evaluate_pentagon/src/functions/f22Re.cpp <==

#include "../header.h"


double integrandRe22 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe22=  ((-v5f + v5i)*((-3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/2. - 
       3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2) + 
       6*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5))))/v5 + 
  ((v3f - v3i - v5f + v5i)*((3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/2. + 
       3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2) - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. - 
       6*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2)))/(-v3 + v5) - 
  ((-v5f + v5i)*(6*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)) - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/2. - 
       3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))) - 
       6*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5)))))/v5 - 
  ((v3f - v3i - v5f + v5i)*(-6*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*
        rlog(Abs(v2)) + (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*
             rlog(Abs(v2)) + Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/
        2. + 3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))) - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. + 
       6*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5)))))/(-v3 + v5) - 
  ((-v2f + v2i + v5f - v5i)*(-3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*
        rlog(Abs(v2)) + 3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))) + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))) - 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v3))) - M_PI*hvs(-v3)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))))))/(v2 - v5) + 
  ((-v2f + v2i + v5f - v5i)*(3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2) - 
       3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) + 
       3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2) - 
       3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/
   (v2 - v5) + ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     (Power(rlog(Abs(v2)),3) + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/2. - 
       3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2) - Power(rlog(Abs(v3)),3) + 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       3*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       6*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (Power(M_PI,2)*rlog(Abs(v5)))/2. - 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) + 
       6*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) + 
       6*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) + 3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) - 
       (9*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. + 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       6*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       6*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
          (rlog(Abs(v3)) - rlog(Abs(v5)))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (rlog(Abs(v2)) - rlog(Abs(v5)))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
             Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
             hvs(v2)*hvs(v3)*hvs(-v5)*
              (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6.) - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)))))/(v2 + v3 - v5) \
- ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     (3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) - 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/2. - 
       3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))) - 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       6*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) + 
       6*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) - 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       6*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) + 3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*
             hvs(-(v5/v2))*hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       6*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v3))) - M_PI*hvs(-v3)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       6*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. + 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) + 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) + 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
          (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
          hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
          (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                 Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2)\
)/2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2)\
)/2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                   M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2))/
              2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2))/
              2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.))))/
   (v2 + v3 - v5)
;
 return integrandRe22;
}  


==> anc/evaluate_pentagon/src/functions/f23Eu.cpp <==

#include "../header.h"


double integrandEu23 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu23=  ((-v1f + v1i)*(6*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/2. - 
       3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2)))/v1 + 
  ((-v1f + v1i + v4f - v4i)*(3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. - 
       6*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/2. + 
       3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2)))/(v1 - v4) + 
  ((v1f - v1i - v3f + v3i)*(3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) - 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v4)) - 3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) - 
       3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) + 
       3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2)))/(-v1 + v3) - 
  ((-v1f + v1i)*(6*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)) - 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/2. - 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4)))))/v1 - 
  ((-v1f + v1i + v4f - v4i)*(-6*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*
        rlog(Abs(v1)) + 3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/2. + 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4)))))/(v1 - v4) - 
  ((v1f - v1i - v3f + v3i)*(-3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*
        rlog(Abs(v1)) + 3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) - 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v4))) - 3*(Power(M_PI,2)*Power(hvs(-v4),2)*
           rlog(Abs(v1)) + 2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) + 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4)))))/(-v1 + v3) + 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     ((Power(M_PI,2)*rlog(Abs(v1)))/2. + 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       6*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) + 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) - 3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) + 
       Power(rlog(Abs(v3)),3) + 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) - 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. + 
       6*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v4)) + (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/2. + 
       6*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) - 
       3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2) - Power(rlog(Abs(v4)),3) + 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       6*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       3*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       6*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
             Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
             rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
             hvs(-v1)*hvs(v3)*hvs(v4)*
              (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
                Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6.) - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v4)))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v3)))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)))))/
   (-v1 + v3 + v4) - ((v1f - v1i - v3f + v3i - v4f + v4i)*
     (-6*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) - 
       3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))) + 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) - 3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) - 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/2. + 
       6*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v4))) + 6*(Power(M_PI,2)*Power(hvs(-v4),2)*
           rlog(Abs(v1)) + 2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) - 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))) + 
       6*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v3))) - M_PI*hvs(-v3)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       6*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) + 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) + 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. + 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
          (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
          (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(hvs(-v1)*hvs(v3)*
                 Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*
                 hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 2))/2. + (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.) + hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                   2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                 rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 2))/2. + (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),2))/2.))))/
   (-v1 + v3 + v4)
;
 return integrandEu23;
}  


==> anc/evaluate_pentagon/src/functions/f23Im.cpp <==

#include "../header.h"


double integrandIm23 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm23=  -(((-v1f + v1i + v4f - v4i)*(-3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3) + 
         (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/2. + 
         6*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4) - 
         (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4))/2. - 
         3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v4),2)))/(v1 - v4)) - 
  ((v1f - v1i - v3f + v3i)*(-3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4) + 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4) - 
       3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v4) + 
       3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2) - 
       3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v4),2)))/(-v1 + v3) - 
  ((-v1f + v1i)*(-6*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4) + 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4))/2. + 
       3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v4),2)))/v1 + 
  ((-v1f + v1i)*(-6*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)) + 
       6*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))))/2. - 
       3*(-2*M_PI*hvs(-v4)*rlog(Abs(v3))*rlog(Abs(v4)) - 
          M_PI*hvs(-v3)*Power(rlog(Abs(v4)),2))))/v1 + 
  ((-v1f + v1i + v4f - v4i)*(3*
        (-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))) - 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/2. + 
       6*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)) - 
       6*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))))/2. + 
       3*(-2*M_PI*hvs(-v4)*rlog(Abs(v3))*rlog(Abs(v4)) - 
          M_PI*hvs(-v3)*Power(rlog(Abs(v4)),2))))/(v1 - v4) + 
  ((v1f - v1i - v3f + v3i)*(3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)) - 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))) - 
       3*(-(M_PI*hvs(-v4)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v4))) - 3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*
           rlog(Abs(v4)) - M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)) + 
       3*(-2*M_PI*hvs(-v4)*rlog(Abs(v3))*rlog(Abs(v4)) - 
          M_PI*hvs(-v3)*Power(rlog(Abs(v4)),2))))/(-v1 + v3) - 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     (-3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3) + 
       3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2) - 
       Power(M_PI,3)*Power(hvs(-v3),3) - 
       6*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) + 
       3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) + 
       (9*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4))/2. + 
       6*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v4) - 
       6*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2) + 
       3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v4),2) + 
       Power(M_PI,3)*Power(hvs(-v4),3) + 
       6*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) - 3*Power(M_PI,2)*hvs(-v3)*
        (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1) - 
       6*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) + hvs(-(v3/v1))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),3) + 
       hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),
         3) + (hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + 
            M_PI*sign(v3),3))/2. + 
       hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3) - 
       3*(-((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
              Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                 hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. - 
          ((M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           ((hvs(-v1)*hvs(v3)*
                Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),3)*
                hvs(v4))/6. - (hvs((-v1 + v3)/v4)*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((-v1 + v4)/v3)*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs(-1 + v4/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v3/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 3))/6.) + hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                2*M_PI*hvs(-v1)*hvs(-(v3*v4)),3)/6. - 
             (hvs((-v1 + v3)/v4)*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 3))/6. - (hvs((-v1 + v4)/v3)*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs(-1 + v4/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v3/v1)*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 3))/6.))))/(-v1 + v3 + v4) + 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     (-(Power(M_PI,3)*hvs(-v1))/2. - 
       6*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) + 
          hvs(-(v1/v3))*rlog(Abs(v1))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2) + 
       3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))) + 
       3*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) + 
          hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v3))) - 3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)) + 
       3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2) - 
       (9*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/2. + 
       6*(-(M_PI*hvs(-v4)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) + 
          hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v4))) + (3*
          (-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))))/2. + 
       6*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)) - 
       3*(-2*M_PI*hvs(-v4)*rlog(Abs(v3))*rlog(Abs(v4)) - 
          M_PI*hvs(-v3)*Power(rlog(Abs(v4)),2)) + 
       6*(hvs(-(v4/v1))*rlog(Abs(v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) - 
       3*(hvs(-(v4/v1))*rlog(Abs(v3))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v3)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) - 
       6*(hvs(-(v4/v1))*rlog(Abs(v4))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) + 
       6*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) + 
       6*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) + 
       3*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) + 
       6*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)) + 
          hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) + 
          hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v1) - 
                  M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4))))/6. + 
             ((-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                  2*M_PI*hvs(-v1)*hvs(-(v3*v4)))*
                Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2. - 
             hvs((-v1 + v3)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((-v1 + v4)/v3)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v4/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v3/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/2.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (hvs(-v1)*hvs(v3)*hvs(v4)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))))*
                   Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2.) - 
             hvs((-v1 + v3)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((-v1 + v4)/v3)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v4/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v3/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4)\
))/2.)))))/(-v1 + v3 + v4)
;
 return integrandIm23;
}  


==> anc/evaluate_pentagon/src/functions/f23Re.cpp <==

#include "../header.h"


double integrandRe23 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe23=  ((-v1f + v1i)*(6*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/2. - 
       3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2)))/v1 + 
  ((-v1f + v1i + v4f - v4i)*(3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. - 
       6*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/2. + 
       3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2)))/(v1 - v4) + 
  ((v1f - v1i - v3f + v3i)*(3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) - 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v4)) - 3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) - 
       3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) + 
       3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2)))/(-v1 + v3) - 
  ((-v1f + v1i)*(6*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)) - 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/2. - 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4)))))/v1 - 
  ((-v1f + v1i + v4f - v4i)*(-6*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*
        rlog(Abs(v1)) + 3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/2. + 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4)))))/(v1 - v4) - 
  ((v1f - v1i - v3f + v3i)*(-3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*
        rlog(Abs(v1)) + 3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) - 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v4))) - 3*(Power(M_PI,2)*Power(hvs(-v4),2)*
           rlog(Abs(v1)) + 2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) + 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4)))))/(-v1 + v3) + 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     ((Power(M_PI,2)*rlog(Abs(v1)))/2. + 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       6*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) + 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) - 3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) + 
       Power(rlog(Abs(v3)),3) + 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) - 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. + 
       6*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v4)) + (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/2. + 
       6*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) - 
       3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2) - Power(rlog(Abs(v4)),3) + 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       6*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       3*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       6*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
             Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
             rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
             hvs(-v1)*hvs(v3)*hvs(v4)*
              (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
                Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6.) - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v4)))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v3)))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)))))/
   (-v1 + v3 + v4) - ((v1f - v1i - v3f + v3i - v4f + v4i)*
     (-6*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) - 
       3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))) + 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) - 3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) - 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/2. + 
       6*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v4))) + 6*(Power(M_PI,2)*Power(hvs(-v4),2)*
           rlog(Abs(v1)) + 2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) - 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))) + 
       6*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v3))) - M_PI*hvs(-v3)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       6*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) + 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) + 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. + 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
          (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
          (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(hvs(-v1)*hvs(v3)*
                 Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*
                 hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 2))/2. + (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.) + hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                   2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                 rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 2))/2. + (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),2))/2.))))/
   (-v1 + v3 + v4)
;
 return integrandRe23;
}  


==> anc/evaluate_pentagon/src/functions/f24Eu.cpp <==

#include "../header.h"


double integrandEu24 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu24=  ((-v2f + v2i)*(6*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/2. - 
       3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2)))/v2 + 
  ((-v2f + v2i + v5f - v5i)*(3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. - 
       6*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) + 
       (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/2. + 
       3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2)))/(v2 - v5) + 
  ((v2f - v2i - v4f + v4i)*(3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) - 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v5)) - 3*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) + 
       3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2)))/(-v2 + v4) - 
  ((-v2f + v2i)*(6*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)) - 
       6*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/2. - 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
          2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5)))))/v2 - 
  ((-v2f + v2i + v5f - v5i)*(-6*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*
        rlog(Abs(v2)) + 3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       6*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/2. + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
          2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5)))))/(v2 - v5) - 
  ((v2f - v2i - v4f + v4i)*(-3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*
        rlog(Abs(v2)) + 3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v5))) - 3*(Power(M_PI,2)*Power(hvs(-v5),2)*
           rlog(Abs(v2)) + 2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
          2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5)))))/(-v2 + v4) + 
  ((v2f - v2i - v4f + v4i - v5f + v5i)*
     ((Power(M_PI,2)*rlog(Abs(v2)))/2. + 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       6*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) + 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) - 3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) + 
       Power(rlog(Abs(v4)),3) + 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) - 
       (9*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. + 
       6*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v5)) + (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/2. + 
       6*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) - 
       3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2) - Power(rlog(Abs(v5)),3) + 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       6*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       3*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       6*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
             Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
             rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
             hvs(-v2)*hvs(v4)*hvs(v5)*
              (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
                Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6.) - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v5)))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v4)))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)))))/
   (-v2 + v4 + v5) - ((v2f - v2i - v4f + v4i - v5f + v5i)*
     (-6*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) - 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))) + 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) - 3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       (9*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/2. + 
       6*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v5))) + 6*(Power(M_PI,2)*Power(hvs(-v5),2)*
           rlog(Abs(v2)) + 2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) - 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
          2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))) + 
       6*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       6*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) + 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) + 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
          (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
          (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(hvs(-v2)*hvs(v4)*
                 Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*
                 hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 2))/2. + (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                   2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                 rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 2))/2. + (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),2))/2.))))/
   (-v2 + v4 + v5)
;
 return integrandEu24;
}  


==> anc/evaluate_pentagon/src/functions/f24Im.cpp <==

#include "../header.h"


double integrandIm24 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm24=  -(((-v2f + v2i + v5f - v5i)*(-3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4) + 
         (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/2. + 
         6*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5) - 
         (3*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5))/2. - 
         3*Power(M_PI,3)*hvs(-v4)*Power(hvs(-v5),2)))/(v2 - v5)) - 
  ((v2f - v2i - v4f + v4i)*(-3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5) + 
       3*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5) - 
       3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*hvs(-v5) + 
       3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2) - 
       3*Power(M_PI,3)*hvs(-v4)*Power(hvs(-v5),2)))/(-v2 + v4) - 
  ((-v2f + v2i)*(-6*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5) + 
       (3*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5))/2. + 
       3*Power(M_PI,3)*hvs(-v4)*Power(hvs(-v5),2)))/v2 + 
  ((-v2f + v2i)*(-6*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)) + 
       6*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
            2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))))/2. - 
       3*(-2*M_PI*hvs(-v5)*rlog(Abs(v4))*rlog(Abs(v5)) - 
          M_PI*hvs(-v4)*Power(rlog(Abs(v5)),2))))/v2 + 
  ((-v2f + v2i + v5f - v5i)*(3*
        (-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))) - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/2. + 
       6*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)) - 
       6*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
            2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))))/2. + 
       3*(-2*M_PI*hvs(-v5)*rlog(Abs(v4))*rlog(Abs(v5)) - 
          M_PI*hvs(-v4)*Power(rlog(Abs(v5)),2))))/(v2 - v5) + 
  ((v2f - v2i - v4f + v4i)*(3*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)) - 
       3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))) - 
       3*(-(M_PI*hvs(-v5)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
           rlog(Abs(v5))) - 3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*
           rlog(Abs(v5)) - M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)) + 
       3*(-2*M_PI*hvs(-v5)*rlog(Abs(v4))*rlog(Abs(v5)) - 
          M_PI*hvs(-v4)*Power(rlog(Abs(v5)),2))))/(-v2 + v4) - 
  ((v2f - v2i - v4f + v4i - v5f + v5i)*
     (-3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4) + 
       3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2) - 
       Power(M_PI,3)*Power(hvs(-v4),3) - 
       6*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) + 
       3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) + 
       (9*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5))/2. + 
       6*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*hvs(-v5) - 
       6*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2) + 
       3*Power(M_PI,3)*hvs(-v4)*Power(hvs(-v5),2) + 
       Power(M_PI,3)*Power(hvs(-v5),3) + 
       6*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) - 3*Power(M_PI,2)*hvs(-v4)*
        (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2) - 
       6*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) + hvs(-(v4/v2))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),3) + 
       hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),
         3) + (hvs(-(v2/v4))*Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + 
            M_PI*sign(v4),3))/2. + 
       hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3) - 
       3*(-((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
              Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                 hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. - 
          ((M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           ((hvs(-v2)*hvs(v4)*
                Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),3)*
                hvs(v5))/6. - (hvs((-v2 + v4)/v5)*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs((-v2 + v5)/v4)*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs(-1 + v5/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),3))/6. - 
             (hvs(-1 + v4/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 3))/6.) + hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                2*M_PI*hvs(-v2)*hvs(-(v4*v5)),3)/6. - 
             (hvs((-v2 + v4)/v5)*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 3))/6. - (hvs((-v2 + v5)/v4)*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs(-1 + v5/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),3))/6. - 
             (hvs(-1 + v4/v2)*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 3))/6.))))/(-v2 + v4 + v5) + 
  ((v2f - v2i - v4f + v4i - v5f + v5i)*
     (-(Power(M_PI,3)*hvs(-v2))/2. - 
       6*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) + 
          hvs(-(v2/v4))*rlog(Abs(v2))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2) + 
       3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))) + 
       3*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) + 
          hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
           rlog(Abs(v4))) - 3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)) + 
       3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2) - 
       (9*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/2. + 
       6*(-(M_PI*hvs(-v5)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) + 
          hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
           rlog(Abs(v5))) + (3*
          (-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
            2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))))/2. + 
       6*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)) - 
       3*(-2*M_PI*hvs(-v5)*rlog(Abs(v4))*rlog(Abs(v5)) - 
          M_PI*hvs(-v4)*Power(rlog(Abs(v5)),2)) + 
       6*(hvs(-(v5/v2))*rlog(Abs(v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) - 
       3*(hvs(-(v5/v2))*rlog(Abs(v4))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v4)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) - 
       6*(hvs(-(v5/v2))*rlog(Abs(v5))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) + 
       6*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) + 
       6*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) + 
       3*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) + 
       6*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)) + 
          hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) + 
          hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v2) - 
                  M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5))))/6. + 
             ((-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                  2*M_PI*hvs(-v2)*hvs(-(v4*v5)))*
                Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2. - 
             hvs((-v2 + v4)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((-v2 + v5)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v5/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/2.) - 
             hvs(-1 + v4/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (hvs(-v2)*hvs(v4)*hvs(v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))))*
                   Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2.) - 
             hvs((-v2 + v4)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((-v2 + v5)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v5/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/2.) - 
             hvs(-1 + v4/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5)\
))/2.)))))/(-v2 + v4 + v5)
;
 return integrandIm24;
}  


==> anc/evaluate_pentagon/src/functions/f24Re.cpp <==

#include "../header.h"


double integrandRe24 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe24=  ((-v2f + v2i)*(6*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/2. - 
       3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2)))/v2 + 
  ((-v2f + v2i + v5f - v5i)*(3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. - 
       6*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) + 
       (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/2. + 
       3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2)))/(v2 - v5) + 
  ((v2f - v2i - v4f + v4i)*(3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) - 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v5)) - 3*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) + 
       3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2)))/(-v2 + v4) - 
  ((-v2f + v2i)*(6*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)) - 
       6*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/2. - 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
          2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5)))))/v2 - 
  ((-v2f + v2i + v5f - v5i)*(-6*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*
        rlog(Abs(v2)) + 3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       6*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/2. + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
          2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5)))))/(v2 - v5) - 
  ((v2f - v2i - v4f + v4i)*(-3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*
        rlog(Abs(v2)) + 3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v5))) - 3*(Power(M_PI,2)*Power(hvs(-v5),2)*
           rlog(Abs(v2)) + 2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
          2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5)))))/(-v2 + v4) + 
  ((v2f - v2i - v4f + v4i - v5f + v5i)*
     ((Power(M_PI,2)*rlog(Abs(v2)))/2. + 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       6*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) + 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) - 3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) + 
       Power(rlog(Abs(v4)),3) + 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) - 
       (9*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. + 
       6*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v5)) + (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/2. + 
       6*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) - 
       3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2) - Power(rlog(Abs(v5)),3) + 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       6*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       3*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       6*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
             Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
             rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
             hvs(-v2)*hvs(v4)*hvs(v5)*
              (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
                Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6.) - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v5)))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v4)))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)))))/
   (-v2 + v4 + v5) - ((v2f - v2i - v4f + v4i - v5f + v5i)*
     (-6*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) - 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))) + 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) - 3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       (9*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/2. + 
       6*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v5))) + 6*(Power(M_PI,2)*Power(hvs(-v5),2)*
           rlog(Abs(v2)) + 2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) - 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
          2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))) + 
       6*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       6*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) + 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) + 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
          (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
          (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(hvs(-v2)*hvs(v4)*
                 Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*
                 hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 2))/2. + (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                   2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                 rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 2))/2. + (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),2))/2.))))/
   (-v2 + v4 + v5)
;
 return integrandRe24;
}  


==> anc/evaluate_pentagon/src/functions/f25Eu.cpp <==

#include "../header.h"


double integrandEu25 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu25=  ((v3f - v3i - v5f + v5i)*(-3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) + 
       3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) - 
       3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)) - 
       3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5))))/(-v3 + v5) + 
  ((-v3f + v3i)*(-3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)) + 
       6*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/2.))/v3 + 
  ((v1f - v1i - v3f + v3i)*(3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)) - 
       6*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/2. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2.))/(-v1 + v3) - 
  ((v3f - v3i - v5f + v5i)*(-3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*
        rlog(Abs(v1)) - 3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) + 
       3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))) - 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))) + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5)))))/(-v3 + v5) - 
  ((-v3f + v3i)*(6*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)) - 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))) - 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/2.))/v3 - 
  ((v1f - v1i - v3f + v3i)*(-6*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*
        rlog(Abs(v1)) + 3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))) + 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2.))/(-v1 + v3) + 
  ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     (-Power(rlog(Abs(v1)),3) + 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       6*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (Power(M_PI,2)*rlog(Abs(v3)))/2. + 
       6*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) + 
       6*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) - (9*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. + 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       6*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       6*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)) - 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v5)) + 3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) + 
       3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) + (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/2. - 
       3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2) + Power(rlog(Abs(v5)),3) + 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
             Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6. - 
             hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
             rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
             hvs(v1)*hvs(-v3)*hvs(v5)*
              (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                 6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) \
- hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v3)) + rlog(Abs(v5)))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v3)))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)))))/
   (v1 - v3 + v5) - ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     (-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) - 
       6*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       6*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) - 
       (9*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       6*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) + 6*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       6*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))) + 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) - 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v5))) + (3*
          (Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))) + 
       3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) + 3*hvs(-(v3/v1))*
        (rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) + 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) + 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) + 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. - 
       3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
          (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
          (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(hvs(v1)*hvs(-v3)*
                 Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*
                 hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                   2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                 rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),2))/2. + 
             (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),2))/2.))))/
   (v1 - v3 + v5)
;
 return integrandEu25;
}  


==> anc/evaluate_pentagon/src/functions/f25Im.cpp <==

#include "../header.h"


double integrandIm25 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm25=  -(((-v3f + v3i)*(3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v5) - 
         6*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5) + 
         (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2))/2.))/v3) - 
  ((v1f - v1i - v3f + v3i)*(-3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v5) + 
       6*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5) - 
       3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5) - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2))/2. + 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/2.))/(-v1 + v3) - 
  ((v3f - v3i - v5f + v5i)*(3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3) - 
       3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2) - 
       3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v5) + 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5) - 
       3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))))/(-v3 + v5) + 
  ((v3f - v3i - v5f + v5i)*(-3*
        (-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))) + 
       3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)) - 
       3*(-(M_PI*hvs(-v1)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*rlog(Abs(v1))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)) - 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v5)))))/(-v3 + v5) + 
  ((-v3f + v3i)*(-6*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)) + 
       6*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v5))) - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2)))/2.))/v3 + 
  ((v1f - v1i - v3f + v3i)*(6*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)) - 
       6*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v5))) + 
       3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
          2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))) + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2)))/2. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/2.))/(-v1 + v3) - 
  ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     (Power(M_PI,3)*Power(hvs(-v1),3) - 
       6*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3) + 
       (9*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/2. - 
       6*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) + 
       6*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) + 
       3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v5) - 
       3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5) - 
       3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v5) - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2))/2. + 
       3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2) - 
       Power(M_PI,3)*Power(hvs(-v5),3) + 
       6*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) - 
       6*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) + 
       3*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) + 
       hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),
         3) + hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + 
          M_PI*sign(v3),3) + hvs(-(v5/v3))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),3) + 
       (hvs(-(v3/v5))*Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),
           3))/2. - 3*(-((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
              Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                 hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. - 
          ((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           ((hvs(v1)*hvs(-v3)*
                Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),3)*
                hvs(v5))/6. - (hvs(-1 + v5/v3)*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((v1 - v3)/v5)*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 3))/6. - (hvs((-v3 + v5)/v1)*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v1/v3)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 3))/6.) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                2*M_PI*hvs(-v3)*hvs(-(v1*v5)),3)/6. - 
             (hvs(-1 + v5/v3)*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((v1 - v3)/v5)*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 3))/6. - (hvs((-v3 + v5)/v1)*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v1/v3)*Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),3))/6.))))/
   (v1 - v3 + v5) + ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     (-(Power(M_PI,3)*hvs(-v3))/2. + 3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2) - 
       6*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) + 
          hvs(-(v1/v3))*rlog(Abs(v1))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       6*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))) + 
       6*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) + 
          hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v3))) - (9*
          (-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/2. + 
       6*(-(M_PI*hvs(-v1)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) + 
          hvs(-(v3/v5))*rlog(Abs(v1))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       6*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) + 
          hvs(-(v3/v5))*rlog(Abs(v3))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2) - 
       3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v5))) - 
       3*(-(M_PI*hvs(-v5)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) + 
          hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v5))) + 3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
          2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))) + 
       3*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) + 
          hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
           rlog(Abs(v5))) + (3*
          (-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2)))/2. - 
       3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
          M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)) + 
       6*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) + 
       6*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) + 
       6*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) + 
       3*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)) + 
          hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) + 
          hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v3) - 
                  M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. + 
             ((-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                  2*M_PI*hvs(-v3)*hvs(-(v1*v5)))*
                Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2. - 
             hvs(-1 + v5/v3)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((v1 - v3)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                   (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs((-v3 + v5)/v1)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                   (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v1/v3)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5)\
))/2.)) + hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (hvs(v1)*hvs(-v3)*hvs(v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))))*
                   Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2.) - 
             hvs(-1 + v5/v3)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((v1 - v3)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                   (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3)\
))/2.) - hvs((-v3 + v5)/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                   (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v1/v3)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5)\
))/6. + (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5))\
)/2.)))))/(v1 - v3 + v5)
;
 return integrandIm25;
}  


==> anc/evaluate_pentagon/src/functions/f25Re.cpp <==

#include "../header.h"


double integrandRe25 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe25=  ((v3f - v3i - v5f + v5i)*(-3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) + 
       3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) - 
       3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)) - 
       3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5))))/(-v3 + v5) + 
  ((-v3f + v3i)*(-3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)) + 
       6*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/2.))/v3 + 
  ((v1f - v1i - v3f + v3i)*(3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)) - 
       6*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/2. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2.))/(-v1 + v3) - 
  ((v3f - v3i - v5f + v5i)*(-3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*
        rlog(Abs(v1)) - 3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) + 
       3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))) - 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))) + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5)))))/(-v3 + v5) - 
  ((-v3f + v3i)*(6*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)) - 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))) - 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/2.))/v3 - 
  ((v1f - v1i - v3f + v3i)*(-6*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*
        rlog(Abs(v1)) + 3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))) + 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2.))/(-v1 + v3) + 
  ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     (-Power(rlog(Abs(v1)),3) + 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       6*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (Power(M_PI,2)*rlog(Abs(v3)))/2. + 
       6*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) + 
       6*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) - (9*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. + 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       6*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       6*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)) - 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v5)) + 3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) + 
       3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) + (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/2. - 
       3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2) + Power(rlog(Abs(v5)),3) + 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
             Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6. - 
             hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
             rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
             hvs(v1)*hvs(-v3)*hvs(v5)*
              (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                 6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) \
- hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v3)) + rlog(Abs(v5)))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v3)))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)))))/
   (v1 - v3 + v5) - ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     (-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) - 
       6*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       6*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) - 
       (9*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       6*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) + 6*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       6*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))) + 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) - 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v5))) + (3*
          (Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))) + 
       3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) + 3*hvs(-(v3/v1))*
        (rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) + 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) + 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) + 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. - 
       3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
          (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
          (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(hvs(v1)*hvs(-v3)*
                 Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*
                 hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                   2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                 rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),2))/2. + 
             (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),2))/2.))))/
   (v1 - v3 + v5)
;
 return integrandRe25;
}  


==> anc/evaluate_pentagon/src/functions/f26Eu.cpp <==

#include "../header.h"


double integrandEu26 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu26=  ((-v5f + v5i)*(Power(rlog(Abs(v1)),3)/2. - 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) + 
       3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/2. - 
       6*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) + (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. - 
       2*Power(rlog(Abs(v3)),3) - 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       6*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v5)) + 3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5))))/v5 + 
  ((v3f - v3i - v5f + v5i)*((-3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/2. + 
       3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/2. - 
       6*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2)))/(-v3 + v5) - 
  ((v3f - v3i - v5f + v5i)*(-6*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*
        rlog(Abs(v1)) - (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*
             rlog(Abs(v1)) + Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/
        2. + 3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))) + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/2. + 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5)))))/(-v3 + v5) + 
  ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     (-Power(rlog(Abs(v1)),3)/2. + 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (Power(M_PI,2)*rlog(Abs(v3)))/2. + 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) + 
       6*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) - 3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) + 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       6*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/2. - 
       6*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v5)) + 3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/2. + 
       6*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) - (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/2. - 
       3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2) + 2*Power(rlog(Abs(v5)),3) + 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
             Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6. - 
             hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
             rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
             hvs(v1)*hvs(-v3)*hvs(v5)*
              (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                 6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) \
- hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v3)) + rlog(Abs(v5)))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v3)))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)))))/
   (v1 - v3 + v5) - ((-v5f + v5i)*
     ((3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/2. + 
       3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       6*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. - 
       6*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) + 3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*
           rlog(Abs(v3)) + Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) + 
       6*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v5))) - (3*hvs(-(v3/v1))*
          (rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. - 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2)))/v5 - 
  ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     ((-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/2. + 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)) - 
       3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) - 
       3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))) + 
       6*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) + 3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       6*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       6*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/2. - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/2. - 
       6*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v5))) - (3*
          (Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))) + 
       6*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) + (3*hvs(-(v3/v1))*
          (rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. + 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) + 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) + 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
          (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
          (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(hvs(v1)*hvs(-v3)*
                 Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*
                 hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                   2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                 rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),2))/2. + 
             (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),2))/2.))))/
   (v1 - v3 + v5)
;
 return integrandEu26;
}  


==> anc/evaluate_pentagon/src/functions/f26Im.cpp <==

#include "../header.h"


double integrandIm26 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm26=  -(((v3f - v3i - v5f + v5i)*((3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/2. - 
         3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2) - 
         (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v5))/2. + 
         6*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5) - 
         3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2)))/(-v3 + v5)) + 
  ((v3f - v3i - v5f + v5i)*((-3*
          (-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/2. + 
       3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)) + 
       6*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)) - 
       6*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v5))))/2. + 
       3*(-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2))))/(-v3 + v5) - 
  ((-v5f + v5i)*(-(Power(M_PI,3)*Power(hvs(-v1),3))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/2. + 
       2*Power(M_PI,3)*Power(hvs(-v3),3) + 
       3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) - 
       6*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) - 
       3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5) + 
       6*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v5) - 
       (hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + 
            M_PI*sign(v1),3))/2. - 
       hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),3)))/
   v5 + ((-v5f + v5i)*((-3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/2. + 
       3*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*rlog(Abs(v1))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       6*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2) - 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/2. - 
       6*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v3))) + (3*
          (-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/2. + 
       6*(-(M_PI*hvs(-v5)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v5))) + 3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
          2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))) - 
       3*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) - 
       6*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.)))/v5 - 
  ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     ((Power(M_PI,3)*Power(hvs(-v1),3))/2. - 
       3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3) + 
       3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2) - 
       3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) + 
       6*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v5))/2. - 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5) - 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/2. - 
       6*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v5) + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2))/2. + 
       3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2) - 
       2*Power(M_PI,3)*Power(hvs(-v5),3) + 
       3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) - 
       6*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) + 
       6*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) + 
       (hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + 
            M_PI*sign(v1),3))/2. + 
       hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),3) + 
       hvs(-(v5/v3))*Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),
         3) + hvs(-(v3/v5))*Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + 
          M_PI*sign(v5),3) - 3*(-((M_PI*hvs(-v3) - M_PI*hvs(-v5))*
              hvs((-v3 + v5)/v1)*
              Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                 hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. - 
          ((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           ((hvs(v1)*hvs(-v3)*
                Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),3)*
                hvs(v5))/6. - (hvs(-1 + v5/v3)*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((v1 - v3)/v5)*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 3))/6. - (hvs((-v3 + v5)/v1)*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v1/v3)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 3))/6.) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                2*M_PI*hvs(-v3)*hvs(-(v1*v5)),3)/6. - 
             (hvs(-1 + v5/v3)*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((v1 - v3)/v5)*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 3))/6. - (hvs((-v3 + v5)/v1)*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v1/v3)*Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),3))/6.))))/
   (v1 - v3 + v5) + ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     (-(Power(M_PI,3)*hvs(-v3))/2. + 
       (3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/2. - 
       3*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) + 
          hvs(-(v1/v3))*rlog(Abs(v1))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))) + 
       6*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) + 
          hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v3))) - 3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)) + 
       3*(-(M_PI*hvs(-v1)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) + 
          hvs(-(v3/v5))*rlog(Abs(v1))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       6*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) + 
          hvs(-(v3/v5))*rlog(Abs(v3))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)) - 
       6*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2) + 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v5))))/2. - 
       6*(-(M_PI*hvs(-v5)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) + 
          hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v5))) + (3*
          (-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/2. + 
       6*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) + 
          hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
           rlog(Abs(v5))) - (3*
          (-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2)))/2. - 
       3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
          M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)) + 
       3*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) + 
       6*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) + 
       6*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) + 
       6*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)) + 
          hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) + 
          hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v3) - 
                  M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. + 
             ((-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                  2*M_PI*hvs(-v3)*hvs(-(v1*v5)))*
                Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2. - 
             hvs(-1 + v5/v3)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((v1 - v3)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                   (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs((-v3 + v5)/v1)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                   (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v1/v3)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5)\
))/2.)) + hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (hvs(v1)*hvs(-v3)*hvs(v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))))*
                   Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2.) - 
             hvs(-1 + v5/v3)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((v1 - v3)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                   (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3)\
))/2.) - hvs((-v3 + v5)/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                   (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v1/v3)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5)\
))/6. + (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5))\
)/2.)))))/(v1 - v3 + v5)
;
 return integrandIm26;
}  


==> anc/evaluate_pentagon/src/functions/f26Re.cpp <==

#include "../header.h"


double integrandRe26 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe26=  ((-v5f + v5i)*(Power(rlog(Abs(v1)),3)/2. - 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) + 
       3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/2. - 
       6*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) + (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. - 
       2*Power(rlog(Abs(v3)),3) - 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       6*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v5)) + 3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5))))/v5 + 
  ((v3f - v3i - v5f + v5i)*((-3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/2. + 
       3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/2. - 
       6*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2)))/(-v3 + v5) - 
  ((v3f - v3i - v5f + v5i)*(-6*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*
        rlog(Abs(v1)) - (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*
             rlog(Abs(v1)) + Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/
        2. + 3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))) + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/2. + 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5)))))/(-v3 + v5) + 
  ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     (-Power(rlog(Abs(v1)),3)/2. + 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (Power(M_PI,2)*rlog(Abs(v3)))/2. + 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) + 
       6*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) - 3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) + 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       6*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/2. - 
       6*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v5)) + 3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/2. + 
       6*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) - (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/2. - 
       3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2) + 2*Power(rlog(Abs(v5)),3) + 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
             Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6. - 
             hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
             rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
             hvs(v1)*hvs(-v3)*hvs(v5)*
              (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                 6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) \
- hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v3)) + rlog(Abs(v5)))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v3)))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)))))/
   (v1 - v3 + v5) - ((-v5f + v5i)*
     ((3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/2. + 
       3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       6*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. - 
       6*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) + 3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*
           rlog(Abs(v3)) + Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) + 
       6*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v5))) - (3*hvs(-(v3/v1))*
          (rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. - 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2)))/v5 - 
  ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     ((-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/2. + 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)) - 
       3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) - 
       3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))) + 
       6*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) + 3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       6*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       6*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/2. - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/2. - 
       6*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v5))) - (3*
          (Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))) + 
       6*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) + (3*hvs(-(v3/v1))*
          (rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. + 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) + 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) + 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
          (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
          (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(hvs(v1)*hvs(-v3)*
                 Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*
                 hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                   2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                 rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),2))/2. + 
             (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),2))/2.))))/
   (v1 - v3 + v5)
;
 return integrandRe26;
}  


==> anc/evaluate_pentagon/src/functions/f27Eu.cpp <==

#include "../header.h"


double integrandEu27 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu27=  ((-v1f + v1i + v4f - v4i)*(3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)) + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/2. - 
       6*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/2. + 
       3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2)))/(v1 - v4) - 
  ((-v1f + v1i + v4f - v4i)*(-6*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*
        rlog(Abs(v1)) + 3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/2. + 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/2. + 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4)))))/(v1 - v4) + 
  ((-v1f + v1i)*(Power(rlog(Abs(v2)),3)/2. - 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       6*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/2. - 
       6*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) + 3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. - 
       2*Power(rlog(Abs(v4)),3) - 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.))))/v1 + 
  ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     (2*Power(rlog(Abs(v1)),3) - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/2. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/2. - 
       Power(rlog(Abs(v2)),3)/2. + 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       6*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (Power(M_PI,2)*rlog(Abs(v4)))/2. - 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) + 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) + 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) + 
       6*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) + (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/2. - 
       3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) + 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       6*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       6*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
          (rlog(Abs(v2)) - rlog(Abs(v4)))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v4)))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
             Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6. - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
             hvs(v1)*hvs(v2)*hvs(-v4)*
              (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
                Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6.) - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)))))/(v1 + v2 - v4) \
- ((-v1f + v1i)*((3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/2. + 
       6*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       6*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/2. + 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. - 
       6*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) - (3*hvs(-(v4/v2))*
          (rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. - 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2)))/v1 - 
  ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     (6*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)) - 
       (3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/2. - 
       6*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) + 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/2. - 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))) + 
       6*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) + 6*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*
             hvs(-(v4/v1))*hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       6*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) + 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. + 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) + 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       3*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
          (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. + 
          hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
          (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                 Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),2)\
)/2. - (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),2)\
)/2. + (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                   M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),2))/
              2. - (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),2))/
              2. + (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.))))/
   (v1 + v2 - v4)
;
 return integrandEu27;
}  


==> anc/evaluate_pentagon/src/functions/f27Im.cpp <==

#include "../header.h"


double integrandIm27 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm27=  -(((-v1f + v1i + v4f - v4i)*(-3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2) - 
         (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v2),2))/2. + 
         6*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4) + 
         (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/2. - 
         3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2)))/(v1 - v4)) + 
  ((-v1f + v1i + v4f - v4i)*(3*
        (-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))) + 
       (3*(-2*M_PI*hvs(-v2)*rlog(Abs(v1))*rlog(Abs(v2)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v2)),2)))/2. + 
       6*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)) - 
       6*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/2. + 
       3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2))))/(v1 - v4) - 
  ((-v1f + v1i)*(-(Power(M_PI,3)*Power(hvs(-v2),3))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/2. - 
       3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2) - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/2. + 
       2*Power(M_PI,3)*Power(hvs(-v4),3) + 
       6*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) + 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) - 
       6*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) - 
       (hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + 
            M_PI*sign(v2),3))/2. - 
       hvs(-(v2/v4))*Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3)))/
   v1 + ((-v1f + v1i)*((-3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/2. + 
       6*(-(M_PI*hvs(-v1)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*rlog(Abs(v1))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       3*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*rlog(Abs(v2))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       6*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2) - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/2. - 
       6*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
           rlog(Abs(v4))) + 3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*
           rlog(Abs(v4)) - M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)) + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/2. - 
       3*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) - 
       6*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.)))/v1 - 
  ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     (-2*Power(M_PI,3)*Power(hvs(-v1),3) + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v2),2))/2. + 
       (Power(M_PI,3)*Power(hvs(-v2),3))/2. + 
       3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4) - 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4) - 
       3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4) - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/2. + 
       3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2) - 
       6*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) - 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) + 
       6*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) + 
       6*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) + 3*Power(M_PI,2)*hvs(-v2)*
        (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1) - 
       6*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) + hvs(-(v4/v1))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),3) + 
       (hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + 
            M_PI*sign(v2),3))/2. + 
       hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3) + 
       hvs(-(v2/v4))*Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3) - 
       3*(-(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
              Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                 hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. - 
          (hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           ((hvs(v1)*hvs(v2)*hvs(-v4)*
                Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),3))/
              6. - (hvs(-1 + v2/v4)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 3))/6. - (hvs(-1 + v1/v4)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 3))/6. - (hvs((v1 - v4)/v2)*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),3))/6. - 
             (hvs((v2 - v4)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),3))/6.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),3)/6. - 
             (hvs(-1 + v2/v4)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),3)\
)/6. - (hvs(-1 + v1/v4)*Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),3)\
)/6. - (hvs((v1 - v4)/v2)*Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                   hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),3))/6. - 
             (hvs((v2 - v4)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),3))/6.))))/
   (v1 + v2 - v4) + ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     (-(Power(M_PI,3)*hvs(-v4))/2. - 6*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2) + 
       (3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/2. - 
       (3*(-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))))/2. - 
       (3*(-2*M_PI*hvs(-v2)*rlog(Abs(v1))*rlog(Abs(v2)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v2)),2)))/2. - 
       6*(-(M_PI*hvs(-v1)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) + 
          hvs(-(v2/v4))*rlog(Abs(v1))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       3*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) + 
          hvs(-(v2/v4))*rlog(Abs(v2))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)) + 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) - 
       3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))) + 
       3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))) + 
       6*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) + 
          hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
           rlog(Abs(v4))) + (3*
          (-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/2. - 
       3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)) + 
       6*(hvs(-(v4/v1))*rlog(Abs(v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) + 
       3*(hvs(-(v4/v1))*rlog(Abs(v2))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v2)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) - 
       6*(hvs(-(v4/v1))*rlog(Abs(v4))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) + 
       6*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) + 
       3*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) + 
       6*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) + 
       6*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       3*((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) + 
          hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. + 
             ((-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)))*
                Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2. - 
             hvs(-1 + v2/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1)\
))/2.) - hvs(-1 + v1/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2)\
))/2.) - hvs((v1 - v4)/v2)*((Power(M_PI,2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
             hvs((v2 - v4)/v1)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) \
- M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                   (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (hvs(v1)*hvs(v2)*hvs(-v4)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))))*
                   Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2.) - 
             hvs(-1 + v2/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1)\
))/6. + (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1))\
)/2.) - hvs(-1 + v1/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2)\
))/6. + (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2))\
)/2.) - hvs((v1 - v4)/v2)*((Power(M_PI,2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
             hvs((v2 - v4)/v1)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) \
- M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                   (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)))))/
   (v1 + v2 - v4)
;
 return integrandIm27;
}  


==> anc/evaluate_pentagon/src/functions/f27Re.cpp <==

#include "../header.h"


double integrandRe27 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe27=  ((-v1f + v1i + v4f - v4i)*(3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)) + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/2. - 
       6*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/2. + 
       3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2)))/(v1 - v4) - 
  ((-v1f + v1i + v4f - v4i)*(-6*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*
        rlog(Abs(v1)) + 3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/2. + 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/2. + 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4)))))/(v1 - v4) + 
  ((-v1f + v1i)*(Power(rlog(Abs(v2)),3)/2. - 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       6*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/2. - 
       6*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) + 3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. - 
       2*Power(rlog(Abs(v4)),3) - 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.))))/v1 + 
  ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     (2*Power(rlog(Abs(v1)),3) - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/2. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/2. - 
       Power(rlog(Abs(v2)),3)/2. + 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       6*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (Power(M_PI,2)*rlog(Abs(v4)))/2. - 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) + 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) + 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) + 
       6*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) + (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/2. - 
       3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) + 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       6*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       6*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
          (rlog(Abs(v2)) - rlog(Abs(v4)))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v4)))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
             Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6. - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
             hvs(v1)*hvs(v2)*hvs(-v4)*
              (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
                Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6.) - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)))))/(v1 + v2 - v4) \
- ((-v1f + v1i)*((3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/2. + 
       6*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       6*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/2. + 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. - 
       6*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) - (3*hvs(-(v4/v2))*
          (rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. - 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2)))/v1 - 
  ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     (6*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)) - 
       (3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/2. - 
       6*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) + 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/2. - 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))) + 
       6*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) + 6*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*
             hvs(-(v4/v1))*hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       6*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) + 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. + 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) + 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       3*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
          (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. + 
          hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
          (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                 Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),2)\
)/2. - (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),2)\
)/2. + (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                   M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),2))/
              2. - (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),2))/
              2. + (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.))))/
   (v1 + v2 - v4)
;
 return integrandRe27;
}  


==> anc/evaluate_pentagon/src/functions/f28Eu.cpp <==

#include "../header.h"


double integrandEu28 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu28=  ((-v2f + v2i + v5f - v5i)*(3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)) + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/2. - 
       6*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/2. + 
       3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2)))/(v2 - v5) - 
  ((-v2f + v2i + v5f - v5i)*(-6*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*
        rlog(Abs(v2)) + 3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       6*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/2. + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5)))))/(v2 - v5) + 
  ((-v2f + v2i)*(Power(rlog(Abs(v3)),3)/2. - 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       6*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/2. - 
       6*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) + 3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. - 
       2*Power(rlog(Abs(v5)),3) - 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.))))/v2 + 
  ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     (2*Power(rlog(Abs(v2)),3) - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/2. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/2. - 
       Power(rlog(Abs(v3)),3)/2. + 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       6*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (Power(M_PI,2)*rlog(Abs(v5)))/2. - 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) + 
       3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) + 
       6*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) + (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/2. - 
       3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2) + 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       6*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       6*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
          (rlog(Abs(v3)) - rlog(Abs(v5)))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (rlog(Abs(v2)) - rlog(Abs(v5)))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
             Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
             hvs(v2)*hvs(v3)*hvs(-v5)*
              (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6.) - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)))))/(v2 + v3 - v5) \
- ((-v2f + v2i)*((3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/2. + 
       6*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       6*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/2. + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       6*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) - (3*hvs(-(v5/v3))*
          (rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. - 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2)))/v2 - 
  ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     (6*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) + 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)) - 
       (3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/2. - 
       6*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) - 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))) + 
       6*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) + 6*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*
             hvs(-(v5/v2))*hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v3))) - M_PI*hvs(-v3)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       6*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) + 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. + 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) + 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
          (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
          hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
          (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                 Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2)\
)/2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2)\
)/2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                   M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2))/
              2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2))/
              2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.))))/
   (v2 + v3 - v5)
;
 return integrandEu28;
}  


==> anc/evaluate_pentagon/src/functions/f28Im.cpp <==

#include "../header.h"


double integrandIm28 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm28=  -(((-v2f + v2i + v5f - v5i)*(-3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3) - 
         (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v3),2))/2. + 
         6*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5) + 
         (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/2. - 
         3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2)))/(v2 - v5)) + 
  ((-v2f + v2i + v5f - v5i)*(3*
        (-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))) + 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v2))*rlog(Abs(v3)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v3)),2)))/2. + 
       6*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)) - 
       6*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/2. + 
       3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
          M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2))))/(v2 - v5) - 
  ((-v2f + v2i)*(-(Power(M_PI,3)*Power(hvs(-v3),3))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/2. - 
       3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2) - 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/2. + 
       2*Power(M_PI,3)*Power(hvs(-v5),3) + 
       6*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) + 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) - 
       6*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) - 
       (hvs(-(v5/v3))*Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + 
            M_PI*sign(v3),3))/2. - 
       hvs(-(v3/v5))*Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3)))/
   v2 + ((-v2f + v2i)*((-3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/2. + 
       6*(-(M_PI*hvs(-v2)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*rlog(Abs(v2))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       3*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*rlog(Abs(v3))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       6*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2) - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/2. - 
       6*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
           rlog(Abs(v5))) + 3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*
           rlog(Abs(v5)) - M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)) + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/2. - 
       3*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) - 
       6*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.)))/v2 - 
  ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     (-2*Power(M_PI,3)*Power(hvs(-v2),3) + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3))/2. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v3),2))/2. + 
       (Power(M_PI,3)*Power(hvs(-v3),3))/2. + 
       3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5) - 
       3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5) - 
       3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5) - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/2. + 
       3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2) - 
       6*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) - 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) + 
       6*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) + 
       6*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) + 3*Power(M_PI,2)*hvs(-v3)*
        (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2) - 
       6*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) + hvs(-(v5/v2))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),3) + 
       (hvs(-(v5/v3))*Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + 
            M_PI*sign(v3),3))/2. + 
       hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3) + 
       hvs(-(v3/v5))*Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3) - 
       3*(-(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
              Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                 hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. - 
          (hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           ((hvs(v2)*hvs(v3)*hvs(-v5)*
                Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),3))/
              6. - (hvs(-1 + v3/v5)*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                 3))/6. - (hvs(-1 + v2/v5)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                 3))/6. - (hvs((v2 - v5)/v3)*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
             (hvs((v3 - v5)/v2)*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),3)/6. - 
             (hvs(-1 + v3/v5)*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),3)\
)/6. - (hvs(-1 + v2/v5)*Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),3)\
)/6. - (hvs((v2 - v5)/v3)*Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                   hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
             (hvs((v3 - v5)/v2)*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.))))/
   (v2 + v3 - v5) + ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     (-(Power(M_PI,3)*hvs(-v5))/2. - 6*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2) + 
       (3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/2. - 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))))/2. - 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v2))*rlog(Abs(v3)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v3)),2)))/2. - 
       6*(-(M_PI*hvs(-v2)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) + 
          hvs(-(v3/v5))*rlog(Abs(v2))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       3*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) + 
          hvs(-(v3/v5))*rlog(Abs(v3))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)) + 
       3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))) + 
       3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
          2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))) + 
       6*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) + 
          hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
           rlog(Abs(v5))) + (3*
          (-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/2. - 
       3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
          M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)) + 
       6*(hvs(-(v5/v2))*rlog(Abs(v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) + 
       3*(hvs(-(v5/v2))*rlog(Abs(v3))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v3)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) - 
       6*(hvs(-(v5/v2))*rlog(Abs(v5))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) + 
       6*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) + 
       3*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) + 
       6*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) + 
       6*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       3*((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) + 
          hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. + 
             ((-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)))*
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2. - 
             hvs(-1 + v3/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2)\
))/2.) - hvs(-1 + v2/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3)\
))/2.) - hvs((v2 - v5)/v3)*((Power(M_PI,2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
             hvs((v3 - v5)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) \
- M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                   (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (hvs(v2)*hvs(v3)*hvs(-v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))))*
                   Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2.) - 
             hvs(-1 + v3/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2)\
))/6. + (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2))\
)/2.) - hvs(-1 + v2/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3)\
))/6. + (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3))\
)/2.) - hvs((v2 - v5)/v3)*((Power(M_PI,2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
             hvs((v3 - v5)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) \
- M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                   (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)))))/
   (v2 + v3 - v5)
;
 return integrandIm28;
}  


==> anc/evaluate_pentagon/src/functions/f28Re.cpp <==

#include "../header.h"


double integrandRe28 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe28=  ((-v2f + v2i + v5f - v5i)*(3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)) + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/2. - 
       6*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/2. + 
       3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2)))/(v2 - v5) - 
  ((-v2f + v2i + v5f - v5i)*(-6*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*
        rlog(Abs(v2)) + 3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       6*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/2. + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5)))))/(v2 - v5) + 
  ((-v2f + v2i)*(Power(rlog(Abs(v3)),3)/2. - 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       6*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/2. - 
       6*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) + 3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. - 
       2*Power(rlog(Abs(v5)),3) - 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.))))/v2 + 
  ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     (2*Power(rlog(Abs(v2)),3) - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/2. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/2. - 
       Power(rlog(Abs(v3)),3)/2. + 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       6*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (Power(M_PI,2)*rlog(Abs(v5)))/2. - 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) + 
       3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) + 
       6*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) + (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/2. - 
       3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2) + 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       6*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       6*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
          (rlog(Abs(v3)) - rlog(Abs(v5)))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (rlog(Abs(v2)) - rlog(Abs(v5)))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
             Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
             hvs(v2)*hvs(v3)*hvs(-v5)*
              (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6.) - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)))))/(v2 + v3 - v5) \
- ((-v2f + v2i)*((3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/2. + 
       6*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       6*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/2. + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       6*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) - (3*hvs(-(v5/v3))*
          (rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. - 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2)))/v2 - 
  ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     (6*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) + 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)) - 
       (3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/2. - 
       6*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) - 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))) + 
       6*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) + 6*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*
             hvs(-(v5/v2))*hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v3))) - M_PI*hvs(-v3)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       6*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) + 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. + 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) + 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
          (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
          hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
          (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                 Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2)\
)/2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2)\
)/2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                   M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2))/
              2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2))/
              2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.))))/
   (v2 + v3 - v5)
;
 return integrandRe28;
}  


==> anc/evaluate_pentagon/src/functions/f29Eu.cpp <==

#include "../header.h"


double integrandEu29 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu29=  ((v1f - v1i - v3f + v3i)*(3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) - 
       6*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) + 
       3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)) - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/2. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/2.))/(-v1 + v3) - 
  ((v1f - v1i - v3f + v3i)*(-6*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*
        rlog(Abs(v1)) + 3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) + 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/2.))/(-v1 + v3) + 
  ((-v3f + v3i)*(-2*Power(rlog(Abs(v1)),3) + 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) - 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/2. + 
       Power(rlog(Abs(v4)),3)/2. - 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       6*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       6*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))))/v3 + 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     ((Power(M_PI,2)*rlog(Abs(v1)))/2. + 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       6*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/2. + 
       6*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) - 3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) + 
       2*Power(rlog(Abs(v3)),3) + 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) - 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) + 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v4)) + 3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/2. + 
       3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/2. - 
       Power(rlog(Abs(v4)),3)/2. + 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       6*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       6*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
             Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
             rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
             hvs(-v1)*hvs(v3)*hvs(v4)*
              (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
                Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6.) - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v4)))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v3)))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)))))/
   (-v1 + v3 + v4) - ((-v3f + v3i)*
     (-6*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) + 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/2. - 
       6*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       6*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v3))) - M_PI*hvs(-v3)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) - 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2.))/v3 - 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)) - 
       6*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       6*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/2. - 
       3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))) + 
       6*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) - (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/
        2. - 3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/2. + 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v4))) + 3*(Power(M_PI,2)*Power(hvs(-v4),2)*
           rlog(Abs(v1)) + 2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       6*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       6*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v3))) - M_PI*hvs(-v3)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) + 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) + 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) + 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. - 
       3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
          (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
          (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(hvs(-v1)*hvs(v3)*
                 Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*
                 hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 2))/2. + (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.) + hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                   2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                 rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 2))/2. + (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),2))/2.))))/
   (-v1 + v3 + v4)
;
 return integrandEu29;
}  


==> anc/evaluate_pentagon/src/functions/f29Im.cpp <==

#include "../header.h"


double integrandIm29 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm29=  -(((v1f - v1i - v3f + v3i)*(-3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4) + 
         6*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4) - 
         3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4) + 
         (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/2. - 
         (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v4),2))/2.))/(-v1 + v3)) + 
  ((v1f - v1i - v3f + v3i)*(6*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)) - 
       6*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))) + 
       3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
          2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))) - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/2. + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v3))*rlog(Abs(v4)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v4)),2)))/2.))/(-v1 + v3) - 
  ((-v3f + v3i)*(2*Power(M_PI,3)*Power(hvs(-v1),3) - 
       3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3) - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/2. - 
       (Power(M_PI,3)*Power(hvs(-v4),3))/2. - 
       6*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) + 6*Power(M_PI,2)*hvs(-v3)*
        (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1) + 
       3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) - hvs(-(v4/v1))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),3) - 
       (hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3))/
        2.))/v3 + ((-v3f + v3i)*
     (6*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2) + 
       3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))) - 
       (3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/2. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/2. - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/2. - 
       6*(hvs(-(v4/v1))*rlog(Abs(v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) + 
       6*(hvs(-(v4/v1))*rlog(Abs(v3))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v3)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) + 
       3*(hvs(-(v4/v1))*rlog(Abs(v4))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) - 
       6*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) - 
       3*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.)))/v3 - 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     ((-3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/2. + 
       3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2) - 
       2*Power(M_PI,3)*Power(hvs(-v3),3) - 
       6*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) + 
       6*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) + 
       3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4) - 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4) + 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4))/2. + 
       3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v4) - 
       3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2) + 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v4),2))/2. + 
       (Power(M_PI,3)*Power(hvs(-v4),3))/2. + 
       6*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) - 6*Power(M_PI,2)*hvs(-v3)*
        (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1) - 
       3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) + hvs(-(v3/v1))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),3) + 
       hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),
         3) + hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + 
          M_PI*sign(v3),3) + (hvs(-(v1/v4))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3))/2. - 
       3*(-((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
              Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                 hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. - 
          ((M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           ((hvs(-v1)*hvs(v3)*
                Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),3)*
                hvs(v4))/6. - (hvs((-v1 + v3)/v4)*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((-v1 + v4)/v3)*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs(-1 + v4/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v3/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 3))/6.) + hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                2*M_PI*hvs(-v1)*hvs(-(v3*v4)),3)/6. - 
             (hvs((-v1 + v3)/v4)*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 3))/6. - (hvs((-v1 + v4)/v3)*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs(-1 + v4/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v3/v1)*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 3))/6.))))/(-v1 + v3 + v4) + 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     (-(Power(M_PI,3)*hvs(-v1))/2. - 
       6*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) + 
          hvs(-(v1/v3))*rlog(Abs(v1))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       6*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2) + 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/2. + 
       6*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) + 
          hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v3))) - 3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)) - 
       3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)) + 
       (3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/2. + 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) - 
       3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))) + 
       3*(-(M_PI*hvs(-v4)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) + 
          hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v4))) - (3*
          (-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))))/2. + 
       3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)) - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v3))*rlog(Abs(v4)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v4)),2)))/2. + 
       6*(hvs(-(v4/v1))*rlog(Abs(v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) - 
       6*(hvs(-(v4/v1))*rlog(Abs(v3))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v3)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) - 
       3*(hvs(-(v4/v1))*rlog(Abs(v4))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) + 
       6*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) + 
       6*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) + 
       6*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) + 
       3*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)) + 
          hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) + 
          hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v1) - 
                  M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4))))/6. + 
             ((-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                  2*M_PI*hvs(-v1)*hvs(-(v3*v4)))*
                Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2. - 
             hvs((-v1 + v3)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((-v1 + v4)/v3)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v4/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v3/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/2.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (hvs(-v1)*hvs(v3)*hvs(v4)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))))*
                   Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2.) - 
             hvs((-v1 + v3)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((-v1 + v4)/v3)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v4/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v3/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4)\
))/2.)))))/(-v1 + v3 + v4)
;
 return integrandIm29;
}  


==> anc/evaluate_pentagon/src/functions/f29Re.cpp <==

#include "../header.h"


double integrandRe29 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe29=  ((v1f - v1i - v3f + v3i)*(3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) - 
       6*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) + 
       3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)) - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/2. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/2.))/(-v1 + v3) - 
  ((v1f - v1i - v3f + v3i)*(-6*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*
        rlog(Abs(v1)) + 3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) + 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/2.))/(-v1 + v3) + 
  ((-v3f + v3i)*(-2*Power(rlog(Abs(v1)),3) + 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) - 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/2. + 
       Power(rlog(Abs(v4)),3)/2. - 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       6*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       6*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))))/v3 + 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     ((Power(M_PI,2)*rlog(Abs(v1)))/2. + 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       6*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/2. + 
       6*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) - 3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) + 
       2*Power(rlog(Abs(v3)),3) + 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) - 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) + 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v4)) + 3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/2. + 
       3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/2. - 
       Power(rlog(Abs(v4)),3)/2. + 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       6*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       6*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
             Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
             rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
             hvs(-v1)*hvs(v3)*hvs(v4)*
              (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
                Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6.) - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v4)))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v3)))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)))))/
   (-v1 + v3 + v4) - ((-v3f + v3i)*
     (-6*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) + 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/2. - 
       6*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       6*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v3))) - M_PI*hvs(-v3)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) - 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2.))/v3 - 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)) - 
       6*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       6*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/2. - 
       3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))) + 
       6*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) - (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/
        2. - 3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/2. + 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v4))) + 3*(Power(M_PI,2)*Power(hvs(-v4),2)*
           rlog(Abs(v1)) + 2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       6*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       6*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v3))) - M_PI*hvs(-v3)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) + 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) + 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) + 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. - 
       3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
          (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
          (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(hvs(-v1)*hvs(v3)*
                 Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*
                 hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 2))/2. + (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.) + hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                   2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                 rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 2))/2. + (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),2))/2.))))/
   (-v1 + v3 + v4)
;
 return integrandRe29;
}  


==> anc/evaluate_pentagon/src/functions/f2Eu.cpp <==

#include "../header.h"


double integrandEu2 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu2=  -((v2f*hvs(v2/v4)*rLi(3,1 - v2/v4))/(-v2 + v4)) + 
  (v2i*hvs(v2/v4)*rLi(3,1 - v2/v4))/(-v2 + v4) - 
  (v4f*hvs(v2/v4)*rLi(3,1 - v2/v4))/v4 + 
  (v4f*hvs(v2/v4)*rLi(3,1 - v2/v4))/(-v2 + v4) + 
  (v4i*hvs(v2/v4)*rLi(3,1 - v2/v4))/v4 - 
  (v4i*hvs(v2/v4)*rLi(3,1 - v2/v4))/(-v2 + v4) - 
  (v2f*hvs(-(v2/v4))*rLi(3,v4/(-v2 + v4)))/(-v2 + v4) + 
  (v2i*hvs(-(v2/v4))*rLi(3,v4/(-v2 + v4)))/(-v2 + v4) - 
  (v4f*hvs(-(v2/v4))*rLi(3,v4/(-v2 + v4)))/v4 + 
  (v4f*hvs(-(v2/v4))*rLi(3,v4/(-v2 + v4)))/(-v2 + v4) + 
  (v4i*hvs(-(v2/v4))*rLi(3,v4/(-v2 + v4)))/v4 - 
  (v4i*hvs(-(v2/v4))*rLi(3,v4/(-v2 + v4)))/(-v2 + v4) - 
  (Power(M_PI,2)*v2f*hvs(-(v2/v4))*rlog(Abs(v4)))/(6.*(-v2 + v4)) + 
  (Power(M_PI,2)*v2i*hvs(-(v2/v4))*rlog(Abs(v4)))/(6.*(-v2 + v4)) - 
  (Power(M_PI,2)*v4f*hvs(-(v2/v4))*rlog(Abs(v4)))/(6.*v4) + 
  (Power(M_PI,2)*v4f*hvs(-(v2/v4))*rlog(Abs(v4)))/(6.*(-v2 + v4)) + 
  (Power(M_PI,2)*v4i*hvs(-(v2/v4))*rlog(Abs(v4)))/(6.*v4) - 
  (Power(M_PI,2)*v4i*hvs(-(v2/v4))*rlog(Abs(v4)))/(6.*(-v2 + v4)) + 
  (Power(M_PI,2)*v2f*Power(hvs(v2 - v4),2)*hvs(-(v2/v4))*rlog(Abs(v4)))/
   (2.*(-v2 + v4)) - (Power(M_PI,2)*v2i*Power(hvs(v2 - v4),2)*hvs(-(v2/v4))*
     rlog(Abs(v4)))/(2.*(-v2 + v4)) + 
  (Power(M_PI,2)*v4f*Power(hvs(v2 - v4),2)*hvs(-(v2/v4))*rlog(Abs(v4)))/
   (2.*v4) - (Power(M_PI,2)*v4f*Power(hvs(v2 - v4),2)*hvs(-(v2/v4))*
     rlog(Abs(v4)))/(2.*(-v2 + v4)) - 
  (Power(M_PI,2)*v4i*Power(hvs(v2 - v4),2)*hvs(-(v2/v4))*rlog(Abs(v4)))/
   (2.*v4) + (Power(M_PI,2)*v4i*Power(hvs(v2 - v4),2)*hvs(-(v2/v4))*
     rlog(Abs(v4)))/(2.*(-v2 + v4)) - 
  (Power(M_PI,2)*v2f*hvs(v2 - v4)*hvs(-(v2/v4))*hvs(-v4)*rlog(Abs(v4)))/
   (-v2 + v4) + (Power(M_PI,2)*v2i*hvs(v2 - v4)*hvs(-(v2/v4))*hvs(-v4)*
     rlog(Abs(v4)))/(-v2 + v4) - 
  (Power(M_PI,2)*v4f*hvs(v2 - v4)*hvs(-(v2/v4))*hvs(-v4)*rlog(Abs(v4)))/v4 + 
  (Power(M_PI,2)*v4f*hvs(v2 - v4)*hvs(-(v2/v4))*hvs(-v4)*rlog(Abs(v4)))/
   (-v2 + v4) + (Power(M_PI,2)*v4i*hvs(v2 - v4)*hvs(-(v2/v4))*hvs(-v4)*
     rlog(Abs(v4)))/v4 - (Power(M_PI,2)*v4i*hvs(v2 - v4)*hvs(-(v2/v4))*
     hvs(-v4)*rlog(Abs(v4)))/(-v2 + v4) + 
  (Power(M_PI,2)*v2f*hvs(-(v2/v4))*Power(hvs(-v4),2)*rlog(Abs(v4)))/
   (2.*(-v2 + v4)) - (Power(M_PI,2)*v2i*hvs(-(v2/v4))*Power(hvs(-v4),2)*
     rlog(Abs(v4)))/(2.*(-v2 + v4)) + 
  (Power(M_PI,2)*v4f*hvs(-(v2/v4))*Power(hvs(-v4),2)*rlog(Abs(v4)))/(2.*v4) - 
  (Power(M_PI,2)*v4f*hvs(-(v2/v4))*Power(hvs(-v4),2)*rlog(Abs(v4)))/
   (2.*(-v2 + v4)) - (Power(M_PI,2)*v4i*hvs(-(v2/v4))*Power(hvs(-v4),2)*
     rlog(Abs(v4)))/(2.*v4) + (Power(M_PI,2)*v4i*hvs(-(v2/v4))*
     Power(hvs(-v4),2)*rlog(Abs(v4)))/(2.*(-v2 + v4)) - 
  (v2f*hvs(-(v2/v4))*Power(rlog(Abs(v4)),3))/(6.*(-v2 + v4)) + 
  (v2i*hvs(-(v2/v4))*Power(rlog(Abs(v4)),3))/(6.*(-v2 + v4)) - 
  (v4f*hvs(-(v2/v4))*Power(rlog(Abs(v4)),3))/(6.*v4) + 
  (v4f*hvs(-(v2/v4))*Power(rlog(Abs(v4)),3))/(6.*(-v2 + v4)) + 
  (v4i*hvs(-(v2/v4))*Power(rlog(Abs(v4)),3))/(6.*v4) - 
  (v4i*hvs(-(v2/v4))*Power(rlog(Abs(v4)),3))/(6.*(-v2 + v4)) + 
  (Power(M_PI,2)*v2f*hvs(-(v2/v4))*rlog(Abs(-v2 + v4)))/(6.*(-v2 + v4)) - 
  (Power(M_PI,2)*v2i*hvs(-(v2/v4))*rlog(Abs(-v2 + v4)))/(6.*(-v2 + v4)) + 
  (Power(M_PI,2)*v4f*hvs(-(v2/v4))*rlog(Abs(-v2 + v4)))/(6.*v4) - 
  (Power(M_PI,2)*v4f*hvs(-(v2/v4))*rlog(Abs(-v2 + v4)))/(6.*(-v2 + v4)) - 
  (Power(M_PI,2)*v4i*hvs(-(v2/v4))*rlog(Abs(-v2 + v4)))/(6.*v4) + 
  (Power(M_PI,2)*v4i*hvs(-(v2/v4))*rlog(Abs(-v2 + v4)))/(6.*(-v2 + v4)) - 
  (Power(M_PI,2)*v2f*Power(hvs(v2 - v4),2)*hvs(-(v2/v4))*rlog(Abs(-v2 + v4)))/
   (2.*(-v2 + v4)) + (Power(M_PI,2)*v2i*Power(hvs(v2 - v4),2)*hvs(-(v2/v4))*
     rlog(Abs(-v2 + v4)))/(2.*(-v2 + v4)) - 
  (Power(M_PI,2)*v4f*Power(hvs(v2 - v4),2)*hvs(-(v2/v4))*rlog(Abs(-v2 + v4)))/
   (2.*v4) + (Power(M_PI,2)*v4f*Power(hvs(v2 - v4),2)*hvs(-(v2/v4))*
     rlog(Abs(-v2 + v4)))/(2.*(-v2 + v4)) + 
  (Power(M_PI,2)*v4i*Power(hvs(v2 - v4),2)*hvs(-(v2/v4))*rlog(Abs(-v2 + v4)))/
   (2.*v4) - (Power(M_PI,2)*v4i*Power(hvs(v2 - v4),2)*hvs(-(v2/v4))*
     rlog(Abs(-v2 + v4)))/(2.*(-v2 + v4)) + 
  (Power(M_PI,2)*v2f*hvs(v2 - v4)*hvs(-(v2/v4))*hvs(-v4)*rlog(Abs(-v2 + v4)))/
   (-v2 + v4) - (Power(M_PI,2)*v2i*hvs(v2 - v4)*hvs(-(v2/v4))*hvs(-v4)*
     rlog(Abs(-v2 + v4)))/(-v2 + v4) + 
  (Power(M_PI,2)*v4f*hvs(v2 - v4)*hvs(-(v2/v4))*hvs(-v4)*rlog(Abs(-v2 + v4)))/
   v4 - (Power(M_PI,2)*v4f*hvs(v2 - v4)*hvs(-(v2/v4))*hvs(-v4)*
     rlog(Abs(-v2 + v4)))/(-v2 + v4) - 
  (Power(M_PI,2)*v4i*hvs(v2 - v4)*hvs(-(v2/v4))*hvs(-v4)*rlog(Abs(-v2 + v4)))/
   v4 + (Power(M_PI,2)*v4i*hvs(v2 - v4)*hvs(-(v2/v4))*hvs(-v4)*
     rlog(Abs(-v2 + v4)))/(-v2 + v4) - 
  (Power(M_PI,2)*v2f*hvs(-(v2/v4))*Power(hvs(-v4),2)*rlog(Abs(-v2 + v4)))/
   (2.*(-v2 + v4)) + (Power(M_PI,2)*v2i*hvs(-(v2/v4))*Power(hvs(-v4),2)*
     rlog(Abs(-v2 + v4)))/(2.*(-v2 + v4)) - 
  (Power(M_PI,2)*v4f*hvs(-(v2/v4))*Power(hvs(-v4),2)*rlog(Abs(-v2 + v4)))/
   (2.*v4) + (Power(M_PI,2)*v4f*hvs(-(v2/v4))*Power(hvs(-v4),2)*
     rlog(Abs(-v2 + v4)))/(2.*(-v2 + v4)) + 
  (Power(M_PI,2)*v4i*hvs(-(v2/v4))*Power(hvs(-v4),2)*rlog(Abs(-v2 + v4)))/
   (2.*v4) - (Power(M_PI,2)*v4i*hvs(-(v2/v4))*Power(hvs(-v4),2)*
     rlog(Abs(-v2 + v4)))/(2.*(-v2 + v4)) + 
  (v2f*hvs(-(v2/v4))*Power(rlog(Abs(v4)),2)*rlog(Abs(-v2 + v4)))/
   (2.*(-v2 + v4)) - (v2i*hvs(-(v2/v4))*Power(rlog(Abs(v4)),2)*
     rlog(Abs(-v2 + v4)))/(2.*(-v2 + v4)) + 
  (v4f*hvs(-(v2/v4))*Power(rlog(Abs(v4)),2)*rlog(Abs(-v2 + v4)))/(2.*v4) - 
  (v4f*hvs(-(v2/v4))*Power(rlog(Abs(v4)),2)*rlog(Abs(-v2 + v4)))/
   (2.*(-v2 + v4)) - (v4i*hvs(-(v2/v4))*Power(rlog(Abs(v4)),2)*
     rlog(Abs(-v2 + v4)))/(2.*v4) + 
  (v4i*hvs(-(v2/v4))*Power(rlog(Abs(v4)),2)*rlog(Abs(-v2 + v4)))/
   (2.*(-v2 + v4)) - (v2f*hvs(-(v2/v4))*rlog(Abs(v4))*
     Power(rlog(Abs(-v2 + v4)),2))/(2.*(-v2 + v4)) + 
  (v2i*hvs(-(v2/v4))*rlog(Abs(v4))*Power(rlog(Abs(-v2 + v4)),2))/
   (2.*(-v2 + v4)) - (v4f*hvs(-(v2/v4))*rlog(Abs(v4))*
     Power(rlog(Abs(-v2 + v4)),2))/(2.*v4) + 
  (v4f*hvs(-(v2/v4))*rlog(Abs(v4))*Power(rlog(Abs(-v2 + v4)),2))/
   (2.*(-v2 + v4)) + (v4i*hvs(-(v2/v4))*rlog(Abs(v4))*
     Power(rlog(Abs(-v2 + v4)),2))/(2.*v4) - 
  (v4i*hvs(-(v2/v4))*rlog(Abs(v4))*Power(rlog(Abs(-v2 + v4)),2))/
   (2.*(-v2 + v4)) + (v2f*hvs(-(v2/v4))*Power(rlog(Abs(-v2 + v4)),3))/
   (6.*(-v2 + v4)) - (v2i*hvs(-(v2/v4))*Power(rlog(Abs(-v2 + v4)),3))/
   (6.*(-v2 + v4)) + (v4f*hvs(-(v2/v4))*Power(rlog(Abs(-v2 + v4)),3))/
   (6.*v4) - (v4f*hvs(-(v2/v4))*Power(rlog(Abs(-v2 + v4)),3))/
   (6.*(-v2 + v4)) - (v4i*hvs(-(v2/v4))*Power(rlog(Abs(-v2 + v4)),3))/
   (6.*v4) + (v4i*hvs(-(v2/v4))*Power(rlog(Abs(-v2 + v4)),3))/
   (6.*(-v2 + v4)) + (Power(M_PI,2)*v2f*hvs(v2 - v4)*hvs(-(v2/v4))*
     rlog(Abs(v4))*sign(v4))/(-v2 + v4) - 
  (Power(M_PI,2)*v2i*hvs(v2 - v4)*hvs(-(v2/v4))*rlog(Abs(v4))*sign(v4))/
   (-v2 + v4) + (Power(M_PI,2)*v4f*hvs(v2 - v4)*hvs(-(v2/v4))*rlog(Abs(v4))*
     sign(v4))/v4 - (Power(M_PI,2)*v4f*hvs(v2 - v4)*hvs(-(v2/v4))*
     rlog(Abs(v4))*sign(v4))/(-v2 + v4) - 
  (Power(M_PI,2)*v4i*hvs(v2 - v4)*hvs(-(v2/v4))*rlog(Abs(v4))*sign(v4))/v4 + 
  (Power(M_PI,2)*v4i*hvs(v2 - v4)*hvs(-(v2/v4))*rlog(Abs(v4))*sign(v4))/
   (-v2 + v4) - (Power(M_PI,2)*v2f*hvs(-(v2/v4))*hvs(-v4)*rlog(Abs(v4))*
     sign(v4))/(-v2 + v4) + (Power(M_PI,2)*v2i*hvs(-(v2/v4))*hvs(-v4)*
     rlog(Abs(v4))*sign(v4))/(-v2 + v4) - 
  (Power(M_PI,2)*v4f*hvs(-(v2/v4))*hvs(-v4)*rlog(Abs(v4))*sign(v4))/v4 + 
  (Power(M_PI,2)*v4f*hvs(-(v2/v4))*hvs(-v4)*rlog(Abs(v4))*sign(v4))/
   (-v2 + v4) + (Power(M_PI,2)*v4i*hvs(-(v2/v4))*hvs(-v4)*rlog(Abs(v4))*
     sign(v4))/v4 - (Power(M_PI,2)*v4i*hvs(-(v2/v4))*hvs(-v4)*rlog(Abs(v4))*
     sign(v4))/(-v2 + v4) - (Power(M_PI,2)*v2f*hvs(v2 - v4)*hvs(-(v2/v4))*
     rlog(Abs(-v2 + v4))*sign(v4))/(-v2 + v4) + 
  (Power(M_PI,2)*v2i*hvs(v2 - v4)*hvs(-(v2/v4))*rlog(Abs(-v2 + v4))*sign(v4))/
   (-v2 + v4) - (Power(M_PI,2)*v4f*hvs(v2 - v4)*hvs(-(v2/v4))*
     rlog(Abs(-v2 + v4))*sign(v4))/v4 + 
  (Power(M_PI,2)*v4f*hvs(v2 - v4)*hvs(-(v2/v4))*rlog(Abs(-v2 + v4))*sign(v4))/
   (-v2 + v4) + (Power(M_PI,2)*v4i*hvs(v2 - v4)*hvs(-(v2/v4))*
     rlog(Abs(-v2 + v4))*sign(v4))/v4 - 
  (Power(M_PI,2)*v4i*hvs(v2 - v4)*hvs(-(v2/v4))*rlog(Abs(-v2 + v4))*sign(v4))/
   (-v2 + v4) + (Power(M_PI,2)*v2f*hvs(-(v2/v4))*hvs(-v4)*rlog(Abs(-v2 + v4))*
     sign(v4))/(-v2 + v4) - (Power(M_PI,2)*v2i*hvs(-(v2/v4))*hvs(-v4)*
     rlog(Abs(-v2 + v4))*sign(v4))/(-v2 + v4) + 
  (Power(M_PI,2)*v4f*hvs(-(v2/v4))*hvs(-v4)*rlog(Abs(-v2 + v4))*sign(v4))/v4 - 
  (Power(M_PI,2)*v4f*hvs(-(v2/v4))*hvs(-v4)*rlog(Abs(-v2 + v4))*sign(v4))/
   (-v2 + v4) - (Power(M_PI,2)*v4i*hvs(-(v2/v4))*hvs(-v4)*rlog(Abs(-v2 + v4))*
     sign(v4))/v4 + (Power(M_PI,2)*v4i*hvs(-(v2/v4))*hvs(-v4)*
     rlog(Abs(-v2 + v4))*sign(v4))/(-v2 + v4) + 
  (Power(M_PI,2)*v2f*hvs(-(v2/v4))*rlog(Abs(v4))*Power(sign(v4),2))/
   (2.*(-v2 + v4)) - (Power(M_PI,2)*v2i*hvs(-(v2/v4))*rlog(Abs(v4))*
     Power(sign(v4),2))/(2.*(-v2 + v4)) + 
  (Power(M_PI,2)*v4f*hvs(-(v2/v4))*rlog(Abs(v4))*Power(sign(v4),2))/(2.*v4) - 
  (Power(M_PI,2)*v4f*hvs(-(v2/v4))*rlog(Abs(v4))*Power(sign(v4),2))/
   (2.*(-v2 + v4)) - (Power(M_PI,2)*v4i*hvs(-(v2/v4))*rlog(Abs(v4))*
     Power(sign(v4),2))/(2.*v4) + 
  (Power(M_PI,2)*v4i*hvs(-(v2/v4))*rlog(Abs(v4))*Power(sign(v4),2))/
   (2.*(-v2 + v4)) - (Power(M_PI,2)*v2f*hvs(-(v2/v4))*rlog(Abs(-v2 + v4))*
     Power(sign(v4),2))/(2.*(-v2 + v4)) + 
  (Power(M_PI,2)*v2i*hvs(-(v2/v4))*rlog(Abs(-v2 + v4))*Power(sign(v4),2))/
   (2.*(-v2 + v4)) - (Power(M_PI,2)*v4f*hvs(-(v2/v4))*rlog(Abs(-v2 + v4))*
     Power(sign(v4),2))/(2.*v4) + 
  (Power(M_PI,2)*v4f*hvs(-(v2/v4))*rlog(Abs(-v2 + v4))*Power(sign(v4),2))/
   (2.*(-v2 + v4)) + (Power(M_PI,2)*v4i*hvs(-(v2/v4))*rlog(Abs(-v2 + v4))*
     Power(sign(v4),2))/(2.*v4) - 
  (Power(M_PI,2)*v4i*hvs(-(v2/v4))*rlog(Abs(-v2 + v4))*Power(sign(v4),2))/
   (2.*(-v2 + v4))
;
 return integrandEu2;
}  


==> anc/evaluate_pentagon/src/functions/f2Im.cpp <==

#include "../header.h"


double integrandIm2 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm2=  -(Power(M_PI,3)*v2f*hvs(v2 - v4)*hvs(-(v2/v4)))/(6.*(-v2 + v4)) + 
  (Power(M_PI,3)*v2i*hvs(v2 - v4)*hvs(-(v2/v4)))/(6.*(-v2 + v4)) - 
  (Power(M_PI,3)*v4f*hvs(v2 - v4)*hvs(-(v2/v4)))/(6.*v4) + 
  (Power(M_PI,3)*v4f*hvs(v2 - v4)*hvs(-(v2/v4)))/(6.*(-v2 + v4)) + 
  (Power(M_PI,3)*v4i*hvs(v2 - v4)*hvs(-(v2/v4)))/(6.*v4) - 
  (Power(M_PI,3)*v4i*hvs(v2 - v4)*hvs(-(v2/v4)))/(6.*(-v2 + v4)) + 
  (Power(M_PI,3)*v2f*Power(hvs(v2 - v4),3)*hvs(-(v2/v4)))/(6.*(-v2 + v4)) - 
  (Power(M_PI,3)*v2i*Power(hvs(v2 - v4),3)*hvs(-(v2/v4)))/(6.*(-v2 + v4)) + 
  (Power(M_PI,3)*v4f*Power(hvs(v2 - v4),3)*hvs(-(v2/v4)))/(6.*v4) - 
  (Power(M_PI,3)*v4f*Power(hvs(v2 - v4),3)*hvs(-(v2/v4)))/(6.*(-v2 + v4)) - 
  (Power(M_PI,3)*v4i*Power(hvs(v2 - v4),3)*hvs(-(v2/v4)))/(6.*v4) + 
  (Power(M_PI,3)*v4i*Power(hvs(v2 - v4),3)*hvs(-(v2/v4)))/(6.*(-v2 + v4)) + 
  (Power(M_PI,3)*v2f*hvs(-(v2/v4))*hvs(-v4))/(6.*(-v2 + v4)) - 
  (Power(M_PI,3)*v2i*hvs(-(v2/v4))*hvs(-v4))/(6.*(-v2 + v4)) + 
  (Power(M_PI,3)*v4f*hvs(-(v2/v4))*hvs(-v4))/(6.*v4) - 
  (Power(M_PI,3)*v4f*hvs(-(v2/v4))*hvs(-v4))/(6.*(-v2 + v4)) - 
  (Power(M_PI,3)*v4i*hvs(-(v2/v4))*hvs(-v4))/(6.*v4) + 
  (Power(M_PI,3)*v4i*hvs(-(v2/v4))*hvs(-v4))/(6.*(-v2 + v4)) - 
  (Power(M_PI,3)*v2f*Power(hvs(v2 - v4),2)*hvs(-(v2/v4))*hvs(-v4))/
   (2.*(-v2 + v4)) + (Power(M_PI,3)*v2i*Power(hvs(v2 - v4),2)*hvs(-(v2/v4))*
     hvs(-v4))/(2.*(-v2 + v4)) - 
  (Power(M_PI,3)*v4f*Power(hvs(v2 - v4),2)*hvs(-(v2/v4))*hvs(-v4))/(2.*v4) + 
  (Power(M_PI,3)*v4f*Power(hvs(v2 - v4),2)*hvs(-(v2/v4))*hvs(-v4))/
   (2.*(-v2 + v4)) + (Power(M_PI,3)*v4i*Power(hvs(v2 - v4),2)*hvs(-(v2/v4))*
     hvs(-v4))/(2.*v4) - (Power(M_PI,3)*v4i*Power(hvs(v2 - v4),2)*
     hvs(-(v2/v4))*hvs(-v4))/(2.*(-v2 + v4)) + 
  (Power(M_PI,3)*v2f*hvs(v2 - v4)*hvs(-(v2/v4))*Power(hvs(-v4),2))/
   (2.*(-v2 + v4)) - (Power(M_PI,3)*v2i*hvs(v2 - v4)*hvs(-(v2/v4))*
     Power(hvs(-v4),2))/(2.*(-v2 + v4)) + 
  (Power(M_PI,3)*v4f*hvs(v2 - v4)*hvs(-(v2/v4))*Power(hvs(-v4),2))/(2.*v4) - 
  (Power(M_PI,3)*v4f*hvs(v2 - v4)*hvs(-(v2/v4))*Power(hvs(-v4),2))/
   (2.*(-v2 + v4)) - (Power(M_PI,3)*v4i*hvs(v2 - v4)*hvs(-(v2/v4))*
     Power(hvs(-v4),2))/(2.*v4) + 
  (Power(M_PI,3)*v4i*hvs(v2 - v4)*hvs(-(v2/v4))*Power(hvs(-v4),2))/
   (2.*(-v2 + v4)) - (Power(M_PI,3)*v2f*hvs(-(v2/v4))*Power(hvs(-v4),3))/
   (6.*(-v2 + v4)) + (Power(M_PI,3)*v2i*hvs(-(v2/v4))*Power(hvs(-v4),3))/
   (6.*(-v2 + v4)) - (Power(M_PI,3)*v4f*hvs(-(v2/v4))*Power(hvs(-v4),3))/
   (6.*v4) + (Power(M_PI,3)*v4f*hvs(-(v2/v4))*Power(hvs(-v4),3))/
   (6.*(-v2 + v4)) + (Power(M_PI,3)*v4i*hvs(-(v2/v4))*Power(hvs(-v4),3))/
   (6.*v4) - (Power(M_PI,3)*v4i*hvs(-(v2/v4))*Power(hvs(-v4),3))/
   (6.*(-v2 + v4)) - (M_PI*v2f*hvs(v2 - v4)*hvs(-(v2/v4))*
     Power(rlog(Abs(v4)),2))/(2.*(-v2 + v4)) + 
  (M_PI*v2i*hvs(v2 - v4)*hvs(-(v2/v4))*Power(rlog(Abs(v4)),2))/
   (2.*(-v2 + v4)) - (M_PI*v4f*hvs(v2 - v4)*hvs(-(v2/v4))*
     Power(rlog(Abs(v4)),2))/(2.*v4) + 
  (M_PI*v4f*hvs(v2 - v4)*hvs(-(v2/v4))*Power(rlog(Abs(v4)),2))/
   (2.*(-v2 + v4)) + (M_PI*v4i*hvs(v2 - v4)*hvs(-(v2/v4))*
     Power(rlog(Abs(v4)),2))/(2.*v4) - 
  (M_PI*v4i*hvs(v2 - v4)*hvs(-(v2/v4))*Power(rlog(Abs(v4)),2))/
   (2.*(-v2 + v4)) + (M_PI*v2f*hvs(-(v2/v4))*hvs(-v4)*Power(rlog(Abs(v4)),2))/
   (2.*(-v2 + v4)) - (M_PI*v2i*hvs(-(v2/v4))*hvs(-v4)*Power(rlog(Abs(v4)),2))/
   (2.*(-v2 + v4)) + (M_PI*v4f*hvs(-(v2/v4))*hvs(-v4)*Power(rlog(Abs(v4)),2))/
   (2.*v4) - (M_PI*v4f*hvs(-(v2/v4))*hvs(-v4)*Power(rlog(Abs(v4)),2))/
   (2.*(-v2 + v4)) - (M_PI*v4i*hvs(-(v2/v4))*hvs(-v4)*Power(rlog(Abs(v4)),2))/
   (2.*v4) + (M_PI*v4i*hvs(-(v2/v4))*hvs(-v4)*Power(rlog(Abs(v4)),2))/
   (2.*(-v2 + v4)) + (M_PI*v2f*hvs(v2 - v4)*hvs(-(v2/v4))*rlog(Abs(v4))*
     rlog(Abs(-v2 + v4)))/(-v2 + v4) - 
  (M_PI*v2i*hvs(v2 - v4)*hvs(-(v2/v4))*rlog(Abs(v4))*rlog(Abs(-v2 + v4)))/
   (-v2 + v4) + (M_PI*v4f*hvs(v2 - v4)*hvs(-(v2/v4))*rlog(Abs(v4))*
     rlog(Abs(-v2 + v4)))/v4 - (M_PI*v4f*hvs(v2 - v4)*hvs(-(v2/v4))*
     rlog(Abs(v4))*rlog(Abs(-v2 + v4)))/(-v2 + v4) - 
  (M_PI*v4i*hvs(v2 - v4)*hvs(-(v2/v4))*rlog(Abs(v4))*rlog(Abs(-v2 + v4)))/v4 + 
  (M_PI*v4i*hvs(v2 - v4)*hvs(-(v2/v4))*rlog(Abs(v4))*rlog(Abs(-v2 + v4)))/
   (-v2 + v4) - (M_PI*v2f*hvs(-(v2/v4))*hvs(-v4)*rlog(Abs(v4))*
     rlog(Abs(-v2 + v4)))/(-v2 + v4) + 
  (M_PI*v2i*hvs(-(v2/v4))*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(-v2 + v4)))/
   (-v2 + v4) - (M_PI*v4f*hvs(-(v2/v4))*hvs(-v4)*rlog(Abs(v4))*
     rlog(Abs(-v2 + v4)))/v4 + (M_PI*v4f*hvs(-(v2/v4))*hvs(-v4)*rlog(Abs(v4))*
     rlog(Abs(-v2 + v4)))/(-v2 + v4) + 
  (M_PI*v4i*hvs(-(v2/v4))*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(-v2 + v4)))/v4 - 
  (M_PI*v4i*hvs(-(v2/v4))*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(-v2 + v4)))/
   (-v2 + v4) - (M_PI*v2f*hvs(v2 - v4)*hvs(-(v2/v4))*
     Power(rlog(Abs(-v2 + v4)),2))/(2.*(-v2 + v4)) + 
  (M_PI*v2i*hvs(v2 - v4)*hvs(-(v2/v4))*Power(rlog(Abs(-v2 + v4)),2))/
   (2.*(-v2 + v4)) - (M_PI*v4f*hvs(v2 - v4)*hvs(-(v2/v4))*
     Power(rlog(Abs(-v2 + v4)),2))/(2.*v4) + 
  (M_PI*v4f*hvs(v2 - v4)*hvs(-(v2/v4))*Power(rlog(Abs(-v2 + v4)),2))/
   (2.*(-v2 + v4)) + (M_PI*v4i*hvs(v2 - v4)*hvs(-(v2/v4))*
     Power(rlog(Abs(-v2 + v4)),2))/(2.*v4) - 
  (M_PI*v4i*hvs(v2 - v4)*hvs(-(v2/v4))*Power(rlog(Abs(-v2 + v4)),2))/
   (2.*(-v2 + v4)) + (M_PI*v2f*hvs(-(v2/v4))*hvs(-v4)*
     Power(rlog(Abs(-v2 + v4)),2))/(2.*(-v2 + v4)) - 
  (M_PI*v2i*hvs(-(v2/v4))*hvs(-v4)*Power(rlog(Abs(-v2 + v4)),2))/
   (2.*(-v2 + v4)) + (M_PI*v4f*hvs(-(v2/v4))*hvs(-v4)*
     Power(rlog(Abs(-v2 + v4)),2))/(2.*v4) - 
  (M_PI*v4f*hvs(-(v2/v4))*hvs(-v4)*Power(rlog(Abs(-v2 + v4)),2))/
   (2.*(-v2 + v4)) - (M_PI*v4i*hvs(-(v2/v4))*hvs(-v4)*
     Power(rlog(Abs(-v2 + v4)),2))/(2.*v4) + 
  (M_PI*v4i*hvs(-(v2/v4))*hvs(-v4)*Power(rlog(Abs(-v2 + v4)),2))/
   (2.*(-v2 + v4)) - (Power(M_PI,3)*v2f*hvs(-(v2/v4))*sign(v4))/
   (6.*(-v2 + v4)) + (Power(M_PI,3)*v2i*hvs(-(v2/v4))*sign(v4))/
   (6.*(-v2 + v4)) - (Power(M_PI,3)*v4f*hvs(-(v2/v4))*sign(v4))/(6.*v4) + 
  (Power(M_PI,3)*v4f*hvs(-(v2/v4))*sign(v4))/(6.*(-v2 + v4)) + 
  (Power(M_PI,3)*v4i*hvs(-(v2/v4))*sign(v4))/(6.*v4) - 
  (Power(M_PI,3)*v4i*hvs(-(v2/v4))*sign(v4))/(6.*(-v2 + v4)) + 
  (Power(M_PI,3)*v2f*Power(hvs(v2 - v4),2)*hvs(-(v2/v4))*sign(v4))/
   (2.*(-v2 + v4)) - (Power(M_PI,3)*v2i*Power(hvs(v2 - v4),2)*hvs(-(v2/v4))*
     sign(v4))/(2.*(-v2 + v4)) + 
  (Power(M_PI,3)*v4f*Power(hvs(v2 - v4),2)*hvs(-(v2/v4))*sign(v4))/(2.*v4) - 
  (Power(M_PI,3)*v4f*Power(hvs(v2 - v4),2)*hvs(-(v2/v4))*sign(v4))/
   (2.*(-v2 + v4)) - (Power(M_PI,3)*v4i*Power(hvs(v2 - v4),2)*hvs(-(v2/v4))*
     sign(v4))/(2.*v4) + (Power(M_PI,3)*v4i*Power(hvs(v2 - v4),2)*
     hvs(-(v2/v4))*sign(v4))/(2.*(-v2 + v4)) - 
  (Power(M_PI,3)*v2f*hvs(v2 - v4)*hvs(-(v2/v4))*hvs(-v4)*sign(v4))/(-v2 + v4) + 
  (Power(M_PI,3)*v2i*hvs(v2 - v4)*hvs(-(v2/v4))*hvs(-v4)*sign(v4))/(-v2 + v4) - 
  (Power(M_PI,3)*v4f*hvs(v2 - v4)*hvs(-(v2/v4))*hvs(-v4)*sign(v4))/v4 + 
  (Power(M_PI,3)*v4f*hvs(v2 - v4)*hvs(-(v2/v4))*hvs(-v4)*sign(v4))/(-v2 + v4) + 
  (Power(M_PI,3)*v4i*hvs(v2 - v4)*hvs(-(v2/v4))*hvs(-v4)*sign(v4))/v4 - 
  (Power(M_PI,3)*v4i*hvs(v2 - v4)*hvs(-(v2/v4))*hvs(-v4)*sign(v4))/(-v2 + v4) + 
  (Power(M_PI,3)*v2f*hvs(-(v2/v4))*Power(hvs(-v4),2)*sign(v4))/
   (2.*(-v2 + v4)) - (Power(M_PI,3)*v2i*hvs(-(v2/v4))*Power(hvs(-v4),2)*
     sign(v4))/(2.*(-v2 + v4)) + 
  (Power(M_PI,3)*v4f*hvs(-(v2/v4))*Power(hvs(-v4),2)*sign(v4))/(2.*v4) - 
  (Power(M_PI,3)*v4f*hvs(-(v2/v4))*Power(hvs(-v4),2)*sign(v4))/
   (2.*(-v2 + v4)) - (Power(M_PI,3)*v4i*hvs(-(v2/v4))*Power(hvs(-v4),2)*
     sign(v4))/(2.*v4) + (Power(M_PI,3)*v4i*hvs(-(v2/v4))*Power(hvs(-v4),2)*
     sign(v4))/(2.*(-v2 + v4)) - 
  (M_PI*v2f*hvs(-(v2/v4))*Power(rlog(Abs(v4)),2)*sign(v4))/(2.*(-v2 + v4)) + 
  (M_PI*v2i*hvs(-(v2/v4))*Power(rlog(Abs(v4)),2)*sign(v4))/(2.*(-v2 + v4)) - 
  (M_PI*v4f*hvs(-(v2/v4))*Power(rlog(Abs(v4)),2)*sign(v4))/(2.*v4) + 
  (M_PI*v4f*hvs(-(v2/v4))*Power(rlog(Abs(v4)),2)*sign(v4))/(2.*(-v2 + v4)) + 
  (M_PI*v4i*hvs(-(v2/v4))*Power(rlog(Abs(v4)),2)*sign(v4))/(2.*v4) - 
  (M_PI*v4i*hvs(-(v2/v4))*Power(rlog(Abs(v4)),2)*sign(v4))/(2.*(-v2 + v4)) + 
  (M_PI*v2f*hvs(-(v2/v4))*rlog(Abs(v4))*rlog(Abs(-v2 + v4))*sign(v4))/
   (-v2 + v4) - (M_PI*v2i*hvs(-(v2/v4))*rlog(Abs(v4))*rlog(Abs(-v2 + v4))*
     sign(v4))/(-v2 + v4) + (M_PI*v4f*hvs(-(v2/v4))*rlog(Abs(v4))*
     rlog(Abs(-v2 + v4))*sign(v4))/v4 - 
  (M_PI*v4f*hvs(-(v2/v4))*rlog(Abs(v4))*rlog(Abs(-v2 + v4))*sign(v4))/
   (-v2 + v4) - (M_PI*v4i*hvs(-(v2/v4))*rlog(Abs(v4))*rlog(Abs(-v2 + v4))*
     sign(v4))/v4 + (M_PI*v4i*hvs(-(v2/v4))*rlog(Abs(v4))*rlog(Abs(-v2 + v4))*
     sign(v4))/(-v2 + v4) - (M_PI*v2f*hvs(-(v2/v4))*
     Power(rlog(Abs(-v2 + v4)),2)*sign(v4))/(2.*(-v2 + v4)) + 
  (M_PI*v2i*hvs(-(v2/v4))*Power(rlog(Abs(-v2 + v4)),2)*sign(v4))/
   (2.*(-v2 + v4)) - (M_PI*v4f*hvs(-(v2/v4))*Power(rlog(Abs(-v2 + v4)),2)*
     sign(v4))/(2.*v4) + (M_PI*v4f*hvs(-(v2/v4))*Power(rlog(Abs(-v2 + v4)),2)*
     sign(v4))/(2.*(-v2 + v4)) + 
  (M_PI*v4i*hvs(-(v2/v4))*Power(rlog(Abs(-v2 + v4)),2)*sign(v4))/(2.*v4) - 
  (M_PI*v4i*hvs(-(v2/v4))*Power(rlog(Abs(-v2 + v4)),2)*sign(v4))/
   (2.*(-v2 + v4)) + (Power(M_PI,3)*v2f*hvs(v2 - v4)*hvs(-(v2/v4))*
     Power(sign(v4),2))/(2.*(-v2 + v4)) - 
  (Power(M_PI,3)*v2i*hvs(v2 - v4)*hvs(-(v2/v4))*Power(sign(v4),2))/
   (2.*(-v2 + v4)) + (Power(M_PI,3)*v4f*hvs(v2 - v4)*hvs(-(v2/v4))*
     Power(sign(v4),2))/(2.*v4) - 
  (Power(M_PI,3)*v4f*hvs(v2 - v4)*hvs(-(v2/v4))*Power(sign(v4),2))/
   (2.*(-v2 + v4)) - (Power(M_PI,3)*v4i*hvs(v2 - v4)*hvs(-(v2/v4))*
     Power(sign(v4),2))/(2.*v4) + 
  (Power(M_PI,3)*v4i*hvs(v2 - v4)*hvs(-(v2/v4))*Power(sign(v4),2))/
   (2.*(-v2 + v4)) - (Power(M_PI,3)*v2f*hvs(-(v2/v4))*hvs(-v4)*
     Power(sign(v4),2))/(2.*(-v2 + v4)) + 
  (Power(M_PI,3)*v2i*hvs(-(v2/v4))*hvs(-v4)*Power(sign(v4),2))/
   (2.*(-v2 + v4)) - (Power(M_PI,3)*v4f*hvs(-(v2/v4))*hvs(-v4)*
     Power(sign(v4),2))/(2.*v4) + 
  (Power(M_PI,3)*v4f*hvs(-(v2/v4))*hvs(-v4)*Power(sign(v4),2))/
   (2.*(-v2 + v4)) + (Power(M_PI,3)*v4i*hvs(-(v2/v4))*hvs(-v4)*
     Power(sign(v4),2))/(2.*v4) - 
  (Power(M_PI,3)*v4i*hvs(-(v2/v4))*hvs(-v4)*Power(sign(v4),2))/
   (2.*(-v2 + v4)) + (Power(M_PI,3)*v2f*hvs(-(v2/v4))*Power(sign(v4),3))/
   (6.*(-v2 + v4)) - (Power(M_PI,3)*v2i*hvs(-(v2/v4))*Power(sign(v4),3))/
   (6.*(-v2 + v4)) + (Power(M_PI,3)*v4f*hvs(-(v2/v4))*Power(sign(v4),3))/
   (6.*v4) - (Power(M_PI,3)*v4f*hvs(-(v2/v4))*Power(sign(v4),3))/
   (6.*(-v2 + v4)) - (Power(M_PI,3)*v4i*hvs(-(v2/v4))*Power(sign(v4),3))/
   (6.*v4) + (Power(M_PI,3)*v4i*hvs(-(v2/v4))*Power(sign(v4),3))/(6.*(-v2 + v4))
;
 return integrandIm2;
}  


==> anc/evaluate_pentagon/src/functions/f2Re.cpp <==

#include "../header.h"


double integrandRe2 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe2=  -((v2f*hvs(v2/v4)*rLi(3,1 - v2/v4))/(-v2 + v4)) + 
  (v2i*hvs(v2/v4)*rLi(3,1 - v2/v4))/(-v2 + v4) - 
  (v4f*hvs(v2/v4)*rLi(3,1 - v2/v4))/v4 + 
  (v4f*hvs(v2/v4)*rLi(3,1 - v2/v4))/(-v2 + v4) + 
  (v4i*hvs(v2/v4)*rLi(3,1 - v2/v4))/v4 - 
  (v4i*hvs(v2/v4)*rLi(3,1 - v2/v4))/(-v2 + v4) - 
  (v2f*hvs(-(v2/v4))*rLi(3,v4/(-v2 + v4)))/(-v2 + v4) + 
  (v2i*hvs(-(v2/v4))*rLi(3,v4/(-v2 + v4)))/(-v2 + v4) - 
  (v4f*hvs(-(v2/v4))*rLi(3,v4/(-v2 + v4)))/v4 + 
  (v4f*hvs(-(v2/v4))*rLi(3,v4/(-v2 + v4)))/(-v2 + v4) + 
  (v4i*hvs(-(v2/v4))*rLi(3,v4/(-v2 + v4)))/v4 - 
  (v4i*hvs(-(v2/v4))*rLi(3,v4/(-v2 + v4)))/(-v2 + v4) - 
  (Power(M_PI,2)*v2f*hvs(-(v2/v4))*rlog(Abs(v4)))/(6.*(-v2 + v4)) + 
  (Power(M_PI,2)*v2i*hvs(-(v2/v4))*rlog(Abs(v4)))/(6.*(-v2 + v4)) - 
  (Power(M_PI,2)*v4f*hvs(-(v2/v4))*rlog(Abs(v4)))/(6.*v4) + 
  (Power(M_PI,2)*v4f*hvs(-(v2/v4))*rlog(Abs(v4)))/(6.*(-v2 + v4)) + 
  (Power(M_PI,2)*v4i*hvs(-(v2/v4))*rlog(Abs(v4)))/(6.*v4) - 
  (Power(M_PI,2)*v4i*hvs(-(v2/v4))*rlog(Abs(v4)))/(6.*(-v2 + v4)) + 
  (Power(M_PI,2)*v2f*Power(hvs(v2 - v4),2)*hvs(-(v2/v4))*rlog(Abs(v4)))/
   (2.*(-v2 + v4)) - (Power(M_PI,2)*v2i*Power(hvs(v2 - v4),2)*hvs(-(v2/v4))*
     rlog(Abs(v4)))/(2.*(-v2 + v4)) + 
  (Power(M_PI,2)*v4f*Power(hvs(v2 - v4),2)*hvs(-(v2/v4))*rlog(Abs(v4)))/
   (2.*v4) - (Power(M_PI,2)*v4f*Power(hvs(v2 - v4),2)*hvs(-(v2/v4))*
     rlog(Abs(v4)))/(2.*(-v2 + v4)) - 
  (Power(M_PI,2)*v4i*Power(hvs(v2 - v4),2)*hvs(-(v2/v4))*rlog(Abs(v4)))/
   (2.*v4) + (Power(M_PI,2)*v4i*Power(hvs(v2 - v4),2)*hvs(-(v2/v4))*
     rlog(Abs(v4)))/(2.*(-v2 + v4)) - 
  (Power(M_PI,2)*v2f*hvs(v2 - v4)*hvs(-(v2/v4))*hvs(-v4)*rlog(Abs(v4)))/
   (-v2 + v4) + (Power(M_PI,2)*v2i*hvs(v2 - v4)*hvs(-(v2/v4))*hvs(-v4)*
     rlog(Abs(v4)))/(-v2 + v4) - 
  (Power(M_PI,2)*v4f*hvs(v2 - v4)*hvs(-(v2/v4))*hvs(-v4)*rlog(Abs(v4)))/v4 + 
  (Power(M_PI,2)*v4f*hvs(v2 - v4)*hvs(-(v2/v4))*hvs(-v4)*rlog(Abs(v4)))/
   (-v2 + v4) + (Power(M_PI,2)*v4i*hvs(v2 - v4)*hvs(-(v2/v4))*hvs(-v4)*
     rlog(Abs(v4)))/v4 - (Power(M_PI,2)*v4i*hvs(v2 - v4)*hvs(-(v2/v4))*
     hvs(-v4)*rlog(Abs(v4)))/(-v2 + v4) + 
  (Power(M_PI,2)*v2f*hvs(-(v2/v4))*Power(hvs(-v4),2)*rlog(Abs(v4)))/
   (2.*(-v2 + v4)) - (Power(M_PI,2)*v2i*hvs(-(v2/v4))*Power(hvs(-v4),2)*
     rlog(Abs(v4)))/(2.*(-v2 + v4)) + 
  (Power(M_PI,2)*v4f*hvs(-(v2/v4))*Power(hvs(-v4),2)*rlog(Abs(v4)))/(2.*v4) - 
  (Power(M_PI,2)*v4f*hvs(-(v2/v4))*Power(hvs(-v4),2)*rlog(Abs(v4)))/
   (2.*(-v2 + v4)) - (Power(M_PI,2)*v4i*hvs(-(v2/v4))*Power(hvs(-v4),2)*
     rlog(Abs(v4)))/(2.*v4) + (Power(M_PI,2)*v4i*hvs(-(v2/v4))*
     Power(hvs(-v4),2)*rlog(Abs(v4)))/(2.*(-v2 + v4)) - 
  (v2f*hvs(-(v2/v4))*Power(rlog(Abs(v4)),3))/(6.*(-v2 + v4)) + 
  (v2i*hvs(-(v2/v4))*Power(rlog(Abs(v4)),3))/(6.*(-v2 + v4)) - 
  (v4f*hvs(-(v2/v4))*Power(rlog(Abs(v4)),3))/(6.*v4) + 
  (v4f*hvs(-(v2/v4))*Power(rlog(Abs(v4)),3))/(6.*(-v2 + v4)) + 
  (v4i*hvs(-(v2/v4))*Power(rlog(Abs(v4)),3))/(6.*v4) - 
  (v4i*hvs(-(v2/v4))*Power(rlog(Abs(v4)),3))/(6.*(-v2 + v4)) + 
  (Power(M_PI,2)*v2f*hvs(-(v2/v4))*rlog(Abs(-v2 + v4)))/(6.*(-v2 + v4)) - 
  (Power(M_PI,2)*v2i*hvs(-(v2/v4))*rlog(Abs(-v2 + v4)))/(6.*(-v2 + v4)) + 
  (Power(M_PI,2)*v4f*hvs(-(v2/v4))*rlog(Abs(-v2 + v4)))/(6.*v4) - 
  (Power(M_PI,2)*v4f*hvs(-(v2/v4))*rlog(Abs(-v2 + v4)))/(6.*(-v2 + v4)) - 
  (Power(M_PI,2)*v4i*hvs(-(v2/v4))*rlog(Abs(-v2 + v4)))/(6.*v4) + 
  (Power(M_PI,2)*v4i*hvs(-(v2/v4))*rlog(Abs(-v2 + v4)))/(6.*(-v2 + v4)) - 
  (Power(M_PI,2)*v2f*Power(hvs(v2 - v4),2)*hvs(-(v2/v4))*rlog(Abs(-v2 + v4)))/
   (2.*(-v2 + v4)) + (Power(M_PI,2)*v2i*Power(hvs(v2 - v4),2)*hvs(-(v2/v4))*
     rlog(Abs(-v2 + v4)))/(2.*(-v2 + v4)) - 
  (Power(M_PI,2)*v4f*Power(hvs(v2 - v4),2)*hvs(-(v2/v4))*rlog(Abs(-v2 + v4)))/
   (2.*v4) + (Power(M_PI,2)*v4f*Power(hvs(v2 - v4),2)*hvs(-(v2/v4))*
     rlog(Abs(-v2 + v4)))/(2.*(-v2 + v4)) + 
  (Power(M_PI,2)*v4i*Power(hvs(v2 - v4),2)*hvs(-(v2/v4))*rlog(Abs(-v2 + v4)))/
   (2.*v4) - (Power(M_PI,2)*v4i*Power(hvs(v2 - v4),2)*hvs(-(v2/v4))*
     rlog(Abs(-v2 + v4)))/(2.*(-v2 + v4)) + 
  (Power(M_PI,2)*v2f*hvs(v2 - v4)*hvs(-(v2/v4))*hvs(-v4)*rlog(Abs(-v2 + v4)))/
   (-v2 + v4) - (Power(M_PI,2)*v2i*hvs(v2 - v4)*hvs(-(v2/v4))*hvs(-v4)*
     rlog(Abs(-v2 + v4)))/(-v2 + v4) + 
  (Power(M_PI,2)*v4f*hvs(v2 - v4)*hvs(-(v2/v4))*hvs(-v4)*rlog(Abs(-v2 + v4)))/
   v4 - (Power(M_PI,2)*v4f*hvs(v2 - v4)*hvs(-(v2/v4))*hvs(-v4)*
     rlog(Abs(-v2 + v4)))/(-v2 + v4) - 
  (Power(M_PI,2)*v4i*hvs(v2 - v4)*hvs(-(v2/v4))*hvs(-v4)*rlog(Abs(-v2 + v4)))/
   v4 + (Power(M_PI,2)*v4i*hvs(v2 - v4)*hvs(-(v2/v4))*hvs(-v4)*
     rlog(Abs(-v2 + v4)))/(-v2 + v4) - 
  (Power(M_PI,2)*v2f*hvs(-(v2/v4))*Power(hvs(-v4),2)*rlog(Abs(-v2 + v4)))/
   (2.*(-v2 + v4)) + (Power(M_PI,2)*v2i*hvs(-(v2/v4))*Power(hvs(-v4),2)*
     rlog(Abs(-v2 + v4)))/(2.*(-v2 + v4)) - 
  (Power(M_PI,2)*v4f*hvs(-(v2/v4))*Power(hvs(-v4),2)*rlog(Abs(-v2 + v4)))/
   (2.*v4) + (Power(M_PI,2)*v4f*hvs(-(v2/v4))*Power(hvs(-v4),2)*
     rlog(Abs(-v2 + v4)))/(2.*(-v2 + v4)) + 
  (Power(M_PI,2)*v4i*hvs(-(v2/v4))*Power(hvs(-v4),2)*rlog(Abs(-v2 + v4)))/
   (2.*v4) - (Power(M_PI,2)*v4i*hvs(-(v2/v4))*Power(hvs(-v4),2)*
     rlog(Abs(-v2 + v4)))/(2.*(-v2 + v4)) + 
  (v2f*hvs(-(v2/v4))*Power(rlog(Abs(v4)),2)*rlog(Abs(-v2 + v4)))/
   (2.*(-v2 + v4)) - (v2i*hvs(-(v2/v4))*Power(rlog(Abs(v4)),2)*
     rlog(Abs(-v2 + v4)))/(2.*(-v2 + v4)) + 
  (v4f*hvs(-(v2/v4))*Power(rlog(Abs(v4)),2)*rlog(Abs(-v2 + v4)))/(2.*v4) - 
  (v4f*hvs(-(v2/v4))*Power(rlog(Abs(v4)),2)*rlog(Abs(-v2 + v4)))/
   (2.*(-v2 + v4)) - (v4i*hvs(-(v2/v4))*Power(rlog(Abs(v4)),2)*
     rlog(Abs(-v2 + v4)))/(2.*v4) + 
  (v4i*hvs(-(v2/v4))*Power(rlog(Abs(v4)),2)*rlog(Abs(-v2 + v4)))/
   (2.*(-v2 + v4)) - (v2f*hvs(-(v2/v4))*rlog(Abs(v4))*
     Power(rlog(Abs(-v2 + v4)),2))/(2.*(-v2 + v4)) + 
  (v2i*hvs(-(v2/v4))*rlog(Abs(v4))*Power(rlog(Abs(-v2 + v4)),2))/
   (2.*(-v2 + v4)) - (v4f*hvs(-(v2/v4))*rlog(Abs(v4))*
     Power(rlog(Abs(-v2 + v4)),2))/(2.*v4) + 
  (v4f*hvs(-(v2/v4))*rlog(Abs(v4))*Power(rlog(Abs(-v2 + v4)),2))/
   (2.*(-v2 + v4)) + (v4i*hvs(-(v2/v4))*rlog(Abs(v4))*
     Power(rlog(Abs(-v2 + v4)),2))/(2.*v4) - 
  (v4i*hvs(-(v2/v4))*rlog(Abs(v4))*Power(rlog(Abs(-v2 + v4)),2))/
   (2.*(-v2 + v4)) + (v2f*hvs(-(v2/v4))*Power(rlog(Abs(-v2 + v4)),3))/
   (6.*(-v2 + v4)) - (v2i*hvs(-(v2/v4))*Power(rlog(Abs(-v2 + v4)),3))/
   (6.*(-v2 + v4)) + (v4f*hvs(-(v2/v4))*Power(rlog(Abs(-v2 + v4)),3))/
   (6.*v4) - (v4f*hvs(-(v2/v4))*Power(rlog(Abs(-v2 + v4)),3))/
   (6.*(-v2 + v4)) - (v4i*hvs(-(v2/v4))*Power(rlog(Abs(-v2 + v4)),3))/
   (6.*v4) + (v4i*hvs(-(v2/v4))*Power(rlog(Abs(-v2 + v4)),3))/
   (6.*(-v2 + v4)) + (Power(M_PI,2)*v2f*hvs(v2 - v4)*hvs(-(v2/v4))*
     rlog(Abs(v4))*sign(v4))/(-v2 + v4) - 
  (Power(M_PI,2)*v2i*hvs(v2 - v4)*hvs(-(v2/v4))*rlog(Abs(v4))*sign(v4))/
   (-v2 + v4) + (Power(M_PI,2)*v4f*hvs(v2 - v4)*hvs(-(v2/v4))*rlog(Abs(v4))*
     sign(v4))/v4 - (Power(M_PI,2)*v4f*hvs(v2 - v4)*hvs(-(v2/v4))*
     rlog(Abs(v4))*sign(v4))/(-v2 + v4) - 
  (Power(M_PI,2)*v4i*hvs(v2 - v4)*hvs(-(v2/v4))*rlog(Abs(v4))*sign(v4))/v4 + 
  (Power(M_PI,2)*v4i*hvs(v2 - v4)*hvs(-(v2/v4))*rlog(Abs(v4))*sign(v4))/
   (-v2 + v4) - (Power(M_PI,2)*v2f*hvs(-(v2/v4))*hvs(-v4)*rlog(Abs(v4))*
     sign(v4))/(-v2 + v4) + (Power(M_PI,2)*v2i*hvs(-(v2/v4))*hvs(-v4)*
     rlog(Abs(v4))*sign(v4))/(-v2 + v4) - 
  (Power(M_PI,2)*v4f*hvs(-(v2/v4))*hvs(-v4)*rlog(Abs(v4))*sign(v4))/v4 + 
  (Power(M_PI,2)*v4f*hvs(-(v2/v4))*hvs(-v4)*rlog(Abs(v4))*sign(v4))/
   (-v2 + v4) + (Power(M_PI,2)*v4i*hvs(-(v2/v4))*hvs(-v4)*rlog(Abs(v4))*
     sign(v4))/v4 - (Power(M_PI,2)*v4i*hvs(-(v2/v4))*hvs(-v4)*rlog(Abs(v4))*
     sign(v4))/(-v2 + v4) - (Power(M_PI,2)*v2f*hvs(v2 - v4)*hvs(-(v2/v4))*
     rlog(Abs(-v2 + v4))*sign(v4))/(-v2 + v4) + 
  (Power(M_PI,2)*v2i*hvs(v2 - v4)*hvs(-(v2/v4))*rlog(Abs(-v2 + v4))*sign(v4))/
   (-v2 + v4) - (Power(M_PI,2)*v4f*hvs(v2 - v4)*hvs(-(v2/v4))*
     rlog(Abs(-v2 + v4))*sign(v4))/v4 + 
  (Power(M_PI,2)*v4f*hvs(v2 - v4)*hvs(-(v2/v4))*rlog(Abs(-v2 + v4))*sign(v4))/
   (-v2 + v4) + (Power(M_PI,2)*v4i*hvs(v2 - v4)*hvs(-(v2/v4))*
     rlog(Abs(-v2 + v4))*sign(v4))/v4 - 
  (Power(M_PI,2)*v4i*hvs(v2 - v4)*hvs(-(v2/v4))*rlog(Abs(-v2 + v4))*sign(v4))/
   (-v2 + v4) + (Power(M_PI,2)*v2f*hvs(-(v2/v4))*hvs(-v4)*rlog(Abs(-v2 + v4))*
     sign(v4))/(-v2 + v4) - (Power(M_PI,2)*v2i*hvs(-(v2/v4))*hvs(-v4)*
     rlog(Abs(-v2 + v4))*sign(v4))/(-v2 + v4) + 
  (Power(M_PI,2)*v4f*hvs(-(v2/v4))*hvs(-v4)*rlog(Abs(-v2 + v4))*sign(v4))/v4 - 
  (Power(M_PI,2)*v4f*hvs(-(v2/v4))*hvs(-v4)*rlog(Abs(-v2 + v4))*sign(v4))/
   (-v2 + v4) - (Power(M_PI,2)*v4i*hvs(-(v2/v4))*hvs(-v4)*rlog(Abs(-v2 + v4))*
     sign(v4))/v4 + (Power(M_PI,2)*v4i*hvs(-(v2/v4))*hvs(-v4)*
     rlog(Abs(-v2 + v4))*sign(v4))/(-v2 + v4) + 
  (Power(M_PI,2)*v2f*hvs(-(v2/v4))*rlog(Abs(v4))*Power(sign(v4),2))/
   (2.*(-v2 + v4)) - (Power(M_PI,2)*v2i*hvs(-(v2/v4))*rlog(Abs(v4))*
     Power(sign(v4),2))/(2.*(-v2 + v4)) + 
  (Power(M_PI,2)*v4f*hvs(-(v2/v4))*rlog(Abs(v4))*Power(sign(v4),2))/(2.*v4) - 
  (Power(M_PI,2)*v4f*hvs(-(v2/v4))*rlog(Abs(v4))*Power(sign(v4),2))/
   (2.*(-v2 + v4)) - (Power(M_PI,2)*v4i*hvs(-(v2/v4))*rlog(Abs(v4))*
     Power(sign(v4),2))/(2.*v4) + 
  (Power(M_PI,2)*v4i*hvs(-(v2/v4))*rlog(Abs(v4))*Power(sign(v4),2))/
   (2.*(-v2 + v4)) - (Power(M_PI,2)*v2f*hvs(-(v2/v4))*rlog(Abs(-v2 + v4))*
     Power(sign(v4),2))/(2.*(-v2 + v4)) + 
  (Power(M_PI,2)*v2i*hvs(-(v2/v4))*rlog(Abs(-v2 + v4))*Power(sign(v4),2))/
   (2.*(-v2 + v4)) - (Power(M_PI,2)*v4f*hvs(-(v2/v4))*rlog(Abs(-v2 + v4))*
     Power(sign(v4),2))/(2.*v4) + 
  (Power(M_PI,2)*v4f*hvs(-(v2/v4))*rlog(Abs(-v2 + v4))*Power(sign(v4),2))/
   (2.*(-v2 + v4)) + (Power(M_PI,2)*v4i*hvs(-(v2/v4))*rlog(Abs(-v2 + v4))*
     Power(sign(v4),2))/(2.*v4) - 
  (Power(M_PI,2)*v4i*hvs(-(v2/v4))*rlog(Abs(-v2 + v4))*Power(sign(v4),2))/
   (2.*(-v2 + v4))
;
 return integrandRe2;
}  


==> anc/evaluate_pentagon/src/functions/f30Eu.cpp <==

#include "../header.h"


double integrandEu30 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu30=  ((v2f - v2i - v4f + v4i)*(3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) - 
       6*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) + 
       3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)) - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/2. + 
       (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/2.))/(-v2 + v4) - 
  ((v2f - v2i - v4f + v4i)*(-6*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*
        rlog(Abs(v2)) + 3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) + 
       6*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
          Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/2.))/(-v2 + v4) + 
  ((-v4f + v4i)*(-2*Power(rlog(Abs(v2)),3) + 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) - 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/2. + 
       Power(rlog(Abs(v5)),3)/2. - 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       6*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       6*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/v4 + 
  ((v2f - v2i - v4f + v4i - v5f + v5i)*
     ((Power(M_PI,2)*rlog(Abs(v2)))/2. + 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       6*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/2. + 
       6*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) - 3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) + 
       2*Power(rlog(Abs(v4)),3) + 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) - 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) + 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v5)) + 3*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/2. + 
       3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) - 
       (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/2. - 
       Power(rlog(Abs(v5)),3)/2. + 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       6*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       6*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
             Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
             rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
             hvs(-v2)*hvs(v4)*hvs(v5)*
              (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
                Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6.) - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v5)))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v4)))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)))))/
   (-v2 + v4 + v5) - ((-v4f + v4i)*
     (-6*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) + 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) + 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       6*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       6*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) - 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2.))/v4 - 
  ((v2f - v2i - v4f + v4i - v5f + v5i)*
     (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)) - 
       6*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       6*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/2. - 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))) + 
       6*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) - (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/
        2. - 3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) - 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/2. + 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v5))) + 3*(Power(M_PI,2)*Power(hvs(-v5),2)*
           rlog(Abs(v2)) + 2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       6*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       6*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) + 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) + 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) + 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. - 
       3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
          (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
          (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(hvs(-v2)*hvs(v4)*
                 Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*
                 hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 2))/2. + (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                   2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                 rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 2))/2. + (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),2))/2.))))/
   (-v2 + v4 + v5)
;
 return integrandEu30;
}  


==> anc/evaluate_pentagon/src/functions/f30Im.cpp <==

#include "../header.h"


double integrandIm30 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm30=  -(((v2f - v2i - v4f + v4i)*(-3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5) + 
         6*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5) - 
         3*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5) + 
         (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/2. - 
         (3*Power(M_PI,3)*hvs(-v4)*Power(hvs(-v5),2))/2.))/(-v2 + v4)) + 
  ((v2f - v2i - v4f + v4i)*(6*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)) - 
       6*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))) + 
       3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
          2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))) - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/2. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v4))*rlog(Abs(v5)) - 
            M_PI*hvs(-v4)*Power(rlog(Abs(v5)),2)))/2.))/(-v2 + v4) - 
  ((-v4f + v4i)*(2*Power(M_PI,3)*Power(hvs(-v2),3) - 
       3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4) - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/2. - 
       (Power(M_PI,3)*Power(hvs(-v5),3))/2. - 
       6*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) + 6*Power(M_PI,2)*hvs(-v4)*
        (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2) + 
       3*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) - hvs(-(v5/v2))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),3) - 
       (hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3))/
        2.))/v4 + ((-v4f + v4i)*
     (6*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2) + 
       3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))) - 
       (3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/2. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/2. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/2. - 
       6*(hvs(-(v5/v2))*rlog(Abs(v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) + 
       6*(hvs(-(v5/v2))*rlog(Abs(v4))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v4)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) + 
       3*(hvs(-(v5/v2))*rlog(Abs(v5))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) - 
       6*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) - 
       3*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.)))/v4 - 
  ((v2f - v2i - v4f + v4i - v5f + v5i)*
     ((-3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/2. + 
       3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2) - 
       2*Power(M_PI,3)*Power(hvs(-v4),3) - 
       6*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) + 
       6*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) + 
       3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5) - 
       3*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5) + 
       (3*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5))/2. + 
       3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*hvs(-v5) - 
       3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2) + 
       (3*Power(M_PI,3)*hvs(-v4)*Power(hvs(-v5),2))/2. + 
       (Power(M_PI,3)*Power(hvs(-v5),3))/2. + 
       6*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) - 6*Power(M_PI,2)*hvs(-v4)*
        (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2) - 
       3*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) + hvs(-(v4/v2))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),3) + 
       hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),
         3) + hvs(-(v2/v4))*Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + 
          M_PI*sign(v4),3) + (hvs(-(v2/v5))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3))/2. - 
       3*(-((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
              Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                 hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. - 
          ((M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           ((hvs(-v2)*hvs(v4)*
                Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),3)*
                hvs(v5))/6. - (hvs((-v2 + v4)/v5)*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs((-v2 + v5)/v4)*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs(-1 + v5/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),3))/6. - 
             (hvs(-1 + v4/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 3))/6.) + hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                2*M_PI*hvs(-v2)*hvs(-(v4*v5)),3)/6. - 
             (hvs((-v2 + v4)/v5)*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 3))/6. - (hvs((-v2 + v5)/v4)*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs(-1 + v5/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),3))/6. - 
             (hvs(-1 + v4/v2)*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 3))/6.))))/(-v2 + v4 + v5) + 
  ((v2f - v2i - v4f + v4i - v5f + v5i)*
     (-(Power(M_PI,3)*hvs(-v2))/2. - 
       6*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) + 
          hvs(-(v2/v4))*rlog(Abs(v2))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       6*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2) + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/2. + 
       6*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) + 
          hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
           rlog(Abs(v4))) - 3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)) - 
       3*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)) + 
       (3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/2. + 
       3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))) + 
       3*(-(M_PI*hvs(-v5)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) + 
          hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
           rlog(Abs(v5))) - (3*
          (-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
            2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))))/2. + 
       3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)) - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v4))*rlog(Abs(v5)) - 
            M_PI*hvs(-v4)*Power(rlog(Abs(v5)),2)))/2. + 
       6*(hvs(-(v5/v2))*rlog(Abs(v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) - 
       6*(hvs(-(v5/v2))*rlog(Abs(v4))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v4)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) - 
       3*(hvs(-(v5/v2))*rlog(Abs(v5))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) + 
       6*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) + 
       6*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) + 
       6*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) + 
       3*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)) + 
          hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) + 
          hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v2) - 
                  M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5))))/6. + 
             ((-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                  2*M_PI*hvs(-v2)*hvs(-(v4*v5)))*
                Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2. - 
             hvs((-v2 + v4)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((-v2 + v5)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v5/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/2.) - 
             hvs(-1 + v4/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (hvs(-v2)*hvs(v4)*hvs(v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))))*
                   Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2.) - 
             hvs((-v2 + v4)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((-v2 + v5)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v5/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/2.) - 
             hvs(-1 + v4/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5)\
))/2.)))))/(-v2 + v4 + v5)
;
 return integrandIm30;
}  


==> anc/evaluate_pentagon/src/functions/f30Re.cpp <==

#include "../header.h"


double integrandRe30 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe30=  ((v2f - v2i - v4f + v4i)*(3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) - 
       6*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) + 
       3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)) - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/2. + 
       (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/2.))/(-v2 + v4) - 
  ((v2f - v2i - v4f + v4i)*(-6*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*
        rlog(Abs(v2)) + 3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) + 
       6*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
          Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/2.))/(-v2 + v4) + 
  ((-v4f + v4i)*(-2*Power(rlog(Abs(v2)),3) + 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) - 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/2. + 
       Power(rlog(Abs(v5)),3)/2. - 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       6*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       6*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/v4 + 
  ((v2f - v2i - v4f + v4i - v5f + v5i)*
     ((Power(M_PI,2)*rlog(Abs(v2)))/2. + 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       6*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/2. + 
       6*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) - 3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) + 
       2*Power(rlog(Abs(v4)),3) + 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) - 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) + 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v5)) + 3*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/2. + 
       3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) - 
       (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/2. - 
       Power(rlog(Abs(v5)),3)/2. + 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       6*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       6*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
             Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
             rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
             hvs(-v2)*hvs(v4)*hvs(v5)*
              (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
                Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6.) - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v5)))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v4)))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)))))/
   (-v2 + v4 + v5) - ((-v4f + v4i)*
     (-6*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) + 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) + 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       6*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       6*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) - 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2.))/v4 - 
  ((v2f - v2i - v4f + v4i - v5f + v5i)*
     (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)) - 
       6*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       6*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/2. - 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))) + 
       6*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) - (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/
        2. - 3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) - 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/2. + 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v5))) + 3*(Power(M_PI,2)*Power(hvs(-v5),2)*
           rlog(Abs(v2)) + 2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       6*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       6*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) + 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) + 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) + 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. - 
       3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
          (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
          (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(hvs(-v2)*hvs(v4)*
                 Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*
                 hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 2))/2. + (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                   2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                 rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 2))/2. + (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),2))/2.))))/
   (-v2 + v4 + v5)
;
 return integrandRe30;
}  


==> anc/evaluate_pentagon/src/functions/f31Eu.cpp <==

#include "../header.h"


double integrandEu31 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu31=  ((-v4f + v4i)*(Power(rlog(Abs(v1)),3)/2. - 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) + (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. - 
       Power(rlog(Abs(v3)),3) - 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.))))/v4 + 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     (3*zeta3 - Power(rlog(Abs(v1)),3)/2. - 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) + 
       3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (Power(M_PI,2)*rlog(Abs(v3)))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/2. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. + 
       Power(rlog(Abs(v3)),3)/2. - 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) - 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/2. - 
       3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))))/
   (-v1 + v3 + v4) + ((-v1f + v1i + v4f - v4i)*
     ((Power(M_PI,2)*rlog(Abs(v1)))/2. - 2*Power(rlog(Abs(v1)),3) + 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (Power(M_PI,2)*rlog(Abs(v3)))/2. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/2. + 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) - 3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) + 
       Power(rlog(Abs(v3)),3)/2. + 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/2. - 
       3*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
             Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
             rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
             hvs(-v1)*hvs(v3)*hvs(v4)*
              (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
                Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6.) - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v4)))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v3)))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)))))/
   (v1 - v4) - ((-v4f + v4i)*((3*Power(M_PI,2)*Power(hvs(-v1),2)*
          rlog(Abs(v1)))/2. - 3*Power(M_PI,2)*Power(hvs(-v3),2)*
        rlog(Abs(v3)) + (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. - 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) - (3*hvs(-(v3/v1))*
          (rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. - 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2.))/v4 - 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     ((-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/2. + 
       3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       (3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. - 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. - 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2.))/
   (-v1 + v3 + v4) - ((-v1f + v1i + v4f - v4i)*
     (-6*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) - 
       3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/2. - 
       3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))) + 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) + (3*
          (2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v3))) - M_PI*hvs(-v3)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) + 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) - 
       3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
          (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
          (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(hvs(-v1)*hvs(v3)*
                 Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*
                 hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 2))/2. + (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.) + hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                   2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                 rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 2))/2. + (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),2))/2.))))/
   (v1 - v4)
;
 return integrandEu31;
}  


==> anc/evaluate_pentagon/src/functions/f31Im.cpp <==

#include "../header.h"


double integrandIm31 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm31=  -(((-v4f + v4i)*(-(Power(M_PI,3)*Power(hvs(-v1),3))/2. - 
         (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/2. + 
         Power(M_PI,3)*Power(hvs(-v3),3) - 
         3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) - 
         (hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + 
              M_PI*sign(v1),3))/2. - 
         (hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),
             3))/2.))/v4) - ((v1f - v1i - v3f + v3i - v4f + v4i)*
     ((Power(M_PI,3)*Power(hvs(-v1),3))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/2. - 
       (Power(M_PI,3)*Power(hvs(-v3),3))/2. + 
       3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4))/2. - 
       3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) - (hvs(-(v3/v1))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),3))/2. - 
       (hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + 
            M_PI*sign(v1),3))/2. - 
       (hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),3))/
        2.))/(-v1 + v3 + v4) + ((-v4f + v4i)*
     ((-3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/2. + 
       3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2) - 
       3*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v3))) + (3*
          (-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/2. - 
       3*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) - 
       3*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.)))/v4 + 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     (-(Power(M_PI,3)*hvs(-v3))/2. + 
       (3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/2. + 
       3*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*rlog(Abs(v1))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/2. - 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/2. + 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/2. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))))/2. - 
       3*(hvs(-(v4/v1))*rlog(Abs(v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) - 
       3*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) - 
       3*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) - 
       3*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.)))/
   (-v1 + v3 + v4) - ((-v1f + v1i + v4f - v4i)*
     (2*Power(M_PI,3)*Power(hvs(-v1),3) - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/2. + 
       3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2) - 
       (Power(M_PI,3)*Power(hvs(-v3),3))/2. - 
       3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) + 
       3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4))/2. - 
       3*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) + hvs(-(v3/v1))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),3) + 
       hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),3) - 
       3*(-((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
              Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                 hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. - 
          ((M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           ((hvs(-v1)*hvs(v3)*
                Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),3)*
                hvs(v4))/6. - (hvs((-v1 + v3)/v4)*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((-v1 + v4)/v3)*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs(-1 + v4/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v3/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 3))/6.) + hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                2*M_PI*hvs(-v1)*hvs(-(v3*v4)),3)/6. - 
             (hvs((-v1 + v3)/v4)*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 3))/6. - (hvs((-v1 + v4)/v3)*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs(-1 + v4/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v3/v1)*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 3))/6.))))/(v1 - v4) + 
  ((-v1f + v1i + v4f - v4i)*(-(Power(M_PI,3)*hvs(-v1))/2. + 
       (Power(M_PI,3)*hvs(-v3))/2. + 6*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2) - 
       3*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) + 
          hvs(-(v1/v3))*rlog(Abs(v1))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/2. + 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/2. + 
       3*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) + 
          hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v3))) - 3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)) + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))))/2. - 
       3*(hvs(-(v4/v1))*rlog(Abs(v3))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v3)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) + 
       6*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) + 
       6*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) - 
       3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)) + 
          hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) + 
          hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v1) - 
                  M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4))))/6. + 
             ((-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                  2*M_PI*hvs(-v1)*hvs(-(v3*v4)))*
                Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2. - 
             hvs((-v1 + v3)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((-v1 + v4)/v3)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v4/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v3/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/2.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (hvs(-v1)*hvs(v3)*hvs(v4)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))))*
                   Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2.) - 
             hvs((-v1 + v3)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((-v1 + v4)/v3)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v4/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v3/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4)\
))/2.)))))/(v1 - v4)
;
 return integrandIm31;
}  


==> anc/evaluate_pentagon/src/functions/f31Re.cpp <==

#include "../header.h"


double integrandRe31 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe31=  ((-v4f + v4i)*(Power(rlog(Abs(v1)),3)/2. - 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) + (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. - 
       Power(rlog(Abs(v3)),3) - 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.))))/v4 + 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     (3*zeta3 - Power(rlog(Abs(v1)),3)/2. - 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) + 
       3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (Power(M_PI,2)*rlog(Abs(v3)))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/2. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. + 
       Power(rlog(Abs(v3)),3)/2. - 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) - 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/2. - 
       3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))))/
   (-v1 + v3 + v4) + ((-v1f + v1i + v4f - v4i)*
     ((Power(M_PI,2)*rlog(Abs(v1)))/2. - 2*Power(rlog(Abs(v1)),3) + 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (Power(M_PI,2)*rlog(Abs(v3)))/2. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/2. + 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) - 3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) + 
       Power(rlog(Abs(v3)),3)/2. + 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/2. - 
       3*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
             Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
             rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
             hvs(-v1)*hvs(v3)*hvs(v4)*
              (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
                Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6.) - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v4)))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v3)))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)))))/
   (v1 - v4) - ((-v4f + v4i)*((3*Power(M_PI,2)*Power(hvs(-v1),2)*
          rlog(Abs(v1)))/2. - 3*Power(M_PI,2)*Power(hvs(-v3),2)*
        rlog(Abs(v3)) + (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. - 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) - (3*hvs(-(v3/v1))*
          (rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. - 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2.))/v4 - 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     ((-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/2. + 
       3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       (3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. - 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. - 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2.))/
   (-v1 + v3 + v4) - ((-v1f + v1i + v4f - v4i)*
     (-6*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) - 
       3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/2. - 
       3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))) + 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) + (3*
          (2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v3))) - M_PI*hvs(-v3)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) + 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) - 
       3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
          (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
          (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(hvs(-v1)*hvs(v3)*
                 Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*
                 hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 2))/2. + (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.) + hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                   2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                 rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 2))/2. + (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),2))/2.))))/
   (v1 - v4)
;
 return integrandRe31;
}  


==> anc/evaluate_pentagon/src/functions/f32Eu.cpp <==

#include "../header.h"


double integrandEu32 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu32=  ((-v5f + v5i)*(Power(rlog(Abs(v2)),3)/2. - 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) + (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. - 
       Power(rlog(Abs(v4)),3) - 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.))))/v5 + 
  ((v2f - v2i - v4f + v4i - v5f + v5i)*
     (3*zeta3 - Power(rlog(Abs(v2)),3)/2. - 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (Power(M_PI,2)*rlog(Abs(v4)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/2. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. + 
       Power(rlog(Abs(v4)),3)/2. - 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/2. - 
       3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/
   (-v2 + v4 + v5) + ((-v2f + v2i + v5f - v5i)*
     ((Power(M_PI,2)*rlog(Abs(v2)))/2. - 2*Power(rlog(Abs(v2)),3) + 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (Power(M_PI,2)*rlog(Abs(v4)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/2. + 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) - 3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) + 
       Power(rlog(Abs(v4)),3)/2. + 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/2. - 
       3*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
             Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
             rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
             hvs(-v2)*hvs(v4)*hvs(v5)*
              (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
                Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6.) - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v5)))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v4)))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)))))/
   (v2 - v5) - ((-v5f + v5i)*((3*Power(M_PI,2)*Power(hvs(-v2),2)*
          rlog(Abs(v2)))/2. - 3*Power(M_PI,2)*Power(hvs(-v4),2)*
        rlog(Abs(v4)) + (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. - 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) - (3*hvs(-(v4/v2))*
          (rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. - 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2.))/v5 - 
  ((v2f - v2i - v4f + v4i - v5f + v5i)*
     ((-3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/2. + 
       3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. - 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. - 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2.))/
   (-v2 + v4 + v5) - ((-v2f + v2i + v5f - v5i)*
     (-6*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) - 
       3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/2. - 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))) + 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) + (3*
          (2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) + 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
          (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
          (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(hvs(-v2)*hvs(v4)*
                 Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*
                 hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 2))/2. + (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                   2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                 rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 2))/2. + (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),2))/2.))))/
   (v2 - v5)
;
 return integrandEu32;
}  


==> anc/evaluate_pentagon/src/functions/f32Im.cpp <==

#include "../header.h"


double integrandIm32 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm32=  -(((-v5f + v5i)*(-(Power(M_PI,3)*Power(hvs(-v2),3))/2. - 
         (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/2. + 
         Power(M_PI,3)*Power(hvs(-v4),3) - 
         3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) - 
         (hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + 
              M_PI*sign(v2),3))/2. - 
         (hvs(-(v2/v4))*Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),
             3))/2.))/v5) - ((v2f - v2i - v4f + v4i - v5f + v5i)*
     ((Power(M_PI,3)*Power(hvs(-v2),3))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/2. - 
       (Power(M_PI,3)*Power(hvs(-v4),3))/2. + 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5))/2. - 
       3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) - (hvs(-(v4/v2))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),3))/2. - 
       (hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + 
            M_PI*sign(v2),3))/2. - 
       (hvs(-(v2/v4))*Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3))/
        2.))/(-v2 + v4 + v5) + ((-v5f + v5i)*
     ((-3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/2. + 
       3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2) - 
       3*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
           rlog(Abs(v4))) + (3*
          (-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/2. - 
       3*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) - 
       3*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.)))/v5 + 
  ((v2f - v2i - v4f + v4i - v5f + v5i)*
     (-(Power(M_PI,3)*hvs(-v4))/2. + 
       (3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/2. + 
       3*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*rlog(Abs(v2))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/2. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/2. + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/2. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
            2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))))/2. - 
       3*(hvs(-(v5/v2))*rlog(Abs(v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) - 
       3*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) - 
       3*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) - 
       3*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.)))/
   (-v2 + v4 + v5) - ((-v2f + v2i + v5f - v5i)*
     (2*Power(M_PI,3)*Power(hvs(-v2),3) - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/2. + 
       3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2) - 
       (Power(M_PI,3)*Power(hvs(-v4),3))/2. - 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) + 
       3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5))/2. - 
       3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) + hvs(-(v4/v2))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),3) + 
       hvs(-(v2/v4))*Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3) - 
       3*(-((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
              Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                 hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. - 
          ((M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           ((hvs(-v2)*hvs(v4)*
                Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),3)*
                hvs(v5))/6. - (hvs((-v2 + v4)/v5)*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs((-v2 + v5)/v4)*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs(-1 + v5/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),3))/6. - 
             (hvs(-1 + v4/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 3))/6.) + hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                2*M_PI*hvs(-v2)*hvs(-(v4*v5)),3)/6. - 
             (hvs((-v2 + v4)/v5)*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 3))/6. - (hvs((-v2 + v5)/v4)*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs(-1 + v5/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),3))/6. - 
             (hvs(-1 + v4/v2)*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 3))/6.))))/(v2 - v5) + 
  ((-v2f + v2i + v5f - v5i)*(-(Power(M_PI,3)*hvs(-v2))/2. + 
       (Power(M_PI,3)*hvs(-v4))/2. + 6*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2) - 
       3*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) + 
          hvs(-(v2/v4))*rlog(Abs(v2))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/2. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/2. + 
       3*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) + 
          hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
           rlog(Abs(v4))) - 3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)) + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
            2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))))/2. - 
       3*(hvs(-(v5/v2))*rlog(Abs(v4))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v4)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) + 
       6*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) + 
       6*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)) + 
          hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) + 
          hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v2) - 
                  M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5))))/6. + 
             ((-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                  2*M_PI*hvs(-v2)*hvs(-(v4*v5)))*
                Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2. - 
             hvs((-v2 + v4)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((-v2 + v5)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v5/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/2.) - 
             hvs(-1 + v4/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (hvs(-v2)*hvs(v4)*hvs(v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))))*
                   Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2.) - 
             hvs((-v2 + v4)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((-v2 + v5)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v5/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/2.) - 
             hvs(-1 + v4/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5)\
))/2.)))))/(v2 - v5)
;
 return integrandIm32;
}  


==> anc/evaluate_pentagon/src/functions/f32Re.cpp <==

#include "../header.h"


double integrandRe32 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe32=  ((-v5f + v5i)*(Power(rlog(Abs(v2)),3)/2. - 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) + (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. - 
       Power(rlog(Abs(v4)),3) - 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.))))/v5 + 
  ((v2f - v2i - v4f + v4i - v5f + v5i)*
     (3*zeta3 - Power(rlog(Abs(v2)),3)/2. - 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (Power(M_PI,2)*rlog(Abs(v4)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/2. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. + 
       Power(rlog(Abs(v4)),3)/2. - 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/2. - 
       3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/
   (-v2 + v4 + v5) + ((-v2f + v2i + v5f - v5i)*
     ((Power(M_PI,2)*rlog(Abs(v2)))/2. - 2*Power(rlog(Abs(v2)),3) + 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (Power(M_PI,2)*rlog(Abs(v4)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/2. + 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) - 3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) + 
       Power(rlog(Abs(v4)),3)/2. + 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/2. - 
       3*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
             Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
             rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
             hvs(-v2)*hvs(v4)*hvs(v5)*
              (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
                Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6.) - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v5)))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v4)))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)))))/
   (v2 - v5) - ((-v5f + v5i)*((3*Power(M_PI,2)*Power(hvs(-v2),2)*
          rlog(Abs(v2)))/2. - 3*Power(M_PI,2)*Power(hvs(-v4),2)*
        rlog(Abs(v4)) + (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. - 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) - (3*hvs(-(v4/v2))*
          (rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. - 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2.))/v5 - 
  ((v2f - v2i - v4f + v4i - v5f + v5i)*
     ((-3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/2. + 
       3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. - 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. - 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2.))/
   (-v2 + v4 + v5) - ((-v2f + v2i + v5f - v5i)*
     (-6*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) - 
       3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/2. - 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))) + 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) + (3*
          (2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) + 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
          (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
          (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(hvs(-v2)*hvs(v4)*
                 Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*
                 hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 2))/2. + (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                   2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                 rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 2))/2. + (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),2))/2.))))/
   (v2 - v5)
;
 return integrandRe32;
}  


==> anc/evaluate_pentagon/src/functions/f33Eu.cpp <==

#include "../header.h"


double integrandEu33 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu33=  ((-v1f + v1i)*(Power(rlog(Abs(v3)),3)/2. - 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) + (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. - 
       Power(rlog(Abs(v5)),3) - 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.))))/v1 + 
  ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     (3*zeta3 - 3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) + (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. - 
       Power(rlog(Abs(v3)),3)/2. - 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) - 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (Power(M_PI,2)*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/2. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. + 
       Power(rlog(Abs(v5)),3)/2. - 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.))))/
   (v1 - v3 + v5) + ((v1f - v1i - v3f + v3i)*
     ((Power(M_PI,2)*rlog(Abs(v3)))/2. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. - 
       2*Power(rlog(Abs(v3)),3) + 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (Power(M_PI,2)*rlog(Abs(v5)))/2. - 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v5)) + (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/2. + 
       3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) + (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/2. - 
       3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2) + Power(rlog(Abs(v5)),3)/2. + 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
             Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6. - 
             hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
             rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
             hvs(v1)*hvs(-v3)*hvs(v5)*
              (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                 6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) \
- hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v3)) + rlog(Abs(v5)))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v3)))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)))))/
   (-v1 + v3) - ((-v1f + v1i)*((3*Power(M_PI,2)*Power(hvs(-v3),2)*
          rlog(Abs(v3)))/2. - 3*Power(M_PI,2)*Power(hvs(-v5),2)*
        rlog(Abs(v5)) + (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) - (3*hvs(-(v5/v3))*
          (rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. - 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2.))/v1 - 
  ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     ((-3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. - 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) + 3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. - 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. - 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2.))/
   (v1 - v3 + v5) - ((v1f - v1i - v3f + v3i)*
     (-6*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. - 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/2. - 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v5))) + (3*
          (Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))) + 
       3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) + 3*hvs(-(v5/v3))*
        (rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) + 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
          (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
          (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(hvs(v1)*hvs(-v3)*
                 Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*
                 hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                   2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                 rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),2))/2. + 
             (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),2))/2.))))/
   (-v1 + v3)
;
 return integrandEu33;
}  


==> anc/evaluate_pentagon/src/functions/f33Im.cpp <==

#include "../header.h"


double integrandIm33 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm33=  -(((-v1f + v1i)*(-(Power(M_PI,3)*Power(hvs(-v3),3))/2. - 
         (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/2. + 
         Power(M_PI,3)*Power(hvs(-v5),3) - 
         3*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) - 
         (hvs(-(v5/v3))*Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + 
              M_PI*sign(v3),3))/2. - 
         (hvs(-(v3/v5))*Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),
             3))/2.))/v1) - ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     ((-3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/2. + 
       (Power(M_PI,3)*Power(hvs(-v3),3))/2. - 
       3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) + 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2))/2. - 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/2. - 
       (Power(M_PI,3)*Power(hvs(-v5),3))/2. + 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) - 
       (hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),
           3))/2. - (hvs(-(v5/v3))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),3))/2. - 
       (hvs(-(v3/v5))*Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3))/
        2.))/(v1 - v3 + v5) + ((-v1f + v1i)*
     ((-3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/2. + 
       3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2) - 
       3*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
           rlog(Abs(v5))) + (3*
          (-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/2. - 
       3*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) - 
       3*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.)))/v1 + 
  ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     (-(Power(M_PI,3)*hvs(-v5))/2. + 
       (3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/2. - 
       3*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v3))) + (3*
          (-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/2. + 
       3*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*rlog(Abs(v3))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/2. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2)))/2. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/2. - 
       3*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) - 
       3*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) - 
       3*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.)))/
   (v1 - v3 + v5) - ((v1f - v1i - v3f + v3i)*
     ((-3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/2. + 
       2*Power(M_PI,3)*Power(hvs(-v3),3) - 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/2. - 
       3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v5) - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2))/2. + 
       3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2) - 
       (Power(M_PI,3)*Power(hvs(-v5),3))/2. - 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) + 
       3*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) + 
       hvs(-(v5/v3))*Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),
         3) + hvs(-(v3/v5))*Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + 
          M_PI*sign(v5),3) - 3*(-((M_PI*hvs(-v3) - M_PI*hvs(-v5))*
              hvs((-v3 + v5)/v1)*
              Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                 hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. - 
          ((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           ((hvs(v1)*hvs(-v3)*
                Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),3)*
                hvs(v5))/6. - (hvs(-1 + v5/v3)*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((v1 - v3)/v5)*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 3))/6. - (hvs((-v3 + v5)/v1)*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v1/v3)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 3))/6.) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                2*M_PI*hvs(-v3)*hvs(-(v1*v5)),3)/6. - 
             (hvs(-1 + v5/v3)*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((v1 - v3)/v5)*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 3))/6. - (hvs((-v3 + v5)/v1)*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v1/v3)*Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),3))/6.))))/
   (-v1 + v3) + ((v1f - v1i - v3f + v3i)*
     (-(Power(M_PI,3)*hvs(-v3))/2. + (Power(M_PI,3)*hvs(-v5))/2. + 
       6*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2) + 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/2. - 
       3*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) + 
          hvs(-(v3/v5))*rlog(Abs(v3))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/2. - 
       3*(-(M_PI*hvs(-v5)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) + 
          hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v5))) + (3*
          (-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/2. + 
       3*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) + 
          hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
           rlog(Abs(v5))) + (3*
          (-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2)))/2. - 
       3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
          M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)) + 
       6*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) + 
       6*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)) + 
          hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) + 
          hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v3) - 
                  M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. + 
             ((-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                  2*M_PI*hvs(-v3)*hvs(-(v1*v5)))*
                Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2. - 
             hvs(-1 + v5/v3)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((v1 - v3)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                   (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs((-v3 + v5)/v1)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                   (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v1/v3)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5)\
))/2.)) + hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (hvs(v1)*hvs(-v3)*hvs(v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))))*
                   Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2.) - 
             hvs(-1 + v5/v3)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((v1 - v3)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                   (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3)\
))/2.) - hvs((-v3 + v5)/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                   (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v1/v3)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5)\
))/6. + (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5))\
)/2.)))))/(-v1 + v3)
;
 return integrandIm33;
}  


==> anc/evaluate_pentagon/src/functions/f33Re.cpp <==

#include "../header.h"


double integrandRe33 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe33=  ((-v1f + v1i)*(Power(rlog(Abs(v3)),3)/2. - 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) + (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. - 
       Power(rlog(Abs(v5)),3) - 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.))))/v1 + 
  ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     (3*zeta3 - 3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) + (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. - 
       Power(rlog(Abs(v3)),3)/2. - 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) - 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (Power(M_PI,2)*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/2. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. + 
       Power(rlog(Abs(v5)),3)/2. - 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.))))/
   (v1 - v3 + v5) + ((v1f - v1i - v3f + v3i)*
     ((Power(M_PI,2)*rlog(Abs(v3)))/2. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. - 
       2*Power(rlog(Abs(v3)),3) + 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (Power(M_PI,2)*rlog(Abs(v5)))/2. - 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v5)) + (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/2. + 
       3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) + (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/2. - 
       3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2) + Power(rlog(Abs(v5)),3)/2. + 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
             Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6. - 
             hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
             rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
             hvs(v1)*hvs(-v3)*hvs(v5)*
              (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                 6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) \
- hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v3)) + rlog(Abs(v5)))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v3)))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)))))/
   (-v1 + v3) - ((-v1f + v1i)*((3*Power(M_PI,2)*Power(hvs(-v3),2)*
          rlog(Abs(v3)))/2. - 3*Power(M_PI,2)*Power(hvs(-v5),2)*
        rlog(Abs(v5)) + (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) - (3*hvs(-(v5/v3))*
          (rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. - 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2.))/v1 - 
  ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     ((-3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. - 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) + 3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. - 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. - 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2.))/
   (v1 - v3 + v5) - ((v1f - v1i - v3f + v3i)*
     (-6*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. - 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/2. - 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v5))) + (3*
          (Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))) + 
       3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) + 3*hvs(-(v5/v3))*
        (rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) + 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
          (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
          (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(hvs(v1)*hvs(-v3)*
                 Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*
                 hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                   2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                 rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),2))/2. + 
             (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),2))/2.))))/
   (-v1 + v3)
;
 return integrandRe33;
}  


==> anc/evaluate_pentagon/src/functions/f34Eu.cpp <==

#include "../header.h"


double integrandEu34 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu34=  ((-v2f + v2i)*(-Power(rlog(Abs(v1)),3) - 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. + 
       Power(rlog(Abs(v4)),3)/2. - 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))))/v2 + 
  ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     (3*zeta3 + (Power(M_PI,2)*rlog(Abs(v1)))/2. + 
       Power(rlog(Abs(v1)),3)/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/2. - 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. - 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) - (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/2. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. - 
       Power(rlog(Abs(v4)),3)/2. - 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))))/
   (v1 + v2 - v4) + ((v2f - v2i - v4f + v4i)*
     (-(Power(M_PI,2)*rlog(Abs(v1)))/2. + Power(rlog(Abs(v1)),3)/2. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/2. + 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (Power(M_PI,2)*rlog(Abs(v4)))/2. - 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/2. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. - 
       2*Power(rlog(Abs(v4)),3) + 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
          (rlog(Abs(v2)) - rlog(Abs(v4)))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v4)))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
             Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6. - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
             hvs(v1)*hvs(v2)*hvs(-v4)*
              (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
                Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6.) - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)))))/(-v2 + v4) - 
  ((-v2f + v2i)*(-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. - 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2.))/v2 - 
  ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     ((3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/2. - 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. - 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) + 3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*
             hvs(-(v4/v1))*hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. - 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. - 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2.))/
   (v1 + v2 - v4) - ((v2f - v2i - v4f + v4i)*
     ((3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/2. - 
       3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       6*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) - 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) + 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       3*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
          (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. + 
          hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
          (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                 Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),2)\
)/2. - (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),2)\
)/2. + (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                   M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),2))/
              2. - (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),2))/
              2. + (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.))))/
   (-v2 + v4)
;
 return integrandEu34;
}  


==> anc/evaluate_pentagon/src/functions/f34Im.cpp <==

#include "../header.h"


double integrandIm34 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm34=  -(((-v2f + v2i)*(Power(M_PI,3)*Power(hvs(-v1),3) - 
         (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/2. - 
         (Power(M_PI,3)*Power(hvs(-v4),3))/2. - 
         3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1) - (hvs(-(v4/v1))*
            Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),3))/2. - 
         (hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),
             3))/2.))/v2) - ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     (-(Power(M_PI,3)*Power(hvs(-v1),3))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/2. + 
       (Power(M_PI,3)*Power(hvs(-v4),3))/2. - 
       3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) + 
       3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) - (hvs(-(v4/v1))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),3))/2. - 
       (hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),
           3))/2. - (hvs(-(v2/v4))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3))/2.))/
   (v1 + v2 - v4) + ((-v2f + v2i)*
     (3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2) - 
       (3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/2. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/2. - 
       3*(hvs(-(v4/v1))*rlog(Abs(v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) - 
       3*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) - 
       3*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.)))/v2 + 
  ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     (-(Power(M_PI,3)*hvs(-v1))/2. - 
       (3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/2. - 
       (3*(-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))))/2. + 
       (3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/2. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/2. - 
       3*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
           rlog(Abs(v4))) - (3*
          (-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/2. + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/2. + 
       3*(hvs(-(v4/v1))*rlog(Abs(v4))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) - 
       3*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) - 
       3*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       3*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.)))/
   (v1 + v2 - v4) - ((v2f - v2i - v4f + v4i)*
     (-(Power(M_PI,3)*Power(hvs(-v1),3))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2))/2. + 
       3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4) - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/2. + 
       2*Power(M_PI,3)*Power(hvs(-v4),3) - 
       3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) + 
       3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) - 3*Power(M_PI,2)*hvs(-v4)*
        (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1) + 
       hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),
         3) + hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + 
          M_PI*sign(v4),3) - 3*(-(hvs((v2 - v4)/v1)*
              (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
              Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                 hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. - 
          (hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           ((hvs(v1)*hvs(v2)*hvs(-v4)*
                Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),3))/
              6. - (hvs(-1 + v2/v4)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 3))/6. - (hvs(-1 + v1/v4)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 3))/6. - (hvs((v1 - v4)/v2)*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),3))/6. - 
             (hvs((v2 - v4)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),3))/6.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),3)/6. - 
             (hvs(-1 + v2/v4)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),3)\
)/6. - (hvs(-1 + v1/v4)*Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),3)\
)/6. - (hvs((v1 - v4)/v2)*Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                   hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),3))/6. - 
             (hvs((v2 - v4)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),3))/6.))))/
   (-v2 + v4) + ((v2f - v2i - v4f + v4i)*
     ((Power(M_PI,3)*hvs(-v1))/2. - (Power(M_PI,3)*hvs(-v4))/2. - 
       (3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/2. + 
       (3*(-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))))/2. - 
       3*(-(M_PI*hvs(-v1)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) + 
          hvs(-(v2/v4))*rlog(Abs(v1))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       6*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2) - 
       3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))) + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/2. + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/2. + 
       3*(hvs(-(v4/v1))*rlog(Abs(v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) - 
       3*(hvs(-(v4/v1))*rlog(Abs(v4))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) + 
       6*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) + 
       6*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       3*((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) + 
          hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. + 
             ((-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)))*
                Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2. - 
             hvs(-1 + v2/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1)\
))/2.) - hvs(-1 + v1/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2)\
))/2.) - hvs((v1 - v4)/v2)*((Power(M_PI,2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
             hvs((v2 - v4)/v1)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) \
- M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                   (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (hvs(v1)*hvs(v2)*hvs(-v4)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))))*
                   Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2.) - 
             hvs(-1 + v2/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1)\
))/6. + (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1))\
)/2.) - hvs(-1 + v1/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2)\
))/6. + (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2))\
)/2.) - hvs((v1 - v4)/v2)*((Power(M_PI,2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
             hvs((v2 - v4)/v1)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) \
- M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                   (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)))))/
   (-v2 + v4)
;
 return integrandIm34;
}  


==> anc/evaluate_pentagon/src/functions/f34Re.cpp <==

#include "../header.h"


double integrandRe34 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe34=  ((-v2f + v2i)*(-Power(rlog(Abs(v1)),3) - 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. + 
       Power(rlog(Abs(v4)),3)/2. - 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))))/v2 + 
  ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     (3*zeta3 + (Power(M_PI,2)*rlog(Abs(v1)))/2. + 
       Power(rlog(Abs(v1)),3)/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/2. - 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. - 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) - (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/2. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. - 
       Power(rlog(Abs(v4)),3)/2. - 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))))/
   (v1 + v2 - v4) + ((v2f - v2i - v4f + v4i)*
     (-(Power(M_PI,2)*rlog(Abs(v1)))/2. + Power(rlog(Abs(v1)),3)/2. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/2. + 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (Power(M_PI,2)*rlog(Abs(v4)))/2. - 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/2. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. - 
       2*Power(rlog(Abs(v4)),3) + 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
          (rlog(Abs(v2)) - rlog(Abs(v4)))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v4)))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
             Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6. - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
             hvs(v1)*hvs(v2)*hvs(-v4)*
              (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
                Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6.) - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)))))/(-v2 + v4) - 
  ((-v2f + v2i)*(-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. - 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2.))/v2 - 
  ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     ((3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/2. - 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. - 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) + 3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*
             hvs(-(v4/v1))*hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. - 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. - 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2.))/
   (v1 + v2 - v4) - ((v2f - v2i - v4f + v4i)*
     ((3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/2. - 
       3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       6*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) - 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) + 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       3*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
          (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. + 
          hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
          (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                 Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),2)\
)/2. - (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),2)\
)/2. + (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                   M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),2))/
              2. - (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),2))/
              2. + (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.))))/
   (-v2 + v4)
;
 return integrandRe34;
}  


==> anc/evaluate_pentagon/src/functions/f35Eu.cpp <==

#include "../header.h"


double integrandEu35 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu35=  ((-v3f + v3i)*(-Power(rlog(Abs(v2)),3) - 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. + 
       Power(rlog(Abs(v5)),3)/2. - 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/v3 + 
  ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     (3*zeta3 + (Power(M_PI,2)*rlog(Abs(v2)))/2. + 
       Power(rlog(Abs(v2)),3)/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/2. - 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. - 
       3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) - (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/2. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. - 
       Power(rlog(Abs(v5)),3)/2. - 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/
   (v2 + v3 - v5) + ((v3f - v3i - v5f + v5i)*
     (-(Power(M_PI,2)*rlog(Abs(v2)))/2. + Power(rlog(Abs(v2)),3)/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/2. + 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) - 
       3*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (Power(M_PI,2)*rlog(Abs(v5)))/2. - 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/2. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. - 
       2*Power(rlog(Abs(v5)),3) + 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
          (rlog(Abs(v3)) - rlog(Abs(v5)))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (rlog(Abs(v2)) - rlog(Abs(v5)))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
             Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
             hvs(v2)*hvs(v3)*hvs(-v5)*
              (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6.) - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)))))/(-v3 + v5) - 
  ((-v3f + v3i)*(-3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) + 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. - 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2.))/v3 - 
  ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     ((3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/2. - 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) + 3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*
             hvs(-(v5/v2))*hvs(-1 + v5/v2)*rlog(Abs(v5))) - 
          M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. - 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. - 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2.))/
   (v2 + v3 - v5) - ((v3f - v3i - v5f + v5i)*
     ((3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/2. - 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       6*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) + 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
          (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
          hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
          (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                 Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2)\
)/2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2)\
)/2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                   M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2))/
              2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2))/
              2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.))))/
   (-v3 + v5)
;
 return integrandEu35;
}  


==> anc/evaluate_pentagon/src/functions/f35Im.cpp <==

#include "../header.h"


double integrandIm35 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm35=  -(((-v3f + v3i)*(Power(M_PI,3)*Power(hvs(-v2),3) - 
         (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/2. - 
         (Power(M_PI,3)*Power(hvs(-v5),3))/2. - 
         3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2) - (hvs(-(v5/v2))*
            Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),3))/2. - 
         (hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),
             3))/2.))/v3) - ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     (-(Power(M_PI,3)*Power(hvs(-v2),3))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/2. - 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/2. + 
       (Power(M_PI,3)*Power(hvs(-v5),3))/2. - 
       3*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) + 
       3*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) - (hvs(-(v5/v2))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),3))/2. - 
       (hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),
           3))/2. - (hvs(-(v3/v5))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3))/2.))/
   (v2 + v3 - v5) + ((-v3f + v3i)*
     (3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2) - 
       (3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/2. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/2. - 
       3*(hvs(-(v5/v2))*rlog(Abs(v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) - 
       3*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) - 
       3*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.)))/v3 + 
  ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     (-(Power(M_PI,3)*hvs(-v2))/2. - 
       (3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/2. - 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))))/2. + 
       (3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/2. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/2. - 
       3*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
           rlog(Abs(v5))) - (3*
          (-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/2. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/2. + 
       3*(hvs(-(v5/v2))*rlog(Abs(v5))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) - 
       3*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) - 
       3*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       3*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.)))/
   (v2 + v3 - v5) - ((v3f - v3i - v5f + v5i)*
     (-(Power(M_PI,3)*Power(hvs(-v2),3))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3))/2. + 
       3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5) - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/2. - 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/2. + 
       2*Power(M_PI,3)*Power(hvs(-v5),3) - 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) + 
       3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) - 3*Power(M_PI,2)*hvs(-v5)*
        (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2) + 
       hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),
         3) + hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + 
          M_PI*sign(v5),3) - 3*(-(hvs((v3 - v5)/v2)*
              (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
              Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                 hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. - 
          (hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           ((hvs(v2)*hvs(v3)*hvs(-v5)*
                Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),3))/
              6. - (hvs(-1 + v3/v5)*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                 3))/6. - (hvs(-1 + v2/v5)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                 3))/6. - (hvs((v2 - v5)/v3)*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
             (hvs((v3 - v5)/v2)*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),3)/6. - 
             (hvs(-1 + v3/v5)*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),3)\
)/6. - (hvs(-1 + v2/v5)*Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),3)\
)/6. - (hvs((v2 - v5)/v3)*Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                   hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
             (hvs((v3 - v5)/v2)*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.))))/
   (-v3 + v5) + ((v3f - v3i - v5f + v5i)*
     ((Power(M_PI,3)*hvs(-v2))/2. - (Power(M_PI,3)*hvs(-v5))/2. - 
       (3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/2. + 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))))/2. - 
       3*(-(M_PI*hvs(-v2)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) + 
          hvs(-(v3/v5))*rlog(Abs(v2))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       6*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2) - 
       3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))) + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/2. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/2. + 
       3*(hvs(-(v5/v2))*rlog(Abs(v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) - 
       3*(hvs(-(v5/v2))*rlog(Abs(v5))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) + 
       6*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) + 
       6*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       3*((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) + 
          hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. + 
             ((-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)))*
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2. - 
             hvs(-1 + v3/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2)\
))/2.) - hvs(-1 + v2/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3)\
))/2.) - hvs((v2 - v5)/v3)*((Power(M_PI,2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
             hvs((v3 - v5)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) \
- M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                   (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (hvs(v2)*hvs(v3)*hvs(-v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))))*
                   Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2.) - 
             hvs(-1 + v3/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2)\
))/6. + (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2))\
)/2.) - hvs(-1 + v2/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3)\
))/6. + (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3))\
)/2.) - hvs((v2 - v5)/v3)*((Power(M_PI,2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
             hvs((v3 - v5)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) \
- M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                   (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)))))/
   (-v3 + v5)
;
 return integrandIm35;
}  


==> anc/evaluate_pentagon/src/functions/f35Re.cpp <==

#include "../header.h"


double integrandRe35 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe35=  ((-v3f + v3i)*(-Power(rlog(Abs(v2)),3) - 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. + 
       Power(rlog(Abs(v5)),3)/2. - 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/v3 + 
  ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     (3*zeta3 + (Power(M_PI,2)*rlog(Abs(v2)))/2. + 
       Power(rlog(Abs(v2)),3)/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/2. - 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. - 
       3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) - (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/2. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. - 
       Power(rlog(Abs(v5)),3)/2. - 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/
   (v2 + v3 - v5) + ((v3f - v3i - v5f + v5i)*
     (-(Power(M_PI,2)*rlog(Abs(v2)))/2. + Power(rlog(Abs(v2)),3)/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/2. + 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) - 
       3*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (Power(M_PI,2)*rlog(Abs(v5)))/2. - 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/2. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. - 
       2*Power(rlog(Abs(v5)),3) + 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
          (rlog(Abs(v3)) - rlog(Abs(v5)))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (rlog(Abs(v2)) - rlog(Abs(v5)))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
             Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
             hvs(v2)*hvs(v3)*hvs(-v5)*
              (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6.) - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)))))/(-v3 + v5) - 
  ((-v3f + v3i)*(-3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) + 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. - 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2.))/v3 - 
  ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     ((3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/2. - 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) + 3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*
             hvs(-(v5/v2))*hvs(-1 + v5/v2)*rlog(Abs(v5))) - 
          M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. - 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. - 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2.))/
   (v2 + v3 - v5) - ((v3f - v3i - v5f + v5i)*
     ((3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/2. - 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       6*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) + 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
          (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
          hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
          (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                 Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2)\
)/2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2)\
)/2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                   M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2))/
              2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2))/
              2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.))))/
   (-v3 + v5)
;
 return integrandRe35;
}  


==> anc/evaluate_pentagon/src/functions/f36Eu.cpp <==

#include "../header.h"


double integrandEu36 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu36=  ((-v5f + v5i)*(-Power(rlog(Abs(v2)),3) + 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2.))/v5 + 
  ((-v2f + v2i + v5f - v5i)*(-3*rlog(Abs(v2))*
        (hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. + 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v5)) + (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/2.))/
   (v2 - v5) - ((-v2f + v2i + v5f - v5i)*
     (-3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/2. + 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v5)))))/(v2 - v5) + 
  ((v2f - v2i - v4f + v4i - v5f + v5i)*
     (6*zeta3 - Power(rlog(Abs(v2)),3) - 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       6*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) + 
       3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) - 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       (Power(M_PI,2)*rlog(Abs(v5)))/2. + 
       (9*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. - 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v5)) - (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/2. - 
       3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) + Power(rlog(Abs(v5)),3) - 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       6*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/
   (-v2 + v4 + v5) + ((v2f - v2i - v4f + v4i)*
     ((Power(M_PI,2)*rlog(Abs(v2)))/2. + Power(rlog(Abs(v2)),3) + 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) - 
       (Power(M_PI,2)*rlog(Abs(v5)))/2. - 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) + 
       3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) - Power(rlog(Abs(v5)),3) + 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       6*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       3*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
             Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
             rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
             hvs(-v2)*hvs(v4)*hvs(v5)*
              (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
                Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6.) - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v5)))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v4)))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)))))/
   (-v2 + v4) - ((-v5f + v5i)*(-3*Power(M_PI,2)*Power(hvs(-v2),2)*
        rlog(Abs(v2)) - 3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2)))/v5 - 
  ((v2f - v2i - v4f + v4i - v5f + v5i)*
     (-3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) + 
       6*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) + 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))) + 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) + 
       (9*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/2. - 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v5))) - 3*(Power(M_PI,2)*Power(hvs(-v5),2)*
           rlog(Abs(v2)) + 2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) - 
       6*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) - 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) - 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2)))/
   (-v2 + v4 + v5) - ((v2f - v2i - v4f + v4i)*
     (3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) - 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) + 
       6*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) + 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
          (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
          (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(hvs(-v2)*hvs(v4)*
                 Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*
                 hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 2))/2. + (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                   2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                 rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 2))/2. + (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),2))/2.))))/
   (-v2 + v4)
;
 return integrandEu36;
}  


==> anc/evaluate_pentagon/src/functions/f36Im.cpp <==

#include "../header.h"


double integrandIm36 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm36=  -(((-v2f + v2i + v5f - v5i)*((3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/
          2. - 3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) - 
         (3*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5))/2. + 
         3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*hvs(-v5)))/(v2 - v5)) + 
  ((-v2f + v2i + v5f - v5i)*(-3*
        (-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*rlog(Abs(v2))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/2. + 
       3*(-(M_PI*hvs(-v5)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
           rlog(Abs(v5))) + (3*
          (-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
            2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))))/2.))/(v2 - v5) - 
  ((-v5f + v5i)*(Power(M_PI,3)*Power(hvs(-v2),3) - 
       3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4) + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/2. - 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) + 
       hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),
         3)))/v5 + ((-v5f + v5i)*
     (3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2) - 
       3*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*rlog(Abs(v2))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))) - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/2. + 
       6*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.)))/v5 - 
  ((v2f - v2i - v4f + v4i - v5f + v5i)*
     (Power(M_PI,3)*Power(hvs(-v2),3) + 
       3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4) - 
       3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2) + 
       6*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) - 
       (9*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5))/2. - 
       3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*hvs(-v5) + 
       3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2) - 
       Power(M_PI,3)*Power(hvs(-v5),3) - 
       6*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) + 3*Power(M_PI,2)*hvs(-v5)*
        (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2) - 
       hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),
         3) - hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + 
          M_PI*sign(v2),3) - hvs(-(v2/v5))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3)))/
   (-v2 + v4 + v5) + ((v2f - v2i - v4f + v4i - v5f + v5i)*
     (-(Power(M_PI,3)*hvs(-v5))/2. + 3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2) + 
       6*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*rlog(Abs(v2))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))) + 
       3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)) - 
       3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2) + 
       (9*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/2. - 
       3*(-(M_PI*hvs(-v5)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
           rlog(Abs(v5))) - (3*
          (-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
            2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))))/2. - 
       3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)) - 
       6*(hvs(-(v5/v2))*rlog(Abs(v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) + 
       3*(hvs(-(v5/v2))*rlog(Abs(v5))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) - 
       6*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) - 
       6*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) - 
       6*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.)))/
   (-v2 + v4 + v5) - ((v2f - v2i - v4f + v4i)*
     (-(Power(M_PI,3)*Power(hvs(-v2),3)) + 
       3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5) - 
       3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2) + 
       Power(M_PI,3)*Power(hvs(-v5),3) + 
       6*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) - 3*Power(M_PI,2)*hvs(-v4)*
        (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2) - 
       3*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) + hvs(-(v5/v2))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),3) + 
       hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3) - 
       3*(-((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
              Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                 hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. - 
          ((M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           ((hvs(-v2)*hvs(v4)*
                Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),3)*
                hvs(v5))/6. - (hvs((-v2 + v4)/v5)*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs((-v2 + v5)/v4)*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs(-1 + v5/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),3))/6. - 
             (hvs(-1 + v4/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 3))/6.) + hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                2*M_PI*hvs(-v2)*hvs(-(v4*v5)),3)/6. - 
             (hvs((-v2 + v4)/v5)*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 3))/6. - (hvs((-v2 + v5)/v4)*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs(-1 + v5/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),3))/6. - 
             (hvs(-1 + v4/v2)*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 3))/6.))))/(-v2 + v4) + 
  ((v2f - v2i - v4f + v4i)*(-(Power(M_PI,3)*hvs(-v2))/2. + 
       (Power(M_PI,3)*hvs(-v5))/2. - 3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2) + 
       3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2) - 
       3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))) + 
       3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)) + 
       6*(hvs(-(v5/v2))*rlog(Abs(v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) - 
       3*(hvs(-(v5/v2))*rlog(Abs(v4))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v4)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) - 
       3*(hvs(-(v5/v2))*rlog(Abs(v5))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) + 
       6*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) + 
       6*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)) + 
          hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) + 
          hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v2) - 
                  M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5))))/6. + 
             ((-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                  2*M_PI*hvs(-v2)*hvs(-(v4*v5)))*
                Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2. - 
             hvs((-v2 + v4)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((-v2 + v5)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v5/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/2.) - 
             hvs(-1 + v4/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (hvs(-v2)*hvs(v4)*hvs(v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))))*
                   Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2.) - 
             hvs((-v2 + v4)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((-v2 + v5)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v5/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/2.) - 
             hvs(-1 + v4/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5)\
))/2.)))))/(-v2 + v4)
;
 return integrandIm36;
}  


==> anc/evaluate_pentagon/src/functions/f36Re.cpp <==

#include "../header.h"


double integrandRe36 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe36=  ((-v5f + v5i)*(-Power(rlog(Abs(v2)),3) + 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2.))/v5 + 
  ((-v2f + v2i + v5f - v5i)*(-3*rlog(Abs(v2))*
        (hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. + 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v5)) + (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/2.))/
   (v2 - v5) - ((-v2f + v2i + v5f - v5i)*
     (-3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/2. + 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v5)))))/(v2 - v5) + 
  ((v2f - v2i - v4f + v4i - v5f + v5i)*
     (6*zeta3 - Power(rlog(Abs(v2)),3) - 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       6*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) + 
       3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) - 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       (Power(M_PI,2)*rlog(Abs(v5)))/2. + 
       (9*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. - 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v5)) - (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/2. - 
       3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) + Power(rlog(Abs(v5)),3) - 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       6*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/
   (-v2 + v4 + v5) + ((v2f - v2i - v4f + v4i)*
     ((Power(M_PI,2)*rlog(Abs(v2)))/2. + Power(rlog(Abs(v2)),3) + 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) - 
       (Power(M_PI,2)*rlog(Abs(v5)))/2. - 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) + 
       3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) - Power(rlog(Abs(v5)),3) + 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       6*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       3*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
             Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
             rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
             hvs(-v2)*hvs(v4)*hvs(v5)*
              (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
                Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6.) - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v5)))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v4)))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)))))/
   (-v2 + v4) - ((-v5f + v5i)*(-3*Power(M_PI,2)*Power(hvs(-v2),2)*
        rlog(Abs(v2)) - 3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2)))/v5 - 
  ((v2f - v2i - v4f + v4i - v5f + v5i)*
     (-3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) + 
       6*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) + 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))) + 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) + 
       (9*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/2. - 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v5))) - 3*(Power(M_PI,2)*Power(hvs(-v5),2)*
           rlog(Abs(v2)) + 2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) - 
       6*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) - 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) - 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2)))/
   (-v2 + v4 + v5) - ((v2f - v2i - v4f + v4i)*
     (3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) - 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) + 
       6*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) + 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
          (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
          (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(hvs(-v2)*hvs(v4)*
                 Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*
                 hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 2))/2. + (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                   2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                 rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 2))/2. + (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),2))/2.))))/
   (-v2 + v4)
;
 return integrandRe36;
}  


==> anc/evaluate_pentagon/src/functions/f37Eu.cpp <==

#include "../header.h"


double integrandEu37 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu37=  ((-v1f + v1i)*(-Power(rlog(Abs(v3)),3) + 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2.))/v1 + 
  ((v1f - v1i - v3f + v3i)*(3*rlog(Abs(v1))*
        (hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/2. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2.))/(-v1 + v3) + 
  ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     (6*zeta3 + (Power(M_PI,2)*rlog(Abs(v1)))/2. + Power(rlog(Abs(v1)),3) - 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) + 
       3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) - 
       6*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) + (9*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. - 
       Power(rlog(Abs(v3)),3) - 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) - 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       6*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/2. + 
       3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2)))/(v1 - v3 + v5) - 
  ((v1f - v1i - v3f + v3i)*(3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2.))/(-v1 + v3) + 
  ((v3f - v3i - v5f + v5i)*(-(Power(M_PI,2)*rlog(Abs(v1)))/2. - 
       Power(rlog(Abs(v1)),3) + 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (Power(M_PI,2)*rlog(Abs(v3)))/2. + 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) + 
       6*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) - 3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) + 
       Power(rlog(Abs(v3)),3) + 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) - 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v5)) - 3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
             Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6. - 
             hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
             rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
             hvs(v1)*hvs(-v3)*hvs(v5)*
              (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                 6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) \
- hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v3)) + rlog(Abs(v5)))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v3)))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)))))/
   (-v3 + v5) - ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     (3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) - 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) + 
       (9*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. - 
       6*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) - 3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       6*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))) - 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) - 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) - 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2)))/
   (v1 - v3 + v5) - ((-v1f + v1i)*
     (-3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) - 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2)))/v1 - 
  ((v3f - v3i - v5f + v5i)*(-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) - 
       3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) - 
       3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))) + 
       6*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) - 3*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v5))) + 3*hvs(-(v3/v1))*
        (rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) + 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) - 
       3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
          (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
          (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(hvs(v1)*hvs(-v3)*
                 Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*
                 hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                   2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                 rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),2))/2. + 
             (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),2))/2.))))/
   (-v3 + v5)
;
 return integrandEu37;
}  


==> anc/evaluate_pentagon/src/functions/f37Im.cpp <==

#include "../header.h"


double integrandIm37 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm37=  -(((v1f - v1i - v3f + v3i)*((-3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2))/
          2. + (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/2. + 
         3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) - 
         3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))))/(-v1 + v3)) + 
  ((v1f - v1i - v3f + v3i)*(3*(-(M_PI*hvs(-v1)*
             (hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*rlog(Abs(v1))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       3*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*rlog(Abs(v3))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2)))/2. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/2.))/(-v1 + v3) - 
  ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     (-(Power(M_PI,3)*Power(hvs(-v1),3)) + 
       3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3) - 
       (9*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/2. + 
       Power(M_PI,3)*Power(hvs(-v3),3) + 
       3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) - 
       6*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) + 
       3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5) + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2))/2. - 
       3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2) - 
       3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) + 
       6*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) - 
       hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),
         3) - hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + 
          M_PI*sign(v3),3) - hvs(-(v5/v3))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),3)))/
   (v1 - v3 + v5) - ((-v1f + v1i)*
     (Power(M_PI,3)*Power(hvs(-v3),3) - 
       3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5) + 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/2. - 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) + 
       hvs(-(v5/v3))*Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),
         3)))/v1 + ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     (-(Power(M_PI,3)*hvs(-v1))/2. - 3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2) + 
       3*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*rlog(Abs(v1))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2) - 
       3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))) - 
       6*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v3))) + (9*
          (-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/2. - 
       3*(-(M_PI*hvs(-v1)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*rlog(Abs(v1))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       6*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*rlog(Abs(v3))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
          2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))) - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2)))/2. + 
       3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
          M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)) - 
       6*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) - 
       6*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) - 
       6*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.)))/
   (v1 - v3 + v5) + ((-v1f + v1i)*
     (3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2) - 
       3*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*rlog(Abs(v3))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
          2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))) - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/2. + 
       6*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.)))/v1 - 
  ((v3f - v3i - v5f + v5i)*(Power(M_PI,3)*Power(hvs(-v1),3) - 
       3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3) + 
       3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2) - 
       Power(M_PI,3)*Power(hvs(-v3),3) - 
       3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) + 
       6*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) - 
       3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v5) + 
       hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),
         3) + hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + 
          M_PI*sign(v3),3) - 3*(-((M_PI*hvs(-v3) - M_PI*hvs(-v5))*
              hvs((-v3 + v5)/v1)*
              Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                 hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. - 
          ((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           ((hvs(v1)*hvs(-v3)*
                Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),3)*
                hvs(v5))/6. - (hvs(-1 + v5/v3)*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((v1 - v3)/v5)*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 3))/6. - (hvs((-v3 + v5)/v1)*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v1/v3)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 3))/6.) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                2*M_PI*hvs(-v3)*hvs(-(v1*v5)),3)/6. - 
             (hvs(-1 + v5/v3)*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((v1 - v3)/v5)*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 3))/6. - (hvs((-v3 + v5)/v1)*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v1/v3)*Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),3))/6.))))/
   (-v3 + v5) + ((v3f - v3i - v5f + v5i)*
     ((Power(M_PI,3)*hvs(-v1))/2. - (Power(M_PI,3)*hvs(-v3))/2. + 
       3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2) - 
       3*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) + 
          hvs(-(v1/v3))*rlog(Abs(v1))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2) + 
       3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))) + 
       6*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) + 
          hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v3))) - 3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)) - 
       3*(-(M_PI*hvs(-v5)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) + 
          hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v5))) + 6*hvs(-(v3/v1))*
        ((Power(M_PI,2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/
           6. + (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) + 
       6*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) - 
       3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)) + 
          hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) + 
          hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v3) - 
                  M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. + 
             ((-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                  2*M_PI*hvs(-v3)*hvs(-(v1*v5)))*
                Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2. - 
             hvs(-1 + v5/v3)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((v1 - v3)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                   (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs((-v3 + v5)/v1)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                   (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v1/v3)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5)\
))/2.)) + hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (hvs(v1)*hvs(-v3)*hvs(v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))))*
                   Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2.) - 
             hvs(-1 + v5/v3)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((v1 - v3)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                   (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3)\
))/2.) - hvs((-v3 + v5)/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                   (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v1/v3)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5)\
))/6. + (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5))\
)/2.)))))/(-v3 + v5)
;
 return integrandIm37;
}  


==> anc/evaluate_pentagon/src/functions/f37Re.cpp <==

#include "../header.h"


double integrandRe37 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe37=  ((-v1f + v1i)*(-Power(rlog(Abs(v3)),3) + 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2.))/v1 + 
  ((v1f - v1i - v3f + v3i)*(3*rlog(Abs(v1))*
        (hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/2. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2.))/(-v1 + v3) + 
  ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     (6*zeta3 + (Power(M_PI,2)*rlog(Abs(v1)))/2. + Power(rlog(Abs(v1)),3) - 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) + 
       3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) - 
       6*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) + (9*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. - 
       Power(rlog(Abs(v3)),3) - 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) - 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       6*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/2. + 
       3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2)))/(v1 - v3 + v5) - 
  ((v1f - v1i - v3f + v3i)*(3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2.))/(-v1 + v3) + 
  ((v3f - v3i - v5f + v5i)*(-(Power(M_PI,2)*rlog(Abs(v1)))/2. - 
       Power(rlog(Abs(v1)),3) + 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (Power(M_PI,2)*rlog(Abs(v3)))/2. + 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) + 
       6*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) - 3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) + 
       Power(rlog(Abs(v3)),3) + 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) - 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v5)) - 3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
             Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6. - 
             hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
             rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
             hvs(v1)*hvs(-v3)*hvs(v5)*
              (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                 6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) \
- hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v3)) + rlog(Abs(v5)))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v3)))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)))))/
   (-v3 + v5) - ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     (3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) - 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) + 
       (9*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. - 
       6*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) - 3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       6*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))) - 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) - 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) - 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2)))/
   (v1 - v3 + v5) - ((-v1f + v1i)*
     (-3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) - 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2)))/v1 - 
  ((v3f - v3i - v5f + v5i)*(-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) - 
       3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) - 
       3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))) + 
       6*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) - 3*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v5))) + 3*hvs(-(v3/v1))*
        (rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) + 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) - 
       3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
          (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
          (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(hvs(v1)*hvs(-v3)*
                 Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*
                 hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                   2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                 rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),2))/2. + 
             (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),2))/2.))))/
   (-v3 + v5)
;
 return integrandRe37;
}  


==> anc/evaluate_pentagon/src/functions/f38Eu.cpp <==

#include "../header.h"


double integrandEu38 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu38=  -(((v2f - v2i - v4f + v4i)*((3*
            (2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
              Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/2. - 
         (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
              Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. + 
         3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
         3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
               rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))))))/
     (-v2 + v4)) + ((-v2f + v2i)*
     ((-3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. + 
       3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) - Power(rlog(Abs(v4)),3) + 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))))/v2 + 
  ((v2f - v2i - v4f + v4i)*((3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. + 
       3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))))/
   (-v2 + v4) + ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     (6*zeta3 + (Power(M_PI,2)*rlog(Abs(v2)))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/2. + 
       Power(rlog(Abs(v2)),3) - 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) - 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) - 
       6*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) - 3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) + 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. - 
       Power(rlog(Abs(v4)),3) - 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       6*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))))/
   (v1 + v2 - v4) + ((-v1f + v1i + v4f - v4i)*
     (-(Power(M_PI,2)*rlog(Abs(v2)))/2. - Power(rlog(Abs(v2)),3) + 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (Power(M_PI,2)*rlog(Abs(v4)))/2. + 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) + 
       6*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) - 3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) + 
       Power(rlog(Abs(v4)),3) + 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
          (rlog(Abs(v2)) - rlog(Abs(v4)))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v4)))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
             Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6. - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
             hvs(v1)*hvs(v2)*hvs(-v4)*
              (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
                Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6.) - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)))))/(v1 - v4) - 
  ((-v2f + v2i)*(-3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. + 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) - 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2)))/v2 - 
  ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     (3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/2. + 
       3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) - 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) - 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) + 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. - 
       6*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) - 3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*
             hvs(-(v4/v1))*hvs(-1 + v4/v1)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       6*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) - 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2)))/(v1 + v2 - v4) \
- ((-v1f + v1i + v4f - v4i)*(-3*Power(M_PI,2)*Power(hvs(-v2),2)*
        rlog(Abs(v2)) - 3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) - 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))) + 
       6*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) + 3*hvs(-(v4/v2))*
        (rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) + 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       3*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
          (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. + 
          hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
          (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                 Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),2)\
)/2. - (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),2)\
)/2. + (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                   M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),2))/
              2. - (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),2))/
              2. + (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.))))/
   (v1 - v4)
;
 return integrandEu38;
}  


==> anc/evaluate_pentagon/src/functions/f38Im.cpp <==

#include "../header.h"


double integrandIm38 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm38=  -(((v2f - v2i - v4f + v4i)*((-3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2))/
          2. + (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/2. + 
         3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1) - 3*Power(M_PI,2)*hvs(-v4)*
          (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)))/
     (-v2 + v4)) + ((v2f - v2i - v4f + v4i)*
     ((3*(-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))))/2. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/2. + 
       3*(hvs(-(v4/v1))*rlog(Abs(v2))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v2)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) - 
       3*(hvs(-(v4/v1))*rlog(Abs(v4))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))))/
   (-v2 + v4) - ((-v2f + v2i)*((3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/
        2. - 3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2) + 
       Power(M_PI,3)*Power(hvs(-v4),3) - 
       3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) + hvs(-(v1/v4))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3)))/v2 - 
  ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     ((3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2))/2. - 
       Power(M_PI,3)*Power(hvs(-v2),3) - 
       3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4) + 
       3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4) + 
       3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2) - 
       (9*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/2. + 
       Power(M_PI,3)*Power(hvs(-v4),3) + 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) - 
       6*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) - 
       3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) + 6*Power(M_PI,2)*hvs(-v4)*
        (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1) - 
       hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),
         3) - hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + 
          M_PI*sign(v4),3) - hvs(-(v2/v4))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3)))/(v1 + v2 - v4) \
+ ((-v2f + v2i)*(3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2) - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/2. + 
       3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)) - 
       3*(hvs(-(v4/v1))*rlog(Abs(v4))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) + 
       6*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.)))/v2 + 
  ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     (-(Power(M_PI,3)*hvs(-v2))/2. - 3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2) - 
       (3*(-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))))/2. + 
       3*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*rlog(Abs(v2))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2) + 
       3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))) - 
       3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))) - 
       6*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
           rlog(Abs(v4))) - 3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*
           rlog(Abs(v4)) - M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)) + 
       (9*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/2. - 
       3*(hvs(-(v4/v1))*rlog(Abs(v2))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v2)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) + 
       6*(hvs(-(v4/v1))*rlog(Abs(v4))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) - 
       6*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) - 
       6*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       6*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.)))/
   (v1 + v2 - v4) - ((-v1f + v1i + v4f - v4i)*
     (Power(M_PI,3)*Power(hvs(-v2),3) - 
       3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4) + 
       3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2) - 
       Power(M_PI,3)*Power(hvs(-v4),3) - 
       3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) - 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) + 
       6*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) + 
       hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),
         3) + hvs(-(v2/v4))*Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + 
          M_PI*sign(v4),3) - 3*(-(hvs((v2 - v4)/v1)*
              (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
              Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                 hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. - 
          (hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           ((hvs(v1)*hvs(v2)*hvs(-v4)*
                Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),3))/
              6. - (hvs(-1 + v2/v4)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 3))/6. - (hvs(-1 + v1/v4)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 3))/6. - (hvs((v1 - v4)/v2)*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),3))/6. - 
             (hvs((v2 - v4)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),3))/6.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),3)/6. - 
             (hvs(-1 + v2/v4)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),3)\
)/6. - (hvs(-1 + v1/v4)*Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),3)\
)/6. - (hvs((v1 - v4)/v2)*Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                   hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),3))/6. - 
             (hvs((v2 - v4)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),3))/6.))))/
   (v1 - v4) + ((-v1f + v1i + v4f - v4i)*
     ((Power(M_PI,3)*hvs(-v2))/2. - (Power(M_PI,3)*hvs(-v4))/2. + 
       3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2) - 
       3*(-(M_PI*hvs(-v1)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) + 
          hvs(-(v2/v4))*rlog(Abs(v1))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       3*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) + 
          hvs(-(v2/v4))*rlog(Abs(v2))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2) + 
       3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))) + 
       6*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) + 
          hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
           rlog(Abs(v4))) - 3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)) + 
       6*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) + 
       6*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       3*((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) + 
          hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. + 
             ((-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)))*
                Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2. - 
             hvs(-1 + v2/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1)\
))/2.) - hvs(-1 + v1/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2)\
))/2.) - hvs((v1 - v4)/v2)*((Power(M_PI,2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
             hvs((v2 - v4)/v1)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) \
- M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                   (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (hvs(v1)*hvs(v2)*hvs(-v4)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))))*
                   Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2.) - 
             hvs(-1 + v2/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1)\
))/6. + (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1))\
)/2.) - hvs(-1 + v1/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2)\
))/6. + (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2))\
)/2.) - hvs((v1 - v4)/v2)*((Power(M_PI,2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
             hvs((v2 - v4)/v1)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) \
- M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                   (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)))))/
   (v1 - v4)
;
 return integrandIm38;
}  


==> anc/evaluate_pentagon/src/functions/f38Re.cpp <==

#include "../header.h"


double integrandRe38 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe38=  -(((v2f - v2i - v4f + v4i)*((3*
            (2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
              Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/2. - 
         (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
              Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. + 
         3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
         3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
               rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))))))/
     (-v2 + v4)) + ((-v2f + v2i)*
     ((-3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. + 
       3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) - Power(rlog(Abs(v4)),3) + 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))))/v2 + 
  ((v2f - v2i - v4f + v4i)*((3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. + 
       3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))))/
   (-v2 + v4) + ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     (6*zeta3 + (Power(M_PI,2)*rlog(Abs(v2)))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/2. + 
       Power(rlog(Abs(v2)),3) - 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) - 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) - 
       6*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) - 3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) + 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. - 
       Power(rlog(Abs(v4)),3) - 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       6*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))))/
   (v1 + v2 - v4) + ((-v1f + v1i + v4f - v4i)*
     (-(Power(M_PI,2)*rlog(Abs(v2)))/2. - Power(rlog(Abs(v2)),3) + 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (Power(M_PI,2)*rlog(Abs(v4)))/2. + 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) + 
       6*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) - 3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) + 
       Power(rlog(Abs(v4)),3) + 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
          (rlog(Abs(v2)) - rlog(Abs(v4)))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v4)))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
             Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6. - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
             hvs(v1)*hvs(v2)*hvs(-v4)*
              (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
                Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6.) - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)))))/(v1 - v4) - 
  ((-v2f + v2i)*(-3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. + 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) - 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2)))/v2 - 
  ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     (3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/2. + 
       3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) - 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) - 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) + 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. - 
       6*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) - 3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*
             hvs(-(v4/v1))*hvs(-1 + v4/v1)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       6*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) - 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2)))/(v1 + v2 - v4) \
- ((-v1f + v1i + v4f - v4i)*(-3*Power(M_PI,2)*Power(hvs(-v2),2)*
        rlog(Abs(v2)) - 3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) - 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))) + 
       6*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) + 3*hvs(-(v4/v2))*
        (rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) + 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       3*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
          (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. + 
          hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
          (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                 Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),2)\
)/2. - (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),2)\
)/2. + (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                   M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),2))/
              2. - (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),2))/
              2. + (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.))))/
   (v1 - v4)
;
 return integrandRe38;
}  


==> anc/evaluate_pentagon/src/functions/f39Eu.cpp <==

#include "../header.h"


double integrandEu39 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu39=  -(((v3f - v3i - v5f + v5i)*((3*
            (2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
              Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/2. - 
         (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
              Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. + 
         3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
         3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))))))/
     (-v3 + v5)) + ((-v3f + v3i)*
     ((-3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. + 
       3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) - Power(rlog(Abs(v5)),3) + 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/v3 + 
  ((v3f - v3i - v5f + v5i)*((3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. + 
       3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/
   (-v3 + v5) + ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     (6*zeta3 + (Power(M_PI,2)*rlog(Abs(v3)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/2. + 
       Power(rlog(Abs(v3)),3) - 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) - 
       3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) - 
       6*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) - 3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) + 
       (9*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. - 
       Power(rlog(Abs(v5)),3) - 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       6*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/
   (v2 + v3 - v5) + ((-v2f + v2i + v5f - v5i)*
     (-(Power(M_PI,2)*rlog(Abs(v3)))/2. - Power(rlog(Abs(v3)),3) + 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       3*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (Power(M_PI,2)*rlog(Abs(v5)))/2. + 
       3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) + 
       6*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) - 3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2) + 
       Power(rlog(Abs(v5)),3) + 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
          (rlog(Abs(v3)) - rlog(Abs(v5)))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (rlog(Abs(v2)) - rlog(Abs(v5)))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
             Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
             hvs(v2)*hvs(v3)*hvs(-v5)*
              (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6.) - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)))))/(v2 - v5) - 
  ((-v3f + v3i)*(-3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) - 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2)))/v3 - 
  ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     (3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/2. + 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) + 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) - 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) - 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) + 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       6*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) - 3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*
             hvs(-(v5/v2))*hvs(-1 + v5/v2)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       6*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) - 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2)))/(v2 + v3 - v5) \
- ((-v2f + v2i + v5f - v5i)*(-3*Power(M_PI,2)*Power(hvs(-v3),2)*
        rlog(Abs(v3)) - 3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) + 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) - 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))) + 
       6*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) + 3*hvs(-(v5/v3))*
        (rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) + 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
          (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
          hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
          (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                 Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2)\
)/2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2)\
)/2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                   M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2))/
              2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2))/
              2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.))))/
   (v2 - v5)
;
 return integrandEu39;
}  


==> anc/evaluate_pentagon/src/functions/f39Im.cpp <==

#include "../header.h"


double integrandIm39 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm39=  -(((v3f - v3i - v5f + v5i)*((-3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3))/
          2. + (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/2. + 
         3*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2) - 3*Power(M_PI,2)*hvs(-v5)*
          (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)))/
     (-v3 + v5)) + ((v3f - v3i - v5f + v5i)*
     ((3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/2. + 
       3*(hvs(-(v5/v2))*rlog(Abs(v3))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v3)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) - 
       3*(hvs(-(v5/v2))*rlog(Abs(v5))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))))/
   (-v3 + v5) - ((-v3f + v3i)*((3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/
        2. - 3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2) + 
       Power(M_PI,3)*Power(hvs(-v5),3) - 
       3*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) + hvs(-(v2/v5))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3)))/v3 - 
  ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     ((3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3))/2. - 
       Power(M_PI,3)*Power(hvs(-v3),3) - 
       3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5) + 
       3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5) + 
       3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2) - 
       (9*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/2. + 
       Power(M_PI,3)*Power(hvs(-v5),3) + 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) - 
       6*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) - 
       3*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) + 6*Power(M_PI,2)*hvs(-v5)*
        (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2) - 
       hvs(-(v5/v3))*Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),
         3) - hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + 
          M_PI*sign(v5),3) - hvs(-(v3/v5))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3)))/(v2 + v3 - v5) \
+ ((-v3f + v3i)*(3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2) - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/2. + 
       3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)) - 
       3*(hvs(-(v5/v2))*rlog(Abs(v5))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) + 
       6*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.)))/v3 + 
  ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     (-(Power(M_PI,3)*hvs(-v3))/2. - 3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2) - 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))))/2. + 
       3*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*rlog(Abs(v3))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2) + 
       3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))) - 
       3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
          2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))) - 
       6*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
           rlog(Abs(v5))) - 3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*
           rlog(Abs(v5)) - M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)) + 
       (9*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/2. - 
       3*(hvs(-(v5/v2))*rlog(Abs(v3))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v3)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) + 
       6*(hvs(-(v5/v2))*rlog(Abs(v5))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) - 
       6*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) - 
       6*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       6*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.)))/
   (v2 + v3 - v5) - ((-v2f + v2i + v5f - v5i)*
     (Power(M_PI,3)*Power(hvs(-v3),3) - 
       3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5) + 
       3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2) - 
       Power(M_PI,3)*Power(hvs(-v5),3) - 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) - 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) + 
       6*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) + 
       hvs(-(v5/v3))*Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),
         3) + hvs(-(v3/v5))*Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + 
          M_PI*sign(v5),3) - 3*(-(hvs((v3 - v5)/v2)*
              (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
              Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                 hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. - 
          (hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           ((hvs(v2)*hvs(v3)*hvs(-v5)*
                Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),3))/
              6. - (hvs(-1 + v3/v5)*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                 3))/6. - (hvs(-1 + v2/v5)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                 3))/6. - (hvs((v2 - v5)/v3)*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
             (hvs((v3 - v5)/v2)*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),3)/6. - 
             (hvs(-1 + v3/v5)*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),3)\
)/6. - (hvs(-1 + v2/v5)*Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),3)\
)/6. - (hvs((v2 - v5)/v3)*Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                   hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
             (hvs((v3 - v5)/v2)*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.))))/
   (v2 - v5) + ((-v2f + v2i + v5f - v5i)*
     ((Power(M_PI,3)*hvs(-v3))/2. - (Power(M_PI,3)*hvs(-v5))/2. + 
       3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2) - 
       3*(-(M_PI*hvs(-v2)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) + 
          hvs(-(v3/v5))*rlog(Abs(v2))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       3*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) + 
          hvs(-(v3/v5))*rlog(Abs(v3))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2) + 
       3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
          2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))) + 
       6*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) + 
          hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
           rlog(Abs(v5))) - 3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
          M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)) + 
       6*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) + 
       6*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       3*((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) + 
          hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. + 
             ((-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)))*
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2. - 
             hvs(-1 + v3/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2)\
))/2.) - hvs(-1 + v2/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3)\
))/2.) - hvs((v2 - v5)/v3)*((Power(M_PI,2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
             hvs((v3 - v5)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) \
- M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                   (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (hvs(v2)*hvs(v3)*hvs(-v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))))*
                   Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2.) - 
             hvs(-1 + v3/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2)\
))/6. + (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2))\
)/2.) - hvs(-1 + v2/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3)\
))/6. + (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3))\
)/2.) - hvs((v2 - v5)/v3)*((Power(M_PI,2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
             hvs((v3 - v5)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) \
- M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                   (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)))))/
   (v2 - v5)
;
 return integrandIm39;
}  


==> anc/evaluate_pentagon/src/functions/f39Re.cpp <==

#include "../header.h"


double integrandRe39 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe39=  -(((v3f - v3i - v5f + v5i)*((3*
            (2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
              Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/2. - 
         (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
              Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. + 
         3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
         3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))))))/
     (-v3 + v5)) + ((-v3f + v3i)*
     ((-3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. + 
       3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) - Power(rlog(Abs(v5)),3) + 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/v3 + 
  ((v3f - v3i - v5f + v5i)*((3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. + 
       3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/
   (-v3 + v5) + ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     (6*zeta3 + (Power(M_PI,2)*rlog(Abs(v3)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/2. + 
       Power(rlog(Abs(v3)),3) - 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) - 
       3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) - 
       6*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) - 3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) + 
       (9*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. - 
       Power(rlog(Abs(v5)),3) - 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       6*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/
   (v2 + v3 - v5) + ((-v2f + v2i + v5f - v5i)*
     (-(Power(M_PI,2)*rlog(Abs(v3)))/2. - Power(rlog(Abs(v3)),3) + 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       3*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (Power(M_PI,2)*rlog(Abs(v5)))/2. + 
       3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) + 
       6*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) - 3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2) + 
       Power(rlog(Abs(v5)),3) + 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
          (rlog(Abs(v3)) - rlog(Abs(v5)))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (rlog(Abs(v2)) - rlog(Abs(v5)))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
             Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
             hvs(v2)*hvs(v3)*hvs(-v5)*
              (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6.) - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)))))/(v2 - v5) - 
  ((-v3f + v3i)*(-3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) - 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2)))/v3 - 
  ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     (3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/2. + 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) + 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) - 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) - 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) + 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       6*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) - 3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*
             hvs(-(v5/v2))*hvs(-1 + v5/v2)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       6*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) - 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2)))/(v2 + v3 - v5) \
- ((-v2f + v2i + v5f - v5i)*(-3*Power(M_PI,2)*Power(hvs(-v3),2)*
        rlog(Abs(v3)) - 3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) + 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) - 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))) + 
       6*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) + 3*hvs(-(v5/v3))*
        (rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) + 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
          (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
          hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
          (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                 Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2)\
)/2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2)\
)/2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                   M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2))/
              2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2))/
              2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.))))/
   (v2 - v5)
;
 return integrandRe39;
}  


==> anc/evaluate_pentagon/src/functions/f3Eu.cpp <==

#include "../header.h"


double integrandEu3 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu3=  -((v3f*hvs(v3/v5)*rLi(3,1 - v3/v5))/(-v3 + v5)) + 
  (v3i*hvs(v3/v5)*rLi(3,1 - v3/v5))/(-v3 + v5) - 
  (v5f*hvs(v3/v5)*rLi(3,1 - v3/v5))/v5 + 
  (v5f*hvs(v3/v5)*rLi(3,1 - v3/v5))/(-v3 + v5) + 
  (v5i*hvs(v3/v5)*rLi(3,1 - v3/v5))/v5 - 
  (v5i*hvs(v3/v5)*rLi(3,1 - v3/v5))/(-v3 + v5) - 
  (v3f*hvs(-(v3/v5))*rLi(3,v5/(-v3 + v5)))/(-v3 + v5) + 
  (v3i*hvs(-(v3/v5))*rLi(3,v5/(-v3 + v5)))/(-v3 + v5) - 
  (v5f*hvs(-(v3/v5))*rLi(3,v5/(-v3 + v5)))/v5 + 
  (v5f*hvs(-(v3/v5))*rLi(3,v5/(-v3 + v5)))/(-v3 + v5) + 
  (v5i*hvs(-(v3/v5))*rLi(3,v5/(-v3 + v5)))/v5 - 
  (v5i*hvs(-(v3/v5))*rLi(3,v5/(-v3 + v5)))/(-v3 + v5) - 
  (Power(M_PI,2)*v3f*hvs(-(v3/v5))*rlog(Abs(v5)))/(6.*(-v3 + v5)) + 
  (Power(M_PI,2)*v3i*hvs(-(v3/v5))*rlog(Abs(v5)))/(6.*(-v3 + v5)) - 
  (Power(M_PI,2)*v5f*hvs(-(v3/v5))*rlog(Abs(v5)))/(6.*v5) + 
  (Power(M_PI,2)*v5f*hvs(-(v3/v5))*rlog(Abs(v5)))/(6.*(-v3 + v5)) + 
  (Power(M_PI,2)*v5i*hvs(-(v3/v5))*rlog(Abs(v5)))/(6.*v5) - 
  (Power(M_PI,2)*v5i*hvs(-(v3/v5))*rlog(Abs(v5)))/(6.*(-v3 + v5)) + 
  (Power(M_PI,2)*v3f*Power(hvs(v3 - v5),2)*hvs(-(v3/v5))*rlog(Abs(v5)))/
   (2.*(-v3 + v5)) - (Power(M_PI,2)*v3i*Power(hvs(v3 - v5),2)*hvs(-(v3/v5))*
     rlog(Abs(v5)))/(2.*(-v3 + v5)) + 
  (Power(M_PI,2)*v5f*Power(hvs(v3 - v5),2)*hvs(-(v3/v5))*rlog(Abs(v5)))/
   (2.*v5) - (Power(M_PI,2)*v5f*Power(hvs(v3 - v5),2)*hvs(-(v3/v5))*
     rlog(Abs(v5)))/(2.*(-v3 + v5)) - 
  (Power(M_PI,2)*v5i*Power(hvs(v3 - v5),2)*hvs(-(v3/v5))*rlog(Abs(v5)))/
   (2.*v5) + (Power(M_PI,2)*v5i*Power(hvs(v3 - v5),2)*hvs(-(v3/v5))*
     rlog(Abs(v5)))/(2.*(-v3 + v5)) - 
  (Power(M_PI,2)*v3f*hvs(v3 - v5)*hvs(-(v3/v5))*hvs(-v5)*rlog(Abs(v5)))/
   (-v3 + v5) + (Power(M_PI,2)*v3i*hvs(v3 - v5)*hvs(-(v3/v5))*hvs(-v5)*
     rlog(Abs(v5)))/(-v3 + v5) - 
  (Power(M_PI,2)*v5f*hvs(v3 - v5)*hvs(-(v3/v5))*hvs(-v5)*rlog(Abs(v5)))/v5 + 
  (Power(M_PI,2)*v5f*hvs(v3 - v5)*hvs(-(v3/v5))*hvs(-v5)*rlog(Abs(v5)))/
   (-v3 + v5) + (Power(M_PI,2)*v5i*hvs(v3 - v5)*hvs(-(v3/v5))*hvs(-v5)*
     rlog(Abs(v5)))/v5 - (Power(M_PI,2)*v5i*hvs(v3 - v5)*hvs(-(v3/v5))*
     hvs(-v5)*rlog(Abs(v5)))/(-v3 + v5) + 
  (Power(M_PI,2)*v3f*hvs(-(v3/v5))*Power(hvs(-v5),2)*rlog(Abs(v5)))/
   (2.*(-v3 + v5)) - (Power(M_PI,2)*v3i*hvs(-(v3/v5))*Power(hvs(-v5),2)*
     rlog(Abs(v5)))/(2.*(-v3 + v5)) + 
  (Power(M_PI,2)*v5f*hvs(-(v3/v5))*Power(hvs(-v5),2)*rlog(Abs(v5)))/(2.*v5) - 
  (Power(M_PI,2)*v5f*hvs(-(v3/v5))*Power(hvs(-v5),2)*rlog(Abs(v5)))/
   (2.*(-v3 + v5)) - (Power(M_PI,2)*v5i*hvs(-(v3/v5))*Power(hvs(-v5),2)*
     rlog(Abs(v5)))/(2.*v5) + (Power(M_PI,2)*v5i*hvs(-(v3/v5))*
     Power(hvs(-v5),2)*rlog(Abs(v5)))/(2.*(-v3 + v5)) - 
  (v3f*hvs(-(v3/v5))*Power(rlog(Abs(v5)),3))/(6.*(-v3 + v5)) + 
  (v3i*hvs(-(v3/v5))*Power(rlog(Abs(v5)),3))/(6.*(-v3 + v5)) - 
  (v5f*hvs(-(v3/v5))*Power(rlog(Abs(v5)),3))/(6.*v5) + 
  (v5f*hvs(-(v3/v5))*Power(rlog(Abs(v5)),3))/(6.*(-v3 + v5)) + 
  (v5i*hvs(-(v3/v5))*Power(rlog(Abs(v5)),3))/(6.*v5) - 
  (v5i*hvs(-(v3/v5))*Power(rlog(Abs(v5)),3))/(6.*(-v3 + v5)) + 
  (Power(M_PI,2)*v3f*hvs(-(v3/v5))*rlog(Abs(-v3 + v5)))/(6.*(-v3 + v5)) - 
  (Power(M_PI,2)*v3i*hvs(-(v3/v5))*rlog(Abs(-v3 + v5)))/(6.*(-v3 + v5)) + 
  (Power(M_PI,2)*v5f*hvs(-(v3/v5))*rlog(Abs(-v3 + v5)))/(6.*v5) - 
  (Power(M_PI,2)*v5f*hvs(-(v3/v5))*rlog(Abs(-v3 + v5)))/(6.*(-v3 + v5)) - 
  (Power(M_PI,2)*v5i*hvs(-(v3/v5))*rlog(Abs(-v3 + v5)))/(6.*v5) + 
  (Power(M_PI,2)*v5i*hvs(-(v3/v5))*rlog(Abs(-v3 + v5)))/(6.*(-v3 + v5)) - 
  (Power(M_PI,2)*v3f*Power(hvs(v3 - v5),2)*hvs(-(v3/v5))*rlog(Abs(-v3 + v5)))/
   (2.*(-v3 + v5)) + (Power(M_PI,2)*v3i*Power(hvs(v3 - v5),2)*hvs(-(v3/v5))*
     rlog(Abs(-v3 + v5)))/(2.*(-v3 + v5)) - 
  (Power(M_PI,2)*v5f*Power(hvs(v3 - v5),2)*hvs(-(v3/v5))*rlog(Abs(-v3 + v5)))/
   (2.*v5) + (Power(M_PI,2)*v5f*Power(hvs(v3 - v5),2)*hvs(-(v3/v5))*
     rlog(Abs(-v3 + v5)))/(2.*(-v3 + v5)) + 
  (Power(M_PI,2)*v5i*Power(hvs(v3 - v5),2)*hvs(-(v3/v5))*rlog(Abs(-v3 + v5)))/
   (2.*v5) - (Power(M_PI,2)*v5i*Power(hvs(v3 - v5),2)*hvs(-(v3/v5))*
     rlog(Abs(-v3 + v5)))/(2.*(-v3 + v5)) + 
  (Power(M_PI,2)*v3f*hvs(v3 - v5)*hvs(-(v3/v5))*hvs(-v5)*rlog(Abs(-v3 + v5)))/
   (-v3 + v5) - (Power(M_PI,2)*v3i*hvs(v3 - v5)*hvs(-(v3/v5))*hvs(-v5)*
     rlog(Abs(-v3 + v5)))/(-v3 + v5) + 
  (Power(M_PI,2)*v5f*hvs(v3 - v5)*hvs(-(v3/v5))*hvs(-v5)*rlog(Abs(-v3 + v5)))/
   v5 - (Power(M_PI,2)*v5f*hvs(v3 - v5)*hvs(-(v3/v5))*hvs(-v5)*
     rlog(Abs(-v3 + v5)))/(-v3 + v5) - 
  (Power(M_PI,2)*v5i*hvs(v3 - v5)*hvs(-(v3/v5))*hvs(-v5)*rlog(Abs(-v3 + v5)))/
   v5 + (Power(M_PI,2)*v5i*hvs(v3 - v5)*hvs(-(v3/v5))*hvs(-v5)*
     rlog(Abs(-v3 + v5)))/(-v3 + v5) - 
  (Power(M_PI,2)*v3f*hvs(-(v3/v5))*Power(hvs(-v5),2)*rlog(Abs(-v3 + v5)))/
   (2.*(-v3 + v5)) + (Power(M_PI,2)*v3i*hvs(-(v3/v5))*Power(hvs(-v5),2)*
     rlog(Abs(-v3 + v5)))/(2.*(-v3 + v5)) - 
  (Power(M_PI,2)*v5f*hvs(-(v3/v5))*Power(hvs(-v5),2)*rlog(Abs(-v3 + v5)))/
   (2.*v5) + (Power(M_PI,2)*v5f*hvs(-(v3/v5))*Power(hvs(-v5),2)*
     rlog(Abs(-v3 + v5)))/(2.*(-v3 + v5)) + 
  (Power(M_PI,2)*v5i*hvs(-(v3/v5))*Power(hvs(-v5),2)*rlog(Abs(-v3 + v5)))/
   (2.*v5) - (Power(M_PI,2)*v5i*hvs(-(v3/v5))*Power(hvs(-v5),2)*
     rlog(Abs(-v3 + v5)))/(2.*(-v3 + v5)) + 
  (v3f*hvs(-(v3/v5))*Power(rlog(Abs(v5)),2)*rlog(Abs(-v3 + v5)))/
   (2.*(-v3 + v5)) - (v3i*hvs(-(v3/v5))*Power(rlog(Abs(v5)),2)*
     rlog(Abs(-v3 + v5)))/(2.*(-v3 + v5)) + 
  (v5f*hvs(-(v3/v5))*Power(rlog(Abs(v5)),2)*rlog(Abs(-v3 + v5)))/(2.*v5) - 
  (v5f*hvs(-(v3/v5))*Power(rlog(Abs(v5)),2)*rlog(Abs(-v3 + v5)))/
   (2.*(-v3 + v5)) - (v5i*hvs(-(v3/v5))*Power(rlog(Abs(v5)),2)*
     rlog(Abs(-v3 + v5)))/(2.*v5) + 
  (v5i*hvs(-(v3/v5))*Power(rlog(Abs(v5)),2)*rlog(Abs(-v3 + v5)))/
   (2.*(-v3 + v5)) - (v3f*hvs(-(v3/v5))*rlog(Abs(v5))*
     Power(rlog(Abs(-v3 + v5)),2))/(2.*(-v3 + v5)) + 
  (v3i*hvs(-(v3/v5))*rlog(Abs(v5))*Power(rlog(Abs(-v3 + v5)),2))/
   (2.*(-v3 + v5)) - (v5f*hvs(-(v3/v5))*rlog(Abs(v5))*
     Power(rlog(Abs(-v3 + v5)),2))/(2.*v5) + 
  (v5f*hvs(-(v3/v5))*rlog(Abs(v5))*Power(rlog(Abs(-v3 + v5)),2))/
   (2.*(-v3 + v5)) + (v5i*hvs(-(v3/v5))*rlog(Abs(v5))*
     Power(rlog(Abs(-v3 + v5)),2))/(2.*v5) - 
  (v5i*hvs(-(v3/v5))*rlog(Abs(v5))*Power(rlog(Abs(-v3 + v5)),2))/
   (2.*(-v3 + v5)) + (v3f*hvs(-(v3/v5))*Power(rlog(Abs(-v3 + v5)),3))/
   (6.*(-v3 + v5)) - (v3i*hvs(-(v3/v5))*Power(rlog(Abs(-v3 + v5)),3))/
   (6.*(-v3 + v5)) + (v5f*hvs(-(v3/v5))*Power(rlog(Abs(-v3 + v5)),3))/
   (6.*v5) - (v5f*hvs(-(v3/v5))*Power(rlog(Abs(-v3 + v5)),3))/
   (6.*(-v3 + v5)) - (v5i*hvs(-(v3/v5))*Power(rlog(Abs(-v3 + v5)),3))/
   (6.*v5) + (v5i*hvs(-(v3/v5))*Power(rlog(Abs(-v3 + v5)),3))/
   (6.*(-v3 + v5)) + (Power(M_PI,2)*v3f*hvs(v3 - v5)*hvs(-(v3/v5))*
     rlog(Abs(v5))*sign(v5))/(-v3 + v5) - 
  (Power(M_PI,2)*v3i*hvs(v3 - v5)*hvs(-(v3/v5))*rlog(Abs(v5))*sign(v5))/
   (-v3 + v5) + (Power(M_PI,2)*v5f*hvs(v3 - v5)*hvs(-(v3/v5))*rlog(Abs(v5))*
     sign(v5))/v5 - (Power(M_PI,2)*v5f*hvs(v3 - v5)*hvs(-(v3/v5))*
     rlog(Abs(v5))*sign(v5))/(-v3 + v5) - 
  (Power(M_PI,2)*v5i*hvs(v3 - v5)*hvs(-(v3/v5))*rlog(Abs(v5))*sign(v5))/v5 + 
  (Power(M_PI,2)*v5i*hvs(v3 - v5)*hvs(-(v3/v5))*rlog(Abs(v5))*sign(v5))/
   (-v3 + v5) - (Power(M_PI,2)*v3f*hvs(-(v3/v5))*hvs(-v5)*rlog(Abs(v5))*
     sign(v5))/(-v3 + v5) + (Power(M_PI,2)*v3i*hvs(-(v3/v5))*hvs(-v5)*
     rlog(Abs(v5))*sign(v5))/(-v3 + v5) - 
  (Power(M_PI,2)*v5f*hvs(-(v3/v5))*hvs(-v5)*rlog(Abs(v5))*sign(v5))/v5 + 
  (Power(M_PI,2)*v5f*hvs(-(v3/v5))*hvs(-v5)*rlog(Abs(v5))*sign(v5))/
   (-v3 + v5) + (Power(M_PI,2)*v5i*hvs(-(v3/v5))*hvs(-v5)*rlog(Abs(v5))*
     sign(v5))/v5 - (Power(M_PI,2)*v5i*hvs(-(v3/v5))*hvs(-v5)*rlog(Abs(v5))*
     sign(v5))/(-v3 + v5) - (Power(M_PI,2)*v3f*hvs(v3 - v5)*hvs(-(v3/v5))*
     rlog(Abs(-v3 + v5))*sign(v5))/(-v3 + v5) + 
  (Power(M_PI,2)*v3i*hvs(v3 - v5)*hvs(-(v3/v5))*rlog(Abs(-v3 + v5))*sign(v5))/
   (-v3 + v5) - (Power(M_PI,2)*v5f*hvs(v3 - v5)*hvs(-(v3/v5))*
     rlog(Abs(-v3 + v5))*sign(v5))/v5 + 
  (Power(M_PI,2)*v5f*hvs(v3 - v5)*hvs(-(v3/v5))*rlog(Abs(-v3 + v5))*sign(v5))/
   (-v3 + v5) + (Power(M_PI,2)*v5i*hvs(v3 - v5)*hvs(-(v3/v5))*
     rlog(Abs(-v3 + v5))*sign(v5))/v5 - 
  (Power(M_PI,2)*v5i*hvs(v3 - v5)*hvs(-(v3/v5))*rlog(Abs(-v3 + v5))*sign(v5))/
   (-v3 + v5) + (Power(M_PI,2)*v3f*hvs(-(v3/v5))*hvs(-v5)*rlog(Abs(-v3 + v5))*
     sign(v5))/(-v3 + v5) - (Power(M_PI,2)*v3i*hvs(-(v3/v5))*hvs(-v5)*
     rlog(Abs(-v3 + v5))*sign(v5))/(-v3 + v5) + 
  (Power(M_PI,2)*v5f*hvs(-(v3/v5))*hvs(-v5)*rlog(Abs(-v3 + v5))*sign(v5))/v5 - 
  (Power(M_PI,2)*v5f*hvs(-(v3/v5))*hvs(-v5)*rlog(Abs(-v3 + v5))*sign(v5))/
   (-v3 + v5) - (Power(M_PI,2)*v5i*hvs(-(v3/v5))*hvs(-v5)*rlog(Abs(-v3 + v5))*
     sign(v5))/v5 + (Power(M_PI,2)*v5i*hvs(-(v3/v5))*hvs(-v5)*
     rlog(Abs(-v3 + v5))*sign(v5))/(-v3 + v5) + 
  (Power(M_PI,2)*v3f*hvs(-(v3/v5))*rlog(Abs(v5))*Power(sign(v5),2))/
   (2.*(-v3 + v5)) - (Power(M_PI,2)*v3i*hvs(-(v3/v5))*rlog(Abs(v5))*
     Power(sign(v5),2))/(2.*(-v3 + v5)) + 
  (Power(M_PI,2)*v5f*hvs(-(v3/v5))*rlog(Abs(v5))*Power(sign(v5),2))/(2.*v5) - 
  (Power(M_PI,2)*v5f*hvs(-(v3/v5))*rlog(Abs(v5))*Power(sign(v5),2))/
   (2.*(-v3 + v5)) - (Power(M_PI,2)*v5i*hvs(-(v3/v5))*rlog(Abs(v5))*
     Power(sign(v5),2))/(2.*v5) + 
  (Power(M_PI,2)*v5i*hvs(-(v3/v5))*rlog(Abs(v5))*Power(sign(v5),2))/
   (2.*(-v3 + v5)) - (Power(M_PI,2)*v3f*hvs(-(v3/v5))*rlog(Abs(-v3 + v5))*
     Power(sign(v5),2))/(2.*(-v3 + v5)) + 
  (Power(M_PI,2)*v3i*hvs(-(v3/v5))*rlog(Abs(-v3 + v5))*Power(sign(v5),2))/
   (2.*(-v3 + v5)) - (Power(M_PI,2)*v5f*hvs(-(v3/v5))*rlog(Abs(-v3 + v5))*
     Power(sign(v5),2))/(2.*v5) + 
  (Power(M_PI,2)*v5f*hvs(-(v3/v5))*rlog(Abs(-v3 + v5))*Power(sign(v5),2))/
   (2.*(-v3 + v5)) + (Power(M_PI,2)*v5i*hvs(-(v3/v5))*rlog(Abs(-v3 + v5))*
     Power(sign(v5),2))/(2.*v5) - 
  (Power(M_PI,2)*v5i*hvs(-(v3/v5))*rlog(Abs(-v3 + v5))*Power(sign(v5),2))/
   (2.*(-v3 + v5))
;
 return integrandEu3;
}  


==> anc/evaluate_pentagon/src/functions/f3Im.cpp <==

#include "../header.h"


double integrandIm3 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm3=  -(Power(M_PI,3)*v3f*hvs(v3 - v5)*hvs(-(v3/v5)))/(6.*(-v3 + v5)) + 
  (Power(M_PI,3)*v3i*hvs(v3 - v5)*hvs(-(v3/v5)))/(6.*(-v3 + v5)) - 
  (Power(M_PI,3)*v5f*hvs(v3 - v5)*hvs(-(v3/v5)))/(6.*v5) + 
  (Power(M_PI,3)*v5f*hvs(v3 - v5)*hvs(-(v3/v5)))/(6.*(-v3 + v5)) + 
  (Power(M_PI,3)*v5i*hvs(v3 - v5)*hvs(-(v3/v5)))/(6.*v5) - 
  (Power(M_PI,3)*v5i*hvs(v3 - v5)*hvs(-(v3/v5)))/(6.*(-v3 + v5)) + 
  (Power(M_PI,3)*v3f*Power(hvs(v3 - v5),3)*hvs(-(v3/v5)))/(6.*(-v3 + v5)) - 
  (Power(M_PI,3)*v3i*Power(hvs(v3 - v5),3)*hvs(-(v3/v5)))/(6.*(-v3 + v5)) + 
  (Power(M_PI,3)*v5f*Power(hvs(v3 - v5),3)*hvs(-(v3/v5)))/(6.*v5) - 
  (Power(M_PI,3)*v5f*Power(hvs(v3 - v5),3)*hvs(-(v3/v5)))/(6.*(-v3 + v5)) - 
  (Power(M_PI,3)*v5i*Power(hvs(v3 - v5),3)*hvs(-(v3/v5)))/(6.*v5) + 
  (Power(M_PI,3)*v5i*Power(hvs(v3 - v5),3)*hvs(-(v3/v5)))/(6.*(-v3 + v5)) + 
  (Power(M_PI,3)*v3f*hvs(-(v3/v5))*hvs(-v5))/(6.*(-v3 + v5)) - 
  (Power(M_PI,3)*v3i*hvs(-(v3/v5))*hvs(-v5))/(6.*(-v3 + v5)) + 
  (Power(M_PI,3)*v5f*hvs(-(v3/v5))*hvs(-v5))/(6.*v5) - 
  (Power(M_PI,3)*v5f*hvs(-(v3/v5))*hvs(-v5))/(6.*(-v3 + v5)) - 
  (Power(M_PI,3)*v5i*hvs(-(v3/v5))*hvs(-v5))/(6.*v5) + 
  (Power(M_PI,3)*v5i*hvs(-(v3/v5))*hvs(-v5))/(6.*(-v3 + v5)) - 
  (Power(M_PI,3)*v3f*Power(hvs(v3 - v5),2)*hvs(-(v3/v5))*hvs(-v5))/
   (2.*(-v3 + v5)) + (Power(M_PI,3)*v3i*Power(hvs(v3 - v5),2)*hvs(-(v3/v5))*
     hvs(-v5))/(2.*(-v3 + v5)) - 
  (Power(M_PI,3)*v5f*Power(hvs(v3 - v5),2)*hvs(-(v3/v5))*hvs(-v5))/(2.*v5) + 
  (Power(M_PI,3)*v5f*Power(hvs(v3 - v5),2)*hvs(-(v3/v5))*hvs(-v5))/
   (2.*(-v3 + v5)) + (Power(M_PI,3)*v5i*Power(hvs(v3 - v5),2)*hvs(-(v3/v5))*
     hvs(-v5))/(2.*v5) - (Power(M_PI,3)*v5i*Power(hvs(v3 - v5),2)*
     hvs(-(v3/v5))*hvs(-v5))/(2.*(-v3 + v5)) + 
  (Power(M_PI,3)*v3f*hvs(v3 - v5)*hvs(-(v3/v5))*Power(hvs(-v5),2))/
   (2.*(-v3 + v5)) - (Power(M_PI,3)*v3i*hvs(v3 - v5)*hvs(-(v3/v5))*
     Power(hvs(-v5),2))/(2.*(-v3 + v5)) + 
  (Power(M_PI,3)*v5f*hvs(v3 - v5)*hvs(-(v3/v5))*Power(hvs(-v5),2))/(2.*v5) - 
  (Power(M_PI,3)*v5f*hvs(v3 - v5)*hvs(-(v3/v5))*Power(hvs(-v5),2))/
   (2.*(-v3 + v5)) - (Power(M_PI,3)*v5i*hvs(v3 - v5)*hvs(-(v3/v5))*
     Power(hvs(-v5),2))/(2.*v5) + 
  (Power(M_PI,3)*v5i*hvs(v3 - v5)*hvs(-(v3/v5))*Power(hvs(-v5),2))/
   (2.*(-v3 + v5)) - (Power(M_PI,3)*v3f*hvs(-(v3/v5))*Power(hvs(-v5),3))/
   (6.*(-v3 + v5)) + (Power(M_PI,3)*v3i*hvs(-(v3/v5))*Power(hvs(-v5),3))/
   (6.*(-v3 + v5)) - (Power(M_PI,3)*v5f*hvs(-(v3/v5))*Power(hvs(-v5),3))/
   (6.*v5) + (Power(M_PI,3)*v5f*hvs(-(v3/v5))*Power(hvs(-v5),3))/
   (6.*(-v3 + v5)) + (Power(M_PI,3)*v5i*hvs(-(v3/v5))*Power(hvs(-v5),3))/
   (6.*v5) - (Power(M_PI,3)*v5i*hvs(-(v3/v5))*Power(hvs(-v5),3))/
   (6.*(-v3 + v5)) - (M_PI*v3f*hvs(v3 - v5)*hvs(-(v3/v5))*
     Power(rlog(Abs(v5)),2))/(2.*(-v3 + v5)) + 
  (M_PI*v3i*hvs(v3 - v5)*hvs(-(v3/v5))*Power(rlog(Abs(v5)),2))/
   (2.*(-v3 + v5)) - (M_PI*v5f*hvs(v3 - v5)*hvs(-(v3/v5))*
     Power(rlog(Abs(v5)),2))/(2.*v5) + 
  (M_PI*v5f*hvs(v3 - v5)*hvs(-(v3/v5))*Power(rlog(Abs(v5)),2))/
   (2.*(-v3 + v5)) + (M_PI*v5i*hvs(v3 - v5)*hvs(-(v3/v5))*
     Power(rlog(Abs(v5)),2))/(2.*v5) - 
  (M_PI*v5i*hvs(v3 - v5)*hvs(-(v3/v5))*Power(rlog(Abs(v5)),2))/
   (2.*(-v3 + v5)) + (M_PI*v3f*hvs(-(v3/v5))*hvs(-v5)*Power(rlog(Abs(v5)),2))/
   (2.*(-v3 + v5)) - (M_PI*v3i*hvs(-(v3/v5))*hvs(-v5)*Power(rlog(Abs(v5)),2))/
   (2.*(-v3 + v5)) + (M_PI*v5f*hvs(-(v3/v5))*hvs(-v5)*Power(rlog(Abs(v5)),2))/
   (2.*v5) - (M_PI*v5f*hvs(-(v3/v5))*hvs(-v5)*Power(rlog(Abs(v5)),2))/
   (2.*(-v3 + v5)) - (M_PI*v5i*hvs(-(v3/v5))*hvs(-v5)*Power(rlog(Abs(v5)),2))/
   (2.*v5) + (M_PI*v5i*hvs(-(v3/v5))*hvs(-v5)*Power(rlog(Abs(v5)),2))/
   (2.*(-v3 + v5)) + (M_PI*v3f*hvs(v3 - v5)*hvs(-(v3/v5))*rlog(Abs(v5))*
     rlog(Abs(-v3 + v5)))/(-v3 + v5) - 
  (M_PI*v3i*hvs(v3 - v5)*hvs(-(v3/v5))*rlog(Abs(v5))*rlog(Abs(-v3 + v5)))/
   (-v3 + v5) + (M_PI*v5f*hvs(v3 - v5)*hvs(-(v3/v5))*rlog(Abs(v5))*
     rlog(Abs(-v3 + v5)))/v5 - (M_PI*v5f*hvs(v3 - v5)*hvs(-(v3/v5))*
     rlog(Abs(v5))*rlog(Abs(-v3 + v5)))/(-v3 + v5) - 
  (M_PI*v5i*hvs(v3 - v5)*hvs(-(v3/v5))*rlog(Abs(v5))*rlog(Abs(-v3 + v5)))/v5 + 
  (M_PI*v5i*hvs(v3 - v5)*hvs(-(v3/v5))*rlog(Abs(v5))*rlog(Abs(-v3 + v5)))/
   (-v3 + v5) - (M_PI*v3f*hvs(-(v3/v5))*hvs(-v5)*rlog(Abs(v5))*
     rlog(Abs(-v3 + v5)))/(-v3 + v5) + 
  (M_PI*v3i*hvs(-(v3/v5))*hvs(-v5)*rlog(Abs(v5))*rlog(Abs(-v3 + v5)))/
   (-v3 + v5) - (M_PI*v5f*hvs(-(v3/v5))*hvs(-v5)*rlog(Abs(v5))*
     rlog(Abs(-v3 + v5)))/v5 + (M_PI*v5f*hvs(-(v3/v5))*hvs(-v5)*rlog(Abs(v5))*
     rlog(Abs(-v3 + v5)))/(-v3 + v5) + 
  (M_PI*v5i*hvs(-(v3/v5))*hvs(-v5)*rlog(Abs(v5))*rlog(Abs(-v3 + v5)))/v5 - 
  (M_PI*v5i*hvs(-(v3/v5))*hvs(-v5)*rlog(Abs(v5))*rlog(Abs(-v3 + v5)))/
   (-v3 + v5) - (M_PI*v3f*hvs(v3 - v5)*hvs(-(v3/v5))*
     Power(rlog(Abs(-v3 + v5)),2))/(2.*(-v3 + v5)) + 
  (M_PI*v3i*hvs(v3 - v5)*hvs(-(v3/v5))*Power(rlog(Abs(-v3 + v5)),2))/
   (2.*(-v3 + v5)) - (M_PI*v5f*hvs(v3 - v5)*hvs(-(v3/v5))*
     Power(rlog(Abs(-v3 + v5)),2))/(2.*v5) + 
  (M_PI*v5f*hvs(v3 - v5)*hvs(-(v3/v5))*Power(rlog(Abs(-v3 + v5)),2))/
   (2.*(-v3 + v5)) + (M_PI*v5i*hvs(v3 - v5)*hvs(-(v3/v5))*
     Power(rlog(Abs(-v3 + v5)),2))/(2.*v5) - 
  (M_PI*v5i*hvs(v3 - v5)*hvs(-(v3/v5))*Power(rlog(Abs(-v3 + v5)),2))/
   (2.*(-v3 + v5)) + (M_PI*v3f*hvs(-(v3/v5))*hvs(-v5)*
     Power(rlog(Abs(-v3 + v5)),2))/(2.*(-v3 + v5)) - 
  (M_PI*v3i*hvs(-(v3/v5))*hvs(-v5)*Power(rlog(Abs(-v3 + v5)),2))/
   (2.*(-v3 + v5)) + (M_PI*v5f*hvs(-(v3/v5))*hvs(-v5)*
     Power(rlog(Abs(-v3 + v5)),2))/(2.*v5) - 
  (M_PI*v5f*hvs(-(v3/v5))*hvs(-v5)*Power(rlog(Abs(-v3 + v5)),2))/
   (2.*(-v3 + v5)) - (M_PI*v5i*hvs(-(v3/v5))*hvs(-v5)*
     Power(rlog(Abs(-v3 + v5)),2))/(2.*v5) + 
  (M_PI*v5i*hvs(-(v3/v5))*hvs(-v5)*Power(rlog(Abs(-v3 + v5)),2))/
   (2.*(-v3 + v5)) - (Power(M_PI,3)*v3f*hvs(-(v3/v5))*sign(v5))/
   (6.*(-v3 + v5)) + (Power(M_PI,3)*v3i*hvs(-(v3/v5))*sign(v5))/
   (6.*(-v3 + v5)) - (Power(M_PI,3)*v5f*hvs(-(v3/v5))*sign(v5))/(6.*v5) + 
  (Power(M_PI,3)*v5f*hvs(-(v3/v5))*sign(v5))/(6.*(-v3 + v5)) + 
  (Power(M_PI,3)*v5i*hvs(-(v3/v5))*sign(v5))/(6.*v5) - 
  (Power(M_PI,3)*v5i*hvs(-(v3/v5))*sign(v5))/(6.*(-v3 + v5)) + 
  (Power(M_PI,3)*v3f*Power(hvs(v3 - v5),2)*hvs(-(v3/v5))*sign(v5))/
   (2.*(-v3 + v5)) - (Power(M_PI,3)*v3i*Power(hvs(v3 - v5),2)*hvs(-(v3/v5))*
     sign(v5))/(2.*(-v3 + v5)) + 
  (Power(M_PI,3)*v5f*Power(hvs(v3 - v5),2)*hvs(-(v3/v5))*sign(v5))/(2.*v5) - 
  (Power(M_PI,3)*v5f*Power(hvs(v3 - v5),2)*hvs(-(v3/v5))*sign(v5))/
   (2.*(-v3 + v5)) - (Power(M_PI,3)*v5i*Power(hvs(v3 - v5),2)*hvs(-(v3/v5))*
     sign(v5))/(2.*v5) + (Power(M_PI,3)*v5i*Power(hvs(v3 - v5),2)*
     hvs(-(v3/v5))*sign(v5))/(2.*(-v3 + v5)) - 
  (Power(M_PI,3)*v3f*hvs(v3 - v5)*hvs(-(v3/v5))*hvs(-v5)*sign(v5))/(-v3 + v5) + 
  (Power(M_PI,3)*v3i*hvs(v3 - v5)*hvs(-(v3/v5))*hvs(-v5)*sign(v5))/(-v3 + v5) - 
  (Power(M_PI,3)*v5f*hvs(v3 - v5)*hvs(-(v3/v5))*hvs(-v5)*sign(v5))/v5 + 
  (Power(M_PI,3)*v5f*hvs(v3 - v5)*hvs(-(v3/v5))*hvs(-v5)*sign(v5))/(-v3 + v5) + 
  (Power(M_PI,3)*v5i*hvs(v3 - v5)*hvs(-(v3/v5))*hvs(-v5)*sign(v5))/v5 - 
  (Power(M_PI,3)*v5i*hvs(v3 - v5)*hvs(-(v3/v5))*hvs(-v5)*sign(v5))/(-v3 + v5) + 
  (Power(M_PI,3)*v3f*hvs(-(v3/v5))*Power(hvs(-v5),2)*sign(v5))/
   (2.*(-v3 + v5)) - (Power(M_PI,3)*v3i*hvs(-(v3/v5))*Power(hvs(-v5),2)*
     sign(v5))/(2.*(-v3 + v5)) + 
  (Power(M_PI,3)*v5f*hvs(-(v3/v5))*Power(hvs(-v5),2)*sign(v5))/(2.*v5) - 
  (Power(M_PI,3)*v5f*hvs(-(v3/v5))*Power(hvs(-v5),2)*sign(v5))/
   (2.*(-v3 + v5)) - (Power(M_PI,3)*v5i*hvs(-(v3/v5))*Power(hvs(-v5),2)*
     sign(v5))/(2.*v5) + (Power(M_PI,3)*v5i*hvs(-(v3/v5))*Power(hvs(-v5),2)*
     sign(v5))/(2.*(-v3 + v5)) - 
  (M_PI*v3f*hvs(-(v3/v5))*Power(rlog(Abs(v5)),2)*sign(v5))/(2.*(-v3 + v5)) + 
  (M_PI*v3i*hvs(-(v3/v5))*Power(rlog(Abs(v5)),2)*sign(v5))/(2.*(-v3 + v5)) - 
  (M_PI*v5f*hvs(-(v3/v5))*Power(rlog(Abs(v5)),2)*sign(v5))/(2.*v5) + 
  (M_PI*v5f*hvs(-(v3/v5))*Power(rlog(Abs(v5)),2)*sign(v5))/(2.*(-v3 + v5)) + 
  (M_PI*v5i*hvs(-(v3/v5))*Power(rlog(Abs(v5)),2)*sign(v5))/(2.*v5) - 
  (M_PI*v5i*hvs(-(v3/v5))*Power(rlog(Abs(v5)),2)*sign(v5))/(2.*(-v3 + v5)) + 
  (M_PI*v3f*hvs(-(v3/v5))*rlog(Abs(v5))*rlog(Abs(-v3 + v5))*sign(v5))/
   (-v3 + v5) - (M_PI*v3i*hvs(-(v3/v5))*rlog(Abs(v5))*rlog(Abs(-v3 + v5))*
     sign(v5))/(-v3 + v5) + (M_PI*v5f*hvs(-(v3/v5))*rlog(Abs(v5))*
     rlog(Abs(-v3 + v5))*sign(v5))/v5 - 
  (M_PI*v5f*hvs(-(v3/v5))*rlog(Abs(v5))*rlog(Abs(-v3 + v5))*sign(v5))/
   (-v3 + v5) - (M_PI*v5i*hvs(-(v3/v5))*rlog(Abs(v5))*rlog(Abs(-v3 + v5))*
     sign(v5))/v5 + (M_PI*v5i*hvs(-(v3/v5))*rlog(Abs(v5))*rlog(Abs(-v3 + v5))*
     sign(v5))/(-v3 + v5) - (M_PI*v3f*hvs(-(v3/v5))*
     Power(rlog(Abs(-v3 + v5)),2)*sign(v5))/(2.*(-v3 + v5)) + 
  (M_PI*v3i*hvs(-(v3/v5))*Power(rlog(Abs(-v3 + v5)),2)*sign(v5))/
   (2.*(-v3 + v5)) - (M_PI*v5f*hvs(-(v3/v5))*Power(rlog(Abs(-v3 + v5)),2)*
     sign(v5))/(2.*v5) + (M_PI*v5f*hvs(-(v3/v5))*Power(rlog(Abs(-v3 + v5)),2)*
     sign(v5))/(2.*(-v3 + v5)) + 
  (M_PI*v5i*hvs(-(v3/v5))*Power(rlog(Abs(-v3 + v5)),2)*sign(v5))/(2.*v5) - 
  (M_PI*v5i*hvs(-(v3/v5))*Power(rlog(Abs(-v3 + v5)),2)*sign(v5))/
   (2.*(-v3 + v5)) + (Power(M_PI,3)*v3f*hvs(v3 - v5)*hvs(-(v3/v5))*
     Power(sign(v5),2))/(2.*(-v3 + v5)) - 
  (Power(M_PI,3)*v3i*hvs(v3 - v5)*hvs(-(v3/v5))*Power(sign(v5),2))/
   (2.*(-v3 + v5)) + (Power(M_PI,3)*v5f*hvs(v3 - v5)*hvs(-(v3/v5))*
     Power(sign(v5),2))/(2.*v5) - 
  (Power(M_PI,3)*v5f*hvs(v3 - v5)*hvs(-(v3/v5))*Power(sign(v5),2))/
   (2.*(-v3 + v5)) - (Power(M_PI,3)*v5i*hvs(v3 - v5)*hvs(-(v3/v5))*
     Power(sign(v5),2))/(2.*v5) + 
  (Power(M_PI,3)*v5i*hvs(v3 - v5)*hvs(-(v3/v5))*Power(sign(v5),2))/
   (2.*(-v3 + v5)) - (Power(M_PI,3)*v3f*hvs(-(v3/v5))*hvs(-v5)*
     Power(sign(v5),2))/(2.*(-v3 + v5)) + 
  (Power(M_PI,3)*v3i*hvs(-(v3/v5))*hvs(-v5)*Power(sign(v5),2))/
   (2.*(-v3 + v5)) - (Power(M_PI,3)*v5f*hvs(-(v3/v5))*hvs(-v5)*
     Power(sign(v5),2))/(2.*v5) + 
  (Power(M_PI,3)*v5f*hvs(-(v3/v5))*hvs(-v5)*Power(sign(v5),2))/
   (2.*(-v3 + v5)) + (Power(M_PI,3)*v5i*hvs(-(v3/v5))*hvs(-v5)*
     Power(sign(v5),2))/(2.*v5) - 
  (Power(M_PI,3)*v5i*hvs(-(v3/v5))*hvs(-v5)*Power(sign(v5),2))/
   (2.*(-v3 + v5)) + (Power(M_PI,3)*v3f*hvs(-(v3/v5))*Power(sign(v5),3))/
   (6.*(-v3 + v5)) - (Power(M_PI,3)*v3i*hvs(-(v3/v5))*Power(sign(v5),3))/
   (6.*(-v3 + v5)) + (Power(M_PI,3)*v5f*hvs(-(v3/v5))*Power(sign(v5),3))/
   (6.*v5) - (Power(M_PI,3)*v5f*hvs(-(v3/v5))*Power(sign(v5),3))/
   (6.*(-v3 + v5)) - (Power(M_PI,3)*v5i*hvs(-(v3/v5))*Power(sign(v5),3))/
   (6.*v5) + (Power(M_PI,3)*v5i*hvs(-(v3/v5))*Power(sign(v5),3))/(6.*(-v3 + v5))
;
 return integrandIm3;
}  


==> anc/evaluate_pentagon/src/functions/f3Re.cpp <==

#include "../header.h"


double integrandRe3 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe3=  -((v3f*hvs(v3/v5)*rLi(3,1 - v3/v5))/(-v3 + v5)) + 
  (v3i*hvs(v3/v5)*rLi(3,1 - v3/v5))/(-v3 + v5) - 
  (v5f*hvs(v3/v5)*rLi(3,1 - v3/v5))/v5 + 
  (v5f*hvs(v3/v5)*rLi(3,1 - v3/v5))/(-v3 + v5) + 
  (v5i*hvs(v3/v5)*rLi(3,1 - v3/v5))/v5 - 
  (v5i*hvs(v3/v5)*rLi(3,1 - v3/v5))/(-v3 + v5) - 
  (v3f*hvs(-(v3/v5))*rLi(3,v5/(-v3 + v5)))/(-v3 + v5) + 
  (v3i*hvs(-(v3/v5))*rLi(3,v5/(-v3 + v5)))/(-v3 + v5) - 
  (v5f*hvs(-(v3/v5))*rLi(3,v5/(-v3 + v5)))/v5 + 
  (v5f*hvs(-(v3/v5))*rLi(3,v5/(-v3 + v5)))/(-v3 + v5) + 
  (v5i*hvs(-(v3/v5))*rLi(3,v5/(-v3 + v5)))/v5 - 
  (v5i*hvs(-(v3/v5))*rLi(3,v5/(-v3 + v5)))/(-v3 + v5) - 
  (Power(M_PI,2)*v3f*hvs(-(v3/v5))*rlog(Abs(v5)))/(6.*(-v3 + v5)) + 
  (Power(M_PI,2)*v3i*hvs(-(v3/v5))*rlog(Abs(v5)))/(6.*(-v3 + v5)) - 
  (Power(M_PI,2)*v5f*hvs(-(v3/v5))*rlog(Abs(v5)))/(6.*v5) + 
  (Power(M_PI,2)*v5f*hvs(-(v3/v5))*rlog(Abs(v5)))/(6.*(-v3 + v5)) + 
  (Power(M_PI,2)*v5i*hvs(-(v3/v5))*rlog(Abs(v5)))/(6.*v5) - 
  (Power(M_PI,2)*v5i*hvs(-(v3/v5))*rlog(Abs(v5)))/(6.*(-v3 + v5)) + 
  (Power(M_PI,2)*v3f*Power(hvs(v3 - v5),2)*hvs(-(v3/v5))*rlog(Abs(v5)))/
   (2.*(-v3 + v5)) - (Power(M_PI,2)*v3i*Power(hvs(v3 - v5),2)*hvs(-(v3/v5))*
     rlog(Abs(v5)))/(2.*(-v3 + v5)) + 
  (Power(M_PI,2)*v5f*Power(hvs(v3 - v5),2)*hvs(-(v3/v5))*rlog(Abs(v5)))/
   (2.*v5) - (Power(M_PI,2)*v5f*Power(hvs(v3 - v5),2)*hvs(-(v3/v5))*
     rlog(Abs(v5)))/(2.*(-v3 + v5)) - 
  (Power(M_PI,2)*v5i*Power(hvs(v3 - v5),2)*hvs(-(v3/v5))*rlog(Abs(v5)))/
   (2.*v5) + (Power(M_PI,2)*v5i*Power(hvs(v3 - v5),2)*hvs(-(v3/v5))*
     rlog(Abs(v5)))/(2.*(-v3 + v5)) - 
  (Power(M_PI,2)*v3f*hvs(v3 - v5)*hvs(-(v3/v5))*hvs(-v5)*rlog(Abs(v5)))/
   (-v3 + v5) + (Power(M_PI,2)*v3i*hvs(v3 - v5)*hvs(-(v3/v5))*hvs(-v5)*
     rlog(Abs(v5)))/(-v3 + v5) - 
  (Power(M_PI,2)*v5f*hvs(v3 - v5)*hvs(-(v3/v5))*hvs(-v5)*rlog(Abs(v5)))/v5 + 
  (Power(M_PI,2)*v5f*hvs(v3 - v5)*hvs(-(v3/v5))*hvs(-v5)*rlog(Abs(v5)))/
   (-v3 + v5) + (Power(M_PI,2)*v5i*hvs(v3 - v5)*hvs(-(v3/v5))*hvs(-v5)*
     rlog(Abs(v5)))/v5 - (Power(M_PI,2)*v5i*hvs(v3 - v5)*hvs(-(v3/v5))*
     hvs(-v5)*rlog(Abs(v5)))/(-v3 + v5) + 
  (Power(M_PI,2)*v3f*hvs(-(v3/v5))*Power(hvs(-v5),2)*rlog(Abs(v5)))/
   (2.*(-v3 + v5)) - (Power(M_PI,2)*v3i*hvs(-(v3/v5))*Power(hvs(-v5),2)*
     rlog(Abs(v5)))/(2.*(-v3 + v5)) + 
  (Power(M_PI,2)*v5f*hvs(-(v3/v5))*Power(hvs(-v5),2)*rlog(Abs(v5)))/(2.*v5) - 
  (Power(M_PI,2)*v5f*hvs(-(v3/v5))*Power(hvs(-v5),2)*rlog(Abs(v5)))/
   (2.*(-v3 + v5)) - (Power(M_PI,2)*v5i*hvs(-(v3/v5))*Power(hvs(-v5),2)*
     rlog(Abs(v5)))/(2.*v5) + (Power(M_PI,2)*v5i*hvs(-(v3/v5))*
     Power(hvs(-v5),2)*rlog(Abs(v5)))/(2.*(-v3 + v5)) - 
  (v3f*hvs(-(v3/v5))*Power(rlog(Abs(v5)),3))/(6.*(-v3 + v5)) + 
  (v3i*hvs(-(v3/v5))*Power(rlog(Abs(v5)),3))/(6.*(-v3 + v5)) - 
  (v5f*hvs(-(v3/v5))*Power(rlog(Abs(v5)),3))/(6.*v5) + 
  (v5f*hvs(-(v3/v5))*Power(rlog(Abs(v5)),3))/(6.*(-v3 + v5)) + 
  (v5i*hvs(-(v3/v5))*Power(rlog(Abs(v5)),3))/(6.*v5) - 
  (v5i*hvs(-(v3/v5))*Power(rlog(Abs(v5)),3))/(6.*(-v3 + v5)) + 
  (Power(M_PI,2)*v3f*hvs(-(v3/v5))*rlog(Abs(-v3 + v5)))/(6.*(-v3 + v5)) - 
  (Power(M_PI,2)*v3i*hvs(-(v3/v5))*rlog(Abs(-v3 + v5)))/(6.*(-v3 + v5)) + 
  (Power(M_PI,2)*v5f*hvs(-(v3/v5))*rlog(Abs(-v3 + v5)))/(6.*v5) - 
  (Power(M_PI,2)*v5f*hvs(-(v3/v5))*rlog(Abs(-v3 + v5)))/(6.*(-v3 + v5)) - 
  (Power(M_PI,2)*v5i*hvs(-(v3/v5))*rlog(Abs(-v3 + v5)))/(6.*v5) + 
  (Power(M_PI,2)*v5i*hvs(-(v3/v5))*rlog(Abs(-v3 + v5)))/(6.*(-v3 + v5)) - 
  (Power(M_PI,2)*v3f*Power(hvs(v3 - v5),2)*hvs(-(v3/v5))*rlog(Abs(-v3 + v5)))/
   (2.*(-v3 + v5)) + (Power(M_PI,2)*v3i*Power(hvs(v3 - v5),2)*hvs(-(v3/v5))*
     rlog(Abs(-v3 + v5)))/(2.*(-v3 + v5)) - 
  (Power(M_PI,2)*v5f*Power(hvs(v3 - v5),2)*hvs(-(v3/v5))*rlog(Abs(-v3 + v5)))/
   (2.*v5) + (Power(M_PI,2)*v5f*Power(hvs(v3 - v5),2)*hvs(-(v3/v5))*
     rlog(Abs(-v3 + v5)))/(2.*(-v3 + v5)) + 
  (Power(M_PI,2)*v5i*Power(hvs(v3 - v5),2)*hvs(-(v3/v5))*rlog(Abs(-v3 + v5)))/
   (2.*v5) - (Power(M_PI,2)*v5i*Power(hvs(v3 - v5),2)*hvs(-(v3/v5))*
     rlog(Abs(-v3 + v5)))/(2.*(-v3 + v5)) + 
  (Power(M_PI,2)*v3f*hvs(v3 - v5)*hvs(-(v3/v5))*hvs(-v5)*rlog(Abs(-v3 + v5)))/
   (-v3 + v5) - (Power(M_PI,2)*v3i*hvs(v3 - v5)*hvs(-(v3/v5))*hvs(-v5)*
     rlog(Abs(-v3 + v5)))/(-v3 + v5) + 
  (Power(M_PI,2)*v5f*hvs(v3 - v5)*hvs(-(v3/v5))*hvs(-v5)*rlog(Abs(-v3 + v5)))/
   v5 - (Power(M_PI,2)*v5f*hvs(v3 - v5)*hvs(-(v3/v5))*hvs(-v5)*
     rlog(Abs(-v3 + v5)))/(-v3 + v5) - 
  (Power(M_PI,2)*v5i*hvs(v3 - v5)*hvs(-(v3/v5))*hvs(-v5)*rlog(Abs(-v3 + v5)))/
   v5 + (Power(M_PI,2)*v5i*hvs(v3 - v5)*hvs(-(v3/v5))*hvs(-v5)*
     rlog(Abs(-v3 + v5)))/(-v3 + v5) - 
  (Power(M_PI,2)*v3f*hvs(-(v3/v5))*Power(hvs(-v5),2)*rlog(Abs(-v3 + v5)))/
   (2.*(-v3 + v5)) + (Power(M_PI,2)*v3i*hvs(-(v3/v5))*Power(hvs(-v5),2)*
     rlog(Abs(-v3 + v5)))/(2.*(-v3 + v5)) - 
  (Power(M_PI,2)*v5f*hvs(-(v3/v5))*Power(hvs(-v5),2)*rlog(Abs(-v3 + v5)))/
   (2.*v5) + (Power(M_PI,2)*v5f*hvs(-(v3/v5))*Power(hvs(-v5),2)*
     rlog(Abs(-v3 + v5)))/(2.*(-v3 + v5)) + 
  (Power(M_PI,2)*v5i*hvs(-(v3/v5))*Power(hvs(-v5),2)*rlog(Abs(-v3 + v5)))/
   (2.*v5) - (Power(M_PI,2)*v5i*hvs(-(v3/v5))*Power(hvs(-v5),2)*
     rlog(Abs(-v3 + v5)))/(2.*(-v3 + v5)) + 
  (v3f*hvs(-(v3/v5))*Power(rlog(Abs(v5)),2)*rlog(Abs(-v3 + v5)))/
   (2.*(-v3 + v5)) - (v3i*hvs(-(v3/v5))*Power(rlog(Abs(v5)),2)*
     rlog(Abs(-v3 + v5)))/(2.*(-v3 + v5)) + 
  (v5f*hvs(-(v3/v5))*Power(rlog(Abs(v5)),2)*rlog(Abs(-v3 + v5)))/(2.*v5) - 
  (v5f*hvs(-(v3/v5))*Power(rlog(Abs(v5)),2)*rlog(Abs(-v3 + v5)))/
   (2.*(-v3 + v5)) - (v5i*hvs(-(v3/v5))*Power(rlog(Abs(v5)),2)*
     rlog(Abs(-v3 + v5)))/(2.*v5) + 
  (v5i*hvs(-(v3/v5))*Power(rlog(Abs(v5)),2)*rlog(Abs(-v3 + v5)))/
   (2.*(-v3 + v5)) - (v3f*hvs(-(v3/v5))*rlog(Abs(v5))*
     Power(rlog(Abs(-v3 + v5)),2))/(2.*(-v3 + v5)) + 
  (v3i*hvs(-(v3/v5))*rlog(Abs(v5))*Power(rlog(Abs(-v3 + v5)),2))/
   (2.*(-v3 + v5)) - (v5f*hvs(-(v3/v5))*rlog(Abs(v5))*
     Power(rlog(Abs(-v3 + v5)),2))/(2.*v5) + 
  (v5f*hvs(-(v3/v5))*rlog(Abs(v5))*Power(rlog(Abs(-v3 + v5)),2))/
   (2.*(-v3 + v5)) + (v5i*hvs(-(v3/v5))*rlog(Abs(v5))*
     Power(rlog(Abs(-v3 + v5)),2))/(2.*v5) - 
  (v5i*hvs(-(v3/v5))*rlog(Abs(v5))*Power(rlog(Abs(-v3 + v5)),2))/
   (2.*(-v3 + v5)) + (v3f*hvs(-(v3/v5))*Power(rlog(Abs(-v3 + v5)),3))/
   (6.*(-v3 + v5)) - (v3i*hvs(-(v3/v5))*Power(rlog(Abs(-v3 + v5)),3))/
   (6.*(-v3 + v5)) + (v5f*hvs(-(v3/v5))*Power(rlog(Abs(-v3 + v5)),3))/
   (6.*v5) - (v5f*hvs(-(v3/v5))*Power(rlog(Abs(-v3 + v5)),3))/
   (6.*(-v3 + v5)) - (v5i*hvs(-(v3/v5))*Power(rlog(Abs(-v3 + v5)),3))/
   (6.*v5) + (v5i*hvs(-(v3/v5))*Power(rlog(Abs(-v3 + v5)),3))/
   (6.*(-v3 + v5)) + (Power(M_PI,2)*v3f*hvs(v3 - v5)*hvs(-(v3/v5))*
     rlog(Abs(v5))*sign(v5))/(-v3 + v5) - 
  (Power(M_PI,2)*v3i*hvs(v3 - v5)*hvs(-(v3/v5))*rlog(Abs(v5))*sign(v5))/
   (-v3 + v5) + (Power(M_PI,2)*v5f*hvs(v3 - v5)*hvs(-(v3/v5))*rlog(Abs(v5))*
     sign(v5))/v5 - (Power(M_PI,2)*v5f*hvs(v3 - v5)*hvs(-(v3/v5))*
     rlog(Abs(v5))*sign(v5))/(-v3 + v5) - 
  (Power(M_PI,2)*v5i*hvs(v3 - v5)*hvs(-(v3/v5))*rlog(Abs(v5))*sign(v5))/v5 + 
  (Power(M_PI,2)*v5i*hvs(v3 - v5)*hvs(-(v3/v5))*rlog(Abs(v5))*sign(v5))/
   (-v3 + v5) - (Power(M_PI,2)*v3f*hvs(-(v3/v5))*hvs(-v5)*rlog(Abs(v5))*
     sign(v5))/(-v3 + v5) + (Power(M_PI,2)*v3i*hvs(-(v3/v5))*hvs(-v5)*
     rlog(Abs(v5))*sign(v5))/(-v3 + v5) - 
  (Power(M_PI,2)*v5f*hvs(-(v3/v5))*hvs(-v5)*rlog(Abs(v5))*sign(v5))/v5 + 
  (Power(M_PI,2)*v5f*hvs(-(v3/v5))*hvs(-v5)*rlog(Abs(v5))*sign(v5))/
   (-v3 + v5) + (Power(M_PI,2)*v5i*hvs(-(v3/v5))*hvs(-v5)*rlog(Abs(v5))*
     sign(v5))/v5 - (Power(M_PI,2)*v5i*hvs(-(v3/v5))*hvs(-v5)*rlog(Abs(v5))*
     sign(v5))/(-v3 + v5) - (Power(M_PI,2)*v3f*hvs(v3 - v5)*hvs(-(v3/v5))*
     rlog(Abs(-v3 + v5))*sign(v5))/(-v3 + v5) + 
  (Power(M_PI,2)*v3i*hvs(v3 - v5)*hvs(-(v3/v5))*rlog(Abs(-v3 + v5))*sign(v5))/
   (-v3 + v5) - (Power(M_PI,2)*v5f*hvs(v3 - v5)*hvs(-(v3/v5))*
     rlog(Abs(-v3 + v5))*sign(v5))/v5 + 
  (Power(M_PI,2)*v5f*hvs(v3 - v5)*hvs(-(v3/v5))*rlog(Abs(-v3 + v5))*sign(v5))/
   (-v3 + v5) + (Power(M_PI,2)*v5i*hvs(v3 - v5)*hvs(-(v3/v5))*
     rlog(Abs(-v3 + v5))*sign(v5))/v5 - 
  (Power(M_PI,2)*v5i*hvs(v3 - v5)*hvs(-(v3/v5))*rlog(Abs(-v3 + v5))*sign(v5))/
   (-v3 + v5) + (Power(M_PI,2)*v3f*hvs(-(v3/v5))*hvs(-v5)*rlog(Abs(-v3 + v5))*
     sign(v5))/(-v3 + v5) - (Power(M_PI,2)*v3i*hvs(-(v3/v5))*hvs(-v5)*
     rlog(Abs(-v3 + v5))*sign(v5))/(-v3 + v5) + 
  (Power(M_PI,2)*v5f*hvs(-(v3/v5))*hvs(-v5)*rlog(Abs(-v3 + v5))*sign(v5))/v5 - 
  (Power(M_PI,2)*v5f*hvs(-(v3/v5))*hvs(-v5)*rlog(Abs(-v3 + v5))*sign(v5))/
   (-v3 + v5) - (Power(M_PI,2)*v5i*hvs(-(v3/v5))*hvs(-v5)*rlog(Abs(-v3 + v5))*
     sign(v5))/v5 + (Power(M_PI,2)*v5i*hvs(-(v3/v5))*hvs(-v5)*
     rlog(Abs(-v3 + v5))*sign(v5))/(-v3 + v5) + 
  (Power(M_PI,2)*v3f*hvs(-(v3/v5))*rlog(Abs(v5))*Power(sign(v5),2))/
   (2.*(-v3 + v5)) - (Power(M_PI,2)*v3i*hvs(-(v3/v5))*rlog(Abs(v5))*
     Power(sign(v5),2))/(2.*(-v3 + v5)) + 
  (Power(M_PI,2)*v5f*hvs(-(v3/v5))*rlog(Abs(v5))*Power(sign(v5),2))/(2.*v5) - 
  (Power(M_PI,2)*v5f*hvs(-(v3/v5))*rlog(Abs(v5))*Power(sign(v5),2))/
   (2.*(-v3 + v5)) - (Power(M_PI,2)*v5i*hvs(-(v3/v5))*rlog(Abs(v5))*
     Power(sign(v5),2))/(2.*v5) + 
  (Power(M_PI,2)*v5i*hvs(-(v3/v5))*rlog(Abs(v5))*Power(sign(v5),2))/
   (2.*(-v3 + v5)) - (Power(M_PI,2)*v3f*hvs(-(v3/v5))*rlog(Abs(-v3 + v5))*
     Power(sign(v5),2))/(2.*(-v3 + v5)) + 
  (Power(M_PI,2)*v3i*hvs(-(v3/v5))*rlog(Abs(-v3 + v5))*Power(sign(v5),2))/
   (2.*(-v3 + v5)) - (Power(M_PI,2)*v5f*hvs(-(v3/v5))*rlog(Abs(-v3 + v5))*
     Power(sign(v5),2))/(2.*v5) + 
  (Power(M_PI,2)*v5f*hvs(-(v3/v5))*rlog(Abs(-v3 + v5))*Power(sign(v5),2))/
   (2.*(-v3 + v5)) + (Power(M_PI,2)*v5i*hvs(-(v3/v5))*rlog(Abs(-v3 + v5))*
     Power(sign(v5),2))/(2.*v5) - 
  (Power(M_PI,2)*v5i*hvs(-(v3/v5))*rlog(Abs(-v3 + v5))*Power(sign(v5),2))/
   (2.*(-v3 + v5))
;
 return integrandRe3;
}  


==> anc/evaluate_pentagon/src/functions/f40Eu.cpp <==

#include "../header.h"


double integrandEu40 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu40=  ((-v4f + v4i)*(-Power(rlog(Abs(v1)),3) + 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2.))/v4 + 
  ((-v1f + v1i + v4f - v4i)*(-3*rlog(Abs(v1))*
        (hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. + 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v4)) + (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/2.))/
   (v1 - v4) - ((-v1f + v1i + v4f - v4i)*
     (-3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/2. + 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v4)))))/(v1 - v4) + 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     (6*zeta3 - Power(rlog(Abs(v1)),3) - 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) + 
       6*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) + 
       3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) - 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       (Power(M_PI,2)*rlog(Abs(v4)))/2. + 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. - 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v4)) - (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/2. - 
       3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) + Power(rlog(Abs(v4)),3) - 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       6*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))))/
   (-v1 + v3 + v4) + ((v1f - v1i - v3f + v3i)*
     ((Power(M_PI,2)*rlog(Abs(v1)))/2. + Power(rlog(Abs(v1)),3) + 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) - 
       (Power(M_PI,2)*rlog(Abs(v4)))/2. - 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) + 
       3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) - Power(rlog(Abs(v4)),3) + 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       6*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       3*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
             Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
             rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
             hvs(-v1)*hvs(v3)*hvs(v4)*
              (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
                Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6.) - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v4)))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v3)))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)))))/
   (-v1 + v3) - ((-v4f + v4i)*(-3*Power(M_PI,2)*Power(hvs(-v1),2)*
        rlog(Abs(v1)) - 3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2)))/v4 - 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     (-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       6*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) + 
       3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))) + 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/2. - 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v4))) - 3*(Power(M_PI,2)*Power(hvs(-v4),2)*
           rlog(Abs(v1)) + 2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) - 
       6*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) - 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) - 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2)))/
   (-v1 + v3 + v4) - ((v1f - v1i - v3f + v3i)*
     (3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) - 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) - 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) + 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) + 
       6*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v3))) - M_PI*hvs(-v3)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) + 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
          (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
          (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(hvs(-v1)*hvs(v3)*
                 Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*
                 hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 2))/2. + (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.) + hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                   2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                 rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 2))/2. + (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),2))/2.))))/
   (-v1 + v3)
;
 return integrandEu40;
}  


==> anc/evaluate_pentagon/src/functions/f40Im.cpp <==

#include "../header.h"


double integrandIm40 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm40=  -(((-v1f + v1i + v4f - v4i)*((3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/
          2. - 3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) - 
         (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4))/2. + 
         3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v4)))/(v1 - v4)) + 
  ((-v1f + v1i + v4f - v4i)*(-3*
        (-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*rlog(Abs(v1))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/2. + 
       3*(-(M_PI*hvs(-v4)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v4))) + (3*
          (-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))))/2.))/(v1 - v4) - 
  ((-v4f + v4i)*(Power(M_PI,3)*Power(hvs(-v1),3) - 
       3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3) + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/2. - 
       3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) + 
       hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),
         3)))/v4 + ((-v4f + v4i)*
     (3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2) - 
       3*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*rlog(Abs(v1))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))) - 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/2. + 
       6*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.)))/v4 - 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     (Power(M_PI,3)*Power(hvs(-v1),3) + 
       3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3) - 
       3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2) + 
       6*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) - 
       (9*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4))/2. - 
       3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v4) + 
       3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2) - 
       Power(M_PI,3)*Power(hvs(-v4),3) - 
       6*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) + 3*Power(M_PI,2)*hvs(-v4)*
        (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1) - 
       hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),
         3) - hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + 
          M_PI*sign(v1),3) - hvs(-(v1/v4))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3)))/
   (-v1 + v3 + v4) + ((v1f - v1i - v3f + v3i - v4f + v4i)*
     (-(Power(M_PI,3)*hvs(-v4))/2. + 3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2) + 
       6*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*rlog(Abs(v1))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))) + 
       3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)) - 
       3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2) + 
       (9*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/2. - 
       3*(-(M_PI*hvs(-v4)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v4))) - (3*
          (-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))))/2. - 
       3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)) - 
       6*(hvs(-(v4/v1))*rlog(Abs(v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) + 
       3*(hvs(-(v4/v1))*rlog(Abs(v4))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) - 
       6*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) - 
       6*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) - 
       6*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.)))/
   (-v1 + v3 + v4) - ((v1f - v1i - v3f + v3i)*
     (-(Power(M_PI,3)*Power(hvs(-v1),3)) + 
       3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4) - 
       3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2) + 
       Power(M_PI,3)*Power(hvs(-v4),3) + 
       6*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) - 3*Power(M_PI,2)*hvs(-v3)*
        (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1) - 
       3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) + hvs(-(v4/v1))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),3) + 
       hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3) - 
       3*(-((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
              Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                 hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. - 
          ((M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           ((hvs(-v1)*hvs(v3)*
                Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),3)*
                hvs(v4))/6. - (hvs((-v1 + v3)/v4)*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((-v1 + v4)/v3)*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs(-1 + v4/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v3/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 3))/6.) + hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                2*M_PI*hvs(-v1)*hvs(-(v3*v4)),3)/6. - 
             (hvs((-v1 + v3)/v4)*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 3))/6. - (hvs((-v1 + v4)/v3)*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs(-1 + v4/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v3/v1)*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 3))/6.))))/(-v1 + v3) + 
  ((v1f - v1i - v3f + v3i)*(-(Power(M_PI,3)*hvs(-v1))/2. + 
       (Power(M_PI,3)*hvs(-v4))/2. - 3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2) + 
       3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2) - 
       3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))) + 
       3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)) + 
       6*(hvs(-(v4/v1))*rlog(Abs(v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) - 
       3*(hvs(-(v4/v1))*rlog(Abs(v3))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v3)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) - 
       3*(hvs(-(v4/v1))*rlog(Abs(v4))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) + 
       6*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) + 
       6*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)) + 
          hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) + 
          hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v1) - 
                  M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4))))/6. + 
             ((-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                  2*M_PI*hvs(-v1)*hvs(-(v3*v4)))*
                Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2. - 
             hvs((-v1 + v3)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((-v1 + v4)/v3)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v4/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v3/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/2.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (hvs(-v1)*hvs(v3)*hvs(v4)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))))*
                   Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2.) - 
             hvs((-v1 + v3)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((-v1 + v4)/v3)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v4/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v3/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4)\
))/2.)))))/(-v1 + v3)
;
 return integrandIm40;
}  


==> anc/evaluate_pentagon/src/functions/f40Re.cpp <==

#include "../header.h"


double integrandRe40 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe40=  ((-v4f + v4i)*(-Power(rlog(Abs(v1)),3) + 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2.))/v4 + 
  ((-v1f + v1i + v4f - v4i)*(-3*rlog(Abs(v1))*
        (hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. + 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v4)) + (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/2.))/
   (v1 - v4) - ((-v1f + v1i + v4f - v4i)*
     (-3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/2. + 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v4)))))/(v1 - v4) + 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     (6*zeta3 - Power(rlog(Abs(v1)),3) - 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) + 
       6*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) + 
       3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) - 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       (Power(M_PI,2)*rlog(Abs(v4)))/2. + 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. - 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v4)) - (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/2. - 
       3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) + Power(rlog(Abs(v4)),3) - 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       6*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))))/
   (-v1 + v3 + v4) + ((v1f - v1i - v3f + v3i)*
     ((Power(M_PI,2)*rlog(Abs(v1)))/2. + Power(rlog(Abs(v1)),3) + 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) - 
       (Power(M_PI,2)*rlog(Abs(v4)))/2. - 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) + 
       3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) - Power(rlog(Abs(v4)),3) + 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       6*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       3*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
             Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
             rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
             hvs(-v1)*hvs(v3)*hvs(v4)*
              (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
                Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6.) - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v4)))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v3)))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)))))/
   (-v1 + v3) - ((-v4f + v4i)*(-3*Power(M_PI,2)*Power(hvs(-v1),2)*
        rlog(Abs(v1)) - 3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2)))/v4 - 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     (-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       6*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) + 
       3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))) + 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/2. - 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v4))) - 3*(Power(M_PI,2)*Power(hvs(-v4),2)*
           rlog(Abs(v1)) + 2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) - 
       6*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) - 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) - 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2)))/
   (-v1 + v3 + v4) - ((v1f - v1i - v3f + v3i)*
     (3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) - 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) - 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) + 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) + 
       6*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v3))) - M_PI*hvs(-v3)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) + 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
          (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
          (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(hvs(-v1)*hvs(v3)*
                 Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*
                 hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 2))/2. + (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.) + hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                   2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                 rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 2))/2. + (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),2))/2.))))/
   (-v1 + v3)
;
 return integrandRe40;
}  


==> anc/evaluate_pentagon/src/functions/f41Eu.cpp <==

#include "../header.h"


double integrandEu41 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu41=  ((-v1f + v1i + v4f - v4i)*(-4*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) + 
       4*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4))))/(v1 - v4) - 
  ((-v1f + v1i + v4f - v4i)*(4*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*
        rlog(Abs(v1)) - 4*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) - 
       4*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4)))))/(v1 - v4) - 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     (-6*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) - 
       4*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)) + 
       4*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       2*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))) + 
       4*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) + 
       4*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) - 
       4*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))))))/
   (-v1 + v3 + v4) + ((v1f - v1i - v3f + v3i - v4f + v4i)*
     ((2*Power(M_PI,2)*rlog(Abs(v1)))/3. - 2*Power(rlog(Abs(v1)),3) + 
       4*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       2*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) + 
       4*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) - 
       4*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) - 
       4*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))))/
   (-v1 + v3 + v4) + ((-v4f + v4i)*
     ((-4*Power(rlog(Abs(v1)),3))/3. + 
       8*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       8*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       6*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) + 
       4*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) - 4*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) + 
       (2*Power(rlog(Abs(v3)),3))/3. + 
       8*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) - 
       4*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))))/v4 + 
  ((-v3f + v3i - v4f + v4i)*(28*zeta3 - (2*Power(rlog(Abs(v1)),3))/3. - 
       8*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) + 
       4*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       2*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) - 
       4*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) + 2*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) - 
       (2*Power(rlog(Abs(v3)),3))/3. - 
       8*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) - 
       8*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       4*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) - 
       4*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) + 
       (4*Power(rlog(Abs(v4)),3))/3. - 
       8*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       4*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       4*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       4*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
             Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
             rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
             hvs(-v1)*hvs(v3)*hvs(v4)*
              (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
                Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6.) - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v4)))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v3)))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)))))/
   (v3 + v4) - ((-v4f + v4i)*(-4*Power(M_PI,2)*Power(hvs(-v1),2)*
        rlog(Abs(v1)) - 8*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       2*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       6*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) - 
       4*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))) + 
       4*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) - 4*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*
             hvs(-(v4/v1))*hvs(-1 + v4/v1)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       4*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) + 
       4*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2)))/v4 - 
  ((-v3f + v3i - v4f + v4i)*(-2*Power(M_PI,2)*Power(hvs(-v1),2)*
        rlog(Abs(v1)) + 4*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       2*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) - 
       2*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) + 
       2*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))) - 
       4*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) + 4*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       4*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) - 
       4*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) - 
       4*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       4*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       4*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) - 
       4*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) - 
       4*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) - 
       4*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       4*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
          (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
          (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(hvs(-v1)*hvs(v3)*
                 Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*
                 hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 2))/2. + (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.) + hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                   2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                 rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 2))/2. + (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),2))/2.))))/
   (v3 + v4)
;
 return integrandEu41;
}  


==> anc/evaluate_pentagon/src/functions/f41Im.cpp <==

#include "../header.h"


double integrandIm41 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm41=  -(((-v1f + v1i + v4f - v4i)*(4*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3) - 
         4*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4)))/(v1 - v4)) - 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     (2*Power(M_PI,3)*Power(hvs(-v1),3) - 
       2*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2) + 
       4*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) - 
       4*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4) + 
       4*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4) - 
       4*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1)))/(-v1 + v3 + v4) + 
  ((-v1f + v1i + v4f - v4i)*(-4*
        (-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))) - 
       4*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)) + 
       4*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4)))))/(v1 - v4) + 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     ((-2*Power(M_PI,3)*hvs(-v1))/3. + 6*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2) + 
       4*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*rlog(Abs(v1))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       2*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)) + 
       4*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)) - 
       4*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       4*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))) - 
       4*(hvs(-(v4/v1))*rlog(Abs(v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))))/
   (-v1 + v3 + v4) - ((-v4f + v4i)*
     ((4*Power(M_PI,3)*Power(hvs(-v1),3))/3. - 
       6*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3) + 
       4*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2) - 
       (2*Power(M_PI,3)*Power(hvs(-v3),3))/3. - 
       8*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) + 
       4*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) - 
       4*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) + (4*hvs(-(v3/v1))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),3))/3. + 
       (4*hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),
           3))/3.))/v4 + ((-v4f + v4i)*
     (4*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2) - 
       8*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*rlog(Abs(v1))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       2*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2) + 
       6*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))) + 
       4*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v3))) - 4*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*
           rlog(Abs(v3)) - M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)) - 
       4*(hvs(-(v4/v1))*rlog(Abs(v3))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v3)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) + 
       8*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) + 
       8*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.)))/v4 - 
  ((-v3f + v3i - v4f + v4i)*((2*Power(M_PI,3)*Power(hvs(-v1),3))/3. + 
       2*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3) - 
       2*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2) + 
       (2*Power(M_PI,3)*Power(hvs(-v3),3))/3. + 
       4*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) - 
       4*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) - 
       4*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4) + 
       4*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2) - 
       (4*Power(M_PI,3)*Power(hvs(-v4),3))/3. - 
       4*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) + 4*Power(M_PI,2)*hvs(-v4)*
        (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1) - 
       (4*hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + 
            M_PI*sign(v1),3))/3. - 
       (4*hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + 
            M_PI*sign(v1),3))/3. - 
       (4*hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),
           3))/3. - (4*hvs(-(v1/v4))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3))/3. - 
       4*(-((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
              Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                 hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. - 
          ((M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           ((hvs(-v1)*hvs(v3)*
                Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),3)*
                hvs(v4))/6. - (hvs((-v1 + v3)/v4)*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((-v1 + v4)/v3)*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs(-1 + v4/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v3/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 3))/6.) + hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                2*M_PI*hvs(-v1)*hvs(-(v3*v4)),3)/6. - 
             (hvs((-v1 + v3)/v4)*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 3))/6. - (hvs((-v1 + v4)/v3)*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs(-1 + v4/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v3/v1)*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 3))/6.))))/(v3 + v4) + 
  ((-v3f + v3i - v4f + v4i)*(2*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2) + 
       4*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) + 
          hvs(-(v1/v3))*rlog(Abs(v1))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       2*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2) - 
       2*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))) - 
       4*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) + 
          hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v3))) + 2*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)) - 
       4*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2) + 
       4*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))) - 
       4*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)) - 
       4*(hvs(-(v4/v1))*rlog(Abs(v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) + 
       4*(hvs(-(v4/v1))*rlog(Abs(v4))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) - 
       8*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) - 
       8*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) - 
       8*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) - 
       8*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       4*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)) + 
          hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) + 
          hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v1) - 
                  M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4))))/6. + 
             ((-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                  2*M_PI*hvs(-v1)*hvs(-(v3*v4)))*
                Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2. - 
             hvs((-v1 + v3)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((-v1 + v4)/v3)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v4/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v3/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/2.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (hvs(-v1)*hvs(v3)*hvs(v4)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))))*
                   Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2.) - 
             hvs((-v1 + v3)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((-v1 + v4)/v3)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v4/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v3/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4)\
))/2.)))))/(v3 + v4)
;
 return integrandIm41;
}  


==> anc/evaluate_pentagon/src/functions/f41Re.cpp <==

#include "../header.h"


double integrandRe41 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe41=  ((-v1f + v1i + v4f - v4i)*(-4*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) + 
       4*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4))))/(v1 - v4) - 
  ((-v1f + v1i + v4f - v4i)*(4*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*
        rlog(Abs(v1)) - 4*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) - 
       4*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4)))))/(v1 - v4) - 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     (-6*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) - 
       4*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)) + 
       4*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       2*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))) + 
       4*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) + 
       4*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) - 
       4*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))))))/
   (-v1 + v3 + v4) + ((v1f - v1i - v3f + v3i - v4f + v4i)*
     ((2*Power(M_PI,2)*rlog(Abs(v1)))/3. - 2*Power(rlog(Abs(v1)),3) + 
       4*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       2*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) + 
       4*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) - 
       4*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) - 
       4*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))))/
   (-v1 + v3 + v4) + ((-v4f + v4i)*
     ((-4*Power(rlog(Abs(v1)),3))/3. + 
       8*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       8*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       6*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) + 
       4*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) - 4*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) + 
       (2*Power(rlog(Abs(v3)),3))/3. + 
       8*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) - 
       4*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))))/v4 + 
  ((-v3f + v3i - v4f + v4i)*(28*zeta3 - (2*Power(rlog(Abs(v1)),3))/3. - 
       8*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) + 
       4*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       2*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) - 
       4*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) + 2*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) - 
       (2*Power(rlog(Abs(v3)),3))/3. - 
       8*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) - 
       8*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       4*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) - 
       4*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) + 
       (4*Power(rlog(Abs(v4)),3))/3. - 
       8*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       4*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       4*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       4*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
             Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
             rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
             hvs(-v1)*hvs(v3)*hvs(v4)*
              (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
                Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6.) - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v4)))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v3)))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)))))/
   (v3 + v4) - ((-v4f + v4i)*(-4*Power(M_PI,2)*Power(hvs(-v1),2)*
        rlog(Abs(v1)) - 8*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       2*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       6*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) - 
       4*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))) + 
       4*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) - 4*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*
             hvs(-(v4/v1))*hvs(-1 + v4/v1)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       4*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) + 
       4*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2)))/v4 - 
  ((-v3f + v3i - v4f + v4i)*(-2*Power(M_PI,2)*Power(hvs(-v1),2)*
        rlog(Abs(v1)) + 4*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       2*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) - 
       2*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) + 
       2*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))) - 
       4*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) + 4*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       4*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) - 
       4*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) - 
       4*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       4*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       4*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) - 
       4*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) - 
       4*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) - 
       4*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       4*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
          (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
          (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(hvs(-v1)*hvs(v3)*
                 Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*
                 hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 2))/2. + (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.) + hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                   2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                 rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 2))/2. + (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),2))/2.))))/
   (v3 + v4)
;
 return integrandRe41;
}  


==> anc/evaluate_pentagon/src/functions/f42Eu.cpp <==

#include "../header.h"


double integrandEu42 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu42=  ((-v2f + v2i + v5f - v5i)*(-4*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) + 
       4*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5))))/(v2 - v5) - 
  ((-v2f + v2i + v5f - v5i)*(4*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*
        rlog(Abs(v2)) - 4*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) - 
       4*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5)))))/(v2 - v5) - 
  ((v2f - v2i - v4f + v4i - v5f + v5i)*
     (-6*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) - 
       4*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)) + 
       4*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       2*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))) + 
       4*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) + 
       4*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       4*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))))))/
   (-v2 + v4 + v5) + ((v2f - v2i - v4f + v4i - v5f + v5i)*
     ((2*Power(M_PI,2)*rlog(Abs(v2)))/3. - 2*Power(rlog(Abs(v2)),3) + 
       4*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       2*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) + 
       4*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) - 
       4*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       4*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/
   (-v2 + v4 + v5) + ((-v5f + v5i)*
     ((-4*Power(rlog(Abs(v2)),3))/3. + 
       8*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       8*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       6*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) + 
       4*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) - 4*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) + 
       (2*Power(rlog(Abs(v4)),3))/3. + 
       8*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       4*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/v5 + 
  ((-v4f + v4i - v5f + v5i)*(28*zeta3 - (2*Power(rlog(Abs(v2)),3))/3. - 
       8*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       4*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       2*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) - 
       4*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) + 2*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) - 
       (2*Power(rlog(Abs(v4)),3))/3. - 
       8*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       8*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       4*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) - 
       4*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) + 
       (4*Power(rlog(Abs(v5)),3))/3. - 
       8*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       4*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       4*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       4*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
             Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
             rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
             hvs(-v2)*hvs(v4)*hvs(v5)*
              (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
                Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6.) - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v5)))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v4)))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)))))/
   (v4 + v5) - ((-v5f + v5i)*(-4*Power(M_PI,2)*Power(hvs(-v2),2)*
        rlog(Abs(v2)) - 8*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       2*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       6*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) - 
       4*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))) + 
       4*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) - 4*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*
             hvs(-(v5/v2))*hvs(-1 + v5/v2)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       4*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) + 
       4*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2)))/v5 - 
  ((-v4f + v4i - v5f + v5i)*(-2*Power(M_PI,2)*Power(hvs(-v2),2)*
        rlog(Abs(v2)) + 4*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       2*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) - 
       2*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) + 
       2*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))) - 
       4*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) + 4*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) + 
       4*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) - 
       4*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) - 
       4*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       4*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       4*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) - 
       4*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) - 
       4*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       4*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       4*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
          (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
          (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(hvs(-v2)*hvs(v4)*
                 Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*
                 hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 2))/2. + (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                   2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                 rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 2))/2. + (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),2))/2.))))/
   (v4 + v5)
;
 return integrandEu42;
}  


==> anc/evaluate_pentagon/src/functions/f42Im.cpp <==

#include "../header.h"


double integrandIm42 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm42=  -(((-v2f + v2i + v5f - v5i)*(4*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4) - 
         4*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5)))/(v2 - v5)) - 
  ((v2f - v2i - v4f + v4i - v5f + v5i)*
     (2*Power(M_PI,3)*Power(hvs(-v2),3) - 
       2*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2) + 
       4*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) - 
       4*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5) + 
       4*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5) - 
       4*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2)))/(-v2 + v4 + v5) + 
  ((-v2f + v2i + v5f - v5i)*(-4*
        (-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))) - 
       4*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)) + 
       4*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5)))))/(v2 - v5) + 
  ((v2f - v2i - v4f + v4i - v5f + v5i)*
     ((-2*Power(M_PI,3)*hvs(-v2))/3. + 6*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2) + 
       4*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*rlog(Abs(v2))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       2*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)) + 
       4*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)) - 
       4*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       4*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))) - 
       4*(hvs(-(v5/v2))*rlog(Abs(v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))))/
   (-v2 + v4 + v5) - ((-v5f + v5i)*
     ((4*Power(M_PI,3)*Power(hvs(-v2),3))/3. - 
       6*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4) + 
       4*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2) - 
       (2*Power(M_PI,3)*Power(hvs(-v4),3))/3. - 
       8*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) + 
       4*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) - 
       4*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) + (4*hvs(-(v4/v2))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),3))/3. + 
       (4*hvs(-(v2/v4))*Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),
           3))/3.))/v5 + ((-v5f + v5i)*
     (4*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2) - 
       8*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*rlog(Abs(v2))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       2*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2) + 
       6*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))) + 
       4*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
           rlog(Abs(v4))) - 4*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*
           rlog(Abs(v4)) - M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)) - 
       4*(hvs(-(v5/v2))*rlog(Abs(v4))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v4)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) + 
       8*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) + 
       8*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.)))/v5 - 
  ((-v4f + v4i - v5f + v5i)*((2*Power(M_PI,3)*Power(hvs(-v2),3))/3. + 
       2*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4) - 
       2*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2) + 
       (2*Power(M_PI,3)*Power(hvs(-v4),3))/3. + 
       4*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) - 
       4*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) - 
       4*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5) + 
       4*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2) - 
       (4*Power(M_PI,3)*Power(hvs(-v5),3))/3. - 
       4*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) + 4*Power(M_PI,2)*hvs(-v5)*
        (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2) - 
       (4*hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + 
            M_PI*sign(v2),3))/3. - 
       (4*hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + 
            M_PI*sign(v2),3))/3. - 
       (4*hvs(-(v2/v4))*Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),
           3))/3. - (4*hvs(-(v2/v5))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3))/3. - 
       4*(-((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
              Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                 hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. - 
          ((M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           ((hvs(-v2)*hvs(v4)*
                Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),3)*
                hvs(v5))/6. - (hvs((-v2 + v4)/v5)*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs((-v2 + v5)/v4)*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs(-1 + v5/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),3))/6. - 
             (hvs(-1 + v4/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 3))/6.) + hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                2*M_PI*hvs(-v2)*hvs(-(v4*v5)),3)/6. - 
             (hvs((-v2 + v4)/v5)*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 3))/6. - (hvs((-v2 + v5)/v4)*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs(-1 + v5/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),3))/6. - 
             (hvs(-1 + v4/v2)*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 3))/6.))))/(v4 + v5) + 
  ((-v4f + v4i - v5f + v5i)*(2*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2) + 
       4*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) + 
          hvs(-(v2/v4))*rlog(Abs(v2))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       2*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2) - 
       2*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))) - 
       4*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) + 
          hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
           rlog(Abs(v4))) + 2*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)) - 
       4*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2) + 
       4*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))) - 
       4*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)) - 
       4*(hvs(-(v5/v2))*rlog(Abs(v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) + 
       4*(hvs(-(v5/v2))*rlog(Abs(v5))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) - 
       8*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) - 
       8*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) - 
       8*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       8*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       4*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)) + 
          hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) + 
          hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v2) - 
                  M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5))))/6. + 
             ((-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                  2*M_PI*hvs(-v2)*hvs(-(v4*v5)))*
                Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2. - 
             hvs((-v2 + v4)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((-v2 + v5)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v5/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/2.) - 
             hvs(-1 + v4/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (hvs(-v2)*hvs(v4)*hvs(v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))))*
                   Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2.) - 
             hvs((-v2 + v4)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((-v2 + v5)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v5/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/2.) - 
             hvs(-1 + v4/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5)\
))/2.)))))/(v4 + v5)
;
 return integrandIm42;
}  


==> anc/evaluate_pentagon/src/functions/f42Re.cpp <==

#include "../header.h"


double integrandRe42 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe42=  ((-v2f + v2i + v5f - v5i)*(-4*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) + 
       4*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5))))/(v2 - v5) - 
  ((-v2f + v2i + v5f - v5i)*(4*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*
        rlog(Abs(v2)) - 4*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) - 
       4*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5)))))/(v2 - v5) - 
  ((v2f - v2i - v4f + v4i - v5f + v5i)*
     (-6*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) - 
       4*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)) + 
       4*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       2*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))) + 
       4*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) + 
       4*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       4*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))))))/
   (-v2 + v4 + v5) + ((v2f - v2i - v4f + v4i - v5f + v5i)*
     ((2*Power(M_PI,2)*rlog(Abs(v2)))/3. - 2*Power(rlog(Abs(v2)),3) + 
       4*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       2*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) + 
       4*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) - 
       4*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       4*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/
   (-v2 + v4 + v5) + ((-v5f + v5i)*
     ((-4*Power(rlog(Abs(v2)),3))/3. + 
       8*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       8*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       6*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) + 
       4*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) - 4*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) + 
       (2*Power(rlog(Abs(v4)),3))/3. + 
       8*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       4*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/v5 + 
  ((-v4f + v4i - v5f + v5i)*(28*zeta3 - (2*Power(rlog(Abs(v2)),3))/3. - 
       8*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       4*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       2*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) - 
       4*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) + 2*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) - 
       (2*Power(rlog(Abs(v4)),3))/3. - 
       8*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       8*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       4*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) - 
       4*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) + 
       (4*Power(rlog(Abs(v5)),3))/3. - 
       8*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       4*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       4*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       4*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
             Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
             rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
             hvs(-v2)*hvs(v4)*hvs(v5)*
              (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
                Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6.) - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v5)))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v4)))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)))))/
   (v4 + v5) - ((-v5f + v5i)*(-4*Power(M_PI,2)*Power(hvs(-v2),2)*
        rlog(Abs(v2)) - 8*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       2*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       6*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) - 
       4*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))) + 
       4*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) - 4*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*
             hvs(-(v5/v2))*hvs(-1 + v5/v2)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       4*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) + 
       4*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2)))/v5 - 
  ((-v4f + v4i - v5f + v5i)*(-2*Power(M_PI,2)*Power(hvs(-v2),2)*
        rlog(Abs(v2)) + 4*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       2*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) - 
       2*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) + 
       2*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))) - 
       4*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) + 4*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) + 
       4*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) - 
       4*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) - 
       4*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       4*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       4*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) - 
       4*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) - 
       4*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       4*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       4*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
          (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
          (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(hvs(-v2)*hvs(v4)*
                 Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*
                 hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 2))/2. + (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                   2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                 rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 2))/2. + (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),2))/2.))))/
   (v4 + v5)
;
 return integrandRe42;
}  


==> anc/evaluate_pentagon/src/functions/f43Eu.cpp <==

#include "../header.h"


double integrandEu43 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu43=  ((v1f - v1i - v3f + v3i)*(4*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       4*Power(rlog(Abs(v3)),2)*rlog(Abs(v5))))/(-v1 + v3) + 
  ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     ((2*Power(M_PI,2)*rlog(Abs(v3)))/3. - 
       4*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) + 4*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) - 
       2*Power(rlog(Abs(v3)),3) + 
       4*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       4*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       2*rlog(Abs(v3))*Power(rlog(Abs(v5)),2)))/(v1 - v3 + v5) - 
  ((v1f - v1i - v3f + v3i)*(4*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)) - 
       4*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       4*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5)))))/(-v1 + v3) - 
  ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     (-4*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)) - 
       6*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       4*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))) - 
       4*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) + 4*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       4*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       2*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5)))))/(v1 - v3 + v5) + 
  ((-v1f + v1i)*((-4*Power(rlog(Abs(v3)),3))/3. + 
       8*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       8*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       4*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v5)) + 6*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) + 
       4*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) - 4*rlog(Abs(v3))*Power(rlog(Abs(v5)),2) + 
       (2*Power(rlog(Abs(v5)),3))/3. + 
       8*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.))))/v1 + 
  ((-v1f + v1i - v5f + v5i)*(28*zeta3 + (4*Power(rlog(Abs(v1)),3))/3. - 
       8*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) + 
       4*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       4*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) - 
       4*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) + 4*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) - 
       (2*Power(rlog(Abs(v3)),3))/3. - 
       8*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) - 
       8*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       4*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       2*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) - 
       4*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) + 2*rlog(Abs(v3))*Power(rlog(Abs(v5)),2) - 
       (2*Power(rlog(Abs(v5)),3))/3. - 
       8*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       4*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
             Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6. - 
             hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
             rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
             hvs(v1)*hvs(-v3)*hvs(v5)*
              (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                 6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) \
- hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v3)) + rlog(Abs(v5)))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v3)))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)))))/
   (v1 + v5) - ((-v1f + v1i)*(-4*Power(M_PI,2)*Power(hvs(-v3),2)*
        rlog(Abs(v3)) - 8*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       2*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) + 
       6*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) - 
       4*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v5))) - 4*(Power(M_PI,2)*Power(hvs(-v5),2)*
           rlog(Abs(v3)) + 2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))) + 
       4*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) + 4*hvs(-(v5/v3))*
        (rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) + 
       4*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2)))/v1 - 
  ((-v1f + v1i - v5f + v5i)*(4*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       4*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       2*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) - 
       4*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) + 
       4*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))) - 
       4*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) + 4*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       2*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       2*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) + 
       2*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))) - 
       4*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) - 4*hvs(-(v3/v1))*
        (rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) - 
       4*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) - 
       4*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) - 
       4*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       4*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
          (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
          (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(hvs(v1)*hvs(-v3)*
                 Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*
                 hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                   2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                 rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),2))/2. + 
             (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),2))/2.))))/
   (v1 + v5)
;
 return integrandEu43;
}  


==> anc/evaluate_pentagon/src/functions/f43Im.cpp <==

#include "../header.h"


double integrandIm43 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm43=  -(((v1f - v1i - v3f + v3i)*(-4*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5) + 
         4*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5)))/(-v1 + v3)) - 
  ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     (-4*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2) + 
       2*Power(M_PI,3)*Power(hvs(-v3),3) - 
       4*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) + 
       4*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5) - 
       2*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2) + 
       4*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))))/(v1 - v3 + v5) + 
  ((v1f - v1i - v3f + v3i)*(-4*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)) + 
       4*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       4*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
          2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5)))))/(-v1 + v3) + 
  ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     ((-2*Power(M_PI,3)*hvs(-v3))/3. + 6*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2) - 
       4*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v3))) + 4*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*
           rlog(Abs(v3)) - M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)) + 
       4*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*rlog(Abs(v3))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       4*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)) - 
       4*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       2*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
          M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2))))/(v1 - v3 + v5) - 
  ((-v1f + v1i)*((4*Power(M_PI,3)*Power(hvs(-v3),3))/3. - 
       6*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5) - 
       4*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v5) + 
       4*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2) - 
       (2*Power(M_PI,3)*Power(hvs(-v5),3))/3. - 
       8*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) + 
       4*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) + 
       (4*hvs(-(v5/v3))*Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + 
            M_PI*sign(v3),3))/3. + 
       (4*hvs(-(v3/v5))*Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),
           3))/3.))/v1 + ((-v1f + v1i)*
     (4*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2) - 
       8*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*rlog(Abs(v3))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       2*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2) - 
       4*(-(M_PI*hvs(-v5)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v5))) + 6*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
          2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))) + 
       4*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
           rlog(Abs(v5))) - 4*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*
           rlog(Abs(v5)) - M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)) + 
       8*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) + 
       8*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.)))/v1 - 
  ((-v1f + v1i - v5f + v5i)*((-4*Power(M_PI,3)*Power(hvs(-v1),3))/3. + 
       4*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3) - 
       4*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2) + 
       (2*Power(M_PI,3)*Power(hvs(-v3),3))/3. + 
       4*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) - 
       4*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) + 
       2*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5) - 
       2*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2) + 
       (2*Power(M_PI,3)*Power(hvs(-v5),3))/3. + 
       4*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) - 
       4*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) - 
       (4*hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + 
            M_PI*sign(v1),3))/3. - 
       (4*hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),
           3))/3. - (4*hvs(-(v5/v3))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),3))/3. - 
       (4*hvs(-(v3/v5))*Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),
           3))/3. - 4*(-((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
              Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                 hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. - 
          ((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           ((hvs(v1)*hvs(-v3)*
                Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),3)*
                hvs(v5))/6. - (hvs(-1 + v5/v3)*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((v1 - v3)/v5)*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 3))/6. - (hvs((-v3 + v5)/v1)*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v1/v3)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 3))/6.) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                2*M_PI*hvs(-v3)*hvs(-(v1*v5)),3)/6. - 
             (hvs(-1 + v5/v3)*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((v1 - v3)/v5)*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 3))/6. - (hvs((-v3 + v5)/v1)*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v1/v3)*Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),3))/6.))))/
   (v1 + v5) + ((-v1f + v1i - v5f + v5i)*
     (-4*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2) + 
       4*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) + 
          hvs(-(v1/v3))*rlog(Abs(v1))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       2*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2) - 
       4*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))) - 
       4*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) + 
          hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v3))) + 4*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)) + 
       4*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) + 
          hvs(-(v3/v5))*rlog(Abs(v3))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       2*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2) - 
       2*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
          2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))) - 
       4*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) + 
          hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
           rlog(Abs(v5))) + 2*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
          M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)) - 
       8*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) - 
       8*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) - 
       8*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) - 
       8*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       4*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)) + 
          hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) + 
          hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v3) - 
                  M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. + 
             ((-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                  2*M_PI*hvs(-v3)*hvs(-(v1*v5)))*
                Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2. - 
             hvs(-1 + v5/v3)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((v1 - v3)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                   (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs((-v3 + v5)/v1)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                   (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v1/v3)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5)\
))/2.)) + hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (hvs(v1)*hvs(-v3)*hvs(v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))))*
                   Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2.) - 
             hvs(-1 + v5/v3)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((v1 - v3)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                   (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3)\
))/2.) - hvs((-v3 + v5)/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                   (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v1/v3)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5)\
))/6. + (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5))\
)/2.)))))/(v1 + v5)
;
 return integrandIm43;
}  


==> anc/evaluate_pentagon/src/functions/f43Re.cpp <==

#include "../header.h"


double integrandRe43 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe43=  ((v1f - v1i - v3f + v3i)*(4*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       4*Power(rlog(Abs(v3)),2)*rlog(Abs(v5))))/(-v1 + v3) + 
  ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     ((2*Power(M_PI,2)*rlog(Abs(v3)))/3. - 
       4*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) + 4*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) - 
       2*Power(rlog(Abs(v3)),3) + 
       4*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       4*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       2*rlog(Abs(v3))*Power(rlog(Abs(v5)),2)))/(v1 - v3 + v5) - 
  ((v1f - v1i - v3f + v3i)*(4*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)) - 
       4*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       4*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5)))))/(-v1 + v3) - 
  ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     (-4*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)) - 
       6*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       4*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))) - 
       4*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) + 4*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       4*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       2*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5)))))/(v1 - v3 + v5) + 
  ((-v1f + v1i)*((-4*Power(rlog(Abs(v3)),3))/3. + 
       8*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       8*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       4*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v5)) + 6*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) + 
       4*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) - 4*rlog(Abs(v3))*Power(rlog(Abs(v5)),2) + 
       (2*Power(rlog(Abs(v5)),3))/3. + 
       8*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.))))/v1 + 
  ((-v1f + v1i - v5f + v5i)*(28*zeta3 + (4*Power(rlog(Abs(v1)),3))/3. - 
       8*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) + 
       4*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       4*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) - 
       4*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) + 4*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) - 
       (2*Power(rlog(Abs(v3)),3))/3. - 
       8*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) - 
       8*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       4*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       2*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) - 
       4*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) + 2*rlog(Abs(v3))*Power(rlog(Abs(v5)),2) - 
       (2*Power(rlog(Abs(v5)),3))/3. - 
       8*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       4*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
             Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6. - 
             hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
             rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
             hvs(v1)*hvs(-v3)*hvs(v5)*
              (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                 6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) \
- hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v3)) + rlog(Abs(v5)))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v3)))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)))))/
   (v1 + v5) - ((-v1f + v1i)*(-4*Power(M_PI,2)*Power(hvs(-v3),2)*
        rlog(Abs(v3)) - 8*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       2*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) + 
       6*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) - 
       4*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v5))) - 4*(Power(M_PI,2)*Power(hvs(-v5),2)*
           rlog(Abs(v3)) + 2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))) + 
       4*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) + 4*hvs(-(v5/v3))*
        (rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) + 
       4*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2)))/v1 - 
  ((-v1f + v1i - v5f + v5i)*(4*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       4*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       2*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) - 
       4*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) + 
       4*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))) - 
       4*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) + 4*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       2*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       2*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) + 
       2*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))) - 
       4*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) - 4*hvs(-(v3/v1))*
        (rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) - 
       4*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) - 
       4*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) - 
       4*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       4*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
          (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
          (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(hvs(v1)*hvs(-v3)*
                 Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*
                 hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                   2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                 rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),2))/2. + 
             (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),2))/2.))))/
   (v1 + v5)
;
 return integrandRe43;
}  


==> anc/evaluate_pentagon/src/functions/f44Eu.cpp <==

#include "../header.h"


double integrandEu44 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu44=  ((v2f - v2i - v4f + v4i)*(4*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) - 
       4*rlog(Abs(v1))*Power(rlog(Abs(v4)),2)))/(-v2 + v4) - 
  ((v2f - v2i - v4f + v4i)*(4*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)) - 
       4*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) - 
       4*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4)))))/(-v2 + v4) - 
  ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     (-4*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)) - 
       6*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       2*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) + 
       4*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) + 
       4*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))) - 
       4*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) + 4*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*
             hvs(-(v4/v1))*hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))))))/
   (v1 + v2 - v4) + ((-v2f + v2i)*
     ((2*Power(rlog(Abs(v1)),3))/3. + 
       8*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) - 
       4*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       4*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) + 
       6*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) - 
       (4*Power(rlog(Abs(v4)),3))/3. + 
       8*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       4*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       8*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))))/v2 + 
  ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     ((2*Power(M_PI,2)*rlog(Abs(v4)))/3. + 
       2*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) - 
       4*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) - 
       4*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) + 4*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) - 
       2*Power(rlog(Abs(v4)),3) + 
       4*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))))/
   (v1 + v2 - v4) + ((-v1f + v1i - v2f + v2i)*
     (28*zeta3 - (2*Power(rlog(Abs(v1)),3))/3. + 
       (4*Power(rlog(Abs(v2)),3))/3. - 
       8*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) - 
       8*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       4*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       2*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) - 
       4*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) - 
       4*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) - 2*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) + 
       4*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) - 
       (2*Power(rlog(Abs(v4)),3))/3. - 
       8*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       8*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       4*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       4*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       4*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
          (rlog(Abs(v2)) - rlog(Abs(v4)))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v4)))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
             Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6. - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
             hvs(v1)*hvs(v2)*hvs(-v4)*
              (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
                Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6.) - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)))))/(v1 + v2) - 
  ((-v2f + v2i)*(2*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) - 
       4*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       4*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) - 
       4*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) + 
       6*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) + 
       4*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       8*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       4*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) + 
       4*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2)))/v2 - 
  ((-v1f + v1i - v2f + v2i)*(-2*Power(M_PI,2)*Power(hvs(-v1),2)*
        rlog(Abs(v1)) + 4*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) + 
       4*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       2*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       2*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) - 
       4*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) - 
       2*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) + 
       4*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))) - 
       4*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) - 4*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*
             hvs(-(v4/v1))*hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       4*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       4*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) - 
       4*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) - 
       4*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       4*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       4*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
          (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. + 
          hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
          (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                 Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),2)\
)/2. - (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),2)\
)/2. + (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                   M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),2))/
              2. - (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),2))/
              2. + (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.))))/
   (v1 + v2)
;
 return integrandEu44;
}  


==> anc/evaluate_pentagon/src/functions/f44Im.cpp <==

#include "../header.h"


double integrandIm44 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm44=  -(((v2f - v2i - v4f + v4i)*(-4*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4) + 
         4*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2)))/(-v2 + v4)) - 
  ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     (-2*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4) + 
       4*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4) - 
       4*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2) + 
       2*Power(M_PI,3)*Power(hvs(-v4),3) - 
       4*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) + 
       4*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1)))/(v1 + v2 - v4) + 
  ((v2f - v2i - v4f + v4i)*(-4*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)) + 
       4*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) - 
       4*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2))))/(-v2 + v4) + 
  ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     ((-2*Power(M_PI,3)*hvs(-v4))/3. + 
       4*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)) + 
       6*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2) - 
       4*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) + 
       2*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))) - 
       4*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
           rlog(Abs(v4))) + 4*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*
           rlog(Abs(v4)) - M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)) + 
       4*(hvs(-(v4/v1))*rlog(Abs(v4))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))))/
   (v1 + v2 - v4) - ((-v2f + v2i)*
     ((-2*Power(M_PI,3)*Power(hvs(-v1),3))/3. + 
       4*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4) - 
       6*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2) + 
       (4*Power(M_PI,3)*Power(hvs(-v4),3))/3. - 
       4*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) + 
       4*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) - 8*Power(M_PI,2)*hvs(-v4)*
        (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1) + 
       (4*hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + 
            M_PI*sign(v1),3))/3. + 
       (4*hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),
           3))/3.))/v2 + ((-v2f + v2i)*
     (-2*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2) - 
       4*(-(M_PI*hvs(-v1)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*rlog(Abs(v1))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       4*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2) - 
       4*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))) + 
       6*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)) + 
       4*(hvs(-(v4/v1))*rlog(Abs(v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) - 
       8*(hvs(-(v4/v1))*rlog(Abs(v4))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) + 
       8*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) + 
       8*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.)))/v2 - 
  ((-v1f + v1i - v2f + v2i)*((2*Power(M_PI,3)*Power(hvs(-v1),3))/3. - 
       (4*Power(M_PI,3)*Power(hvs(-v2),3))/3. - 
       2*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4) + 
       4*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4) + 
       2*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2) - 
       4*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2) + 
       (2*Power(M_PI,3)*Power(hvs(-v4),3))/3. + 
       4*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) - 
       4*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) - 
       4*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) + 4*Power(M_PI,2)*hvs(-v4)*
        (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1) - 
       (4*hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + 
            M_PI*sign(v1),3))/3. - 
       (4*hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + 
            M_PI*sign(v2),3))/3. - 
       (4*hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),
           3))/3. - (4*hvs(-(v2/v4))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3))/3. - 
       4*(-(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
              Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                 hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. - 
          (hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           ((hvs(v1)*hvs(v2)*hvs(-v4)*
                Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),3))/
              6. - (hvs(-1 + v2/v4)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 3))/6. - (hvs(-1 + v1/v4)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 3))/6. - (hvs((v1 - v4)/v2)*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),3))/6. - 
             (hvs((v2 - v4)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),3))/6.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),3)/6. - 
             (hvs(-1 + v2/v4)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),3)\
)/6. - (hvs(-1 + v1/v4)*Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),3)\
)/6. - (hvs((v1 - v4)/v2)*Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                   hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),3))/6. - 
             (hvs((v2 - v4)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),3))/6.))))/
   (v1 + v2) + ((-v1f + v1i - v2f + v2i)*
     (2*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2) - 
       4*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2) + 
       4*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) + 
          hvs(-(v2/v4))*rlog(Abs(v2))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       2*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2) + 
       2*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))) - 
       4*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))) - 
       4*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) + 
          hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
           rlog(Abs(v4))) - 2*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)) + 
       4*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)) - 
       4*(hvs(-(v4/v1))*rlog(Abs(v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) + 
       4*(hvs(-(v4/v1))*rlog(Abs(v4))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) - 
       8*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) - 
       8*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) - 
       8*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       8*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       4*((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) + 
          hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. + 
             ((-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)))*
                Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2. - 
             hvs(-1 + v2/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1)\
))/2.) - hvs(-1 + v1/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2)\
))/2.) - hvs((v1 - v4)/v2)*((Power(M_PI,2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
             hvs((v2 - v4)/v1)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) \
- M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                   (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (hvs(v1)*hvs(v2)*hvs(-v4)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))))*
                   Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2.) - 
             hvs(-1 + v2/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1)\
))/6. + (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1))\
)/2.) - hvs(-1 + v1/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2)\
))/6. + (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2))\
)/2.) - hvs((v1 - v4)/v2)*((Power(M_PI,2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
             hvs((v2 - v4)/v1)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) \
- M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                   (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)))))/
   (v1 + v2)
;
 return integrandIm44;
}  


==> anc/evaluate_pentagon/src/functions/f44Re.cpp <==

#include "../header.h"


double integrandRe44 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe44=  ((v2f - v2i - v4f + v4i)*(4*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) - 
       4*rlog(Abs(v1))*Power(rlog(Abs(v4)),2)))/(-v2 + v4) - 
  ((v2f - v2i - v4f + v4i)*(4*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)) - 
       4*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) - 
       4*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4)))))/(-v2 + v4) - 
  ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     (-4*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)) - 
       6*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       2*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) + 
       4*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) + 
       4*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))) - 
       4*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) + 4*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*
             hvs(-(v4/v1))*hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))))))/
   (v1 + v2 - v4) + ((-v2f + v2i)*
     ((2*Power(rlog(Abs(v1)),3))/3. + 
       8*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) - 
       4*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       4*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) + 
       6*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) - 
       (4*Power(rlog(Abs(v4)),3))/3. + 
       8*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       4*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       8*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))))/v2 + 
  ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     ((2*Power(M_PI,2)*rlog(Abs(v4)))/3. + 
       2*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) - 
       4*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) - 
       4*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) + 4*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) - 
       2*Power(rlog(Abs(v4)),3) + 
       4*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))))/
   (v1 + v2 - v4) + ((-v1f + v1i - v2f + v2i)*
     (28*zeta3 - (2*Power(rlog(Abs(v1)),3))/3. + 
       (4*Power(rlog(Abs(v2)),3))/3. - 
       8*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) - 
       8*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       4*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       2*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) - 
       4*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) - 
       4*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) - 2*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) + 
       4*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) - 
       (2*Power(rlog(Abs(v4)),3))/3. - 
       8*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       8*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       4*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       4*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       4*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
          (rlog(Abs(v2)) - rlog(Abs(v4)))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v4)))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
             Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6. - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
             hvs(v1)*hvs(v2)*hvs(-v4)*
              (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
                Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6.) - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)))))/(v1 + v2) - 
  ((-v2f + v2i)*(2*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) - 
       4*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       4*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) - 
       4*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) + 
       6*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) + 
       4*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       8*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       4*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) + 
       4*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2)))/v2 - 
  ((-v1f + v1i - v2f + v2i)*(-2*Power(M_PI,2)*Power(hvs(-v1),2)*
        rlog(Abs(v1)) + 4*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) + 
       4*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       2*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       2*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) - 
       4*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) - 
       2*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) + 
       4*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))) - 
       4*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) - 4*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*
             hvs(-(v4/v1))*hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       4*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       4*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) - 
       4*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) - 
       4*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       4*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       4*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
          (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. + 
          hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
          (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                 Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),2)\
)/2. - (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),2)\
)/2. + (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                   M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),2))/
              2. - (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),2))/
              2. + (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.))))/
   (v1 + v2)
;
 return integrandRe44;
}  


==> anc/evaluate_pentagon/src/functions/f45Eu.cpp <==

#include "../header.h"


double integrandEu45 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu45=  ((v3f - v3i - v5f + v5i)*(4*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       4*rlog(Abs(v2))*Power(rlog(Abs(v5)),2)))/(-v3 + v5) - 
  ((v3f - v3i - v5f + v5i)*(4*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)) - 
       4*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       4*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5)))))/(-v3 + v5) - 
  ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     (-4*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)) - 
       6*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) + 
       2*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) + 
       4*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       4*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))) - 
       4*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) + 4*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*
             hvs(-(v5/v2))*hvs(-1 + v5/v2)*rlog(Abs(v5))) - 
          M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))))))/
   (v2 + v3 - v5) + ((-v3f + v3i)*
     ((2*Power(rlog(Abs(v2)),3))/3. + 
       8*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) - 
       4*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       4*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) + 
       6*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) - 
       (4*Power(rlog(Abs(v5)),3))/3. + 
       8*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       4*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       8*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/v3 + 
  ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     ((2*Power(M_PI,2)*rlog(Abs(v5)))/3. + 
       2*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) - 
       4*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       4*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) + 4*rlog(Abs(v3))*Power(rlog(Abs(v5)),2) - 
       2*Power(rlog(Abs(v5)),3) + 
       4*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/
   (v2 + v3 - v5) + ((-v2f + v2i - v3f + v3i)*
     (28*zeta3 - (2*Power(rlog(Abs(v2)),3))/3. + 
       (4*Power(rlog(Abs(v3)),3))/3. - 
       8*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) - 
       8*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       4*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       2*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) - 
       4*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) - 
       4*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) - 2*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) + 
       4*rlog(Abs(v3))*Power(rlog(Abs(v5)),2) - 
       (2*Power(rlog(Abs(v5)),3))/3. - 
       8*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       8*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       4*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       4*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       4*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
          (rlog(Abs(v3)) - rlog(Abs(v5)))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (rlog(Abs(v2)) - rlog(Abs(v5)))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
             Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
             hvs(v2)*hvs(v3)*hvs(-v5)*
              (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6.) - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)))))/(v2 + v3) - 
  ((-v3f + v3i)*(2*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) - 
       4*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       4*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       4*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) + 
       6*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) + 
       4*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       8*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       4*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) + 
       4*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2)))/v3 - 
  ((-v2f + v2i - v3f + v3i)*(-2*Power(M_PI,2)*Power(hvs(-v2),2)*
        rlog(Abs(v2)) + 4*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       4*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       2*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) + 
       2*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) - 
       4*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) - 
       2*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) + 
       4*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))) - 
       4*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) - 4*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*
             hvs(-(v5/v2))*hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       4*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       4*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) - 
       4*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) - 
       4*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       4*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       4*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
          (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
          hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
          (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                 Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2)\
)/2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2)\
)/2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                   M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2))/
              2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2))/
              2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.))))/
   (v2 + v3)
;
 return integrandEu45;
}  


==> anc/evaluate_pentagon/src/functions/f45Im.cpp <==

#include "../header.h"


double integrandIm45 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm45=  -(((v3f - v3i - v5f + v5i)*(-4*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5) + 
         4*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2)))/(-v3 + v5)) - 
  ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     (-2*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5) + 
       4*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5) - 
       4*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2) + 
       2*Power(M_PI,3)*Power(hvs(-v5),3) - 
       4*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) + 
       4*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2)))/(v2 + v3 - v5) + 
  ((v3f - v3i - v5f + v5i)*(-4*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)) + 
       4*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       4*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2))))/(-v3 + v5) + 
  ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     ((-2*Power(M_PI,3)*hvs(-v5))/3. + 
       4*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)) + 
       6*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2) - 
       4*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       2*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))) - 
       4*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
           rlog(Abs(v5))) + 4*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*
           rlog(Abs(v5)) - M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)) + 
       4*(hvs(-(v5/v2))*rlog(Abs(v5))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))))/
   (v2 + v3 - v5) - ((-v3f + v3i)*
     ((-2*Power(M_PI,3)*Power(hvs(-v2),3))/3. + 
       4*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5) - 
       6*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2) + 
       (4*Power(M_PI,3)*Power(hvs(-v5),3))/3. - 
       4*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) + 
       4*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) - 8*Power(M_PI,2)*hvs(-v5)*
        (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2) + 
       (4*hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + 
            M_PI*sign(v2),3))/3. + 
       (4*hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),
           3))/3.))/v3 + ((-v3f + v3i)*
     (-2*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2) - 
       4*(-(M_PI*hvs(-v2)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*rlog(Abs(v2))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       4*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2) - 
       4*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))) + 
       6*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)) + 
       4*(hvs(-(v5/v2))*rlog(Abs(v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) - 
       8*(hvs(-(v5/v2))*rlog(Abs(v5))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) + 
       8*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) + 
       8*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.)))/v3 - 
  ((-v2f + v2i - v3f + v3i)*((2*Power(M_PI,3)*Power(hvs(-v2),3))/3. - 
       (4*Power(M_PI,3)*Power(hvs(-v3),3))/3. - 
       2*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5) + 
       4*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5) + 
       2*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2) - 
       4*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2) + 
       (2*Power(M_PI,3)*Power(hvs(-v5),3))/3. + 
       4*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) - 
       4*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) - 
       4*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) + 4*Power(M_PI,2)*hvs(-v5)*
        (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2) - 
       (4*hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + 
            M_PI*sign(v2),3))/3. - 
       (4*hvs(-(v5/v3))*Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + 
            M_PI*sign(v3),3))/3. - 
       (4*hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),
           3))/3. - (4*hvs(-(v3/v5))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3))/3. - 
       4*(-(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
              Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                 hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. - 
          (hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           ((hvs(v2)*hvs(v3)*hvs(-v5)*
                Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),3))/
              6. - (hvs(-1 + v3/v5)*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                 3))/6. - (hvs(-1 + v2/v5)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                 3))/6. - (hvs((v2 - v5)/v3)*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
             (hvs((v3 - v5)/v2)*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),3)/6. - 
             (hvs(-1 + v3/v5)*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),3)\
)/6. - (hvs(-1 + v2/v5)*Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),3)\
)/6. - (hvs((v2 - v5)/v3)*Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                   hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
             (hvs((v3 - v5)/v2)*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.))))/
   (v2 + v3) + ((-v2f + v2i - v3f + v3i)*
     (2*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2) - 
       4*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2) + 
       4*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) + 
          hvs(-(v3/v5))*rlog(Abs(v3))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       2*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2) + 
       2*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))) - 
       4*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
          2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))) - 
       4*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) + 
          hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
           rlog(Abs(v5))) - 2*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)) + 
       4*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
          M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)) - 
       4*(hvs(-(v5/v2))*rlog(Abs(v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) + 
       4*(hvs(-(v5/v2))*rlog(Abs(v5))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) - 
       8*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) - 
       8*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) - 
       8*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       8*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       4*((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) + 
          hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. + 
             ((-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)))*
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2. - 
             hvs(-1 + v3/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2)\
))/2.) - hvs(-1 + v2/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3)\
))/2.) - hvs((v2 - v5)/v3)*((Power(M_PI,2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
             hvs((v3 - v5)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) \
- M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                   (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (hvs(v2)*hvs(v3)*hvs(-v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))))*
                   Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2.) - 
             hvs(-1 + v3/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2)\
))/6. + (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2))\
)/2.) - hvs(-1 + v2/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3)\
))/6. + (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3))\
)/2.) - hvs((v2 - v5)/v3)*((Power(M_PI,2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
             hvs((v3 - v5)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) \
- M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                   (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)))))/
   (v2 + v3)
;
 return integrandIm45;
}  


==> anc/evaluate_pentagon/src/functions/f45Re.cpp <==

#include "../header.h"


double integrandRe45 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe45=  ((v3f - v3i - v5f + v5i)*(4*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       4*rlog(Abs(v2))*Power(rlog(Abs(v5)),2)))/(-v3 + v5) - 
  ((v3f - v3i - v5f + v5i)*(4*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)) - 
       4*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       4*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5)))))/(-v3 + v5) - 
  ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     (-4*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)) - 
       6*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) + 
       2*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) + 
       4*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       4*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))) - 
       4*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) + 4*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*
             hvs(-(v5/v2))*hvs(-1 + v5/v2)*rlog(Abs(v5))) - 
          M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))))))/
   (v2 + v3 - v5) + ((-v3f + v3i)*
     ((2*Power(rlog(Abs(v2)),3))/3. + 
       8*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) - 
       4*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       4*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) + 
       6*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) - 
       (4*Power(rlog(Abs(v5)),3))/3. + 
       8*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       4*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       8*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/v3 + 
  ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     ((2*Power(M_PI,2)*rlog(Abs(v5)))/3. + 
       2*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) - 
       4*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       4*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) + 4*rlog(Abs(v3))*Power(rlog(Abs(v5)),2) - 
       2*Power(rlog(Abs(v5)),3) + 
       4*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/
   (v2 + v3 - v5) + ((-v2f + v2i - v3f + v3i)*
     (28*zeta3 - (2*Power(rlog(Abs(v2)),3))/3. + 
       (4*Power(rlog(Abs(v3)),3))/3. - 
       8*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) - 
       8*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       4*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       2*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) - 
       4*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) - 
       4*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) - 2*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) + 
       4*rlog(Abs(v3))*Power(rlog(Abs(v5)),2) - 
       (2*Power(rlog(Abs(v5)),3))/3. - 
       8*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       8*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       4*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       4*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       4*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
          (rlog(Abs(v3)) - rlog(Abs(v5)))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (rlog(Abs(v2)) - rlog(Abs(v5)))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
             Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
             hvs(v2)*hvs(v3)*hvs(-v5)*
              (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6.) - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)))))/(v2 + v3) - 
  ((-v3f + v3i)*(2*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) - 
       4*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       4*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       4*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) + 
       6*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) + 
       4*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       8*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       4*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) + 
       4*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2)))/v3 - 
  ((-v2f + v2i - v3f + v3i)*(-2*Power(M_PI,2)*Power(hvs(-v2),2)*
        rlog(Abs(v2)) + 4*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       4*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       2*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) + 
       2*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) - 
       4*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) - 
       2*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) + 
       4*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))) - 
       4*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) - 4*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*
             hvs(-(v5/v2))*hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       4*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       4*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) - 
       4*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) - 
       4*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       4*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       4*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
          (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
          hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
          (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                 Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2)\
)/2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2)\
)/2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                   M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2))/
              2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2))/
              2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.))))/
   (v2 + v3)
;
 return integrandRe45;
}  


==> anc/evaluate_pentagon/src/functions/f46Eu.cpp <==

#include "../header.h"


double integrandEu46 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu46=  (bcphi5Re*(-v2f + v2i - v3f + v3i + v5f - v5i))/(v2 + v3 - v5) + 
  (bcphi5Re*(v2f - v2i - v4f + v4i - v5f + v5i))/(-v2 + v4 + v5) - 
  ((-2*(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
           (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
          2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
           Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
          2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-v5f + v5i) + (-v1f + v1i + v4f - v4i)*
              (-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v2f) - (1 - t)*v2i)*
           (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*(-v5f + v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v1f) - (1 - t)*v1i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
          2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                (-(t*v4f) - (1 - t)*v4i)) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
     (-3*zeta3 + (3*Power(M_PI,2)*rlog(Abs(v1)))/2. - 
       (5*Power(rlog(Abs(v1)),3))/2. + (3*Power(M_PI,2)*rlog(Abs(v2)))/4. - 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. + 
       9*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (9*rlog(Abs(v2))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       (15*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. + 
       (9*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. - (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. + 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/4. + 
       (5*Power(rlog(Abs(v3)),3))/4. + 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       9*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) - 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. + 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. + 
       (9*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. - (9*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. - (9*rlog(Abs(v2))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. + (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. + 
       (9*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/2. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/2. - 
       Power(rlog(Abs(v4)),3) + 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       (9*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (9*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (9*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- 3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
             Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
             rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
             hvs(-v1)*hvs(v3)*hvs(v4)*
              (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                 6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6.) \
- hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v4)))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v3)))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))) + 
       (3*Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/4. + 
       (9*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v5)))/2. + (9*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. + 
       (9*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (9*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (9*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))*
          rlog(Abs(v5)))/2.))/
   (4.*v1*v2*(-v1 + v3 + v4)*v5*
     sqrt(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) + 
       2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
          v3*(v1*v5 + v4*(v1 + v5))))) - 
  ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2)\
)*(-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
        (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
             (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
           ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
          2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-(t*v2f) - (1 - t)*v2i)) + 
             (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i)) - 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-v2f + v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
             (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-(t*v5f) - (1 - t)*v5i) + 
          2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
           (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
          2*(-v1f + v1i + v4f - v4i)*
           (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
           Power(-(t*v5f) - (1 - t)*v5i,2)))*
     (Power(rlog(Abs(v1)),3) - (Power(M_PI,2)*rlog(Abs(v2)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/2. - 
       Power(rlog(Abs(v2)),3) + (3*Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. - 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (9*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (9*rlog(Abs(v3))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (5*Power(M_PI,2)*rlog(Abs(v4)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. - 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. + 
       (9*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/2. + 
       (9*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. + 3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. - 
       (9*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/4. - 
       (9*Power(rlog(Abs(v4)),3))/4. + 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       (9*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (9*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- 3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
          (rlog(Abs(v2)) - rlog(Abs(v4)))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v4)))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
             Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6. - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
             hvs(v1)*hvs(v2)*hvs(-v4)*
              (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                 6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6.) \
- hvs((v1 - v4)/v2)*(rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))) + 
       (3*Power(M_PI,2)*rlog(Abs(v5)))/4. + 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/4. - 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (9*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. + (9*rlog(Abs(v2))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (9*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. + 
       (9*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))*
          rlog(Abs(v5)))/2.))/
   (4.*v3*(v1 + v2 - v4)*v4*v5*
     sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
       2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + v1*(v3*v4 + v2*(v3 + v4)))*
        v5 + Power(v1 - v4,2)*Power(v5,2))) - 
  ((-2*(Power(v4,2)*Power(-v3 + v5,2) + Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
           (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
          2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
           Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
             (-v2f + v2i)*(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v4f) - (1 - t)*v4i)*
           ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
          2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2))))*
     (-Power(rlog(Abs(v1)),3)/2. + (3*Power(M_PI,2)*rlog(Abs(v2)))/4. + 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (9*rlog(Abs(v2))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (5*Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) + 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. + (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. - 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/4. - 
       (9*Power(rlog(Abs(v3)),3))/4. + 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       (3*Power(M_PI,2)*rlog(Abs(v4)))/4. - 
       (9*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. + (9*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. - (9*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. + 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (9*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (9*rlog(Abs(v4))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/2. - 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (9*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v5)))/2. - 3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       (9*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. - 
       (9*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (9*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. + (9*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. + 
       (9*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/4. + 
       (5*Power(rlog(Abs(v5)),3))/4. + 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
             Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6. - 
             hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
             rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
             hvs(v1)*hvs(-v3)*hvs(v5)*
              (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                 6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) \
- hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v3)) + rlog(Abs(v5)))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v3)))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)))))/
   (4.*v2*v3*v4*(v1 - v3 + v5)*
     sqrt(Power(v4,2)*Power(-v3 + v5,2) + Power(v2*(-v1 + v3) + v1*v5,2) + 
       2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2)))) \
- ((-2*(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
        (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
           (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
          2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
           Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
             (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
          2*(-(t*v1f) - (1 - t)*v1i)*
           (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
          2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                (-(t*v3f) - (1 - t)*v3i)) + 
             (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
     ((-9*zeta3)/2. + (Power(M_PI,2)*rlog(Abs(v1)))/2. + 
       Power(rlog(Abs(v1)),3)/4. - (Power(M_PI,2)*rlog(Abs(v2)))/4. + 
       3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2) + Power(rlog(Abs(v2)),3)/2. + 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. - 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. - (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/2. - 
       (3*Power(rlog(Abs(v3)),3))/4. + 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. + 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) - 
       3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)) + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. + (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. + 
       Power(rlog(Abs(v4)),3)/4. + 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,v4/v1) - hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
               Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
               hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
               hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
               hvs(-v1)*hvs(v3)*hvs(v4)*
                (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                  rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                  (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                   6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/
                   6.) - hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v4)))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v3)))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))))/2. \
+ (3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
            (rlog(Abs(v2)) - rlog(Abs(v4)))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v4)))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + 
               rLi(3,v2/v4) - hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                6. - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
               hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
               hvs(v1)*hvs(v2)*hvs(-v4)*
                (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                  rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                  (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                   6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                   6.) - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))))/2. + 
       9*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (9*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (9*rlog(Abs(v4))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (7*Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. + 
       3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       (15*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/2. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/2. + 
       (9*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. - 
       (9*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/4. - 
       (5*Power(rlog(Abs(v5)),3))/2. + 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       6*rlog(Abs(v1))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       6*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       (3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,v5/v2) - hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
               Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
               hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
               hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
               hvs(-v2)*hvs(v4)*hvs(v5)*
                (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                  rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                  (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/
                   6. - Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/
                   6.) - hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v5)))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v4)))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.))))/2. \
- (3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,v5/v3) - hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/
                6. - hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
               hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
               hvs(v1)*hvs(-v3)*hvs(v5)*
                (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                  rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                  (Power(M_PI,2)*
                     rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) - 
               hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v3)) + rlog(Abs(v5)))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v3)))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.))))/2. \
- (9*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
            (rlog(Abs(v3)) - rlog(Abs(v5)))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (rlog(Abs(v2)) - rlog(Abs(v5)))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
               Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
               hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
               hvs(v2)*hvs(v3)*hvs(-v5)*
                (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                  rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                  (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/
                   6. - Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/
                   6.) - hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.))))/2.))/
   (4.*v1*v4*(v2 + v3 - v5)*v5*
     sqrt(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))\
)) - ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
          Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
        (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
           (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
          2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
           Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
          2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
           ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
          2*(-(t*v3f) - (1 - t)*v3i)*
           (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (v2f - v2i - v5f + v5i) - 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-v5f + v5i) + 
                (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i))) + 
          2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                (-(t*v5f) - (1 - t)*v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i)))))*
     ((-9*zeta3)/2. + (Power(M_PI,2)*rlog(Abs(v1)))/2. + 
       Power(rlog(Abs(v1)),3)/4. + (7*Power(M_PI,2)*rlog(Abs(v2)))/4. - 
       3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2) - 
       (5*Power(rlog(Abs(v2)),3))/2. + 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. - (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. + 
       Power(rlog(Abs(v3)),3)/4. + 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       3*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (9*rlog(Abs(v3))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. + 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) - 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) + (15*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. + 
       (9*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/4. + 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,v4/v1) - hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
               Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
               hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
               hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
               hvs(-v1)*hvs(v3)*hvs(v4)*
                (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                  rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                  (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                   6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/
                   6.) - hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v4)))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v3)))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))))/2. \
- (3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
            (rlog(Abs(v2)) - rlog(Abs(v4)))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v4)))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + 
               rLi(3,v2/v4) - hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                6. - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
               hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
               hvs(v1)*hvs(v2)*hvs(-v4)*
                (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                  rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                  (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                   6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                   6.) - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))))/2. + 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. + 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. + 
       (9*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. - (9*rlog(Abs(v1))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - 6*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)) + 
       (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. + 
       (3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. + (27*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/
        4. - (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/2. - 
       (7*Power(rlog(Abs(v5)),3))/4. + 
       9*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       6*rlog(Abs(v1))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       (3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- 6*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       (9*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,v5/v2) - hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
               Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
               hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
               hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
               hvs(-v2)*hvs(v4)*hvs(v5)*
                (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                  rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                  (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/
                   6. - Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/
                   6.) - hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v5)))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v4)))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.))))/2. \
+ (3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,v5/v3) - hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/
                6. - hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
               hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
               hvs(v1)*hvs(-v3)*hvs(v5)*
                (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                  rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                  (Power(M_PI,2)*
                     rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) - 
               hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v3)) + rlog(Abs(v5)))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v3)))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.))))/2. \
- (3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
            (rlog(Abs(v3)) - rlog(Abs(v5)))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (rlog(Abs(v2)) - rlog(Abs(v5)))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
               Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
               hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
               hvs(v2)*hvs(v3)*hvs(-v5)*
                (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                  rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                  (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/
                   6. - Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/
                   6.) - hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.))))/2.))/
   (4.*v1*v2*v3*(-v2 + v4 + v5)*
     sqrt(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
       2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
          v4*(v1*v2 + (v1 + v2)*v5)))) - 
  (3*(-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                Power(v3*v4 + (v1 - v4)*v5,2) + 
                2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                   v3*(v1*v5 + v4*(v1 + v5))))*
              (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
              (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                 (v1f - v1i - v3f + v3i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
                2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i)) + 
                2*(-(t*v2f) - (1 - t)*v2i)*
                 (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                   2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-v1f + v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-v1f + v1i - v5f + v5i) + 
                      (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-v4f + v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                      (-(t*v4f) - (1 - t)*v4i)) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))))\
)*(-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
             (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
             Power(M_PI,2)*hvs(-v1)*hvs(-v4) - 
             Power(M_PI,2)*hvs(-v3)*hvs(-v4)))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
            Power(v3*v4 + (v1 - v4)*v5,2) + 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) - 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v2) + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
            Power(v1 - v4,2)*Power(v5,2))) - 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                (v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)\
) + (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)\
))/(4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
            Power(v1*(v2 - v5) + v4*v5,2) + 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) - 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
            Power(M_PI,2)*hvs(-v2)*hvs(-v3) + 
            Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(Power(v1,2)*Power(v2 - v5,2) + 
            Power(v2*v3 + v4*(-v3 + v5),2) + 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) - 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)*hvs(-v1)*hvs(-v3) - 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
            Power(v2*(-v1 + v3) + v1*v5,2) + 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))))*
     rlog(Abs((v2f - v4f - v5f)/(-v2 + v4 + v5))))/2. + 
  (3*(-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                Power(v3*v4 + (v1 - v4)*v5,2) + 
                2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                   v3*(v1*v5 + v4*(v1 + v5))))*
              (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
              (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                 (v1f - v1i - v3f + v3i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
                2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i)) + 
                2*(-(t*v2f) - (1 - t)*v2i)*
                 (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                   2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-v1f + v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-v1f + v1i - v5f + v5i) + 
                      (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-v4f + v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                      (-(t*v4f) - (1 - t)*v4i)) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))))\
)*(Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
             hvs(v4/v1)*rLi(2,1 - v4/v1) - Power(rlog(Abs(v1)),2)/2. + 
             hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
             Power(rlog(Abs(v3)),2)/2. + rlog(Abs(v1))*rlog(Abs(v4)) - 
             rlog(Abs(v3))*rlog(Abs(v4)) - 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
            Power(v3*v4 + (v1 - v4)*v5,2) + 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) - 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
            rlog(Abs(v1))*rlog(Abs(v2)) - 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
            Power(v1 - v4,2)*Power(v5,2))) - 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*
                (v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(v3/v5)*rLi(2,1 - v3/v5) - 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
            rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
            Power(v2*(-v1 + v3) + v1*v5,2) + 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) - 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                (v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)\
) + (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
            hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
            rlog(Abs(v4))*rlog(Abs(v5)) - 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
            Power(v1*(v2 - v5) + v4*v5,2) + 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) - 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
            rlog(Abs(v2))*rlog(Abs(v3)) - 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
            rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(Power(v1,2)*Power(v2 - v5,2) + 
            Power(v2*v3 + v4*(-v3 + v5),2) + 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))))*
     rlog(Abs((v2f - v4f - v5f)/(-v2 + v4 + v5))))/2. - 
  (3*(-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                Power(v3*v4 + (v1 - v4)*v5,2) + 
                2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                   v3*(v1*v5 + v4*(v1 + v5))))*
              (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
              (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                 (v1f - v1i - v3f + v3i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
                2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i)) + 
                2*(-(t*v2f) - (1 - t)*v2i)*
                 (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                   2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-v1f + v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-v1f + v1i - v5f + v5i) + 
                      (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-v4f + v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                      (-(t*v4f) - (1 - t)*v4i)) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))))\
)*(-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
             (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
             Power(M_PI,2)*hvs(-v1)*hvs(-v4) - 
             Power(M_PI,2)*hvs(-v3)*hvs(-v4)))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
            Power(v3*v4 + (v1 - v4)*v5,2) + 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) - 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v2) + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
            Power(v1 - v4,2)*Power(v5,2))) - 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                (v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)\
) + (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)\
))/(4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
            Power(v1*(v2 - v5) + v4*v5,2) + 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) - 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
            Power(M_PI,2)*hvs(-v2)*hvs(-v3) + 
            Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(Power(v1,2)*Power(v2 - v5,2) + 
            Power(v2*v3 + v4*(-v3 + v5),2) + 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) - 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)*hvs(-v1)*hvs(-v3) - 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
            Power(v2*(-v1 + v3) + v1*v5,2) + 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))))*
     rlog(Abs((-v2f - v3f + v5f)/(v2 + v3 - v5))))/2. + 
  (3*(-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                Power(v3*v4 + (v1 - v4)*v5,2) + 
                2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                   v3*(v1*v5 + v4*(v1 + v5))))*
              (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
              (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                 (v1f - v1i - v3f + v3i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
                2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i)) + 
                2*(-(t*v2f) - (1 - t)*v2i)*
                 (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                   2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-v1f + v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-v1f + v1i - v5f + v5i) + 
                      (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-v4f + v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                      (-(t*v4f) - (1 - t)*v4i)) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))))\
)*(Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
             hvs(v4/v1)*rLi(2,1 - v4/v1) - Power(rlog(Abs(v1)),2)/2. + 
             hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
             Power(rlog(Abs(v3)),2)/2. + rlog(Abs(v1))*rlog(Abs(v4)) - 
             rlog(Abs(v3))*rlog(Abs(v4)) - 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
            Power(v3*v4 + (v1 - v4)*v5,2) + 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) - 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
            rlog(Abs(v1))*rlog(Abs(v2)) - 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
            Power(v1 - v4,2)*Power(v5,2))) - 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*
                (v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(v3/v5)*rLi(2,1 - v3/v5) - 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
            rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
            Power(v2*(-v1 + v3) + v1*v5,2) + 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) - 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                (v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)\
) + (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
            hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
            rlog(Abs(v4))*rlog(Abs(v5)) - 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
            Power(v1*(v2 - v5) + v4*v5,2) + 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) - 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
            rlog(Abs(v2))*rlog(Abs(v3)) - 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
            rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(Power(v1,2)*Power(v2 - v5,2) + 
            Power(v2*v3 + v4*(-v3 + v5),2) + 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))))*
     rlog(Abs((-v2f - v3f + v5f)/(v2 + v3 - v5))))/2. - 
  3*(-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
              Power(v3*v4 + (v1 - v4)*v5,2) + 
              2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                 v3*(v1*v5 + v4*(v1 + v5))))*
            (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
              (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
              (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
              (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
              (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
              (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
              (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
              (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
              (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
              (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
           (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
            (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
               (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
              2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
               Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
              2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                 (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                 (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                  (-v5f + v5i) + 
                 (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
               ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                 (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                  (-(t*v5f) - (1 - t)*v5i)) + 
              2*(-(t*v2f) - (1 - t)*v2i)*
               (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                 2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                  (-(t*v4f) - (1 - t)*v4i) + 
                 (-(t*v1f) - (1 - t)*v1i)*
                  (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                  (-v5f + v5i) + 
                 (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                  (-(t*v5f) - (1 - t)*v5i) + 
                 (-v1f + v1i)*
                  (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                  (-(t*v5f) - (1 - t)*v5i) + 
                 (-(t*v3f) - (1 - t)*v3i)*
                  ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                    (-(t*v4f) - (1 - t)*v4i)*
                     (-v1f + v1i - v5f + v5i) + 
                    (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                    (-v4f + v4i)*
                     (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                 (-v3f + v3i)*
                  ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                    (-(t*v4f) - (1 - t)*v4i)*
                     (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
              2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                    (-(t*v4f) - (1 - t)*v4i)) + 
                 (-(t*v1f) - (1 - t)*v1i)*
                  (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                  (-(t*v5f) - (1 - t)*v5i) + 
                 (-(t*v3f) - (1 - t)*v3i)*
                  ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                    (-(t*v4f) - (1 - t)*v4i)*
                     (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
         (-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
           (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
           Power(M_PI,2)*hvs(-v1)*hvs(-v4) - Power(M_PI,2)*hvs(-v3)*hvs(-v4)))/
      (4.*v1*v2*(-v1 + v3 + v4)*v5*
        sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
          Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))) - 
     ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
             2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
             Power(v1 - v4,2)*Power(v5,2))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
           (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                (-v3f + v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
             2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-(t*v2f) - (1 - t)*v2i)) + 
                (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-v5f + v5i) + 2*
              (-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-v3f + v3i - v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-v2f + v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
                (-v1f + v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-(t*v5f) - (1 - t)*v5i) + 
             2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
              (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
             2*(-v1f + v1i + v4f - v4i)*
              (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              Power(-(t*v5f) - (1 - t)*v5i,2)))*
        ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
          Power(M_PI,2)*hvs(-v1)*hvs(-v2) + Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
          (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
      (4.*v3*(v1 + v2 - v4)*v4*v5*
        sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2))) \
- ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
             Power(v1*(v2 - v5) + v4*v5,2) + 
             2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                v4*(v1*v2 + (v1 + v2)*v5)))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
           (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
             2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
             2*(-(t*v3f) - (1 - t)*v3i)*
              (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (v2f - v2i - v5f + v5i) - 
                2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
                (-v4f + v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i))) + 
             2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i)))))*
        (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
          (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
          Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)))/
      (4.*v1*v2*v3*(-v2 + v4 + v5)*
        sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
          Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))) - 
     ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
             Power(v2*v3 + v4*(-v3 + v5),2) + 
             2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                v2*(v4*v5 + v3*(v4 + v5))))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
           (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                (-v4f + v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
             2*(-(t*v1f) - (1 - t)*v1i)*
              (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v3f + v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                (-v2f + v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
             2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                   (-(t*v3f) - (1 - t)*v3i)) + 
                (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
        ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
          Power(M_PI,2)*hvs(-v2)*hvs(-v3) + Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
          (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
      (4.*v1*v4*(v2 + v3 - v5)*v5*
        sqrt(Power(v1,2)*Power(v2 - v5,2) + 
          Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))) - 
     ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
             Power(v2*(-v1 + v3) + v1*v5,2) + 
             2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                v1*Power(v5,2)))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                (-v2f + v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-v5f + v5i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-v1f + v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
             2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)))\
)*(Power(M_PI,2)*hvs(-v1)*hvs(-v3) - (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
          Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
          (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
      (4.*v2*v3*v4*(v1 - v3 + v5)*
        sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
          Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))))*
   rlog(Abs((Power(v2f*v3f - v4f*(v3f - v5f),2) + 
        Power(v1f,2)*Power(-v2f + v5f,2) - 
        2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
           v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f)))/
      (Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
        2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
           v2*(v4*v5 + v3*(v4 + v5)))))) + 
  2*((2*bcphi5Re*(Power(t*(v1f - v1i) + v1i,2)*(v2f - v2i - v5f + v5i)*
           (v2i - v5i + t*(v2f - v2i - v5f + v5i)) + 
          (v1f - v1i)*(t*(v1f - v1i) + v1i)*
           Power(v2i - v5i + t*(v2f - v2i - v5f + v5i),2) + 
          ((t*(v2f - v2i) + v2i)*(t*(v3f - v3i) + v3i) - 
             (t*(v4f - v4i) + v4i)*
              (v3i - v5i + t*(v3f - v3i - v5f + v5i)))*
           (v2i*(v3f - 2*v3i) + v2f*v3i - v3i*v4f - v3f*v4i + 2*v3i*v4i + 
             v4i*v5f + v4f*v5i - 2*v4i*v5i + 
             2*t*(v2f*(v3f - v3i) + v2i*(-v3f + v3i) - 
                (v4f - v4i)*(v3f - v3i - v5f + v5i))) + 
          (-v1f + v1i)*(Power(t*(v2f - v2i) + v2i,2)*
              (t*(v3f - v3i) + v3i) + 
             (t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i)*
              (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
             (-v2i + t*(-v2f + v2i))*
              ((t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i) + 
                (t*(v3f - v3i) + v3i)*
                 (v4i + t*(v4f - v4i + v5f - v5i) + v5i))) + 
          (-v1i + t*(-v1f + v1i))*
           (Power(t*(v2f - v2i) + v2i,2)*(v3f - v3i) + 
             2*(v2f - v2i)*(t*(v2f - v2i) + v2i)*(t*(v3f - v3i) + v3i) - 
             (t*(v4f - v4i) + v4i)*(v3f - v3i - v5f + v5i)*
              (t*(v5f - v5i) + v5i) + 
             (t*(v4f - v4i) + v4i)*(v5f - v5i)*
              (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
             (v4f - v4i)*(t*(v5f - v5i) + v5i)*
              (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
             (-v2f + v2i)*((t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i) + 
                (t*(v3f - v3i) + v3i)*
                 (v4i + t*(v4f - v4i + v5f - v5i) + v5i)) - 
             (t*(v2f - v2i) + v2i)*
              (v3f*v4i + v4i*v5f + v3i*(v4f - 2*v4i + v5f - 2*v5i) + 
                v3f*v5i + v4f*v5i - 2*v4i*v5i + 
                2*t*((v4f - v4i)*(v5f - v5i) + 
                   v3f*(v4f - v4i + v5f - v5i) + 
                   v3i*(-v4f + v4i - v5f + v5i))))))/
      (Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
        2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
           v2*(v4*v5 + v3*(v4 + v5)))) + 
     (3*(-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                   Power(v3*v4 + (v1 - v4)*v5,2) + 
                   2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                      v3*(v1*v5 + v4*(v1 + v5))))*
                 (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                   (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                   (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
                (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
                 (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                    (v1f - v1i - v3f + v3i)*
                    (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                   2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                    Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) \
+ 2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                      (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                      (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                       (-v5f + v5i) + 
                      (-v1f + v1i + v4f - v4i)*
                       (-(t*v5f) - (1 - t)*v5i))*
                    ((-(t*v3f) - (1 - t)*v3i)*
                       (-(t*v4f) - (1 - t)*v4i) + 
                      (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                       (-(t*v5f) - (1 - t)*v5i)) + 
                   2*(-(t*v2f) - (1 - t)*v2i)*
                    (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                      2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                       (-(t*v4f) - (1 - t)*v4i) + 
                      (-(t*v1f) - (1 - t)*v1i)*
                       (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                       (-v5f + v5i) + 
                      (-(t*v1f) - (1 - t)*v1i)*
                       (v1f - v1i - v4f + v4i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-v1f + v1i)*
                       (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v3f) - (1 - t)*v3i)*
                       ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                        (-v1f + v1i - v5f + v5i) + 
                        (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-v4f + v4i)*
                        (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)\
) + (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                        (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))\
) + 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                        (-(t*v4f) - (1 - t)*v4i)) + 
                      (-(t*v1f) - (1 - t)*v1i)*
                       (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v3f) - (1 - t)*v3i)*
                       ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v5f) - (1 - t)*v5i) + 
                         (-(t*v4f) - (1 - t)*v4i)*
                         (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))\
)))*(Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
                hvs(v4/v1)*rLi(2,1 - v4/v1) - 
                Power(rlog(Abs(v1)),2)/2. + 
                hvs(-(v1/v3))*
                 (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                   rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
                Power(rlog(Abs(v3)),2)/2. + 
                rlog(Abs(v1))*rlog(Abs(v4)) - 
                rlog(Abs(v3))*rlog(Abs(v4)) - 
                hvs(-(v4/v1))*
                 (Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                   rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
           (4.*v1*v2*(-v1 + v3 + v4)*v5*
             sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))) - 
          ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
                  2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                     v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
                  Power(v1 - v4,2)*Power(v5,2))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
                (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (v2f - v2i - v4f + v4i) + 
                     (-v3f + v3i)*
                      (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                   ((-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
                  2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                        (-(t*v2f) - (1 - t)*v2i)) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) \
+ (-(t*v1f) - (1 - t)*v1i)*((-(t*v3f) - (1 - t)*v3i)*
                        (-(t*v4f) - (1 - t)*v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)\
))*(-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                       (-v2f + v2i)) - 
                     2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v2f + v2i + v4f - v4i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) \
+ (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) \
+ (-(t*v1f) - (1 - t)*v1i)*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                       (-v3f + v3i - v4f + v4i) + 
                        (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                        (-v2f + v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - 
                       (1 - t)*v4i)) + 
                     (-v1f + v1i)*
                      ((-(t*v3f) - (1 - t)*v3i)*
                        (-(t*v4f) - (1 - t)*v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)\
))*(-(t*v5f) - (1 - t)*v5i) + 
                  2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + 
                     (1 - t)*v4i,2)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  2*(-v1f + v1i + v4f - v4i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2)))*
             (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
               rlog(Abs(v1))*rlog(Abs(v2)) - 
               hvs(-(v2/v4))*
                (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
               rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
           (4.*v3*(v1 + v2 - v4)*v4*v5*
             sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))) - 
          ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
                  Power(v2*(-v1 + v3) + v1*v5,2) + 
                  2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                     v1*Power(v5,2)))*
                ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
                (2*Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (v3f - v3i - v5f + v5i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
                  2*((-(t*v2f) - (1 - t)*v2i)*
                      (v1f - v1i - v3f + v3i) + 
                     (-v2f + v2i)*
                      (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                   ((-(t*v2f) - (1 - t)*v2i)*
                      (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) \
+ 2*(-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*
                       (-(t*v3f) - (1 - t)*v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - 
                       (1 - t)*v3i))*(-v5f + v5i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                       (-v2f + v2i - v3f + v3i) + 
                        (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                        (-v1f + v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - 
                       (1 - t)*v3i))*(-(t*v5f) - (1 - t)*v5i) - 
                     2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                      (-(t*v5f) - (1 - t)*v5i) - 
                     (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
                  2*(-v4f + v4i)*
                   ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i)\
)*(-(t*v5f) - (1 - t)*v5i) - 
                     (-(t*v1f) - (1 - t)*v1i)*
                      Power(-(t*v5f) - (1 - t)*v5i,2))))*
             (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(v3/v5)*rLi(2,1 - v3/v5) - 
               hvs(-(v1/v3))*
                (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
               rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
               hvs(-(v3/v5))*
                (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
               rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
           (4.*v2*v3*v4*(v1 - v3 + v5)*
             sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))) - 
          ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
                  Power(v1*(v2 - v5) + v4*v5,2) + 
                  2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                     v4*(v1*v2 + (v1 + v2)*v5)))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
                (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                   (v2f - v2i - v4f + v4i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
                  2*((-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i + v5f - v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                   ((-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
                  2*(-(t*v3f) - (1 - t)*v3i)*
                   (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i)*(v2f - v2i - v5f + v5i) \
- 2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                        (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - 
                       (1 - t)*v2i)*(-v5f + v5i) + 
                        (-v1f + v1i - v2f + v2i)*
                        (-(t*v5f) - (1 - t)*v5i)) + 
                     (-v4f + v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                        (-(t*v5f) - (1 - t)*v5i))) + 
                  2*(-v3f + v3i)*
                   (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                        (-(t*v5f) - (1 - t)*v5i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                         (-(t*v5f) - (1 - t)*v5i)))))*
             (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
               hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
               hvs(-(v2/v4))*
                (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
               Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
               rlog(Abs(v4))*rlog(Abs(v5)) - 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
           (4.*v1*v2*v3*(-v2 + v4 + v5)*
             sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))) - 
          ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
                  Power(v2*v3 + v4*(-v3 + v5),2) + 
                  2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                     v2*(v4*v5 + v3*(v4 + v5))))*
                ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
                (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-v2f + v2i + v5f - v5i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) \
+ 2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (v3f - v3i - v5f + v5i) + 
                     (-v4f + v4i)*
                      (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                   ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
                  2*(-(t*v1f) - (1 - t)*v1i)*
                   (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                     2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                        (-v4f + v4i - v5f + v5i) + 
                        (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-v3f + v3i)*
                        (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))\
) + 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                        (-(t*v3f) - (1 - t)*v3i)) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      ((-(t*v4f) - (1 - t)*v4i)*
                        (-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))\
))*(Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
               rlog(Abs(v2))*rlog(Abs(v3)) - 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
               rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
           (4.*v1*v4*(v2 + v3 - v5)*v5*
             sqrt(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))))*
        rlog(Abs((Power(v2f*v3f - v4f*(v3f - v5f),2) + 
             Power(v1f,2)*Power(-v2f + v5f,2) - 
             2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
                v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f)))/
           (Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
             2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                v2*(v4*v5 + v3*(v4 + v5)))))))/2.) + 
  ((-2*(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
           (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
          2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
           Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
          2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-v5f + v5i) + (-v1f + v1i + v4f - v4i)*
              (-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v2f) - (1 - t)*v2i)*
           (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*(-v5f + v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v1f) - (1 - t)*v1i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
          2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                (-(t*v4f) - (1 - t)*v4i)) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
     ((-15*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/2. + 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. + 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. - 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. - 
       3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (9*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (15*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. - 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (15*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       (9*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (9*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. - 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. + 
       (9*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. + 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       (9*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (9*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (9*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/4. + 
       (9*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. + 
       (9*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v5))))/2. - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (9*(-(M_PI*hvs(-(v4/v1))*hvs(-v5)*
               (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
                 (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
            M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v5))))/2. + 
       (9*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. + 
       (9*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. + 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) + 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
          (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
          (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(hvs(-v1)*hvs(v3)*
                 Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*
                 hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.) + hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                   2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                 rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 2))/2. + (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.))))/
   (4.*v1*v2*(-v1 + v3 + v4)*v5*
     sqrt(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) + 
       2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
          v3*(v1*v5 + v4*(v1 + v5))))) + 
  ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2)\
)*(-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
        (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
             (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
           ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
          2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-(t*v2f) - (1 - t)*v2i)) + 
             (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i)) - 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-v2f + v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
             (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-(t*v5f) - (1 - t)*v5i) + 
          2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
           (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
          2*(-v1f + v1i + v4f - v4i)*
           (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
           Power(-(t*v5f) - (1 - t)*v5i,2)))*
     (3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) - 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) + 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. + 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/2. + 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (9*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (9*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (27*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (9*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/2. - 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       (9*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (9*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/4. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (9*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. - 
       (9*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. + 
       (9*(-(M_PI*hvs(-(v4/v1))*hvs(-v5)*
               (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
                 (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
            M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v5))))/2. + 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. + 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) + 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) + 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       3*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
          (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. + 
          hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
          (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                 Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 2))/2. - (hvs(-1 + v1/v4)*
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 2))/2. + (hvs((v1 - v4)/v2)*
                rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                   M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),2)\
)/2. - (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),2)\
)/2. + (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.))))/
   (4.*v3*(v1 + v2 - v4)*v4*v5*
     sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
       2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + v1*(v3*v4 + v2*(v3 + v4)))*
        v5 + Power(v1 - v4,2)*Power(v5,2))) + 
  ((-2*(Power(v4,2)*Power(-v3 + v5,2) + Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
           (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
          2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
           Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
             (-v2f + v2i)*(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v4f) - (1 - t)*v4i)*
           ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
          2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2))))*
     ((-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/2. + 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)) - 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (9*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (27*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. + 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. - 
       (9*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (9*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. - 
       (9*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. + 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (15*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       (9*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. - 
       (9*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (9*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. + 
       (3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. + 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) + 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) + 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
          (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
          (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(hvs(v1)*hvs(-v3)*
                 Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*
                 hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*
                rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                   2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                 rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),2))/2.))))/
   (4.*v2*v3*v4*(v1 - v3 + v5)*
     sqrt(Power(v4,2)*Power(-v3 + v5,2) + Power(v2*(-v1 + v3) + v1*v5,2) + 
       2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2)))) \
+ ((-2*(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
        (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
           (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
          2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
           Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
             (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
          2*(-(t*v1f) - (1 - t)*v1i)*
           (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
          2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                (-(t*v3f) - (1 - t)*v3i)) + 
             (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
     ((3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/4. - 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)) + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/2. - 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)) - 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)) + 
       3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))) - 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (9*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. + 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)) + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. + 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (15*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       (15*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       6*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       6*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. + 
       (9*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
            (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                  hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. \
+ (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
            (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(hvs(-v1)*hvs(v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*hvs(v4)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                     2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.)))/2. + 
       (3*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
            (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. \
+ hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
            (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - 
                    M_PI*sign(v4),2))/2. + 
               (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                     M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   2))/2. + (hvs((v2 - v4)/v1)*
                  rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.)))/2. + 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. - 
       (3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
            (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                  hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. \
+ (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
            (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(hvs(v1)*hvs(-v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*
                   hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                     2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. - 
       (3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
            (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                  hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. \
+ (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
            (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(hvs(-v2)*hvs(v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*hvs(v5)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                     2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. - 
       (9*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
            (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. \
+ hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
            (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. \
+ hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),
                   2))/2. + (hvs((v3 - v5)/v2)*
                  rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),
                   2))/2.) + hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                     M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.)))/2.))/
   (4.*v1*v4*(v2 + v3 - v5)*v5*
     sqrt(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))\
)) + ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
          Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
        (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
           (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
          2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
           Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
          2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
           ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
          2*(-(t*v3f) - (1 - t)*v3i)*
           (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (v2f - v2i - v5f + v5i) - 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-v5f + v5i) + 
                (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i))) + 
          2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                (-(t*v5f) - (1 - t)*v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i)))))*
     ((3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/4. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (15*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       6*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)) - 
       3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))) - 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. - 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)) + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. + 
       3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (9*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. + 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (15*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) + (3*
          (-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
               rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
               rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (21*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       6*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. + 
       (9*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. + 
       (27*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. - 
       6*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       6*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       (3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
            (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                  hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. \
+ (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
            (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(hvs(-v1)*hvs(v3)*
                   Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),
                    2)*hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. \
+ (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                     2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.)))/2. - 
       (3*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
            (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. \
+ hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
            (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   2))/2. + (hvs((v2 - v4)/v1)*
                  rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                     M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
               (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.)))/2. + 
       (9*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
            (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                  hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. \
+ (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
            (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(hvs(v1)*hvs(-v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*hvs(v5)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                     2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. - 
       (9*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
            (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                  hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. \
+ (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
            (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(hvs(-v2)*hvs(v4)*
                   Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),
                    2)*hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. \
+ (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                     2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. - 
       (3*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
            (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
            hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
                hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
            (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                   Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),
                    2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                     M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                   2))/2. - (hvs(-1 + v2/v5)*
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                   2))/2. + (hvs((v2 - v5)/v3)*
                  rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.)))/2.))/
   (4.*v1*v2*v3*(-v2 + v4 + v5)*
     sqrt(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
       2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + v4*(v1*v2 + (v1 + v2)*v5))\
))
;
 return integrandEu46;
}  


==> anc/evaluate_pentagon/src/functions/f46Im.cpp <==

#include "../header.h"


double integrandIm46 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm46=  (bcphi5Im*(-v2f + v2i - v3f + v3i + v5f - v5i))/(v2 + v3 - v5) + 
  (bcphi5Im*(v2f - v2i - v4f + v4i - v5f + v5i))/(-v2 + v4 + v5) - 
  (3*(((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                (v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
            Power(M_PI,2)*hvs(-v1)*hvs(-v4) - Power(M_PI,2)*hvs(-v3)*hvs(-v4)\
))/(4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v2) + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - 
            Power(v1 - v4,2)*Power(v5,2))) + 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                (v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)\
) + (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)\
))/(4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
            Power(M_PI,2)*hvs(-v2)*hvs(-v3) + 
            Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) + 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)*hvs(-v1)*hvs(-v3) - 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))))*rlog((v2f - v4f - v5f)/(-v2 + v4 + v5)))/2. \
- (3*(((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                (v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
            Power(M_PI,2)*hvs(-v1)*hvs(-v4) - Power(M_PI,2)*hvs(-v3)*hvs(-v4)\
))/(4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v2) + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - 
            Power(v1 - v4,2)*Power(v5,2))) + 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                (v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)\
) + (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)\
))/(4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
            Power(M_PI,2)*hvs(-v2)*hvs(-v3) + 
            Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) + 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)*hvs(-v1)*hvs(-v3) - 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))))*rlog((-v2f - v3f + v5f)/(v2 + v3 - v5)))/2. \
- 3*(((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
             Power(v3*v4 + (v1 - v4)*v5,2) + 
             2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                v3*(v1*v5 + v4*(v1 + v5))))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
             2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                 (-v5f + v5i) + 
                (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v2f) - (1 - t)*v2i)*
              (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-v5f + v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                   (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v4f + v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                (-v3f + v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
             2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                   (-(t*v4f) - (1 - t)*v4i)) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
        (-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
          (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
          Power(M_PI,2)*hvs(-v1)*hvs(-v4) - Power(M_PI,2)*hvs(-v3)*hvs(-v4)))/
      (4.*v1*v2*(-v1 + v3 + v4)*v5*
        sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
          Power(v3*v4 + (v1 - v4)*v5,2) - 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))) + 
     ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
             2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
             Power(v1 - v4,2)*Power(v5,2))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
           (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                (-v3f + v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
             2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-(t*v2f) - (1 - t)*v2i)) + 
                (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-v5f + v5i) + 2*
              (-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-v3f + v3i - v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-v2f + v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
                (-v1f + v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-(t*v5f) - (1 - t)*v5i) + 
             2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
              (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
             2*(-v1f + v1i + v4f - v4i)*
              (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              Power(-(t*v5f) - (1 - t)*v5i,2)))*
        ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
          Power(M_PI,2)*hvs(-v1)*hvs(-v2) + Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
          (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
      (4.*v3*(v1 + v2 - v4)*v4*v5*
        sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2))) \
+ ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
             Power(v1*(v2 - v5) + v4*v5,2) + 
             2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                v4*(v1*v2 + (v1 + v2)*v5)))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
           (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
             2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
             2*(-(t*v3f) - (1 - t)*v3i)*
              (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (v2f - v2i - v5f + v5i) - 
                2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
                (-v4f + v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i))) + 
             2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i)))))*
        (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
          (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
          Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)))/
      (4.*v1*v2*v3*(-v2 + v4 + v5)*
        sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
          Power(v1*(v2 - v5) + v4*v5,2) - 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))) + 
     ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
             Power(v2*v3 + v4*(-v3 + v5),2) + 
             2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                v2*(v4*v5 + v3*(v4 + v5))))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
           (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                (-v4f + v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
             2*(-(t*v1f) - (1 - t)*v1i)*
              (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v3f + v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                (-v2f + v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
             2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                   (-(t*v3f) - (1 - t)*v3i)) + 
                (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
        ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
          Power(M_PI,2)*hvs(-v2)*hvs(-v3) + Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
          (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
      (4.*v1*v4*(v2 + v3 - v5)*v5*
        sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
          Power(v2*v3 + v4*(-v3 + v5),2) - 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))) + 
     ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
             Power(v2*(-v1 + v3) + v1*v5,2) + 
             2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                v1*Power(v5,2)))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                (-v2f + v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-v5f + v5i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-v1f + v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
             2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)))\
)*(Power(M_PI,2)*hvs(-v1)*hvs(-v3) - (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
          Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
          (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
      (4.*v2*v3*v4*(v1 - v3 + v5)*
        sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
          Power(v2*(-v1 + v3) + v1*v5,2) - 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))))*
   rlog((Power(v2f*v3f - v4f*(v3f - v5f),2) + 
       Power(v1f,2)*Power(-v2f + v5f,2) - 
       2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
          v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f)))/
     (Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))\
)) + ((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
          Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
           (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
          2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
           Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
          2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-v5f + v5i) + (-v1f + v1i + v4f - v4i)*
              (-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v2f) - (1 - t)*v2i)*
           (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*(-v5f + v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v1f) - (1 - t)*v1i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
          2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                (-(t*v4f) - (1 - t)*v4i)) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
     (-3*zeta3 + (3*Power(M_PI,2)*rlog(Abs(v1)))/2. - 
       (5*Power(rlog(Abs(v1)),3))/2. + (3*Power(M_PI,2)*rlog(Abs(v2)))/4. - 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. + 
       9*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (9*rlog(Abs(v2))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       (15*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. + 
       (9*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. - (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. + 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/4. + 
       (5*Power(rlog(Abs(v3)),3))/4. + 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       9*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) - 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. + 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. + 
       (9*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. - (9*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. - (9*rlog(Abs(v2))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. + (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. + 
       (9*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/2. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/2. - 
       Power(rlog(Abs(v4)),3) + 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       (9*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (9*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (9*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- 3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
             Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
             rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
             hvs(-v1)*hvs(v3)*hvs(v4)*
              (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                 6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6.) \
- hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v4)))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v3)))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))) + 
       (3*Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/4. + 
       (9*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v5)))/2. + (9*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. + 
       (9*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (9*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (9*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))*
          rlog(Abs(v5)))/2.))/
   (4.*v1*v2*(-v1 + v3 + v4)*v5*
     sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - Power(v3*v4 + (v1 - v4)*v5,2) - 
       2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
          v3*(v1*v5 + v4*(v1 + v5))))) + 
  ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2)\
)*(-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
        (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
             (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
           ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
          2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-(t*v2f) - (1 - t)*v2i)) + 
             (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i)) - 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-v2f + v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
             (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-(t*v5f) - (1 - t)*v5i) + 
          2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
           (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
          2*(-v1f + v1i + v4f - v4i)*
           (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
           Power(-(t*v5f) - (1 - t)*v5i,2)))*
     (Power(rlog(Abs(v1)),3) - (Power(M_PI,2)*rlog(Abs(v2)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/2. - 
       Power(rlog(Abs(v2)),3) + (3*Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. - 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (9*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (9*rlog(Abs(v3))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (5*Power(M_PI,2)*rlog(Abs(v4)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. - 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. + 
       (9*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/2. + 
       (9*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. + 3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. - 
       (9*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/4. - 
       (9*Power(rlog(Abs(v4)),3))/4. + 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       (9*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (9*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- 3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
          (rlog(Abs(v2)) - rlog(Abs(v4)))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v4)))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
             Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6. - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
             hvs(v1)*hvs(v2)*hvs(-v4)*
              (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                 6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6.) \
- hvs((v1 - v4)/v2)*(rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))) + 
       (3*Power(M_PI,2)*rlog(Abs(v5)))/4. + 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/4. - 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (9*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. + (9*rlog(Abs(v2))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (9*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. + 
       (9*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))*
          rlog(Abs(v5)))/2.))/
   (4.*v3*(v1 + v2 - v4)*v4*v5*
     sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
       2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + v1*(v3*v4 + v2*(v3 + v4)))*
        v5 - Power(v1 - v4,2)*Power(v5,2))) + 
  (3*rlog((v2f - v4f - v5f)/(-v2 + v4 + v5))*
     (((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                  (-v3f + v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
               2*(-v2f + v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
            hvs(v4/v1)*rLi(2,1 - v4/v1) - Power(rlog(Abs(v1)),2)/2. + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            Power(rlog(Abs(v3)),2)/2. + rlog(Abs(v1))*rlog(Abs(v4)) - 
            rlog(Abs(v3))*rlog(Abs(v4)) - 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
            rlog(Abs(v1))*rlog(Abs(v2)) - 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2)\
)) + ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(v3/v5)*rLi(2,1 - v3/v5) - 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
            rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) + 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) \
+ (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
            hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
            rlog(Abs(v4))*rlog(Abs(v5)) - 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
            rlog(Abs(v2))*rlog(Abs(v3)) - 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
            rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5)))))))/2. + 
  (3*rlog((-v2f - v3f + v5f)/(v2 + v3 - v5))*
     (((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                  (-v3f + v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
               2*(-v2f + v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
            hvs(v4/v1)*rLi(2,1 - v4/v1) - Power(rlog(Abs(v1)),2)/2. + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            Power(rlog(Abs(v3)),2)/2. + rlog(Abs(v1))*rlog(Abs(v4)) - 
            rlog(Abs(v3))*rlog(Abs(v4)) - 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
            rlog(Abs(v1))*rlog(Abs(v2)) - 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2)\
)) + ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(v3/v5)*rLi(2,1 - v3/v5) - 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
            rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) + 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) \
+ (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
            hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
            rlog(Abs(v4))*rlog(Abs(v5)) - 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
            rlog(Abs(v2))*rlog(Abs(v3)) - 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
            rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5)))))))/2. + 
  2*((2*bcphi5Im*(Power(t*(v1f - v1i) + v1i,2)*(v2f - v2i - v5f + v5i)*
           (v2i - v5i + t*(v2f - v2i - v5f + v5i)) + 
          (v1f - v1i)*(t*(v1f - v1i) + v1i)*
           Power(v2i - v5i + t*(v2f - v2i - v5f + v5i),2) + 
          ((t*(v2f - v2i) + v2i)*(t*(v3f - v3i) + v3i) - 
             (t*(v4f - v4i) + v4i)*
              (v3i - v5i + t*(v3f - v3i - v5f + v5i)))*
           (v2i*(v3f - 2*v3i) + v2f*v3i - v3i*v4f - v3f*v4i + 2*v3i*v4i + 
             v4i*v5f + v4f*v5i - 2*v4i*v5i + 
             2*t*(v2f*(v3f - v3i) + v2i*(-v3f + v3i) - 
                (v4f - v4i)*(v3f - v3i - v5f + v5i))) + 
          (-v1f + v1i)*(Power(t*(v2f - v2i) + v2i,2)*
              (t*(v3f - v3i) + v3i) + 
             (t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i)*
              (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
             (-v2i + t*(-v2f + v2i))*
              ((t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i) + 
                (t*(v3f - v3i) + v3i)*
                 (v4i + t*(v4f - v4i + v5f - v5i) + v5i))) + 
          (-v1i + t*(-v1f + v1i))*
           (Power(t*(v2f - v2i) + v2i,2)*(v3f - v3i) + 
             2*(v2f - v2i)*(t*(v2f - v2i) + v2i)*(t*(v3f - v3i) + v3i) - 
             (t*(v4f - v4i) + v4i)*(v3f - v3i - v5f + v5i)*
              (t*(v5f - v5i) + v5i) + 
             (t*(v4f - v4i) + v4i)*(v5f - v5i)*
              (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
             (v4f - v4i)*(t*(v5f - v5i) + v5i)*
              (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
             (-v2f + v2i)*((t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i) + 
                (t*(v3f - v3i) + v3i)*
                 (v4i + t*(v4f - v4i + v5f - v5i) + v5i)) - 
             (t*(v2f - v2i) + v2i)*
              (v3f*v4i + v4i*v5f + v3i*(v4f - 2*v4i + v5f - 2*v5i) + 
                v3f*v5i + v4f*v5i - 2*v4i*v5i + 
                2*t*((v4f - v4i)*(v5f - v5i) + 
                   v3f*(v4f - v4i + v5f - v5i) + 
                   v3i*(-v4f + v4i - v5f + v5i))))))/
      (Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
        2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
           v2*(v4*v5 + v3*(v4 + v5)))) + 
     (3*rlog((Power(v2f*v3f - v4f*(v3f - v5f),2) + 
            Power(v1f,2)*Power(-v2f + v5f,2) - 
            2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
               v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f)))/
          (Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5)))))*
        (((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                  Power(v3*v4 + (v1 - v4)*v5,2) + 
                  2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                     v3*(v1*v5 + v4*(v1 + v5))))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
                (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                   (v1f - v1i - v3f + v3i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
                  2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                   ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i)) + 
                  2*(-(t*v2f) - (1 - t)*v2i)*
                   (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                     2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                      (-v5f + v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-v1f + v1i)*
                      (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                        (-v1f + v1i - v5f + v5i) + 
                        (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-v4f + v4i)*
                        (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                         (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))\
) + 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                        (-(t*v4f) - (1 - t)*v4i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                         (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))\
))*(Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
               hvs(v4/v1)*rLi(2,1 - v4/v1) - Power(rlog(Abs(v1)),2)/2. + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
               Power(rlog(Abs(v3)),2)/2. + rlog(Abs(v1))*rlog(Abs(v4)) - 
               rlog(Abs(v3))*rlog(Abs(v4)) - 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
           (4.*v1*v2*(-v1 + v3 + v4)*v5*
             sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
               Power(v3*v4 + (v1 - v4)*v5,2) - 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))) + 
          ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
                  2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                     v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
                  Power(v1 - v4,2)*Power(v5,2))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
                (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (v2f - v2i - v4f + v4i) + 
                     (-v3f + v3i)*
                      (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
                  2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                        (-(t*v2f) - (1 - t)*v2i)) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      ((-(t*v3f) - (1 - t)*v3i)*
                        (-(t*v4f) - (1 - t)*v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i))\
)*(-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                     2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v2f + v2i + v4f - v4i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-v3f + v3i - v4f + v4i) + 
                        (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                        (-v2f + v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)\
) + (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i))\
)*(-(t*v5f) - (1 - t)*v5i) + 2*
                   Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,
                    2)*(-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
                  2*(-v1f + v1i + v4f - v4i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2)))*
             (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
               rlog(Abs(v1))*rlog(Abs(v2)) - 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
               rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
           (4.*v3*(v1 + v2 - v4)*v4*v5*
             sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 - 
               Power(v1 - v4,2)*Power(v5,2))) + 
          ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
                  Power(v2*(-v1 + v3) + v1*v5,2) + 
                  2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                     v1*Power(v5,2)))*
                ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
                (2*Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (v3f - v3i - v5f + v5i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
                  2*((-(t*v2f) - (1 - t)*v2i)*
                      (v1f - v1i - v3f + v3i) + 
                     (-v2f + v2i)*
                      (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                   ((-(t*v2f) - (1 - t)*v2i)*
                      (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) \
+ 2*(-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i)\
)*(-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-v2f + v2i - v3f + v3i) + 
                        (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                        (-v1f + v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i)\
)*(-(t*v5f) - (1 - t)*v5i) - 
                     2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                      (-(t*v5f) - (1 - t)*v5i) - 
                     (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
                  2*(-v4f + v4i)*
                   ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                      (-(t*v5f) - (1 - t)*v5i) - 
                     (-(t*v1f) - (1 - t)*v1i)*
                      Power(-(t*v5f) - (1 - t)*v5i,2))))*
             (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(v3/v5)*rLi(2,1 - v3/v5) - 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
               rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
               rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
           (4.*v2*v3*v4*(v1 - v3 + v5)*
             sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
               Power(v2*(-v1 + v3) + v1*v5,2) - 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))) + 
          ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
                  Power(v1*(v2 - v5) + v4*v5,2) + 
                  2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                     v4*(v1*v2 + (v1 + v2)*v5)))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
                (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                   (v2f - v2i - v4f + v4i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
                  2*((-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i + v5f - v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
                  2*(-(t*v3f) - (1 - t)*v3i)*
                   (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (v2f - v2i - v5f + v5i) - 
                     2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                        (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - 
                       (1 - t)*v2i)*(-v5f + v5i) + 
                        (-v1f + v1i - v2f + v2i)*
                        (-(t*v5f) - (1 - t)*v5i)) + 
                     (-v4f + v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                         (-(t*v5f) - (1 - t)*v5i))) + 
                  2*(-v3f + v3i)*
                   (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                        (-(t*v5f) - (1 - t)*v5i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                         (-(t*v5f) - (1 - t)*v5i)))))*
             (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
               hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
               Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
               rlog(Abs(v4))*rlog(Abs(v5)) - 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
           (4.*v1*v2*v3*(-v2 + v4 + v5)*
             sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
               Power(v1*(v2 - v5) + v4*v5,2) - 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))) + 
          ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
                  Power(v2*v3 + v4*(-v3 + v5),2) + 
                  2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                     v2*(v4*v5 + v3*(v4 + v5))))*
                ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
                (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-v2f + v2i + v5f - v5i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) \
+ 2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                     (-v4f + v4i)*
                      (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                   ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
                  2*(-(t*v1f) - (1 - t)*v1i)*
                   (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                     2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                        (-v4f + v4i - v5f + v5i) + 
                        (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-v3f + v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                        (-(t*v3f) - (1 - t)*v3i)) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      ((-(t*v4f) - (1 - t)*v4i)*
                        (-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))))\
)*(Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
               rlog(Abs(v2))*rlog(Abs(v3)) - 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
               rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
           (4.*v1*v4*(v2 + v3 - v5)*v5*
             sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
               Power(v2*v3 + v4*(-v3 + v5),2) - 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5)))))))/2.) + 
  ((-2*(Power(v4,2)*Power(-v3 + v5,2) + Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
           (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
          2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
           Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
             (-v2f + v2i)*(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v4f) - (1 - t)*v4i)*
           ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
          2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2))))*
     (-Power(rlog(Abs(v1)),3)/2. + (3*Power(M_PI,2)*rlog(Abs(v2)))/4. + 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (9*rlog(Abs(v2))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (5*Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) + 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. + (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. - 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/4. - 
       (9*Power(rlog(Abs(v3)),3))/4. + 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       (3*Power(M_PI,2)*rlog(Abs(v4)))/4. - 
       (9*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. + (9*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. - (9*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. + 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (9*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (9*rlog(Abs(v4))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/2. - 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (9*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v5)))/2. - 3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       (9*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. - 
       (9*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (9*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. + (9*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. + 
       (9*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/4. + 
       (5*Power(rlog(Abs(v5)),3))/4. + 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
             Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6. - 
             hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
             rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
             hvs(v1)*hvs(-v3)*hvs(v5)*
              (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                 6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) \
- hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v3)) + rlog(Abs(v5)))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v3)))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)))))/
   (4.*v2*v3*v4*(v1 - v3 + v5)*
     sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
       Power(v2*(-v1 + v3) + v1*v5,2) - 
       2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2)))) \
+ ((-2*(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
        (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
           (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
          2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
           Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
             (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
          2*(-(t*v1f) - (1 - t)*v1i)*
           (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
          2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                (-(t*v3f) - (1 - t)*v3i)) + 
             (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
     ((-9*zeta3)/2. + (Power(M_PI,2)*rlog(Abs(v1)))/2. + 
       Power(rlog(Abs(v1)),3)/4. - (Power(M_PI,2)*rlog(Abs(v2)))/4. + 
       3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2) + Power(rlog(Abs(v2)),3)/2. + 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. - 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. - (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/2. - 
       (3*Power(rlog(Abs(v3)),3))/4. + 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. + 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) - 
       3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)) + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. + (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. + 
       Power(rlog(Abs(v4)),3)/4. + 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,v4/v1) - hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
               Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
               hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
               hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
               hvs(-v1)*hvs(v3)*hvs(v4)*
                (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                  rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                  (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                   6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/
                   6.) - hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v4)))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v3)))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))))/2. \
+ (3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
            (rlog(Abs(v2)) - rlog(Abs(v4)))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v4)))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + 
               rLi(3,v2/v4) - hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                6. - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
               hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
               hvs(v1)*hvs(v2)*hvs(-v4)*
                (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                  rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                  (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                   6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                   6.) - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))))/2. + 
       9*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (9*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (9*rlog(Abs(v4))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (7*Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. + 
       3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       (15*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/2. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/2. + 
       (9*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. - 
       (9*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/4. - 
       (5*Power(rlog(Abs(v5)),3))/2. + 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       6*rlog(Abs(v1))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       6*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       (3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,v5/v2) - hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
               Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
               hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
               hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
               hvs(-v2)*hvs(v4)*hvs(v5)*
                (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                  rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                  (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/
                   6. - Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/
                   6.) - hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v5)))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v4)))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.))))/2. \
- (3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,v5/v3) - hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/
                6. - hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
               hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
               hvs(v1)*hvs(-v3)*hvs(v5)*
                (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                  rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                  (Power(M_PI,2)*
                     rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) - 
               hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v3)) + rlog(Abs(v5)))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v3)))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.))))/2. \
- (9*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
            (rlog(Abs(v3)) - rlog(Abs(v5)))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (rlog(Abs(v2)) - rlog(Abs(v5)))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
               Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
               hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
               hvs(v2)*hvs(v3)*hvs(-v5)*
                (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                  rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                  (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/
                   6. - Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/
                   6.) - hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.))))/2.))/
   (4.*v1*v4*(v2 + v3 - v5)*v5*
     sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - Power(v2*v3 + v4*(-v3 + v5),2) - 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))\
)) + ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
          Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
        (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
           (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
          2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
           Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
          2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
           ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
          2*(-(t*v3f) - (1 - t)*v3i)*
           (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (v2f - v2i - v5f + v5i) - 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-v5f + v5i) + 
                (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i))) + 
          2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                (-(t*v5f) - (1 - t)*v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i)))))*
     ((-9*zeta3)/2. + (Power(M_PI,2)*rlog(Abs(v1)))/2. + 
       Power(rlog(Abs(v1)),3)/4. + (7*Power(M_PI,2)*rlog(Abs(v2)))/4. - 
       3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2) - 
       (5*Power(rlog(Abs(v2)),3))/2. + 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. - (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. + 
       Power(rlog(Abs(v3)),3)/4. + 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       3*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (9*rlog(Abs(v3))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. + 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) - 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) + (15*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. + 
       (9*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/4. + 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,v4/v1) - hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
               Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
               hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
               hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
               hvs(-v1)*hvs(v3)*hvs(v4)*
                (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                  rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                  (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                   6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/
                   6.) - hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v4)))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v3)))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))))/2. \
- (3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
            (rlog(Abs(v2)) - rlog(Abs(v4)))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v4)))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + 
               rLi(3,v2/v4) - hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                6. - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
               hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
               hvs(v1)*hvs(v2)*hvs(-v4)*
                (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                  rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                  (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                   6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                   6.) - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))))/2. + 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. + 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. + 
       (9*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. - (9*rlog(Abs(v1))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - 6*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)) + 
       (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. + 
       (3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. + (27*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/
        4. - (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/2. - 
       (7*Power(rlog(Abs(v5)),3))/4. + 
       9*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       6*rlog(Abs(v1))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       (3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- 6*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       (9*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,v5/v2) - hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
               Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
               hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
               hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
               hvs(-v2)*hvs(v4)*hvs(v5)*
                (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                  rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                  (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/
                   6. - Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/
                   6.) - hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v5)))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v4)))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.))))/2. \
+ (3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,v5/v3) - hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/
                6. - hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
               hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
               hvs(v1)*hvs(-v3)*hvs(v5)*
                (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                  rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                  (Power(M_PI,2)*
                     rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) - 
               hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v3)) + rlog(Abs(v5)))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v3)))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.))))/2. \
- (3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
            (rlog(Abs(v3)) - rlog(Abs(v5)))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (rlog(Abs(v2)) - rlog(Abs(v5)))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
               Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
               hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
               hvs(v2)*hvs(v3)*hvs(-v5)*
                (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                  rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                  (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/
                   6. - Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/
                   6.) - hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.))))/2.))/
   (4.*v1*v2*v3*(-v2 + v4 + v5)*
     sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - Power(v1*(v2 - v5) + v4*v5,2) - 
       2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
          v4*(v1*v2 + (v1 + v2)*v5)))) - 
  ((-2*(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
           (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
          2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
           Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
          2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-v5f + v5i) + (-v1f + v1i + v4f - v4i)*
              (-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v2f) - (1 - t)*v2i)*
           (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*(-v5f + v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v1f) - (1 - t)*v1i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
          2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                (-(t*v4f) - (1 - t)*v4i)) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
     ((-15*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/2. + 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. + 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. - 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. - 
       3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (9*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (15*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. - 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (15*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       (9*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (9*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. - 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. + 
       (9*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. + 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       (9*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (9*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (9*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/4. + 
       (9*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. + 
       (9*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v5))))/2. - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (9*(-(M_PI*hvs(-(v4/v1))*hvs(-v5)*
               (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
                 (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
            M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v5))))/2. + 
       (9*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. + 
       (9*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. + 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) + 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
          (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
          (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(hvs(-v1)*hvs(v3)*
                 Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*
                 hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.) + hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                   2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                 rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 2))/2. + (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.))))/
   (4.*v1*v2*(-v1 + v3 + v4)*v5*
     sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - Power(v3*v4 + (v1 - v4)*v5,2) - 
       2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
          v3*(v1*v5 + v4*(v1 + v5))))) - 
  ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2)\
)*(-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
        (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
             (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
           ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
          2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-(t*v2f) - (1 - t)*v2i)) + 
             (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i)) - 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-v2f + v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
             (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-(t*v5f) - (1 - t)*v5i) + 
          2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
           (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
          2*(-v1f + v1i + v4f - v4i)*
           (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
           Power(-(t*v5f) - (1 - t)*v5i,2)))*
     (3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) - 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) + 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. + 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/2. + 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (9*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (9*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (27*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (9*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/2. - 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       (9*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (9*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/4. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (9*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. - 
       (9*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. + 
       (9*(-(M_PI*hvs(-(v4/v1))*hvs(-v5)*
               (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
                 (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
            M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v5))))/2. + 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. + 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) + 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) + 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       3*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
          (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. + 
          hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
          (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                 Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 2))/2. - (hvs(-1 + v1/v4)*
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 2))/2. + (hvs((v1 - v4)/v2)*
                rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                   M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),2)\
)/2. - (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),2)\
)/2. + (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.))))/
   (4.*v3*(v1 + v2 - v4)*v4*v5*
     sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
       2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + v1*(v3*v4 + v2*(v3 + v4)))*
        v5 - Power(v1 - v4,2)*Power(v5,2))) - 
  ((-2*(Power(v4,2)*Power(-v3 + v5,2) + Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
           (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
          2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
           Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
             (-v2f + v2i)*(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v4f) - (1 - t)*v4i)*
           ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
          2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2))))*
     ((-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/2. + 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)) - 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (9*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (27*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. + 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. - 
       (9*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (9*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. - 
       (9*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. + 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (15*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       (9*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. - 
       (9*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (9*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. + 
       (3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. + 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) + 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) + 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
          (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
          (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(hvs(v1)*hvs(-v3)*
                 Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*
                 hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*
                rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                   2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                 rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),2))/2.))))/
   (4.*v2*v3*v4*(v1 - v3 + v5)*
     sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
       Power(v2*(-v1 + v3) + v1*v5,2) - 
       2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2)))) \
- ((-2*(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
        (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
           (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
          2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
           Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
             (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
          2*(-(t*v1f) - (1 - t)*v1i)*
           (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
          2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                (-(t*v3f) - (1 - t)*v3i)) + 
             (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
     ((3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/4. - 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)) + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/2. - 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)) - 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)) + 
       3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))) - 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (9*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. + 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)) + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. + 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (15*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       (15*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       6*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       6*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. + 
       (9*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
            (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                  hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. \
+ (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
            (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(hvs(-v1)*hvs(v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*hvs(v4)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                     2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.)))/2. + 
       (3*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
            (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. \
+ hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
            (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - 
                    M_PI*sign(v4),2))/2. + 
               (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                     M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   2))/2. + (hvs((v2 - v4)/v1)*
                  rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.)))/2. + 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. - 
       (3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
            (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                  hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. \
+ (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
            (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(hvs(v1)*hvs(-v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*
                   hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                     2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. - 
       (3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
            (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                  hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. \
+ (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
            (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(hvs(-v2)*hvs(v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*hvs(v5)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                     2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. - 
       (9*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
            (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. \
+ hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
            (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. \
+ hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),
                   2))/2. + (hvs((v3 - v5)/v2)*
                  rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),
                   2))/2.) + hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                     M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.)))/2.))/
   (4.*v1*v4*(v2 + v3 - v5)*v5*
     sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - Power(v2*v3 + v4*(-v3 + v5),2) - 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))\
)) - ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
          Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
        (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
           (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
          2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
           Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
          2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
           ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
          2*(-(t*v3f) - (1 - t)*v3i)*
           (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (v2f - v2i - v5f + v5i) - 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-v5f + v5i) + 
                (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i))) + 
          2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                (-(t*v5f) - (1 - t)*v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i)))))*
     ((3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/4. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (15*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       6*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)) - 
       3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))) - 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. - 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)) + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. + 
       3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (9*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. + 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (15*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) + (3*
          (-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
               rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
               rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (21*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       6*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. + 
       (9*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. + 
       (27*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. - 
       6*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       6*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       (3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
            (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                  hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. \
+ (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
            (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(hvs(-v1)*hvs(v3)*
                   Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),
                    2)*hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. \
+ (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                     2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.)))/2. - 
       (3*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
            (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. \
+ hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
            (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   2))/2. + (hvs((v2 - v4)/v1)*
                  rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                     M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
               (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.)))/2. + 
       (9*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
            (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                  hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. \
+ (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
            (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(hvs(v1)*hvs(-v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*hvs(v5)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                     2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. - 
       (9*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
            (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                  hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. \
+ (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
            (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(hvs(-v2)*hvs(v4)*
                   Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),
                    2)*hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. \
+ (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                     2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. - 
       (3*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
            (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
            hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
                hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
            (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                   Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),
                    2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                     M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                   2))/2. - (hvs(-1 + v2/v5)*
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                   2))/2. + (hvs((v2 - v5)/v3)*
                  rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.)))/2.))/
   (4.*v1*v2*v3*(-v2 + v4 + v5)*
     sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - Power(v1*(v2 - v5) + v4*v5,2) - 
       2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + v4*(v1*v2 + (v1 + v2)*v5))\
))
;
 return integrandIm46;
}  


==> anc/evaluate_pentagon/src/functions/f46Re.cpp <==

#include "../header.h"


double integrandRe46 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe46=  (bcphi5Re*(-v2f + v2i - v3f + v3i + v5f - v5i))/(v2 + v3 - v5) + 
  (bcphi5Re*(v2f - v2i - v4f + v4i - v5f + v5i))/(-v2 + v4 + v5) + 
  (4*bcphi5Re*(Power(t*(v1f - v1i) + v1i,2)*(v2f - v2i - v5f + v5i)*
        (v2i - v5i + t*(v2f - v2i - v5f + v5i)) + 
       (v1f - v1i)*(t*(v1f - v1i) + v1i)*
        Power(v2i - v5i + t*(v2f - v2i - v5f + v5i),2) + 
       ((t*(v2f - v2i) + v2i)*(t*(v3f - v3i) + v3i) - 
          (t*(v4f - v4i) + v4i)*(v3i - v5i + t*(v3f - v3i - v5f + v5i)))*
        (v2i*(v3f - 2*v3i) + v2f*v3i - v3i*v4f - v3f*v4i + 2*v3i*v4i + 
          v4i*v5f + v4f*v5i - 2*v4i*v5i + 
          2*t*(v2f*(v3f - v3i) + v2i*(-v3f + v3i) - 
             (v4f - v4i)*(v3f - v3i - v5f + v5i))) + 
       (-v1f + v1i)*(Power(t*(v2f - v2i) + v2i,2)*(t*(v3f - v3i) + v3i) + 
          (t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i)*
           (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
          (-v2i + t*(-v2f + v2i))*
           ((t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i) + 
             (t*(v3f - v3i) + v3i)*(v4i + t*(v4f - v4i + v5f - v5i) + v5i))\
) + (-v1i + t*(-v1f + v1i))*(Power(t*(v2f - v2i) + v2i,2)*(v3f - v3i) + 
          2*(v2f - v2i)*(t*(v2f - v2i) + v2i)*(t*(v3f - v3i) + v3i) - 
          (t*(v4f - v4i) + v4i)*(v3f - v3i - v5f + v5i)*
           (t*(v5f - v5i) + v5i) + 
          (t*(v4f - v4i) + v4i)*(v5f - v5i)*
           (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
          (v4f - v4i)*(t*(v5f - v5i) + v5i)*
           (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
          (-v2f + v2i)*((t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i) + 
             (t*(v3f - v3i) + v3i)*(v4i + t*(v4f - v4i + v5f - v5i) + v5i)) \
- (t*(v2f - v2i) + v2i)*(v3f*v4i + v4i*v5f + 
             v3i*(v4f - 2*v4i + v5f - 2*v5i) + v3f*v5i + v4f*v5i - 
             2*v4i*v5i + 2*t*((v4f - v4i)*(v5f - v5i) + 
                v3f*(v4f - v4i + v5f - v5i) + v3i*(-v4f + v4i - v5f + v5i)))\
)))/(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
     2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))) \
- (3*rlog((v2f - v4f - v5f)/(-v2 + v4 + v5))*
     (((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                  (-v3f + v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
               2*(-v2f + v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (-(hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
               rlog(1 - v1/v3)) + 
            (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) + 
            M_PI*hvs(-v1)*rlog(Abs(v1)) - M_PI*hvs(-v4)*rlog(Abs(v1)) - 
            M_PI*hvs(-v3)*rlog(Abs(v3)) + M_PI*hvs(-v4)*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*rlog(Abs(v4)) + M_PI*hvs(-v3)*rlog(Abs(v4))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(1 - v2/v4) - 
            (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) - 
            M_PI*hvs(-v1)*rlog(Abs(v1)) + M_PI*hvs(-v2)*rlog(Abs(v1)) + 
            M_PI*hvs(-v1)*rlog(Abs(v2)) - M_PI*hvs(-v4)*rlog(Abs(v2)) - 
            M_PI*hvs(-v2)*rlog(Abs(v4)) + M_PI*hvs(-v4)*rlog(Abs(v4))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2)\
)) + ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) \
+ (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
               rlog(1 - v2/v4)) + 
            (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) + 
            M_PI*hvs(-v2)*rlog(Abs(v2)) - M_PI*hvs(-v5)*rlog(Abs(v2)) - 
            M_PI*hvs(-v4)*rlog(Abs(v4)) + M_PI*hvs(-v5)*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*rlog(Abs(v5)) + M_PI*hvs(-v4)*rlog(Abs(v5))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(1 - v1/v3) - 
            hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(1 - v3/v5) - M_PI*hvs(-v3)*rlog(Abs(v1)) + 
            M_PI*hvs(-v5)*rlog(Abs(v1)) - M_PI*hvs(-v1)*rlog(Abs(v3)) + 
            M_PI*hvs(-v3)*rlog(Abs(v3)) + M_PI*hvs(-v1)*rlog(Abs(v5)) - 
            M_PI*hvs(-v5)*rlog(Abs(v5))))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(1 - v3/v5) - 
            (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) - 
            M_PI*hvs(-v2)*rlog(Abs(v2)) + M_PI*hvs(-v3)*rlog(Abs(v2)) + 
            M_PI*hvs(-v2)*rlog(Abs(v3)) - M_PI*hvs(-v5)*rlog(Abs(v3)) - 
            M_PI*hvs(-v3)*rlog(Abs(v5)) + M_PI*hvs(-v5)*rlog(Abs(v5))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5)))))))/2. - 
  (3*rlog((-v2f - v3f + v5f)/(v2 + v3 - v5))*
     (((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                  (-v3f + v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
               2*(-v2f + v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (-(hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
               rlog(1 - v1/v3)) + 
            (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) + 
            M_PI*hvs(-v1)*rlog(Abs(v1)) - M_PI*hvs(-v4)*rlog(Abs(v1)) - 
            M_PI*hvs(-v3)*rlog(Abs(v3)) + M_PI*hvs(-v4)*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*rlog(Abs(v4)) + M_PI*hvs(-v3)*rlog(Abs(v4))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(1 - v2/v4) - 
            (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) - 
            M_PI*hvs(-v1)*rlog(Abs(v1)) + M_PI*hvs(-v2)*rlog(Abs(v1)) + 
            M_PI*hvs(-v1)*rlog(Abs(v2)) - M_PI*hvs(-v4)*rlog(Abs(v2)) - 
            M_PI*hvs(-v2)*rlog(Abs(v4)) + M_PI*hvs(-v4)*rlog(Abs(v4))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2)\
)) + ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) \
+ (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
               rlog(1 - v2/v4)) + 
            (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) + 
            M_PI*hvs(-v2)*rlog(Abs(v2)) - M_PI*hvs(-v5)*rlog(Abs(v2)) - 
            M_PI*hvs(-v4)*rlog(Abs(v4)) + M_PI*hvs(-v5)*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*rlog(Abs(v5)) + M_PI*hvs(-v4)*rlog(Abs(v5))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(1 - v1/v3) - 
            hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(1 - v3/v5) - M_PI*hvs(-v3)*rlog(Abs(v1)) + 
            M_PI*hvs(-v5)*rlog(Abs(v1)) - M_PI*hvs(-v1)*rlog(Abs(v3)) + 
            M_PI*hvs(-v3)*rlog(Abs(v3)) + M_PI*hvs(-v1)*rlog(Abs(v5)) - 
            M_PI*hvs(-v5)*rlog(Abs(v5))))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(1 - v3/v5) - 
            (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) - 
            M_PI*hvs(-v2)*rlog(Abs(v2)) + M_PI*hvs(-v3)*rlog(Abs(v2)) + 
            M_PI*hvs(-v2)*rlog(Abs(v3)) - M_PI*hvs(-v5)*rlog(Abs(v3)) - 
            M_PI*hvs(-v3)*rlog(Abs(v5)) + M_PI*hvs(-v5)*rlog(Abs(v5))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5)))))))/2. - 
  3*rlog((Power(v2f*v3f - v4f*(v3f - v5f),2) + 
       Power(v1f,2)*Power(-v2f + v5f,2) - 
       2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
          v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f)))/
     (Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
          v2*(v4*v5 + v3*(v4 + v5)))))*
   (((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
             Power(v3*v4 + (v1 - v4)*v5,2) + 
             2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                v3*(v1*v5 + v4*(v1 + v5))))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
             2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                 (-v5f + v5i) + 
                (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v2f) - (1 - t)*v2i)*
              (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-v5f + v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                   (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v4f + v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
             2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                   (-(t*v4f) - (1 - t)*v4i)) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
        (-(hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(1 - v1/v3)) + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) + 
          M_PI*hvs(-v1)*rlog(Abs(v1)) - M_PI*hvs(-v4)*rlog(Abs(v1)) - 
          M_PI*hvs(-v3)*rlog(Abs(v3)) + M_PI*hvs(-v4)*rlog(Abs(v3)) - 
          M_PI*hvs(-v1)*rlog(Abs(v4)) + M_PI*hvs(-v3)*rlog(Abs(v4))))/
      (4.*v1*v2*(-v1 + v3 + v4)*v5*
        sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
          Power(v3*v4 + (v1 - v4)*v5,2) - 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))) + 
     ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
             2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
             Power(v1 - v4,2)*Power(v5,2))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
           (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)\
)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
             2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-(t*v2f) - (1 - t)*v2i)) + 
                (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-v5f + v5i) + 2*
              (-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-v2f + v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
                (-v1f + v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-(t*v5f) - (1 - t)*v5i) + 
             2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
              (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
             2*(-v1f + v1i + v4f - v4i)*
              (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              Power(-(t*v5f) - (1 - t)*v5i,2)))*
        (hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(1 - v2/v4) - 
          (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) - 
          M_PI*hvs(-v1)*rlog(Abs(v1)) + M_PI*hvs(-v2)*rlog(Abs(v1)) + 
          M_PI*hvs(-v1)*rlog(Abs(v2)) - M_PI*hvs(-v4)*rlog(Abs(v2)) - 
          M_PI*hvs(-v2)*rlog(Abs(v4)) + M_PI*hvs(-v4)*rlog(Abs(v4))))/
      (4.*v3*(v1 + v2 - v4)*v4*v5*
        sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2))) \
+ ((-2*(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
             2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                v4*(v1*v2 + (v1 + v2)*v5)))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
           (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
             2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
             2*(-(t*v3f) - (1 - t)*v3i)*
              (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (v2f - v2i - v5f + v5i) - 
                2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
                (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i))) + 
             2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i)))))*
        (-(hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(1 - v2/v4)) + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) + 
          M_PI*hvs(-v2)*rlog(Abs(v2)) - M_PI*hvs(-v5)*rlog(Abs(v2)) - 
          M_PI*hvs(-v4)*rlog(Abs(v4)) + M_PI*hvs(-v5)*rlog(Abs(v4)) - 
          M_PI*hvs(-v2)*rlog(Abs(v5)) + M_PI*hvs(-v4)*rlog(Abs(v5))))/
      (4.*v1*v2*v3*(-v2 + v4 + v5)*
        sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
          Power(v1*(v2 - v5) + v4*v5,2) - 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))) + 
     ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
             Power(v2*(-v1 + v3) + v1*v5,2) + 
             2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                v1*Power(v5,2)))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                (-v2f + v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-v5f + v5i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-v1f + v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
             2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)))\
)*(hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(1 - v1/v3) - 
          hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(1 - v3/v5) - 
          M_PI*hvs(-v3)*rlog(Abs(v1)) + M_PI*hvs(-v5)*rlog(Abs(v1)) - 
          M_PI*hvs(-v1)*rlog(Abs(v3)) + M_PI*hvs(-v3)*rlog(Abs(v3)) + 
          M_PI*hvs(-v1)*rlog(Abs(v5)) - M_PI*hvs(-v5)*rlog(Abs(v5))))/
      (4.*v2*v3*v4*(v1 - v3 + v5)*
        sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
          Power(v2*(-v1 + v3) + v1*v5,2) - 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))) + 
     ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
             Power(v2*v3 + v4*(-v3 + v5),2) + 
             2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                v2*(v4*v5 + v3*(v4 + v5))))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
           (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
             2*(-(t*v1f) - (1 - t)*v1i)*
              (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v3f + v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
             2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                   (-(t*v3f) - (1 - t)*v3i)) + 
                (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
        (hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(1 - v3/v5) - 
          (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) - 
          M_PI*hvs(-v2)*rlog(Abs(v2)) + M_PI*hvs(-v3)*rlog(Abs(v2)) + 
          M_PI*hvs(-v2)*rlog(Abs(v3)) - M_PI*hvs(-v5)*rlog(Abs(v3)) - 
          M_PI*hvs(-v3)*rlog(Abs(v5)) + M_PI*hvs(-v5)*rlog(Abs(v5))))/
      (4.*v1*v4*(v2 + v3 - v5)*v5*
        sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
          Power(v2*v3 + v4*(-v3 + v5),2) - 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5)))))) + 
  ((-2*(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
           (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
          2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
           Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
          2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-v5f + v5i) + (-v1f + v1i + v4f - v4i)*
              (-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v2f) - (1 - t)*v2i)*
           (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*(-v5f + v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v1f) - (1 - t)*v1i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
          2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                (-(t*v4f) - (1 - t)*v4i)) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
     ((5*Power(M_PI,3)*Power(hvs(-v1),3))/2. + 
       (9*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2))/4. - 
       (15*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/2. - 
       (9*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v3),2))/4. - 
       (5*Power(M_PI,3)*Power(hvs(-v3),3))/4. - 
       3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) + 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. + 
       (9*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/4. - 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4))/2. + 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4))/2. + 
       (9*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4))/4. + 
       (9*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v4))/2. - 
       (9*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/2. + 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v4),2))/2. + 
       Power(M_PI,3)*Power(hvs(-v4),3) + 
       3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) - (9*Power(M_PI,2)*hvs(-v2)*
          (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1))/2. - 
       (9*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 
       (9*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. + 
       (9*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v5))/4. - 
       (9*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/4. + 
       (9*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v5))/2. - 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5))/2. + 
       (9*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5))/2. - 
       (9*Power(M_PI,2)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1)*hvs(-v5))/2. + 
       (3*hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + 
            M_PI*sign(v1),3))/2. + 
       (3*hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + 
            M_PI*sign(v1),3))/2. + 
       hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),3) + 
       hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3) - 
       3*(-((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
              Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                 hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. - 
          ((M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           ((hvs(-v1)*hvs(v3)*
                Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),3)*
                hvs(v4))/6. - (hvs((-v1 + v3)/v4)*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((-v1 + v4)/v3)*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs(-1 + v4/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v3/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 3))/6.) + hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                2*M_PI*hvs(-v1)*hvs(-(v3*v4)),3)/6. - 
             (hvs((-v1 + v3)/v4)*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 3))/6. - (hvs((-v1 + v4)/v3)*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs(-1 + v4/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v3/v1)*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 3))/6.))))/
   (4.*v1*v2*(-v1 + v3 + v4)*v5*
     sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - Power(v3*v4 + (v1 - v4)*v5,2) - 
       2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
          v3*(v1*v5 + v4*(v1 + v5))))) + 
  ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2)\
)*(-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
        (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
             (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
           ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
          2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-(t*v2f) - (1 - t)*v2i)) + 
             (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i)) - 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-v2f + v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
             (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-(t*v5f) - (1 - t)*v5i) + 
          2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
           (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
          2*(-v1f + v1i + v4f - v4i)*
           (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
           Power(-(t*v5f) - (1 - t)*v5i,2)))*
     (-(Power(M_PI,3)*Power(hvs(-v1),3)) - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v2),2))/2. + 
       Power(M_PI,3)*Power(hvs(-v2),3) - 
       (9*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/4. + 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/4. + 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4))/2. - 
       (9*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/2. - 
       (9*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4))/2. - 
       3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2) - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/4. + 
       (9*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v4),2))/4. + 
       (9*Power(M_PI,3)*Power(hvs(-v4),3))/4. - 
       3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) - 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. - 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       (3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) + (9*Power(M_PI,2)*hvs(-v2)*
          (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1))/2. + 
       (9*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 
       (9*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v5))/4. + 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5))/2. - 
       (9*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5))/2. + 
       (9*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5))/4. - 
       (9*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*hvs(-v5))/2. + 
       (9*Power(M_PI,2)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1)*hvs(-v5))/2. + 
       (hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + 
            M_PI*sign(v1),3))/2. + 
       hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),
         3) + hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + 
          M_PI*sign(v4),3) + hvs(-(v2/v4))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3) - 
       3*(-(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
              Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                 hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. - 
          (hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           ((hvs(v1)*hvs(v2)*hvs(-v4)*
                Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),3))/
              6. - (hvs(-1 + v2/v4)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 3))/6. - (hvs(-1 + v1/v4)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 3))/6. - (hvs((v1 - v4)/v2)*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),3))/6. - 
             (hvs((v2 - v4)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),3))/6.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),3)/6. - 
             (hvs(-1 + v2/v4)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),3)\
)/6. - (hvs(-1 + v1/v4)*Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),3)\
)/6. - (hvs((v1 - v4)/v2)*Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                   hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),3))/6. - 
             (hvs((v2 - v4)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),3))/6.))))/
   (4.*v3*(v1 + v2 - v4)*v4*v5*
     sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
       2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + v1*(v3*v4 + v2*(v3 + v4)))*
        v5 - Power(v1 - v4,2)*Power(v5,2))) - 
  ((-2*(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
           (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
          2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
           Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
          2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-v5f + v5i) + (-v1f + v1i + v4f - v4i)*
              (-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v2f) - (1 - t)*v2i)*
           (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*(-v5f + v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v1f) - (1 - t)*v1i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
          2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                (-(t*v4f) - (1 - t)*v4i)) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
     ((-3*Power(M_PI,3)*hvs(-v1))/2. - (3*Power(M_PI,3)*hvs(-v2))/4. + 
       (Power(M_PI,3)*hvs(-v3))/4. + (Power(M_PI,3)*hvs(-v4))/4. - 
       (3*Power(M_PI,3)*hvs(-v5))/4. + 
       (15*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/2. - 
       (9*(-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))))/4. - 
       3*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*rlog(Abs(v1))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (9*(-(M_PI*hvs(-v2)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (15*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/4. + 
       (15*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/4. + 
       (9*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v3))))/2. - 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/2. + 
       (9*(-2*M_PI*hvs(-v3)*rlog(Abs(v2))*rlog(Abs(v3)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v3)),2)))/4. - 
       (9*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)))/2. + 
       (9*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (9*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2) + 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. - 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (9*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/4. + 
       (9*(-(M_PI*hvs(-v4)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))))/4. + 
       (9*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/2. - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v3))*rlog(Abs(v4)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v4)),2)))/2. + 
       3*(hvs(-(v4/v1))*rlog(Abs(v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) - 
       (9*(hvs(-(v4/v1))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v2)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (9*(hvs(-(v4/v1))*rlog(Abs(v3))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v3)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (9*(hvs(-(v4/v1))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (9*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (9*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (9*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (9*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v5))))/4. + 
       (9*(-(M_PI*hvs(-v5)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v5))))/2. + 
       (9*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/4. - 
       (9*(-(M_PI*hvs(-v5)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
                 hvs(-(v4/v1))*
                  (Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                    (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))\
))) + hvs(-(v4/v1))*(-(M_PI*hvs(-1 + v4/v1)*
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))*
             rlog(Abs(v5))))/2. + 
       9*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) + 
       9*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) + 
       6*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) + 
       6*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)) + 
          hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) + 
          hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v1) - 
                  M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4))))/6. + 
             ((-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                  2*M_PI*hvs(-v1)*hvs(-(v3*v4)))*
                Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2. - 
             hvs((-v1 + v3)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((-v1 + v4)/v3)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v4/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v3/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/2.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (hvs(-v1)*hvs(v3)*hvs(v4)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))))*
                   Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2.) - 
             hvs((-v1 + v3)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((-v1 + v4)/v3)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v4/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v3/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/2.)))))/
   (4.*v1*v2*(-v1 + v3 + v4)*v5*
     sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - Power(v3*v4 + (v1 - v4)*v5,2) - 
       2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
          v3*(v1*v5 + v4*(v1 + v5))))) - 
  ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2)\
)*(-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
        (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
             (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
           ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
          2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-(t*v2f) - (1 - t)*v2i)) + 
             (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i)) - 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-v2f + v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
             (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-(t*v5f) - (1 - t)*v5i) + 
          2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
           (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
          2*(-v1f + v1i + v4f - v4i)*
           (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
           Power(-(t*v5f) - (1 - t)*v5i,2)))*
     ((Power(M_PI,3)*hvs(-v2))/4. - (3*Power(M_PI,3)*hvs(-v3))/4. - 
       (5*Power(M_PI,3)*hvs(-v4))/4. - (3*Power(M_PI,3)*hvs(-v5))/4. - 
       3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2) + 
       3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2) + 
       (3*(-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))))/4. - 
       (3*(-2*M_PI*hvs(-v2)*rlog(Abs(v1))*rlog(Abs(v2)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v2)),2)))/2. + 
       (9*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (9*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/4. - 
       3*(-(M_PI*hvs(-v1)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*rlog(Abs(v1))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (9*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (9*(-(M_PI*hvs(-v3)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v3))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (9*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)))/2. - 
       (9*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (27*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/4. - 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (9*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/4. + 
       (9*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v4))))/2. + 
       3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)) + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/4. - 
       (9*(-2*M_PI*hvs(-v4)*rlog(Abs(v3))*rlog(Abs(v4)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v4)),2)))/4. + 
       3*(hvs(-(v4/v1))*rlog(Abs(v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) + 
       (9*(hvs(-(v4/v1))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v2)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. + (9*(hvs(-(v4/v1))*rlog(Abs(v3))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v3)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (3*(hvs(-(v4/v1))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. + (9*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (9*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (9*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (9*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v5))))/4. - 
       (9*(-(M_PI*hvs(-v5)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v5))))/2. - 
       (9*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
            2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))))/4. + 
       (9*(-(M_PI*hvs(-v5)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
                 hvs(-(v4/v1))*
                  (Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                    (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))\
))) + hvs(-(v4/v1))*(-(M_PI*hvs(-1 + v4/v1)*
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))*
             rlog(Abs(v5))))/2. + 
       3*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) + 
       6*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) + 
       6*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) + 
       6*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       3*((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) + 
          hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. + 
             ((-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)))*
                Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2. - 
             hvs(-1 + v2/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v1/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((v1 - v4)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                      hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)\
))/6. + (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
             hvs((v2 - v4)/v1)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                      hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4))\
)/6. + (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                   (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (hvs(v1)*hvs(v2)*hvs(-v4)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))))*
                   Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2.) - 
             hvs(-1 + v2/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1)\
))/2.) - hvs(-1 + v1/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2)\
))/2.) - hvs((v1 - v4)/v2)*((Power(M_PI,2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
             hvs((v2 - v4)/v1)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) \
- M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                   (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)))))/
   (4.*v3*(v1 + v2 - v4)*v4*v5*
     sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
       2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + v1*(v3*v4 + v2*(v3 + v4)))*
        v5 - Power(v1 - v4,2)*Power(v5,2))) + 
  ((-2*(Power(v4,2)*Power(-v3 + v5,2) + Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
           (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
          2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
           Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
             (-v2f + v2i)*(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v4f) - (1 - t)*v4i)*
           ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
          2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2))))*
     ((Power(M_PI,3)*Power(hvs(-v1),3))/2. - 
       3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3) - 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/2. + 
       (9*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v3),2))/4. + 
       (9*Power(M_PI,3)*Power(hvs(-v3),3))/4. - 
       3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) - 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. + 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. - 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4))/2. + 
       (9*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4))/4. - 
       (9*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v5))/2. + 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5))/2. + 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5) - 
       (9*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/4. - 
       (9*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v5))/2. + 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5))/2. - 
       (9*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/4. - 
       (9*Power(M_PI,3)*hvs(-v4)*Power(hvs(-v5),2))/4. - 
       (5*Power(M_PI,3)*Power(hvs(-v5),3))/4. + 
       3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) + 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (9*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + 
            M_PI*sign(v1),3))/2. + 
       hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),3) + 
       hvs(-(v5/v3))*Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),
         3) + hvs(-(v3/v5))*Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + 
          M_PI*sign(v5),3) - 3*(-((M_PI*hvs(-v3) - M_PI*hvs(-v5))*
              hvs((-v3 + v5)/v1)*
              Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                 hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. - 
          ((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           ((hvs(v1)*hvs(-v3)*
                Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),3)*
                hvs(v5))/6. - (hvs(-1 + v5/v3)*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((v1 - v3)/v5)*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 3))/6. - (hvs((-v3 + v5)/v1)*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v1/v3)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 3))/6.) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                2*M_PI*hvs(-v3)*hvs(-(v1*v5)),3)/6. - 
             (hvs(-1 + v5/v3)*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((v1 - v3)/v5)*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 3))/6. - (hvs((-v3 + v5)/v1)*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v1/v3)*Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),3))/6.))))/
   (4.*v2*v3*v4*(v1 - v3 + v5)*
     sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
       Power(v2*(-v1 + v3) + v1*v5,2) - 
       2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2)))) \
+ ((-2*(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
        (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
           (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
          2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
           Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
             (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
          2*(-(t*v1f) - (1 - t)*v1i)*
           (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
          2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                (-(t*v3f) - (1 - t)*v3i)) + 
             (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
     (-(Power(M_PI,3)*Power(hvs(-v1),3))/4. - 
       3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v2),2) - 
       (Power(M_PI,3)*Power(hvs(-v2),3))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/4. + 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3))/4. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v3),2))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v3),3))/4. - 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. + 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/2. - 
       3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4) + 
       3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4) - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/2. - 
       (Power(M_PI,3)*Power(hvs(-v4),3))/4. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       (3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       (3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/4. - 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5) + 
       3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5) - 
       (15*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5))/2. - 
       3*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5) + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/2. - 
       (9*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/4. + 
       (9*Power(M_PI,3)*hvs(-v4)*Power(hvs(-v5),2))/4. + 
       (5*Power(M_PI,3)*Power(hvs(-v5),3))/2. - 
       3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) - 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) - 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       6*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) + 6*Power(M_PI,2)*hvs(-v2)*
        (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2) + 
       (3*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. + 
       (hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + 
            M_PI*sign(v1),3))/2. + 
       (hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + 
            M_PI*sign(v1),3))/2. + 
       (hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + 
            M_PI*sign(v2),3))/2. + 
       (3*hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + 
            M_PI*sign(v2),3))/2. + 
       (hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),
           3))/2. + (hvs(-(v5/v3))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),3))/2. + 
       (hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),
           3))/2. + (hvs(-(v2/v4))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3))/2. + 
       (3*(-((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
                Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/
             2. - ((M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             ((hvs(-v1)*hvs(v3)*
                  Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),
                   3)*hvs(v4))/6. - 
               (hvs((-v1 + v3)/v4)*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((-v1 + v4)/v3)*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v4/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v3/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),3))/6.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                  2*M_PI*hvs(-v1)*hvs(-(v3*v4)),3)/6. - 
               (hvs((-v1 + v3)/v4)*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((-v1 + v4)/v3)*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v4/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v3/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),3))/6.)))/2. + 
       (3*(-(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/
             2. - (hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             ((hvs(v1)*hvs(v2)*hvs(-v4)*
                  Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),
                   3))/6. - (hvs(-1 + v2/v4)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v1/v4)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((v1 - v4)/v2)*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs((v2 - v4)/v1)*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   3))/6.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),3)/6. - 
               (hvs(-1 + v2/v4)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v1/v4)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((v1 - v4)/v2)*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   3))/6. - (hvs((v2 - v4)/v1)*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   3))/6.)))/2. + 
       (hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),
           3))/2. + (hvs(-(v3/v5))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3))/2. - 
       (3*(-((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/
             2. - ((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             ((hvs(v1)*hvs(-v3)*
                  Power(2*M_PI - 
                    M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),3)*hvs(v5))/
                6. - (hvs(-1 + v5/v3)*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((v1 - v3)/v5)*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((-v3 + v5)/v1)*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v1/v3)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),3))/6.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                  2*M_PI*hvs(-v3)*hvs(-(v1*v5)),3)/6. - 
               (hvs(-1 + v5/v3)*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((v1 - v3)/v5)*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((-v3 + v5)/v1)*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v1/v3)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),3))/6.)))/2. - 
       (3*(-((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
                Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/
             2. - ((M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             ((hvs(-v2)*hvs(v4)*
                  Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),
                   3)*hvs(v5))/6. - 
               (hvs((-v2 + v4)/v5)*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((-v2 + v5)/v4)*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v5/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs(-1 + v4/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),3))/6.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                  2*M_PI*hvs(-v2)*hvs(-(v4*v5)),3)/6. - 
               (hvs((-v2 + v4)/v5)*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((-v2 + v5)/v4)*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v5/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs(-1 + v4/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),3))/6.)))/2. - 
       (9*(-(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. \
- (hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. \
+ hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             ((hvs(v2)*hvs(v3)*hvs(-v5)*
                  Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),
                   3))/6. - (hvs(-1 + v3/v5)*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v2/v5)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((v2 - v5)/v3)*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),
                   3))/6. - (hvs((v3 - v5)/v2)*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),
                   3))/6.) + hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),3)/6. - 
               (hvs(-1 + v3/v5)*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v2/v5)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((v2 - v5)/v3)*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
               (hvs((v3 - v5)/v2)*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.)))/2.))/
   (4.*v1*v4*(v2 + v3 - v5)*v5*
     sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - Power(v2*v3 + v4*(-v3 + v5),2) - 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))\
)) + ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
          Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
        (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
           (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
          2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
           Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
          2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
           ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
          2*(-(t*v3f) - (1 - t)*v3i)*
           (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (v2f - v2i - v5f + v5i) - 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-v5f + v5i) + 
                (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i))) + 
          2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                (-(t*v5f) - (1 - t)*v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i)))))*
     (-(Power(M_PI,3)*Power(hvs(-v1),3))/4. + 
       3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v2),2) + 
       (5*Power(M_PI,3)*Power(hvs(-v2),3))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/2. - 
       (Power(M_PI,3)*Power(hvs(-v3),3))/4. - 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. + 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/2. - 
       3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4) + 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4))/2. - 
       (15*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/4. - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/4. - 
       (9*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v4),2))/4. + 
       3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) + 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) + 
       (3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/4. - 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/4. + 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5))/2. + 
       6*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5) + 
       3*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5) - 
       (3*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5))/4. + 
       (9*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*hvs(-v5))/2. - 
       (27*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v4)*Power(hvs(-v5),2))/2. + 
       (7*Power(M_PI,3)*Power(hvs(-v5),3))/4. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (3*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       6*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) - (3*Power(M_PI,2)*hvs(-v3)*
          (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       6*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) + (hvs(-(v3/v1))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),3))/2. + 
       (hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + 
            M_PI*sign(v1),3))/2. + 
       (hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + 
            M_PI*sign(v2),3))/2. + 
       (hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + 
            M_PI*sign(v2),3))/2. + 
       (hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),
           3))/2. + (hvs(-(v5/v3))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),3))/2. + 
       (hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),
           3))/2. + (hvs(-(v2/v4))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3))/2. + 
       (3*(-((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
                Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/
             2. - ((M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             ((hvs(-v1)*hvs(v3)*
                  Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),
                   3)*hvs(v4))/6. - 
               (hvs((-v1 + v3)/v4)*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((-v1 + v4)/v3)*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v4/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v3/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),3))/6.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                  2*M_PI*hvs(-v1)*hvs(-(v3*v4)),3)/6. - 
               (hvs((-v1 + v3)/v4)*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((-v1 + v4)/v3)*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v4/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v3/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),3))/6.)))/2. - 
       (3*(-(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/
             2. - (hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             ((hvs(v1)*hvs(v2)*hvs(-v4)*
                  Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),
                   3))/6. - (hvs(-1 + v2/v4)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v1/v4)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((v1 - v4)/v2)*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs((v2 - v4)/v1)*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   3))/6.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),3)/6. - 
               (hvs(-1 + v2/v4)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v1/v4)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((v1 - v4)/v2)*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   3))/6. - (hvs((v2 - v4)/v1)*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   3))/6.)))/2. + 
       (3*hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),
           3))/2. + (hvs(-(v3/v5))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3))/2. + 
       (3*(-((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/
             2. - ((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             ((hvs(v1)*hvs(-v3)*
                  Power(2*M_PI - 
                    M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),3)*hvs(v5))/
                6. - (hvs(-1 + v5/v3)*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((v1 - v3)/v5)*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((-v3 + v5)/v1)*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v1/v3)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),3))/6.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                  2*M_PI*hvs(-v3)*hvs(-(v1*v5)),3)/6. - 
               (hvs(-1 + v5/v3)*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((v1 - v3)/v5)*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((-v3 + v5)/v1)*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v1/v3)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),3))/6.)))/2. - 
       (9*(-((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
                Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/
             2. - ((M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             ((hvs(-v2)*hvs(v4)*
                  Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),
                   3)*hvs(v5))/6. - 
               (hvs((-v2 + v4)/v5)*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((-v2 + v5)/v4)*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v5/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs(-1 + v4/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),3))/6.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                  2*M_PI*hvs(-v2)*hvs(-(v4*v5)),3)/6. - 
               (hvs((-v2 + v4)/v5)*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((-v2 + v5)/v4)*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v5/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs(-1 + v4/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),3))/6.)))/2. - 
       (3*(-(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. \
- (hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. \
+ hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             ((hvs(v2)*hvs(v3)*hvs(-v5)*
                  Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),
                   3))/6. - (hvs(-1 + v3/v5)*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v2/v5)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((v2 - v5)/v3)*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),
                   3))/6. - (hvs((v3 - v5)/v2)*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),
                   3))/6.) + hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),3)/6. - 
               (hvs(-1 + v3/v5)*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v2/v5)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((v2 - v5)/v3)*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
               (hvs((v3 - v5)/v2)*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.)))/2.))/
   (4.*v1*v2*v3*(-v2 + v4 + v5)*
     sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - Power(v1*(v2 - v5) + v4*v5,2) - 
       2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
          v4*(v1*v2 + (v1 + v2)*v5)))) - 
  ((-2*(Power(v4,2)*Power(-v3 + v5,2) + Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
           (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
          2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
           Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
             (-v2f + v2i)*(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v4f) - (1 - t)*v4i)*
           ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
          2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2))))*
     ((-3*Power(M_PI,3)*hvs(-v2))/4. - (5*Power(M_PI,3)*hvs(-v3))/4. - 
       (3*Power(M_PI,3)*hvs(-v4))/4. + (Power(M_PI,3)*hvs(-v5))/4. + 
       (3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/2. - 
       3*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*rlog(Abs(v1))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (9*(-(M_PI*hvs(-v2)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (9*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (27*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/4. + 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))) + 
       (3*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v3))))/2. + 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/2. - 
       (9*(-2*M_PI*hvs(-v3)*rlog(Abs(v2))*rlog(Abs(v3)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v3)),2)))/4. - 
       (9*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (9*(-(M_PI*hvs(-v4)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v4))))/2. - 
       (9*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))))/4. + 
       3*(-(M_PI*hvs(-v1)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*rlog(Abs(v1))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (9*(-(M_PI*hvs(-v2)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v3))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (9*(-(M_PI*hvs(-v4)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v4))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (9*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)) + 
       (9*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (15*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/4. - 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v5))))/2. - 
       (9*(-(M_PI*hvs(-v5)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v5))))/2. + 
       (9*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/4. + 
       (9*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                  rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
             rlog(Abs(v5))))/2. + 
       (9*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/4. + 
       (9*(-2*M_PI*hvs(-v5)*rlog(Abs(v4))*rlog(Abs(v5)) - 
            M_PI*hvs(-v4)*Power(rlog(Abs(v5)),2)))/4. + 
       3*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) + 
       6*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) + 
       6*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) + 
       6*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)) + 
          hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) + 
          hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v3) - 
                  M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. + 
             ((-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                  2*M_PI*hvs(-v3)*hvs(-(v1*v5)))*
                Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2. - 
             hvs(-1 + v5/v3)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((v1 - v3)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                   (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs((-v3 + v5)/v1)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                   (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v1/v3)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (hvs(v1)*hvs(-v3)*hvs(v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))))*
                   Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2.) - 
             hvs(-1 + v5/v3)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((v1 - v3)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                   (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs((-v3 + v5)/v1)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                   (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v1/v3)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5)\
))/2.)))))/(4.*v2*v3*v4*(v1 - v3 + v5)*
     sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
       Power(v2*(-v1 + v3) + v1*v5,2) - 
       2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2)))) \
- ((-2*(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
        (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
           (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
          2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
           Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
             (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
          2*(-(t*v1f) - (1 - t)*v1i)*
           (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
          2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                (-(t*v3f) - (1 - t)*v3i)) + 
             (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
     (-(Power(M_PI,3)*hvs(-v1))/2. + (Power(M_PI,3)*hvs(-v2))/4. - 
       (Power(M_PI,3)*hvs(-v3))/4. - (Power(M_PI,3)*hvs(-v4))/4. - 
       (7*Power(M_PI,3)*hvs(-v5))/4. - 
       (3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/4. - 
       (3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/2. + 
       3*(-2*M_PI*hvs(-v2)*rlog(Abs(v1))*rlog(Abs(v2)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v2)),2)) - 
       (3*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (9*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (9*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/4. - 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/4. - 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))))/4. + 
       (3*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v3))))/2. - 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v2))*rlog(Abs(v3)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v3)),2)))/2. - 
       (3*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)) - 
       (3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/4. - 
       3*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/2. + 
       3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))) + 
       (3*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v4))))/2. + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/2. + 
       (3*(hvs(-(v4/v1))*rlog(Abs(v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (3*(hvs(-(v4/v1))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - 3*(-(M_PI*hvs(-v1)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*rlog(Abs(v1))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (9*(-(M_PI*hvs(-v2)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       3*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*rlog(Abs(v3))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (9*(-(M_PI*hvs(-v4)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v4))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)) + 
       3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)) - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       3*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)) + 
       (15*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       3*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/4. + 
       (15*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/4. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2)))/2. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/2. + 
       (9*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/4. - 
       (9*(-2*M_PI*hvs(-v5)*rlog(Abs(v4))*rlog(Abs(v5)) - 
            M_PI*hvs(-v4)*Power(rlog(Abs(v5)),2)))/4. + 
       6*(hvs(-(v5/v2))*rlog(Abs(v1))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v1)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) + 
       6*(hvs(-(v5/v2))*rlog(Abs(v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) + 
       (3*(hvs(-(v5/v2))*rlog(Abs(v3))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v3)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + (3*(hvs(-(v5/v2))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v4)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + 3*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) + 
       3*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) + 
       3*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) + 
       9*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) + 
       3*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) + 
       3*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) + 
       3*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) + 
       3*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) + 
       (3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (M_PI*hvs(-v1) - M_PI*hvs(-v3))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)) + 
            hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) + 
            hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v1) - 
                    M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4))))/6. + 
               ((-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                    2*M_PI*hvs(-v1)*hvs(-(v3*v4)))*
                  Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2. - 
               hvs((-v1 + v3)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/2.) - 
               hvs((-v1 + v4)/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/2.) - hvs(-1 + v4/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/2.) - hvs(-1 + v3/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/2.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (hvs(-v1)*hvs(v3)*hvs(v4)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))))*
                     Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2.) \
- hvs((-v1 + v3)/v4)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs((-v1 + v4)/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/2.) - hvs(-1 + v4/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/2.) - hvs(-1 + v3/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/2.))))/2. + 
       (3*((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) + 
            hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v4) - 
                    M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. + 
               ((-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                    M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)))*
                  Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2. - 
               hvs(-1 + v2/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v1)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v1)))/2.) - 
               hvs(-1 + v1/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((v1 - v4)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
               hvs((v2 - v4)/v1)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (hvs(v1)*hvs(v2)*hvs(-v4)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2)))))/
                   6. + ((2*M_PI - 
                       M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))))*
                     Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2.\
) - hvs(-1 + v2/v4)*((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v1)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs(-1 + v1/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((v1 - v4)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
               hvs((v2 - v4)/v1)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.))))/2. \
+ 3*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) + 
       3*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       (3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)) + 
            hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) + 
            hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v3) - 
                    M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. + 
               ((-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                    2*M_PI*hvs(-v3)*hvs(-(v1*v5)))*
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2. - 
               hvs(-1 + v5/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v1)))/2.) - hvs((v1 - v3)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*
                        hvs(v1 - v5)*hvs(v5)*hvs(-v3 + v5)*
                        hvs(v1 - v3 + v5) - M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((-v3 + v5)/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v3)))/2.) - hvs(-1 + v1/v3)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (hvs(v1)*hvs(-v3)*hvs(v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5)))))/
                   6. + ((2*M_PI - 
                       M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))))*
                     Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2.\
) - hvs(-1 + v5/v3)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v1)))/2.) - 
               hvs((v1 - v3)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((-v3 + v5)/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs(-1 + v1/v3)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/2.))))/2. - 
       (3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (M_PI*hvs(-v2) - M_PI*hvs(-v4))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)) + 
            hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) + 
            hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v2) - 
                    M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5))))/6. + 
               ((-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                    2*M_PI*hvs(-v2)*hvs(-(v4*v5)))*
                  Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2. - 
               hvs((-v2 + v4)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*
                        hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v2)))/6. + 
                  (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*
                        hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v2)))/2.) - 
               hvs((-v2 + v5)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v2)))/6. + 
                  (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/2.) - hvs(-1 + v5/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/2.) - hvs(-1 + v4/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*
                        hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (hvs(-v2)*hvs(v4)*hvs(v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))))*
                     Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2.) \
- hvs((-v2 + v4)/v5)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*
                        hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v2)))/6. + 
                  (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((-v2 + v5)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/6. + (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/2.) - hvs(-1 + v5/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/6. + (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/2.) - hvs(-1 + v4/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/2.))))/2. - 
       (9*((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) + 
            hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v5) - 
                    M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. + 
               ((-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                    M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)))*
                  Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2. - 
               hvs(-1 + v3/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                        hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                        hvs(v5) - M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs(-1 + v2/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((v2 - v5)/v3)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
               hvs((v3 - v5)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (hvs(v2)*hvs(v3)*hvs(-v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))))*
                     Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2.) \
- hvs(-1 + v3/v5)*((Power(M_PI,2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs(-1 + v2/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((v2 - v5)/v3)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
               hvs((v3 - v5)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.))))/2.)\
)/(4.*v1*v4*(v2 + v3 - v5)*v5*sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
       Power(v2*v3 + v4*(-v3 + v5),2) - 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))\
)) - ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
          Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
        (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
           (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
          2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
           Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
          2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
           ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
          2*(-(t*v3f) - (1 - t)*v3i)*
           (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (v2f - v2i - v5f + v5i) - 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-v5f + v5i) + 
                (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i))) + 
          2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                (-(t*v5f) - (1 - t)*v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i)))))*
     (-(Power(M_PI,3)*hvs(-v1))/2. - (7*Power(M_PI,3)*hvs(-v2))/4. - 
       (Power(M_PI,3)*hvs(-v3))/4. - (Power(M_PI,3)*hvs(-v4))/4. + 
       (Power(M_PI,3)*hvs(-v5))/4. - 
       (3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/4. + 
       (15*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/2. - 
       3*(-2*M_PI*hvs(-v2)*rlog(Abs(v1))*rlog(Abs(v2)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v2)),2)) - 
       (3*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))\
) + hvs(-(v1/v3))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/4. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/4. - 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))))/4. + 
       (3*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))\
) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v3))))/2. - 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/2. + 
       3*(-(M_PI*hvs(-v1)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) + 
          hvs(-(v2/v4))*rlog(Abs(v1))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (9*(-(M_PI*hvs(-v3)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))\
) + hvs(-(v2/v4))*rlog(Abs(v3))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/2. + 
       3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))) + 
       3*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) + 
          hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
           rlog(Abs(v4))) + (15*
          (-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/4. + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/4. + 
       (9*(-2*M_PI*hvs(-v4)*rlog(Abs(v3))*rlog(Abs(v4)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v4)),2)))/4. + 
       (3*(hvs(-(v4/v1))*rlog(Abs(v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))))/
        2. - (3*(hvs(-(v4/v1))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))))/
        2. - (3*(-(M_PI*hvs(-v3)*
               (hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))\
) + hvs(-(v3/v5))*rlog(Abs(v3))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (9*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       6*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)) + 
       3*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)) + 
       (21*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/4. + 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       6*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       3*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/4. + 
       (9*(-(M_PI*hvs(-v5)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))\
) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
            2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))\
) + hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                  rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
             rlog(Abs(v5))))/2. + 
       (27*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v4))*rlog(Abs(v5)) - 
            M_PI*hvs(-v4)*Power(rlog(Abs(v5)),2)))/2. - 
       6*(hvs(-(v5/v2))*rlog(Abs(v1))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v1)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) - 
       (3*(hvs(-(v5/v2))*rlog(Abs(v3))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v3)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/
        2. - (3*(hvs(-(v5/v2))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v4)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/
        2. - 6*(hvs(-(v5/v2))*rlog(Abs(v5))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) + 
       3*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) + 
       3*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) + 
       3*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) + 
       3*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) + 
       3*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) + 
       3*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) + 
       3*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) + 
       3*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) + 
       (3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (M_PI*hvs(-v1) - M_PI*hvs(-v3))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)) + 
            hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) + 
            hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v1) - 
                    M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4))))/6. + 
               ((-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                    2*M_PI*hvs(-v1)*hvs(-(v3*v4)))*
                  Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2. - 
               hvs((-v1 + v3)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs((-v1 + v4)/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/2.) - hvs(-1 + v4/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/2.) - hvs(-1 + v3/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/2.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (hvs(-v1)*hvs(v3)*hvs(v4)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))))*
                     Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2.) \
- hvs((-v1 + v3)/v4)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs((-v1 + v4)/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs(-1 + v4/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v3)))/2.) - 
               hvs(-1 + v3/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/2.))))/2. - 
       (3*((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) + 
            hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v4) - 
                    M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. + 
               ((-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                    M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)))*
                  Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2. - 
               hvs(-1 + v2/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v1)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs(-1 + v1/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((v1 - v4)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
               hvs((v2 - v4)/v1)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (hvs(v1)*hvs(v2)*hvs(-v4)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))))*
                     Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2.) \
- hvs(-1 + v2/v4)*((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v1)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs(-1 + v1/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((v1 - v4)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
               hvs((v2 - v4)/v1)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.))))/2. \
+ 9*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) + 
       3*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) + 
       (3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)) + 
            hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) + 
            hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v3) - 
                    M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. + 
               ((-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                    2*M_PI*hvs(-v3)*hvs(-(v1*v5)))*
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2. - 
               hvs(-1 + v5/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v1)))/2.) - 
               hvs((v1 - v3)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((-v3 + v5)/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs(-1 + v1/v3)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (hvs(v1)*hvs(-v3)*hvs(v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))))*
                     Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2.) \
- hvs(-1 + v5/v3)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v1)))/2.) - 
               hvs((v1 - v3)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((-v3 + v5)/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs(-1 + v1/v3)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/2.))))/2. - 
       (9*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (M_PI*hvs(-v2) - M_PI*hvs(-v4))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)) + 
            hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) + 
            hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v2) - 
                    M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5))))/6. + 
               ((-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                    2*M_PI*hvs(-v2)*hvs(-(v4*v5)))*
                  Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2. - 
               hvs((-v2 + v4)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*
                        hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v2)))/6. + 
                  (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((-v2 + v5)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/6. + (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/2.) - hvs(-1 + v5/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/6. + (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/2.) - hvs(-1 + v4/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (hvs(-v2)*hvs(v4)*hvs(v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))))*
                     Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2.) \
- hvs((-v2 + v4)/v5)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((-v2 + v5)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/6. + (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs(-1 + v5/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/6. + (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v4)))/2.) - 
               hvs(-1 + v4/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/2.))))/2. - 
       (3*((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) + 
            hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
                hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v5) - 
                    M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. + 
               ((-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                    M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)))*
                  Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2. - 
               hvs(-1 + v3/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs(-1 + v2/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((v2 - v5)/v3)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
               hvs((v3 - v5)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (hvs(v2)*hvs(v3)*hvs(-v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))))*
                     Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2.) \
- hvs(-1 + v3/v5)*((Power(M_PI,2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs(-1 + v2/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((v2 - v5)/v3)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
               hvs((v3 - v5)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.))))/2.))/
   (4.*v1*v2*v3*(-v2 + v4 + v5)*
     sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - Power(v1*(v2 - v5) + v4*v5,2) - 
       2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + v4*(v1*v2 + (v1 + v2)*v5))\
))
;
 return integrandRe46;
}  


==> anc/evaluate_pentagon/src/functions/f47Eu.cpp <==

#include "../header.h"


double integrandEu47 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu47=  (bcphi5Re*(v1f - v1i - v3f + v3i - v4f + v4i))/(-v1 + v3 + v4) + 
  (bcphi5Re*(-v1f + v1i + v3f - v3i - v5f + v5i))/(v1 - v3 + v5) - 
  (3*(-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                Power(v3*v4 + (v1 - v4)*v5,2) + 
                2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                   v3*(v1*v5 + v4*(v1 + v5))))*
              (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
              (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                 (v1f - v1i - v3f + v3i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
                2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i)) + 
                2*(-(t*v2f) - (1 - t)*v2i)*
                 (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                   2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-v1f + v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-v1f + v1i - v5f + v5i) + 
                      (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-v4f + v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                      (-(t*v4f) - (1 - t)*v4i)) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))))\
)*(-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
             (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
             Power(M_PI,2)*hvs(-v1)*hvs(-v4) - 
             Power(M_PI,2)*hvs(-v3)*hvs(-v4)))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
            Power(v3*v4 + (v1 - v4)*v5,2) + 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) - 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v2) + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
            Power(v1 - v4,2)*Power(v5,2))) - 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                (v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)\
) + (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)\
))/(4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
            Power(v1*(v2 - v5) + v4*v5,2) + 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) - 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
            Power(M_PI,2)*hvs(-v2)*hvs(-v3) + 
            Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(Power(v1,2)*Power(v2 - v5,2) + 
            Power(v2*v3 + v4*(-v3 + v5),2) + 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) - 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)*hvs(-v1)*hvs(-v3) - 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
            Power(v2*(-v1 + v3) + v1*v5,2) + 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))))*
     rlog(Abs((v1f - v3f - v4f)/(-v1 + v3 + v4))))/2. - 
  ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2)\
)*(-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
        (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
             (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
           ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
          2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-(t*v2f) - (1 - t)*v2i)) + 
             (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i)) - 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-v2f + v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
             (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-(t*v5f) - (1 - t)*v5i) + 
          2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
           (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
          2*(-v1f + v1i + v4f - v4i)*
           (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
           Power(-(t*v5f) - (1 - t)*v5i,2)))*
     (-(Power(M_PI,2)*rlog(Abs(v1)))/4. + (5*Power(rlog(Abs(v1)),3))/4. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/2. - 
       Power(rlog(Abs(v2)),3)/2. + (3*Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. - 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       (9*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (9*rlog(Abs(v3))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (5*Power(M_PI,2)*rlog(Abs(v4)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. - 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) + 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) + 
       (9*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. + (9*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. - 
       (9*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/4. - 
       (9*Power(rlog(Abs(v4)),3))/4. + 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       (9*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ 3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       (9*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- 3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
          (rlog(Abs(v2)) - rlog(Abs(v4)))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v4)))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
             Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6. - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
             hvs(v1)*hvs(v2)*hvs(-v4)*
              (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                 6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6.) \
- hvs((v1 - v4)/v2)*(rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))) + 
       (3*Power(M_PI,2)*rlog(Abs(v5)))/4. + 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/4. - 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (9*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. + (9*rlog(Abs(v2))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (9*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. + 
       (9*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))*
          rlog(Abs(v5)))/2.))/
   (4.*v3*(v1 + v2 - v4)*v4*v5*
     sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
       2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + v1*(v3*v4 + v2*(v3 + v4)))*
        v5 + Power(v1 - v4,2)*Power(v5,2))) + 
  (3*rlog(Abs((v1f - v3f - v4f)/(-v1 + v3 + v4)))*
     (-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                Power(v3*v4 + (v1 - v4)*v5,2) + 
                2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                   v3*(v1*v5 + v4*(v1 + v5))))*
              (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
              (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                 (v1f - v1i - v3f + v3i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
                2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i)) + 
                2*(-(t*v2f) - (1 - t)*v2i)*
                 (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                   2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-v1f + v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-v1f + v1i - v5f + v5i) + 
                      (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-v4f + v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                      (-(t*v4f) - (1 - t)*v4i)) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
           (Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
             hvs(v4/v1)*rLi(2,1 - v4/v1) - Power(rlog(Abs(v1)),2)/2. + 
             hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
             Power(rlog(Abs(v3)),2)/2. + rlog(Abs(v1))*rlog(Abs(v4)) - 
             rlog(Abs(v3))*rlog(Abs(v4)) - 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
            Power(v3*v4 + (v1 - v4)*v5,2) + 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) - 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
            rlog(Abs(v1))*rlog(Abs(v2)) - 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2)\
)) - ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(v3/v5)*rLi(2,1 - v3/v5) - 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
            rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
            Power(v2*(-v1 + v3) + v1*v5,2) + 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) - 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) \
+ (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
            hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
            rlog(Abs(v4))*rlog(Abs(v5)) - 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
            Power(v1*(v2 - v5) + v4*v5,2) + 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) - 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
            rlog(Abs(v2))*rlog(Abs(v3)) - 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
            rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(Power(v1,2)*Power(v2 - v5,2) + 
            Power(v2*v3 + v4*(-v3 + v5),2) + 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5)))))))/2. - 
  ((-2*(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
        (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
           (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
          2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
           Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
          2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
           ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
          2*(-(t*v3f) - (1 - t)*v3i)*
           (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (v2f - v2i - v5f + v5i) - 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-v5f + v5i) + 
                (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i))) + 
          2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                (-(t*v5f) - (1 - t)*v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i)))))*
     (-3*zeta3 + (3*Power(M_PI,2)*rlog(Abs(v1)))/4. + 
       (3*Power(M_PI,2)*rlog(Abs(v2)))/2. - 
       (9*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/4. - 
       (5*Power(rlog(Abs(v2)),3))/2. + (3*Power(M_PI,2)*rlog(Abs(v3)))/4. - 
       (9*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. + 
       9*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       (9*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (9*rlog(Abs(v3))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. + 
       (15*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. + 
       (9*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. + (9*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. + 
       (9*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/4. + 
       (5*Power(rlog(Abs(v4)),3))/4. + 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       9*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) - 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. + 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. + 
       (9*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (9*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. - (9*rlog(Abs(v1))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (9*rlog(Abs(v2))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (9*rlog(Abs(v3))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. + (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. + 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/2. - 
       (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/2. - 
       Power(rlog(Abs(v5)),3) + 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       (9*rlog(Abs(v1))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ 3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       (9*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (9*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (9*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- 3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
             Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
             rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
             hvs(-v2)*hvs(v4)*hvs(v5)*
              (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
                Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6.) - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v5)))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v4)))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)))))/
   (4.*v1*v2*v3*(-v2 + v4 + v5)*
     sqrt(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
       2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
          v4*(v1*v2 + (v1 + v2)*v5)))) - 
  ((-2*(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
        (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
           (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
          2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
           Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
             (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
          2*(-(t*v1f) - (1 - t)*v1i)*
           (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
          2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                (-(t*v3f) - (1 - t)*v3i)) + 
             (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
     ((3*Power(M_PI,2)*rlog(Abs(v1)))/4. + 
       (9*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/4. + 
       Power(rlog(Abs(v2)),3) - (Power(M_PI,2)*rlog(Abs(v3)))/4. - 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/2. - 
       Power(rlog(Abs(v3)),3) + (3*Power(M_PI,2)*rlog(Abs(v4)))/4. + 
       (9*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. - 
       (9*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       (9*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       3*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (9*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*rlog(Abs(v4))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (5*Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. + 
       (9*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (9*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (9*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/2. + 
       (9*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. - (9*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. + 
       3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. - 
       (9*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/4. - 
       (9*Power(rlog(Abs(v5)),3))/4. + 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       (9*rlog(Abs(v1))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ 3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       (9*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (9*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- 3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
          (rlog(Abs(v3)) - rlog(Abs(v5)))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (rlog(Abs(v2)) - rlog(Abs(v5)))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
             Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
             hvs(v2)*hvs(v3)*hvs(-v5)*
              (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6.) - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)))))/
   (4.*v1*v4*(v2 + v3 - v5)*v5*
     sqrt(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))\
)) - ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
          Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
           (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
          2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
           Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
             (-v2f + v2i)*(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v4f) - (1 - t)*v4i)*
           ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
          2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2))))*
     ((-9*zeta3)/2. - (Power(M_PI,2)*rlog(Abs(v1)))/4. - 
       (7*Power(rlog(Abs(v1)),3))/4. + (Power(M_PI,2)*rlog(Abs(v2)))/2. + 
       Power(rlog(Abs(v2)),3)/4. + 
       9*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       6*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       6*rlog(Abs(v2))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (7*Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       (27*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. + 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. - 
       3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2) - 
       (5*Power(rlog(Abs(v3)),3))/2. + 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. + (3*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. + (3*rlog(Abs(v2))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. - (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. + (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. + 
       Power(rlog(Abs(v4)),3)/4. + 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,v4/v1) - hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
               Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
               hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
               hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
               hvs(-v1)*hvs(v3)*hvs(v4)*
                (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                  rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                  (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                   6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/
                   6.) - hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v4)))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v3)))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))))/2. \
+ (3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
            (rlog(Abs(v2)) - rlog(Abs(v4)))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v4)))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + 
               rLi(3,v2/v4) - hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                6. - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
               hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
               hvs(v1)*hvs(v2)*hvs(-v4)*
                (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                  rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                  (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                   6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                   6.) - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))))/2. + 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       (9*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       3*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (9*rlog(Abs(v4))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/2. - 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v5)))/2. - 6*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) - 
       3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) + (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. + 
       (15*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. + 
       (9*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/4. + 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,v5/v2) - hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
               Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
               hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
               hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
               hvs(-v2)*hvs(v4)*hvs(v5)*
                (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                  rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                  (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/
                   6. - Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/
                   6.) - hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v5)))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v4)))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.))))/2. \
- (9*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,v5/v3) - hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/
                6. - hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
               hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
               hvs(v1)*hvs(-v3)*hvs(v5)*
                (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                  rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                  (Power(M_PI,2)*
                     rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) - 
               hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v3)) + rlog(Abs(v5)))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v3)))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.))))/2. \
- (3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
            (rlog(Abs(v3)) - rlog(Abs(v5)))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (rlog(Abs(v2)) - rlog(Abs(v5)))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
               Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
               hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
               hvs(v2)*hvs(v3)*hvs(-v5)*
                (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                  rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                  (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/
                   6. - Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/
                   6.) - hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.))))/2.))/
   (4.*v2*v3*v4*(v1 - v3 + v5)*
     sqrt(Power(v4,2)*Power(-v3 + v5,2) + Power(v2*(-v1 + v3) + v1*v5,2) + 
       2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2)))) \
- ((-2*(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
           (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
          2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
           Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
          2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-v5f + v5i) + (-v1f + v1i + v4f - v4i)*
              (-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v2f) - (1 - t)*v2i)*
           (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*(-v5f + v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v1f) - (1 - t)*v1i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
          2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                (-(t*v4f) - (1 - t)*v4i)) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
     ((-9*zeta3)/2. + (7*Power(M_PI,2)*rlog(Abs(v1)))/4. - 
       (5*Power(rlog(Abs(v1)),3))/2. + (Power(M_PI,2)*rlog(Abs(v2)))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/2. + 
       Power(rlog(Abs(v2)),3)/4. + 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) + 
       6*rlog(Abs(v2))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       6*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) + (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. + 
       3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2) + Power(rlog(Abs(v3)),3)/2. + 
       9*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. + 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. + 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. - 3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) - 
       (9*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. + (15*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/
        4. - (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/2. - 
       (3*Power(rlog(Abs(v4)),3))/4. + 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       (9*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- 3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       (9*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,v4/v1) - hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
               Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
               hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
               hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
               hvs(-v1)*hvs(v3)*hvs(v4)*
                (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                  rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                  (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                   6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/
                   6.) - hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v4)))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v3)))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))))/2. \
- (3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
            (rlog(Abs(v2)) - rlog(Abs(v4)))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v4)))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + 
               rLi(3,v2/v4) - hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                6. - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
               hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
               hvs(v1)*hvs(v2)*hvs(-v4)*
                (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                  rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                  (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                   6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                   6.) - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))))/2. + 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v5)))/2. + 3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) + 
       3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       (9*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))*
          rlog(Abs(v5)))/2. + (3*
          (hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. + 
       Power(rlog(Abs(v5)),3)/4. + 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,v5/v2) - hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
               Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
               hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
               hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
               hvs(-v2)*hvs(v4)*hvs(v5)*
                (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                  rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                  (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/
                   6. - Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/
                   6.) - hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v5)))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v4)))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.))))/2. \
- (3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,v5/v3) - hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/
                6. - hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
               hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
               hvs(v1)*hvs(-v3)*hvs(v5)*
                (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                  rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                  (Power(M_PI,2)*
                     rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) - 
               hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v3)) + rlog(Abs(v5)))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v3)))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.))))/2. \
+ (3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
            (rlog(Abs(v3)) - rlog(Abs(v5)))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (rlog(Abs(v2)) - rlog(Abs(v5)))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
               Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
               hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
               hvs(v2)*hvs(v3)*hvs(-v5)*
                (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                  rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                  (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/
                   6. - Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/
                   6.) - hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.))))/2.))/
   (4.*v1*v2*(-v1 + v3 + v4)*v5*
     sqrt(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) + 
       2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
          v3*(v1*v5 + v4*(v1 + v5))))) - 
  (3*(-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                Power(v3*v4 + (v1 - v4)*v5,2) + 
                2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                   v3*(v1*v5 + v4*(v1 + v5))))*
              (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
              (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                 (v1f - v1i - v3f + v3i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
                2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i)) + 
                2*(-(t*v2f) - (1 - t)*v2i)*
                 (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                   2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-v1f + v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-v1f + v1i - v5f + v5i) + 
                      (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-v4f + v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                      (-(t*v4f) - (1 - t)*v4i)) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))))\
)*(-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
             (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
             Power(M_PI,2)*hvs(-v1)*hvs(-v4) - 
             Power(M_PI,2)*hvs(-v3)*hvs(-v4)))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
            Power(v3*v4 + (v1 - v4)*v5,2) + 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) - 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v2) + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
            Power(v1 - v4,2)*Power(v5,2))) - 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                (v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)\
) + (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)\
))/(4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
            Power(v1*(v2 - v5) + v4*v5,2) + 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) - 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
            Power(M_PI,2)*hvs(-v2)*hvs(-v3) + 
            Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(Power(v1,2)*Power(v2 - v5,2) + 
            Power(v2*v3 + v4*(-v3 + v5),2) + 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) - 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)*hvs(-v1)*hvs(-v3) - 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
            Power(v2*(-v1 + v3) + v1*v5,2) + 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))))*
     rlog(Abs((-v1f + v3f - v5f)/(v1 - v3 + v5))))/2. + 
  (3*(-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                Power(v3*v4 + (v1 - v4)*v5,2) + 
                2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                   v3*(v1*v5 + v4*(v1 + v5))))*
              (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
              (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                 (v1f - v1i - v3f + v3i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
                2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i)) + 
                2*(-(t*v2f) - (1 - t)*v2i)*
                 (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                   2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-v1f + v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-v1f + v1i - v5f + v5i) + 
                      (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-v4f + v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                      (-(t*v4f) - (1 - t)*v4i)) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))))\
)*(Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
             hvs(v4/v1)*rLi(2,1 - v4/v1) - Power(rlog(Abs(v1)),2)/2. + 
             hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
             Power(rlog(Abs(v3)),2)/2. + rlog(Abs(v1))*rlog(Abs(v4)) - 
             rlog(Abs(v3))*rlog(Abs(v4)) - 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
            Power(v3*v4 + (v1 - v4)*v5,2) + 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) - 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
            rlog(Abs(v1))*rlog(Abs(v2)) - 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
            Power(v1 - v4,2)*Power(v5,2))) - 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*
                (v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(v3/v5)*rLi(2,1 - v3/v5) - 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
            rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
            Power(v2*(-v1 + v3) + v1*v5,2) + 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) - 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                (v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)\
) + (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
            hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
            rlog(Abs(v4))*rlog(Abs(v5)) - 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
            Power(v1*(v2 - v5) + v4*v5,2) + 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) - 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
            rlog(Abs(v2))*rlog(Abs(v3)) - 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
            rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(Power(v1,2)*Power(v2 - v5,2) + 
            Power(v2*v3 + v4*(-v3 + v5),2) + 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))))*
     rlog(Abs((-v1f + v3f - v5f)/(v1 - v3 + v5))))/2. - 
  3*(-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
              Power(v3*v4 + (v1 - v4)*v5,2) + 
              2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                 v3*(v1*v5 + v4*(v1 + v5))))*
            (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
              (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
              (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
              (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
              (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
              (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
              (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
              (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
              (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
              (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
           (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
            (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
               (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
              2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
               Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
              2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                 (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                 (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                  (-v5f + v5i) + 
                 (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
               ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                 (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                  (-(t*v5f) - (1 - t)*v5i)) + 
              2*(-(t*v2f) - (1 - t)*v2i)*
               (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                 2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                  (-(t*v4f) - (1 - t)*v4i) + 
                 (-(t*v1f) - (1 - t)*v1i)*
                  (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                  (-v5f + v5i) + 
                 (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                  (-(t*v5f) - (1 - t)*v5i) + 
                 (-v1f + v1i)*
                  (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                  (-(t*v5f) - (1 - t)*v5i) + 
                 (-(t*v3f) - (1 - t)*v3i)*
                  ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                    (-(t*v4f) - (1 - t)*v4i)*
                     (-v1f + v1i - v5f + v5i) + 
                    (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                    (-v4f + v4i)*
                     (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                 (-v3f + v3i)*
                  ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                    (-(t*v4f) - (1 - t)*v4i)*
                     (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
              2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                    (-(t*v4f) - (1 - t)*v4i)) + 
                 (-(t*v1f) - (1 - t)*v1i)*
                  (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                  (-(t*v5f) - (1 - t)*v5i) + 
                 (-(t*v3f) - (1 - t)*v3i)*
                  ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                    (-(t*v4f) - (1 - t)*v4i)*
                     (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
         (-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
           (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
           Power(M_PI,2)*hvs(-v1)*hvs(-v4) - Power(M_PI,2)*hvs(-v3)*hvs(-v4)))/
      (4.*v1*v2*(-v1 + v3 + v4)*v5*
        sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
          Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))) - 
     ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
             2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
             Power(v1 - v4,2)*Power(v5,2))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
           (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                (-v3f + v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
             2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-(t*v2f) - (1 - t)*v2i)) + 
                (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-v5f + v5i) + 2*
              (-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-v3f + v3i - v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-v2f + v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
                (-v1f + v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-(t*v5f) - (1 - t)*v5i) + 
             2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
              (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
             2*(-v1f + v1i + v4f - v4i)*
              (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              Power(-(t*v5f) - (1 - t)*v5i,2)))*
        ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
          Power(M_PI,2)*hvs(-v1)*hvs(-v2) + Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
          (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
      (4.*v3*(v1 + v2 - v4)*v4*v5*
        sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2))) \
- ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
             Power(v1*(v2 - v5) + v4*v5,2) + 
             2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                v4*(v1*v2 + (v1 + v2)*v5)))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
           (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
             2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
             2*(-(t*v3f) - (1 - t)*v3i)*
              (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (v2f - v2i - v5f + v5i) - 
                2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
                (-v4f + v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i))) + 
             2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i)))))*
        (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
          (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
          Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)))/
      (4.*v1*v2*v3*(-v2 + v4 + v5)*
        sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
          Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))) - 
     ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
             Power(v2*v3 + v4*(-v3 + v5),2) + 
             2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                v2*(v4*v5 + v3*(v4 + v5))))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
           (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                (-v4f + v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
             2*(-(t*v1f) - (1 - t)*v1i)*
              (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v3f + v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                (-v2f + v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
             2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                   (-(t*v3f) - (1 - t)*v3i)) + 
                (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
        ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
          Power(M_PI,2)*hvs(-v2)*hvs(-v3) + Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
          (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
      (4.*v1*v4*(v2 + v3 - v5)*v5*
        sqrt(Power(v1,2)*Power(v2 - v5,2) + 
          Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))) - 
     ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
             Power(v2*(-v1 + v3) + v1*v5,2) + 
             2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                v1*Power(v5,2)))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                (-v2f + v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-v5f + v5i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-v1f + v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
             2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)))\
)*(Power(M_PI,2)*hvs(-v1)*hvs(-v3) - (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
          Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
          (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
      (4.*v2*v3*v4*(v1 - v3 + v5)*
        sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
          Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))))*
   rlog(Abs((Power(v2f*v3f - v4f*(v3f - v5f),2) + 
        Power(v1f,2)*Power(-v2f + v5f,2) - 
        2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
           v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f)))/
      (Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
        2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
           v2*(v4*v5 + v3*(v4 + v5)))))) + 
  2*((2*bcphi5Re*(Power(t*(v1f - v1i) + v1i,2)*(v2f - v2i - v5f + v5i)*
           (v2i - v5i + t*(v2f - v2i - v5f + v5i)) + 
          (v1f - v1i)*(t*(v1f - v1i) + v1i)*
           Power(v2i - v5i + t*(v2f - v2i - v5f + v5i),2) + 
          ((t*(v2f - v2i) + v2i)*(t*(v3f - v3i) + v3i) - 
             (t*(v4f - v4i) + v4i)*
              (v3i - v5i + t*(v3f - v3i - v5f + v5i)))*
           (v2i*(v3f - 2*v3i) + v2f*v3i - v3i*v4f - v3f*v4i + 2*v3i*v4i + 
             v4i*v5f + v4f*v5i - 2*v4i*v5i + 
             2*t*(v2f*(v3f - v3i) + v2i*(-v3f + v3i) - 
                (v4f - v4i)*(v3f - v3i - v5f + v5i))) + 
          (-v1f + v1i)*(Power(t*(v2f - v2i) + v2i,2)*
              (t*(v3f - v3i) + v3i) + 
             (t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i)*
              (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
             (-v2i + t*(-v2f + v2i))*
              ((t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i) + 
                (t*(v3f - v3i) + v3i)*
                 (v4i + t*(v4f - v4i + v5f - v5i) + v5i))) + 
          (-v1i + t*(-v1f + v1i))*
           (Power(t*(v2f - v2i) + v2i,2)*(v3f - v3i) + 
             2*(v2f - v2i)*(t*(v2f - v2i) + v2i)*(t*(v3f - v3i) + v3i) - 
             (t*(v4f - v4i) + v4i)*(v3f - v3i - v5f + v5i)*
              (t*(v5f - v5i) + v5i) + 
             (t*(v4f - v4i) + v4i)*(v5f - v5i)*
              (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
             (v4f - v4i)*(t*(v5f - v5i) + v5i)*
              (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
             (-v2f + v2i)*((t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i) + 
                (t*(v3f - v3i) + v3i)*
                 (v4i + t*(v4f - v4i + v5f - v5i) + v5i)) - 
             (t*(v2f - v2i) + v2i)*
              (v3f*v4i + v4i*v5f + v3i*(v4f - 2*v4i + v5f - 2*v5i) + 
                v3f*v5i + v4f*v5i - 2*v4i*v5i + 
                2*t*((v4f - v4i)*(v5f - v5i) + 
                   v3f*(v4f - v4i + v5f - v5i) + 
                   v3i*(-v4f + v4i - v5f + v5i))))))/
      (Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
        2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
           v2*(v4*v5 + v3*(v4 + v5)))) + 
     (3*(-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                   Power(v3*v4 + (v1 - v4)*v5,2) + 
                   2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                      v3*(v1*v5 + v4*(v1 + v5))))*
                 (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                   (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                   (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
                (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
                 (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                    (v1f - v1i - v3f + v3i)*
                    (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                   2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                    Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) \
+ 2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                      (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                      (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                       (-v5f + v5i) + 
                      (-v1f + v1i + v4f - v4i)*
                       (-(t*v5f) - (1 - t)*v5i))*
                    ((-(t*v3f) - (1 - t)*v3i)*
                       (-(t*v4f) - (1 - t)*v4i) + 
                      (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                       (-(t*v5f) - (1 - t)*v5i)) + 
                   2*(-(t*v2f) - (1 - t)*v2i)*
                    (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                      2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                       (-(t*v4f) - (1 - t)*v4i) + 
                      (-(t*v1f) - (1 - t)*v1i)*
                       (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                       (-v5f + v5i) + 
                      (-(t*v1f) - (1 - t)*v1i)*
                       (v1f - v1i - v4f + v4i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-v1f + v1i)*
                       (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v3f) - (1 - t)*v3i)*
                       ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                        (-v1f + v1i - v5f + v5i) + 
                        (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-v4f + v4i)*
                        (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)\
) + (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                        (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))\
) + 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                        (-(t*v4f) - (1 - t)*v4i)) + 
                      (-(t*v1f) - (1 - t)*v1i)*
                       (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v3f) - (1 - t)*v3i)*
                       ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v5f) - (1 - t)*v5i) + 
                         (-(t*v4f) - (1 - t)*v4i)*
                         (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))\
)))*(Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
                hvs(v4/v1)*rLi(2,1 - v4/v1) - 
                Power(rlog(Abs(v1)),2)/2. + 
                hvs(-(v1/v3))*
                 (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                   rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
                Power(rlog(Abs(v3)),2)/2. + 
                rlog(Abs(v1))*rlog(Abs(v4)) - 
                rlog(Abs(v3))*rlog(Abs(v4)) - 
                hvs(-(v4/v1))*
                 (Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                   rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
           (4.*v1*v2*(-v1 + v3 + v4)*v5*
             sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))) - 
          ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
                  2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                     v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
                  Power(v1 - v4,2)*Power(v5,2))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
                (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (v2f - v2i - v4f + v4i) + 
                     (-v3f + v3i)*
                      (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                   ((-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
                  2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                        (-(t*v2f) - (1 - t)*v2i)) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) \
+ (-(t*v1f) - (1 - t)*v1i)*((-(t*v3f) - (1 - t)*v3i)*
                        (-(t*v4f) - (1 - t)*v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)\
))*(-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                       (-v2f + v2i)) - 
                     2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v2f + v2i + v4f - v4i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) \
+ (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) \
+ (-(t*v1f) - (1 - t)*v1i)*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                       (-v3f + v3i - v4f + v4i) + 
                        (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                        (-v2f + v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - 
                       (1 - t)*v4i)) + 
                     (-v1f + v1i)*
                      ((-(t*v3f) - (1 - t)*v3i)*
                        (-(t*v4f) - (1 - t)*v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)\
))*(-(t*v5f) - (1 - t)*v5i) + 
                  2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + 
                     (1 - t)*v4i,2)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  2*(-v1f + v1i + v4f - v4i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2)))*
             (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
               rlog(Abs(v1))*rlog(Abs(v2)) - 
               hvs(-(v2/v4))*
                (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
               rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
           (4.*v3*(v1 + v2 - v4)*v4*v5*
             sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))) - 
          ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
                  Power(v2*(-v1 + v3) + v1*v5,2) + 
                  2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                     v1*Power(v5,2)))*
                ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
                (2*Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (v3f - v3i - v5f + v5i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
                  2*((-(t*v2f) - (1 - t)*v2i)*
                      (v1f - v1i - v3f + v3i) + 
                     (-v2f + v2i)*
                      (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                   ((-(t*v2f) - (1 - t)*v2i)*
                      (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) \
+ 2*(-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*
                       (-(t*v3f) - (1 - t)*v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - 
                       (1 - t)*v3i))*(-v5f + v5i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                       (-v2f + v2i - v3f + v3i) + 
                        (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                        (-v1f + v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - 
                       (1 - t)*v3i))*(-(t*v5f) - (1 - t)*v5i) - 
                     2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                      (-(t*v5f) - (1 - t)*v5i) - 
                     (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
                  2*(-v4f + v4i)*
                   ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i)\
)*(-(t*v5f) - (1 - t)*v5i) - 
                     (-(t*v1f) - (1 - t)*v1i)*
                      Power(-(t*v5f) - (1 - t)*v5i,2))))*
             (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(v3/v5)*rLi(2,1 - v3/v5) - 
               hvs(-(v1/v3))*
                (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
               rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
               hvs(-(v3/v5))*
                (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
               rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
           (4.*v2*v3*v4*(v1 - v3 + v5)*
             sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))) - 
          ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
                  Power(v1*(v2 - v5) + v4*v5,2) + 
                  2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                     v4*(v1*v2 + (v1 + v2)*v5)))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
                (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                   (v2f - v2i - v4f + v4i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
                  2*((-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i + v5f - v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                   ((-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
                  2*(-(t*v3f) - (1 - t)*v3i)*
                   (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i)*(v2f - v2i - v5f + v5i) \
- 2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                        (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - 
                       (1 - t)*v2i)*(-v5f + v5i) + 
                        (-v1f + v1i - v2f + v2i)*
                        (-(t*v5f) - (1 - t)*v5i)) + 
                     (-v4f + v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                        (-(t*v5f) - (1 - t)*v5i))) + 
                  2*(-v3f + v3i)*
                   (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                        (-(t*v5f) - (1 - t)*v5i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                         (-(t*v5f) - (1 - t)*v5i)))))*
             (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
               hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
               hvs(-(v2/v4))*
                (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
               Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
               rlog(Abs(v4))*rlog(Abs(v5)) - 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
           (4.*v1*v2*v3*(-v2 + v4 + v5)*
             sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))) - 
          ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
                  Power(v2*v3 + v4*(-v3 + v5),2) + 
                  2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                     v2*(v4*v5 + v3*(v4 + v5))))*
                ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
                (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-v2f + v2i + v5f - v5i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) \
+ 2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (v3f - v3i - v5f + v5i) + 
                     (-v4f + v4i)*
                      (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                   ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
                  2*(-(t*v1f) - (1 - t)*v1i)*
                   (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                     2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                        (-v4f + v4i - v5f + v5i) + 
                        (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-v3f + v3i)*
                        (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))\
) + 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                        (-(t*v3f) - (1 - t)*v3i)) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      ((-(t*v4f) - (1 - t)*v4i)*
                        (-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))\
))*(Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
               rlog(Abs(v2))*rlog(Abs(v3)) - 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
               rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
           (4.*v1*v4*(v2 + v3 - v5)*v5*
             sqrt(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))))*
        rlog(Abs((Power(v2f*v3f - v4f*(v3f - v5f),2) + 
             Power(v1f,2)*Power(-v2f + v5f,2) - 
             2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
                v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f)))/
           (Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
             2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                v2*(v4*v5 + v3*(v4 + v5)))))))/2.) + 
  ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2)\
)*(-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
        (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
             (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
           ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
          2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-(t*v2f) - (1 - t)*v2i)) + 
             (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i)) - 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-v2f + v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
             (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-(t*v5f) - (1 - t)*v5i) + 
          2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
           (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
          2*(-v1f + v1i + v4f - v4i)*
           (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
           Power(-(t*v5f) - (1 - t)*v5i,2)))*
     ((15*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/4. - 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. - 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)) - 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/2. + 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. + 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/2. + 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (9*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (9*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (27*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) + 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) - 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. - 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. + 
       (9*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       (9*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/4. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (9*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. - 
       (9*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. + 
       (9*(-(M_PI*hvs(-(v4/v1))*hvs(-v5)*
               (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
                 (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
            M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v5))))/2. + 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) + 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. + 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) + 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       3*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
          (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. + 
          hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
          (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                 Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 2))/2. - (hvs(-1 + v1/v4)*
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 2))/2. + (hvs((v1 - v4)/v2)*
                rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                   M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),2)\
)/2. - (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),2)\
)/2. + (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.))))/
   (4.*v3*(v1 + v2 - v4)*v4*v5*
     sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
       2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + v1*(v3*v4 + v2*(v3 + v4)))*
        v5 + Power(v1 - v4,2)*Power(v5,2))) + 
  ((-2*(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
        (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
           (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
          2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
           Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
          2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
           ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
          2*(-(t*v3f) - (1 - t)*v3i)*
           (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (v2f - v2i - v5f + v5i) - 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-v5f + v5i) + 
                (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i))) + 
          2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                (-(t*v5f) - (1 - t)*v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i)))))*
     ((9*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (15*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/2. + 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (9*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/4. - 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. - 
       (9*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. + 
       (9*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (9*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (15*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. + 
       (15*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. + 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (9*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. - 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. - 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. + 
       (9*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. + 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (9*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. + 
       (9*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. + 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) + 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
          (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
          (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(hvs(-v2)*hvs(v4)*
                 Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*
                 hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. + 
             (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                   2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                 rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 2))/2. + (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.))))/
   (4.*v1*v2*v3*(-v2 + v4 + v5)*
     sqrt(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
       2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
          v4*(v1*v2 + (v1 + v2)*v5)))) + 
  ((-2*(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
        (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
           (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
          2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
           Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
             (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
          2*(-(t*v1f) - (1 - t)*v1i)*
           (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
          2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                (-(t*v3f) - (1 - t)*v3i)) + 
             (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
     ((-9*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) - 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. - 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. + 
       (9*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/4. - 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       (9*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. + 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (27*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (9*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/2. - 
       (9*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. + 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. + 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) + 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) + 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
          (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
          hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
          (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                 Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                 2))/2. - (hvs(-1 + v2/v5)*
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                 2))/2. + (hvs((v2 - v5)/v3)*
                rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                   M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2)\
)/2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2)\
)/2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.))))/
   (4.*v1*v4*(v2 + v3 - v5)*v5*
     sqrt(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))\
)) + ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
          Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
           (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
          2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
           Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
             (-v2f + v2i)*(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v4f) - (1 - t)*v4i)*
           ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
          2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2))))*
     ((-21*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/4. + 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       6*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)) - 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)) + 
       (3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. - 
       6*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       6*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (15*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (27*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. - 
       3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))) - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. + 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v5))))/2. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (15*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) + (3*
          (-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (9*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. - 
       (3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
            (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                  hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. \
+ (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
            (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(hvs(-v1)*hvs(v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*hvs(v4)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                     2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.)))/2. + 
       (3*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
            (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. \
+ hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
            (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - 
                    M_PI*sign(v4),2))/2. + 
               (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                     M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   2))/2. + (hvs((v2 - v4)/v1)*
                  rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.)))/2. + 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. - 
       (9*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
            (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                  hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. \
+ (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
            (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(hvs(v1)*hvs(-v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*
                   hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                     2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. + 
       (3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
            (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                  hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. \
+ (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
            (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(hvs(-v2)*hvs(v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*hvs(v5)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                     2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. - 
       (3*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
            (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. \
+ hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
            (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. \
+ hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),
                   2))/2. + (hvs((v3 - v5)/v2)*
                  rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),
                   2))/2.) + hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                     M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.)))/2.))/
   (4.*v2*v3*v4*(v1 - v3 + v5)*
     sqrt(Power(v4,2)*Power(-v3 + v5,2) + Power(v2*(-v1 + v3) + v1*v5,2) + 
       2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2)))) \
+ ((-2*(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
           (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
          2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
           Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
          2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-v5f + v5i) + (-v1f + v1i + v4f - v4i)*
              (-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v2f) - (1 - t)*v2i)*
           (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*(-v5f + v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v1f) - (1 - t)*v1i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
          2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                (-(t*v4f) - (1 - t)*v4i)) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
     ((-15*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)) - 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)) + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)) + 
       (3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. - 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/2. + 
       6*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/2. - 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)) + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))) + 
       6*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) - (3*
          (-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (9*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. + 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. + 
       (15*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       (9*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
               rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. - 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. + 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v5))))/2. - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       (9*(-(M_PI*hvs(-(v4/v1))*hvs(-v5)*
               (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
                 (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
            M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. + 
       (9*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. - 
       (9*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
            (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                  hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. \
+ (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
            (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(hvs(-v1)*hvs(v3)*
                   Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),
                    2)*hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. \
+ (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                     2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.)))/2. - 
       (3*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
            (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. \
+ hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
            (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   2))/2. + (hvs((v2 - v4)/v1)*
                  rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                     M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
               (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.)))/2. + 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. - 
       (3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
            (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                  hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. \
+ (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
            (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(hvs(v1)*hvs(-v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*hvs(v5)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                     2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. + 
       (3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
            (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                  hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. \
+ (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
            (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(hvs(-v2)*hvs(v4)*
                   Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),
                    2)*hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. \
+ (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                     2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. + 
       (3*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
            (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
            hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
                hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
            (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                   Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),
                    2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                     M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                   2))/2. - (hvs(-1 + v2/v5)*
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                   2))/2. + (hvs((v2 - v5)/v3)*
                  rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.)))/2.))/
   (4.*v1*v2*(-v1 + v3 + v4)*v5*
     sqrt(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) + 
       2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + v3*(v1*v5 + v4*(v1 + v5)))\
))
;
 return integrandEu47;
}  


==> anc/evaluate_pentagon/src/functions/f47Im.cpp <==

#include "../header.h"


double integrandIm47 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm47=  (bcphi5Im*(v1f - v1i - v3f + v3i - v4f + v4i))/(-v1 + v3 + v4) + 
  (bcphi5Im*(-v1f + v1i + v3f - v3i - v5f + v5i))/(v1 - v3 + v5) - 
  (3*(((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                (v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
            Power(M_PI,2)*hvs(-v1)*hvs(-v4) - Power(M_PI,2)*hvs(-v3)*hvs(-v4)\
))/(4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v2) + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - 
            Power(v1 - v4,2)*Power(v5,2))) + 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                (v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)\
) + (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)\
))/(4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
            Power(M_PI,2)*hvs(-v2)*hvs(-v3) + 
            Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) + 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)*hvs(-v1)*hvs(-v3) - 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))))*rlog((v1f - v3f - v4f)/(-v1 + v3 + v4)))/2. \
- (3*(((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                (v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
            Power(M_PI,2)*hvs(-v1)*hvs(-v4) - Power(M_PI,2)*hvs(-v3)*hvs(-v4)\
))/(4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v2) + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - 
            Power(v1 - v4,2)*Power(v5,2))) + 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                (v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)\
) + (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)\
))/(4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
            Power(M_PI,2)*hvs(-v2)*hvs(-v3) + 
            Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) + 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)*hvs(-v1)*hvs(-v3) - 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))))*rlog((-v1f + v3f - v5f)/(v1 - v3 + v5)))/2. \
- 3*(((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
             Power(v3*v4 + (v1 - v4)*v5,2) + 
             2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                v3*(v1*v5 + v4*(v1 + v5))))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
             2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                 (-v5f + v5i) + 
                (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v2f) - (1 - t)*v2i)*
              (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-v5f + v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                   (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v4f + v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                (-v3f + v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
             2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                   (-(t*v4f) - (1 - t)*v4i)) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
        (-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
          (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
          Power(M_PI,2)*hvs(-v1)*hvs(-v4) - Power(M_PI,2)*hvs(-v3)*hvs(-v4)))/
      (4.*v1*v2*(-v1 + v3 + v4)*v5*
        sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
          Power(v3*v4 + (v1 - v4)*v5,2) - 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))) + 
     ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
             2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
             Power(v1 - v4,2)*Power(v5,2))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
           (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                (-v3f + v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
             2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-(t*v2f) - (1 - t)*v2i)) + 
                (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-v5f + v5i) + 2*
              (-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-v3f + v3i - v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-v2f + v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
                (-v1f + v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-(t*v5f) - (1 - t)*v5i) + 
             2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
              (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
             2*(-v1f + v1i + v4f - v4i)*
              (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              Power(-(t*v5f) - (1 - t)*v5i,2)))*
        ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
          Power(M_PI,2)*hvs(-v1)*hvs(-v2) + Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
          (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
      (4.*v3*(v1 + v2 - v4)*v4*v5*
        sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2))) \
+ ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
             Power(v1*(v2 - v5) + v4*v5,2) + 
             2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                v4*(v1*v2 + (v1 + v2)*v5)))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
           (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
             2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
             2*(-(t*v3f) - (1 - t)*v3i)*
              (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (v2f - v2i - v5f + v5i) - 
                2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
                (-v4f + v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i))) + 
             2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i)))))*
        (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
          (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
          Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)))/
      (4.*v1*v2*v3*(-v2 + v4 + v5)*
        sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
          Power(v1*(v2 - v5) + v4*v5,2) - 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))) + 
     ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
             Power(v2*v3 + v4*(-v3 + v5),2) + 
             2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                v2*(v4*v5 + v3*(v4 + v5))))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
           (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                (-v4f + v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
             2*(-(t*v1f) - (1 - t)*v1i)*
              (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v3f + v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                (-v2f + v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
             2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                   (-(t*v3f) - (1 - t)*v3i)) + 
                (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
        ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
          Power(M_PI,2)*hvs(-v2)*hvs(-v3) + Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
          (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
      (4.*v1*v4*(v2 + v3 - v5)*v5*
        sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
          Power(v2*v3 + v4*(-v3 + v5),2) - 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))) + 
     ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
             Power(v2*(-v1 + v3) + v1*v5,2) + 
             2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                v1*Power(v5,2)))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                (-v2f + v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-v5f + v5i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-v1f + v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
             2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)))\
)*(Power(M_PI,2)*hvs(-v1)*hvs(-v3) - (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
          Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
          (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
      (4.*v2*v3*v4*(v1 - v3 + v5)*
        sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
          Power(v2*(-v1 + v3) + v1*v5,2) - 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))))*
   rlog((Power(v2f*v3f - v4f*(v3f - v5f),2) + 
       Power(v1f,2)*Power(-v2f + v5f,2) - 
       2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
          v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f)))/
     (Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))\
)) + ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2)\
)*(-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
        (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
             (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
           ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
          2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-(t*v2f) - (1 - t)*v2i)) + 
             (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i)) - 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-v2f + v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
             (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-(t*v5f) - (1 - t)*v5i) + 
          2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
           (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
          2*(-v1f + v1i + v4f - v4i)*
           (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
           Power(-(t*v5f) - (1 - t)*v5i,2)))*
     (-(Power(M_PI,2)*rlog(Abs(v1)))/4. + (5*Power(rlog(Abs(v1)),3))/4. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/2. - 
       Power(rlog(Abs(v2)),3)/2. + (3*Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. - 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       (9*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (9*rlog(Abs(v3))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (5*Power(M_PI,2)*rlog(Abs(v4)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. - 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) + 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) + 
       (9*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. + (9*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. - 
       (9*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/4. - 
       (9*Power(rlog(Abs(v4)),3))/4. + 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       (9*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ 3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       (9*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- 3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
          (rlog(Abs(v2)) - rlog(Abs(v4)))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v4)))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
             Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6. - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
             hvs(v1)*hvs(v2)*hvs(-v4)*
              (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                 6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6.) \
- hvs((v1 - v4)/v2)*(rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))) + 
       (3*Power(M_PI,2)*rlog(Abs(v5)))/4. + 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/4. - 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (9*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. + (9*rlog(Abs(v2))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (9*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. + 
       (9*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))*
          rlog(Abs(v5)))/2.))/
   (4.*v3*(v1 + v2 - v4)*v4*v5*
     sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
       2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + v1*(v3*v4 + v2*(v3 + v4)))*
        v5 - Power(v1 - v4,2)*Power(v5,2))) + 
  (3*rlog((v1f - v3f - v4f)/(-v1 + v3 + v4))*
     (((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                  (-v3f + v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
               2*(-v2f + v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
            hvs(v4/v1)*rLi(2,1 - v4/v1) - Power(rlog(Abs(v1)),2)/2. + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            Power(rlog(Abs(v3)),2)/2. + rlog(Abs(v1))*rlog(Abs(v4)) - 
            rlog(Abs(v3))*rlog(Abs(v4)) - 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
            rlog(Abs(v1))*rlog(Abs(v2)) - 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2)\
)) + ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(v3/v5)*rLi(2,1 - v3/v5) - 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
            rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) + 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) \
+ (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
            hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
            rlog(Abs(v4))*rlog(Abs(v5)) - 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
            rlog(Abs(v2))*rlog(Abs(v3)) - 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
            rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5)))))))/2. + 
  (3*rlog((-v1f + v3f - v5f)/(v1 - v3 + v5))*
     (((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                  (-v3f + v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
               2*(-v2f + v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
            hvs(v4/v1)*rLi(2,1 - v4/v1) - Power(rlog(Abs(v1)),2)/2. + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            Power(rlog(Abs(v3)),2)/2. + rlog(Abs(v1))*rlog(Abs(v4)) - 
            rlog(Abs(v3))*rlog(Abs(v4)) - 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
            rlog(Abs(v1))*rlog(Abs(v2)) - 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2)\
)) + ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(v3/v5)*rLi(2,1 - v3/v5) - 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
            rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) + 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) \
+ (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
            hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
            rlog(Abs(v4))*rlog(Abs(v5)) - 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
            rlog(Abs(v2))*rlog(Abs(v3)) - 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
            rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5)))))))/2. + 
  2*((2*bcphi5Im*(Power(t*(v1f - v1i) + v1i,2)*(v2f - v2i - v5f + v5i)*
           (v2i - v5i + t*(v2f - v2i - v5f + v5i)) + 
          (v1f - v1i)*(t*(v1f - v1i) + v1i)*
           Power(v2i - v5i + t*(v2f - v2i - v5f + v5i),2) + 
          ((t*(v2f - v2i) + v2i)*(t*(v3f - v3i) + v3i) - 
             (t*(v4f - v4i) + v4i)*
              (v3i - v5i + t*(v3f - v3i - v5f + v5i)))*
           (v2i*(v3f - 2*v3i) + v2f*v3i - v3i*v4f - v3f*v4i + 2*v3i*v4i + 
             v4i*v5f + v4f*v5i - 2*v4i*v5i + 
             2*t*(v2f*(v3f - v3i) + v2i*(-v3f + v3i) - 
                (v4f - v4i)*(v3f - v3i - v5f + v5i))) + 
          (-v1f + v1i)*(Power(t*(v2f - v2i) + v2i,2)*
              (t*(v3f - v3i) + v3i) + 
             (t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i)*
              (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
             (-v2i + t*(-v2f + v2i))*
              ((t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i) + 
                (t*(v3f - v3i) + v3i)*
                 (v4i + t*(v4f - v4i + v5f - v5i) + v5i))) + 
          (-v1i + t*(-v1f + v1i))*
           (Power(t*(v2f - v2i) + v2i,2)*(v3f - v3i) + 
             2*(v2f - v2i)*(t*(v2f - v2i) + v2i)*(t*(v3f - v3i) + v3i) - 
             (t*(v4f - v4i) + v4i)*(v3f - v3i - v5f + v5i)*
              (t*(v5f - v5i) + v5i) + 
             (t*(v4f - v4i) + v4i)*(v5f - v5i)*
              (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
             (v4f - v4i)*(t*(v5f - v5i) + v5i)*
              (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
             (-v2f + v2i)*((t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i) + 
                (t*(v3f - v3i) + v3i)*
                 (v4i + t*(v4f - v4i + v5f - v5i) + v5i)) - 
             (t*(v2f - v2i) + v2i)*
              (v3f*v4i + v4i*v5f + v3i*(v4f - 2*v4i + v5f - 2*v5i) + 
                v3f*v5i + v4f*v5i - 2*v4i*v5i + 
                2*t*((v4f - v4i)*(v5f - v5i) + 
                   v3f*(v4f - v4i + v5f - v5i) + 
                   v3i*(-v4f + v4i - v5f + v5i))))))/
      (Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
        2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
           v2*(v4*v5 + v3*(v4 + v5)))) + 
     (3*rlog((Power(v2f*v3f - v4f*(v3f - v5f),2) + 
            Power(v1f,2)*Power(-v2f + v5f,2) - 
            2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
               v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f)))/
          (Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5)))))*
        (((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                  Power(v3*v4 + (v1 - v4)*v5,2) + 
                  2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                     v3*(v1*v5 + v4*(v1 + v5))))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
                (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                   (v1f - v1i - v3f + v3i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
                  2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                   ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i)) + 
                  2*(-(t*v2f) - (1 - t)*v2i)*
                   (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                     2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                      (-v5f + v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-v1f + v1i)*
                      (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                        (-v1f + v1i - v5f + v5i) + 
                        (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-v4f + v4i)*
                        (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                         (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))\
) + 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                        (-(t*v4f) - (1 - t)*v4i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                         (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))\
))*(Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
               hvs(v4/v1)*rLi(2,1 - v4/v1) - Power(rlog(Abs(v1)),2)/2. + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
               Power(rlog(Abs(v3)),2)/2. + rlog(Abs(v1))*rlog(Abs(v4)) - 
               rlog(Abs(v3))*rlog(Abs(v4)) - 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
           (4.*v1*v2*(-v1 + v3 + v4)*v5*
             sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
               Power(v3*v4 + (v1 - v4)*v5,2) - 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))) + 
          ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
                  2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                     v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
                  Power(v1 - v4,2)*Power(v5,2))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
                (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (v2f - v2i - v4f + v4i) + 
                     (-v3f + v3i)*
                      (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
                  2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                        (-(t*v2f) - (1 - t)*v2i)) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      ((-(t*v3f) - (1 - t)*v3i)*
                        (-(t*v4f) - (1 - t)*v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i))\
)*(-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                     2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v2f + v2i + v4f - v4i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-v3f + v3i - v4f + v4i) + 
                        (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                        (-v2f + v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)\
) + (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i))\
)*(-(t*v5f) - (1 - t)*v5i) + 2*
                   Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,
                    2)*(-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
                  2*(-v1f + v1i + v4f - v4i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2)))*
             (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
               rlog(Abs(v1))*rlog(Abs(v2)) - 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
               rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
           (4.*v3*(v1 + v2 - v4)*v4*v5*
             sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 - 
               Power(v1 - v4,2)*Power(v5,2))) + 
          ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
                  Power(v2*(-v1 + v3) + v1*v5,2) + 
                  2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                     v1*Power(v5,2)))*
                ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
                (2*Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (v3f - v3i - v5f + v5i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
                  2*((-(t*v2f) - (1 - t)*v2i)*
                      (v1f - v1i - v3f + v3i) + 
                     (-v2f + v2i)*
                      (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                   ((-(t*v2f) - (1 - t)*v2i)*
                      (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) \
+ 2*(-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i)\
)*(-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-v2f + v2i - v3f + v3i) + 
                        (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                        (-v1f + v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i)\
)*(-(t*v5f) - (1 - t)*v5i) - 
                     2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                      (-(t*v5f) - (1 - t)*v5i) - 
                     (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
                  2*(-v4f + v4i)*
                   ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                      (-(t*v5f) - (1 - t)*v5i) - 
                     (-(t*v1f) - (1 - t)*v1i)*
                      Power(-(t*v5f) - (1 - t)*v5i,2))))*
             (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(v3/v5)*rLi(2,1 - v3/v5) - 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
               rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
               rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
           (4.*v2*v3*v4*(v1 - v3 + v5)*
             sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
               Power(v2*(-v1 + v3) + v1*v5,2) - 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))) + 
          ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
                  Power(v1*(v2 - v5) + v4*v5,2) + 
                  2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                     v4*(v1*v2 + (v1 + v2)*v5)))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
                (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                   (v2f - v2i - v4f + v4i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
                  2*((-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i + v5f - v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
                  2*(-(t*v3f) - (1 - t)*v3i)*
                   (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (v2f - v2i - v5f + v5i) - 
                     2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                        (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - 
                       (1 - t)*v2i)*(-v5f + v5i) + 
                        (-v1f + v1i - v2f + v2i)*
                        (-(t*v5f) - (1 - t)*v5i)) + 
                     (-v4f + v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                         (-(t*v5f) - (1 - t)*v5i))) + 
                  2*(-v3f + v3i)*
                   (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                        (-(t*v5f) - (1 - t)*v5i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                         (-(t*v5f) - (1 - t)*v5i)))))*
             (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
               hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
               Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
               rlog(Abs(v4))*rlog(Abs(v5)) - 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
           (4.*v1*v2*v3*(-v2 + v4 + v5)*
             sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
               Power(v1*(v2 - v5) + v4*v5,2) - 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))) + 
          ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
                  Power(v2*v3 + v4*(-v3 + v5),2) + 
                  2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                     v2*(v4*v5 + v3*(v4 + v5))))*
                ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
                (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-v2f + v2i + v5f - v5i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) \
+ 2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                     (-v4f + v4i)*
                      (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                   ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
                  2*(-(t*v1f) - (1 - t)*v1i)*
                   (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                     2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                        (-v4f + v4i - v5f + v5i) + 
                        (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-v3f + v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                        (-(t*v3f) - (1 - t)*v3i)) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      ((-(t*v4f) - (1 - t)*v4i)*
                        (-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))))\
)*(Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
               rlog(Abs(v2))*rlog(Abs(v3)) - 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
               rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
           (4.*v1*v4*(v2 + v3 - v5)*v5*
             sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
               Power(v2*v3 + v4*(-v3 + v5),2) - 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5)))))))/2.) + 
  ((-2*(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
        (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
           (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
          2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
           Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
          2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
           ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
          2*(-(t*v3f) - (1 - t)*v3i)*
           (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (v2f - v2i - v5f + v5i) - 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-v5f + v5i) + 
                (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i))) + 
          2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                (-(t*v5f) - (1 - t)*v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i)))))*
     (-3*zeta3 + (3*Power(M_PI,2)*rlog(Abs(v1)))/4. + 
       (3*Power(M_PI,2)*rlog(Abs(v2)))/2. - 
       (9*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/4. - 
       (5*Power(rlog(Abs(v2)),3))/2. + (3*Power(M_PI,2)*rlog(Abs(v3)))/4. - 
       (9*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. + 
       9*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       (9*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (9*rlog(Abs(v3))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. + 
       (15*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. + 
       (9*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. + (9*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. + 
       (9*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/4. + 
       (5*Power(rlog(Abs(v4)),3))/4. + 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       9*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) - 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. + 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. + 
       (9*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (9*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. - (9*rlog(Abs(v1))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (9*rlog(Abs(v2))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (9*rlog(Abs(v3))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. + (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. + 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/2. - 
       (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/2. - 
       Power(rlog(Abs(v5)),3) + 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       (9*rlog(Abs(v1))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ 3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       (9*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (9*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (9*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- 3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
             Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
             rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
             hvs(-v2)*hvs(v4)*hvs(v5)*
              (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
                Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6.) - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v5)))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v4)))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)))))/
   (4.*v1*v2*v3*(-v2 + v4 + v5)*
     sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - Power(v1*(v2 - v5) + v4*v5,2) - 
       2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
          v4*(v1*v2 + (v1 + v2)*v5)))) + 
  ((-2*(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
        (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
           (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
          2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
           Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
             (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
          2*(-(t*v1f) - (1 - t)*v1i)*
           (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
          2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                (-(t*v3f) - (1 - t)*v3i)) + 
             (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
     ((3*Power(M_PI,2)*rlog(Abs(v1)))/4. + 
       (9*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/4. + 
       Power(rlog(Abs(v2)),3) - (Power(M_PI,2)*rlog(Abs(v3)))/4. - 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/2. - 
       Power(rlog(Abs(v3)),3) + (3*Power(M_PI,2)*rlog(Abs(v4)))/4. + 
       (9*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. - 
       (9*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       (9*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       3*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (9*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*rlog(Abs(v4))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (5*Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. + 
       (9*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (9*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (9*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/2. + 
       (9*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. - (9*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. + 
       3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. - 
       (9*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/4. - 
       (9*Power(rlog(Abs(v5)),3))/4. + 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       (9*rlog(Abs(v1))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ 3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       (9*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (9*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- 3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
          (rlog(Abs(v3)) - rlog(Abs(v5)))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (rlog(Abs(v2)) - rlog(Abs(v5)))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
             Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
             hvs(v2)*hvs(v3)*hvs(-v5)*
              (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6.) - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)))))/
   (4.*v1*v4*(v2 + v3 - v5)*v5*
     sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - Power(v2*v3 + v4*(-v3 + v5),2) - 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))\
)) + ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
          Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
           (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
          2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
           Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
             (-v2f + v2i)*(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v4f) - (1 - t)*v4i)*
           ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
          2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2))))*
     ((-9*zeta3)/2. - (Power(M_PI,2)*rlog(Abs(v1)))/4. - 
       (7*Power(rlog(Abs(v1)),3))/4. + (Power(M_PI,2)*rlog(Abs(v2)))/2. + 
       Power(rlog(Abs(v2)),3)/4. + 
       9*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       6*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       6*rlog(Abs(v2))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (7*Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       (27*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. + 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. - 
       3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2) - 
       (5*Power(rlog(Abs(v3)),3))/2. + 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. + (3*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. + (3*rlog(Abs(v2))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. - (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. + (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. + 
       Power(rlog(Abs(v4)),3)/4. + 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,v4/v1) - hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
               Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
               hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
               hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
               hvs(-v1)*hvs(v3)*hvs(v4)*
                (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                  rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                  (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                   6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/
                   6.) - hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v4)))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v3)))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))))/2. \
+ (3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
            (rlog(Abs(v2)) - rlog(Abs(v4)))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v4)))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + 
               rLi(3,v2/v4) - hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                6. - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
               hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
               hvs(v1)*hvs(v2)*hvs(-v4)*
                (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                  rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                  (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                   6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                   6.) - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))))/2. + 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       (9*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       3*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (9*rlog(Abs(v4))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/2. - 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v5)))/2. - 6*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) - 
       3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) + (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. + 
       (15*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. + 
       (9*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/4. + 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,v5/v2) - hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
               Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
               hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
               hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
               hvs(-v2)*hvs(v4)*hvs(v5)*
                (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                  rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                  (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/
                   6. - Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/
                   6.) - hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v5)))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v4)))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.))))/2. \
- (9*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,v5/v3) - hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/
                6. - hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
               hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
               hvs(v1)*hvs(-v3)*hvs(v5)*
                (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                  rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                  (Power(M_PI,2)*
                     rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) - 
               hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v3)) + rlog(Abs(v5)))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v3)))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.))))/2. \
- (3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
            (rlog(Abs(v3)) - rlog(Abs(v5)))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (rlog(Abs(v2)) - rlog(Abs(v5)))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
               Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
               hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
               hvs(v2)*hvs(v3)*hvs(-v5)*
                (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                  rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                  (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/
                   6. - Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/
                   6.) - hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.))))/2.))/
   (4.*v2*v3*v4*(v1 - v3 + v5)*
     sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
       Power(v2*(-v1 + v3) + v1*v5,2) - 
       2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2)))) \
+ ((-2*(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
           (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
          2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
           Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
          2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-v5f + v5i) + (-v1f + v1i + v4f - v4i)*
              (-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v2f) - (1 - t)*v2i)*
           (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*(-v5f + v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v1f) - (1 - t)*v1i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
          2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                (-(t*v4f) - (1 - t)*v4i)) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
     ((-9*zeta3)/2. + (7*Power(M_PI,2)*rlog(Abs(v1)))/4. - 
       (5*Power(rlog(Abs(v1)),3))/2. + (Power(M_PI,2)*rlog(Abs(v2)))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/2. + 
       Power(rlog(Abs(v2)),3)/4. + 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) + 
       6*rlog(Abs(v2))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       6*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) + (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. + 
       3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2) + Power(rlog(Abs(v3)),3)/2. + 
       9*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. + 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. + 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. - 3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) - 
       (9*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. + (15*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/
        4. - (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/2. - 
       (3*Power(rlog(Abs(v4)),3))/4. + 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       (9*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- 3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       (9*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,v4/v1) - hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
               Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
               hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
               hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
               hvs(-v1)*hvs(v3)*hvs(v4)*
                (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                  rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                  (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                   6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/
                   6.) - hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v4)))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v3)))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))))/2. \
- (3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
            (rlog(Abs(v2)) - rlog(Abs(v4)))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v4)))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + 
               rLi(3,v2/v4) - hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                6. - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
               hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
               hvs(v1)*hvs(v2)*hvs(-v4)*
                (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                  rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                  (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                   6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                   6.) - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))))/2. + 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v5)))/2. + 3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) + 
       3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       (9*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))*
          rlog(Abs(v5)))/2. + (3*
          (hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. + 
       Power(rlog(Abs(v5)),3)/4. + 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,v5/v2) - hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
               Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
               hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
               hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
               hvs(-v2)*hvs(v4)*hvs(v5)*
                (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                  rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                  (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/
                   6. - Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/
                   6.) - hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v5)))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v4)))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.))))/2. \
- (3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,v5/v3) - hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/
                6. - hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
               hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
               hvs(v1)*hvs(-v3)*hvs(v5)*
                (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                  rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                  (Power(M_PI,2)*
                     rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) - 
               hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v3)) + rlog(Abs(v5)))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v3)))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.))))/2. \
+ (3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
            (rlog(Abs(v3)) - rlog(Abs(v5)))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (rlog(Abs(v2)) - rlog(Abs(v5)))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
               Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
               hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
               hvs(v2)*hvs(v3)*hvs(-v5)*
                (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                  rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                  (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/
                   6. - Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/
                   6.) - hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.))))/2.))/
   (4.*v1*v2*(-v1 + v3 + v4)*v5*
     sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - Power(v3*v4 + (v1 - v4)*v5,2) - 
       2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
          v3*(v1*v5 + v4*(v1 + v5))))) - 
  ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2)\
)*(-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
        (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
             (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
           ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
          2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-(t*v2f) - (1 - t)*v2i)) + 
             (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i)) - 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-v2f + v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
             (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-(t*v5f) - (1 - t)*v5i) + 
          2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
           (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
          2*(-v1f + v1i + v4f - v4i)*
           (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
           Power(-(t*v5f) - (1 - t)*v5i,2)))*
     ((15*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/4. - 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. - 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)) - 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/2. + 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. + 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/2. + 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (9*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (9*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (27*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) + 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) - 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. - 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. + 
       (9*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       (9*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/4. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (9*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. - 
       (9*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. + 
       (9*(-(M_PI*hvs(-(v4/v1))*hvs(-v5)*
               (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
                 (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
            M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v5))))/2. + 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) + 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. + 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) + 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       3*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
          (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. + 
          hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
          (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                 Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 2))/2. - (hvs(-1 + v1/v4)*
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 2))/2. + (hvs((v1 - v4)/v2)*
                rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                   M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),2)\
)/2. - (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),2)\
)/2. + (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.))))/
   (4.*v3*(v1 + v2 - v4)*v4*v5*
     sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
       2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + v1*(v3*v4 + v2*(v3 + v4)))*
        v5 - Power(v1 - v4,2)*Power(v5,2))) - 
  ((-2*(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
        (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
           (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
          2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
           Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
          2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
           ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
          2*(-(t*v3f) - (1 - t)*v3i)*
           (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (v2f - v2i - v5f + v5i) - 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-v5f + v5i) + 
                (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i))) + 
          2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                (-(t*v5f) - (1 - t)*v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i)))))*
     ((9*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (15*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/2. + 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (9*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/4. - 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. - 
       (9*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. + 
       (9*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (9*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (15*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. + 
       (15*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. + 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (9*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. - 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. - 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. + 
       (9*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. + 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (9*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. + 
       (9*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. + 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) + 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
          (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
          (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(hvs(-v2)*hvs(v4)*
                 Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*
                 hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. + 
             (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                   2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                 rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 2))/2. + (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.))))/
   (4.*v1*v2*v3*(-v2 + v4 + v5)*
     sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - Power(v1*(v2 - v5) + v4*v5,2) - 
       2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
          v4*(v1*v2 + (v1 + v2)*v5)))) - 
  ((-2*(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
        (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
           (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
          2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
           Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
             (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
          2*(-(t*v1f) - (1 - t)*v1i)*
           (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
          2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                (-(t*v3f) - (1 - t)*v3i)) + 
             (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
     ((-9*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) - 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. - 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. + 
       (9*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/4. - 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       (9*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. + 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (27*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (9*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/2. - 
       (9*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. + 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. + 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) + 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) + 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
          (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
          hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
          (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                 Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                 2))/2. - (hvs(-1 + v2/v5)*
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                 2))/2. + (hvs((v2 - v5)/v3)*
                rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                   M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2)\
)/2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2)\
)/2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.))))/
   (4.*v1*v4*(v2 + v3 - v5)*v5*
     sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - Power(v2*v3 + v4*(-v3 + v5),2) - 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))\
)) - ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
          Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
           (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
          2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
           Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
             (-v2f + v2i)*(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v4f) - (1 - t)*v4i)*
           ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
          2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2))))*
     ((-21*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/4. + 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       6*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)) - 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)) + 
       (3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. - 
       6*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       6*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (15*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (27*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. - 
       3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))) - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. + 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v5))))/2. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (15*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) + (3*
          (-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (9*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. - 
       (3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
            (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                  hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. \
+ (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
            (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(hvs(-v1)*hvs(v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*hvs(v4)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                     2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.)))/2. + 
       (3*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
            (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. \
+ hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
            (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - 
                    M_PI*sign(v4),2))/2. + 
               (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                     M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   2))/2. + (hvs((v2 - v4)/v1)*
                  rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.)))/2. + 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. - 
       (9*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
            (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                  hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. \
+ (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
            (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(hvs(v1)*hvs(-v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*
                   hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                     2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. + 
       (3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
            (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                  hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. \
+ (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
            (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(hvs(-v2)*hvs(v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*hvs(v5)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                     2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. - 
       (3*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
            (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. \
+ hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
            (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. \
+ hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),
                   2))/2. + (hvs((v3 - v5)/v2)*
                  rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),
                   2))/2.) + hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                     M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.)))/2.))/
   (4.*v2*v3*v4*(v1 - v3 + v5)*
     sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
       Power(v2*(-v1 + v3) + v1*v5,2) - 
       2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2)))) \
- ((-2*(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
           (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
          2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
           Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
          2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-v5f + v5i) + (-v1f + v1i + v4f - v4i)*
              (-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v2f) - (1 - t)*v2i)*
           (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*(-v5f + v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v1f) - (1 - t)*v1i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
          2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                (-(t*v4f) - (1 - t)*v4i)) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
     ((-15*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)) - 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)) + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)) + 
       (3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. - 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/2. + 
       6*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/2. - 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)) + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))) + 
       6*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) - (3*
          (-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (9*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. + 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. + 
       (15*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       (9*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
               rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. - 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. + 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v5))))/2. - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       (9*(-(M_PI*hvs(-(v4/v1))*hvs(-v5)*
               (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
                 (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
            M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. + 
       (9*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. - 
       (9*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
            (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                  hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. \
+ (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
            (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(hvs(-v1)*hvs(v3)*
                   Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),
                    2)*hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. \
+ (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                     2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.)))/2. - 
       (3*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
            (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. \
+ hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
            (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   2))/2. + (hvs((v2 - v4)/v1)*
                  rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                     M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
               (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.)))/2. + 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. - 
       (3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
            (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                  hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. \
+ (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
            (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(hvs(v1)*hvs(-v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*hvs(v5)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                     2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. + 
       (3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
            (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                  hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. \
+ (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
            (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(hvs(-v2)*hvs(v4)*
                   Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),
                    2)*hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. \
+ (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                     2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. + 
       (3*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
            (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
            hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
                hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
            (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                   Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),
                    2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                     M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                   2))/2. - (hvs(-1 + v2/v5)*
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                   2))/2. + (hvs((v2 - v5)/v3)*
                  rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.)))/2.))/
   (4.*v1*v2*(-v1 + v3 + v4)*v5*
     sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - Power(v3*v4 + (v1 - v4)*v5,2) - 
       2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + v3*(v1*v5 + v4*(v1 + v5)))\
))
;
 return integrandIm47;
}  


==> anc/evaluate_pentagon/src/functions/f47Re.cpp <==

#include "../header.h"


double integrandRe47 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe47=  (bcphi5Re*(v1f - v1i - v3f + v3i - v4f + v4i))/(-v1 + v3 + v4) + 
  (bcphi5Re*(-v1f + v1i + v3f - v3i - v5f + v5i))/(v1 - v3 + v5) + 
  (4*bcphi5Re*(Power(t*(v1f - v1i) + v1i,2)*(v2f - v2i - v5f + v5i)*
        (v2i - v5i + t*(v2f - v2i - v5f + v5i)) + 
       (v1f - v1i)*(t*(v1f - v1i) + v1i)*
        Power(v2i - v5i + t*(v2f - v2i - v5f + v5i),2) + 
       ((t*(v2f - v2i) + v2i)*(t*(v3f - v3i) + v3i) - 
          (t*(v4f - v4i) + v4i)*(v3i - v5i + t*(v3f - v3i - v5f + v5i)))*
        (v2i*(v3f - 2*v3i) + v2f*v3i - v3i*v4f - v3f*v4i + 2*v3i*v4i + 
          v4i*v5f + v4f*v5i - 2*v4i*v5i + 
          2*t*(v2f*(v3f - v3i) + v2i*(-v3f + v3i) - 
             (v4f - v4i)*(v3f - v3i - v5f + v5i))) + 
       (-v1f + v1i)*(Power(t*(v2f - v2i) + v2i,2)*(t*(v3f - v3i) + v3i) + 
          (t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i)*
           (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
          (-v2i + t*(-v2f + v2i))*
           ((t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i) + 
             (t*(v3f - v3i) + v3i)*(v4i + t*(v4f - v4i + v5f - v5i) + v5i))\
) + (-v1i + t*(-v1f + v1i))*(Power(t*(v2f - v2i) + v2i,2)*(v3f - v3i) + 
          2*(v2f - v2i)*(t*(v2f - v2i) + v2i)*(t*(v3f - v3i) + v3i) - 
          (t*(v4f - v4i) + v4i)*(v3f - v3i - v5f + v5i)*
           (t*(v5f - v5i) + v5i) + 
          (t*(v4f - v4i) + v4i)*(v5f - v5i)*
           (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
          (v4f - v4i)*(t*(v5f - v5i) + v5i)*
           (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
          (-v2f + v2i)*((t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i) + 
             (t*(v3f - v3i) + v3i)*(v4i + t*(v4f - v4i + v5f - v5i) + v5i)) \
- (t*(v2f - v2i) + v2i)*(v3f*v4i + v4i*v5f + 
             v3i*(v4f - 2*v4i + v5f - 2*v5i) + v3f*v5i + v4f*v5i - 
             2*v4i*v5i + 2*t*((v4f - v4i)*(v5f - v5i) + 
                v3f*(v4f - v4i + v5f - v5i) + v3i*(-v4f + v4i - v5f + v5i)))\
)))/(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
     2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))) \
- (3*rlog((v1f - v3f - v4f)/(-v1 + v3 + v4))*
     (((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                  (-v3f + v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
               2*(-v2f + v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (-(hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
               rlog(1 - v1/v3)) + 
            (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) + 
            M_PI*hvs(-v1)*rlog(Abs(v1)) - M_PI*hvs(-v4)*rlog(Abs(v1)) - 
            M_PI*hvs(-v3)*rlog(Abs(v3)) + M_PI*hvs(-v4)*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*rlog(Abs(v4)) + M_PI*hvs(-v3)*rlog(Abs(v4))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(1 - v2/v4) - 
            (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) - 
            M_PI*hvs(-v1)*rlog(Abs(v1)) + M_PI*hvs(-v2)*rlog(Abs(v1)) + 
            M_PI*hvs(-v1)*rlog(Abs(v2)) - M_PI*hvs(-v4)*rlog(Abs(v2)) - 
            M_PI*hvs(-v2)*rlog(Abs(v4)) + M_PI*hvs(-v4)*rlog(Abs(v4))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2)\
)) + ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) \
+ (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
               rlog(1 - v2/v4)) + 
            (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) + 
            M_PI*hvs(-v2)*rlog(Abs(v2)) - M_PI*hvs(-v5)*rlog(Abs(v2)) - 
            M_PI*hvs(-v4)*rlog(Abs(v4)) + M_PI*hvs(-v5)*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*rlog(Abs(v5)) + M_PI*hvs(-v4)*rlog(Abs(v5))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(1 - v1/v3) - 
            hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(1 - v3/v5) - M_PI*hvs(-v3)*rlog(Abs(v1)) + 
            M_PI*hvs(-v5)*rlog(Abs(v1)) - M_PI*hvs(-v1)*rlog(Abs(v3)) + 
            M_PI*hvs(-v3)*rlog(Abs(v3)) + M_PI*hvs(-v1)*rlog(Abs(v5)) - 
            M_PI*hvs(-v5)*rlog(Abs(v5))))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(1 - v3/v5) - 
            (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) - 
            M_PI*hvs(-v2)*rlog(Abs(v2)) + M_PI*hvs(-v3)*rlog(Abs(v2)) + 
            M_PI*hvs(-v2)*rlog(Abs(v3)) - M_PI*hvs(-v5)*rlog(Abs(v3)) - 
            M_PI*hvs(-v3)*rlog(Abs(v5)) + M_PI*hvs(-v5)*rlog(Abs(v5))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5)))))))/2. - 
  (3*rlog((-v1f + v3f - v5f)/(v1 - v3 + v5))*
     (((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                  (-v3f + v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
               2*(-v2f + v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (-(hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
               rlog(1 - v1/v3)) + 
            (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) + 
            M_PI*hvs(-v1)*rlog(Abs(v1)) - M_PI*hvs(-v4)*rlog(Abs(v1)) - 
            M_PI*hvs(-v3)*rlog(Abs(v3)) + M_PI*hvs(-v4)*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*rlog(Abs(v4)) + M_PI*hvs(-v3)*rlog(Abs(v4))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(1 - v2/v4) - 
            (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) - 
            M_PI*hvs(-v1)*rlog(Abs(v1)) + M_PI*hvs(-v2)*rlog(Abs(v1)) + 
            M_PI*hvs(-v1)*rlog(Abs(v2)) - M_PI*hvs(-v4)*rlog(Abs(v2)) - 
            M_PI*hvs(-v2)*rlog(Abs(v4)) + M_PI*hvs(-v4)*rlog(Abs(v4))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2)\
)) + ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) \
+ (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
               rlog(1 - v2/v4)) + 
            (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) + 
            M_PI*hvs(-v2)*rlog(Abs(v2)) - M_PI*hvs(-v5)*rlog(Abs(v2)) - 
            M_PI*hvs(-v4)*rlog(Abs(v4)) + M_PI*hvs(-v5)*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*rlog(Abs(v5)) + M_PI*hvs(-v4)*rlog(Abs(v5))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(1 - v1/v3) - 
            hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(1 - v3/v5) - M_PI*hvs(-v3)*rlog(Abs(v1)) + 
            M_PI*hvs(-v5)*rlog(Abs(v1)) - M_PI*hvs(-v1)*rlog(Abs(v3)) + 
            M_PI*hvs(-v3)*rlog(Abs(v3)) + M_PI*hvs(-v1)*rlog(Abs(v5)) - 
            M_PI*hvs(-v5)*rlog(Abs(v5))))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(1 - v3/v5) - 
            (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) - 
            M_PI*hvs(-v2)*rlog(Abs(v2)) + M_PI*hvs(-v3)*rlog(Abs(v2)) + 
            M_PI*hvs(-v2)*rlog(Abs(v3)) - M_PI*hvs(-v5)*rlog(Abs(v3)) - 
            M_PI*hvs(-v3)*rlog(Abs(v5)) + M_PI*hvs(-v5)*rlog(Abs(v5))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5)))))))/2. - 
  3*rlog((Power(v2f*v3f - v4f*(v3f - v5f),2) + 
       Power(v1f,2)*Power(-v2f + v5f,2) - 
       2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
          v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f)))/
     (Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
          v2*(v4*v5 + v3*(v4 + v5)))))*
   (((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
             Power(v3*v4 + (v1 - v4)*v5,2) + 
             2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                v3*(v1*v5 + v4*(v1 + v5))))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
             2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                 (-v5f + v5i) + 
                (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v2f) - (1 - t)*v2i)*
              (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-v5f + v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                   (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v4f + v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
             2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                   (-(t*v4f) - (1 - t)*v4i)) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
        (-(hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(1 - v1/v3)) + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) + 
          M_PI*hvs(-v1)*rlog(Abs(v1)) - M_PI*hvs(-v4)*rlog(Abs(v1)) - 
          M_PI*hvs(-v3)*rlog(Abs(v3)) + M_PI*hvs(-v4)*rlog(Abs(v3)) - 
          M_PI*hvs(-v1)*rlog(Abs(v4)) + M_PI*hvs(-v3)*rlog(Abs(v4))))/
      (4.*v1*v2*(-v1 + v3 + v4)*v5*
        sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
          Power(v3*v4 + (v1 - v4)*v5,2) - 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))) + 
     ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
             2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
             Power(v1 - v4,2)*Power(v5,2))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
           (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)\
)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
             2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-(t*v2f) - (1 - t)*v2i)) + 
                (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-v5f + v5i) + 2*
              (-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-v2f + v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
                (-v1f + v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-(t*v5f) - (1 - t)*v5i) + 
             2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
              (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
             2*(-v1f + v1i + v4f - v4i)*
              (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              Power(-(t*v5f) - (1 - t)*v5i,2)))*
        (hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(1 - v2/v4) - 
          (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) - 
          M_PI*hvs(-v1)*rlog(Abs(v1)) + M_PI*hvs(-v2)*rlog(Abs(v1)) + 
          M_PI*hvs(-v1)*rlog(Abs(v2)) - M_PI*hvs(-v4)*rlog(Abs(v2)) - 
          M_PI*hvs(-v2)*rlog(Abs(v4)) + M_PI*hvs(-v4)*rlog(Abs(v4))))/
      (4.*v3*(v1 + v2 - v4)*v4*v5*
        sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2))) \
+ ((-2*(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
             2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                v4*(v1*v2 + (v1 + v2)*v5)))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
           (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
             2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
             2*(-(t*v3f) - (1 - t)*v3i)*
              (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (v2f - v2i - v5f + v5i) - 
                2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
                (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i))) + 
             2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i)))))*
        (-(hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(1 - v2/v4)) + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) + 
          M_PI*hvs(-v2)*rlog(Abs(v2)) - M_PI*hvs(-v5)*rlog(Abs(v2)) - 
          M_PI*hvs(-v4)*rlog(Abs(v4)) + M_PI*hvs(-v5)*rlog(Abs(v4)) - 
          M_PI*hvs(-v2)*rlog(Abs(v5)) + M_PI*hvs(-v4)*rlog(Abs(v5))))/
      (4.*v1*v2*v3*(-v2 + v4 + v5)*
        sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
          Power(v1*(v2 - v5) + v4*v5,2) - 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))) + 
     ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
             Power(v2*(-v1 + v3) + v1*v5,2) + 
             2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                v1*Power(v5,2)))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                (-v2f + v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-v5f + v5i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-v1f + v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
             2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)))\
)*(hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(1 - v1/v3) - 
          hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(1 - v3/v5) - 
          M_PI*hvs(-v3)*rlog(Abs(v1)) + M_PI*hvs(-v5)*rlog(Abs(v1)) - 
          M_PI*hvs(-v1)*rlog(Abs(v3)) + M_PI*hvs(-v3)*rlog(Abs(v3)) + 
          M_PI*hvs(-v1)*rlog(Abs(v5)) - M_PI*hvs(-v5)*rlog(Abs(v5))))/
      (4.*v2*v3*v4*(v1 - v3 + v5)*
        sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
          Power(v2*(-v1 + v3) + v1*v5,2) - 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))) + 
     ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
             Power(v2*v3 + v4*(-v3 + v5),2) + 
             2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                v2*(v4*v5 + v3*(v4 + v5))))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
           (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
             2*(-(t*v1f) - (1 - t)*v1i)*
              (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v3f + v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
             2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                   (-(t*v3f) - (1 - t)*v3i)) + 
                (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
        (hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(1 - v3/v5) - 
          (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) - 
          M_PI*hvs(-v2)*rlog(Abs(v2)) + M_PI*hvs(-v3)*rlog(Abs(v2)) + 
          M_PI*hvs(-v2)*rlog(Abs(v3)) - M_PI*hvs(-v5)*rlog(Abs(v3)) - 
          M_PI*hvs(-v3)*rlog(Abs(v5)) + M_PI*hvs(-v5)*rlog(Abs(v5))))/
      (4.*v1*v4*(v2 + v3 - v5)*v5*
        sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
          Power(v2*v3 + v4*(-v3 + v5),2) - 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5)))))) + 
  ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2)\
)*(-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
        (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
             (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
           ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
          2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-(t*v2f) - (1 - t)*v2i)) + 
             (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i)) - 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-v2f + v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
             (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-(t*v5f) - (1 - t)*v5i) + 
          2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
           (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
          2*(-v1f + v1i + v4f - v4i)*
           (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
           Power(-(t*v5f) - (1 - t)*v5i,2)))*
     ((-5*Power(M_PI,3)*Power(hvs(-v1),3))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v2),2))/2. + 
       (Power(M_PI,3)*Power(hvs(-v2),3))/2. - 
       (9*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/4. + 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/4. + 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4) - 
       3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4) - 
       (9*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4))/2. - 
       (9*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/4. - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/2. + 
       (9*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v4),2))/4. + 
       (9*Power(M_PI,3)*Power(hvs(-v4),3))/4. - 
       (9*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. - 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) - 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       (3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       (9*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. + 
       3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) + (9*Power(M_PI,2)*hvs(-v3)*
          (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 
       (9*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v5))/4. + 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5))/2. - 
       (9*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5))/2. + 
       (9*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5))/4. - 
       (9*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*hvs(-v5))/2. + 
       (9*Power(M_PI,2)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1)*hvs(-v5))/2. + 
       hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),
         3) + (hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + 
            M_PI*sign(v2),3))/2. + 
       hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3) + 
       hvs(-(v2/v4))*Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3) - 
       3*(-(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
              Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                 hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. - 
          (hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           ((hvs(v1)*hvs(v2)*hvs(-v4)*
                Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),3))/
              6. - (hvs(-1 + v2/v4)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 3))/6. - (hvs(-1 + v1/v4)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 3))/6. - (hvs((v1 - v4)/v2)*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),3))/6. - 
             (hvs((v2 - v4)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),3))/6.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),3)/6. - 
             (hvs(-1 + v2/v4)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),3)\
)/6. - (hvs(-1 + v1/v4)*Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),3)\
)/6. - (hvs((v1 - v4)/v2)*Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                   hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),3))/6. - 
             (hvs((v2 - v4)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),3))/6.))))/
   (4.*v3*(v1 + v2 - v4)*v4*v5*
     sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
       2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + v1*(v3*v4 + v2*(v3 + v4)))*
        v5 - Power(v1 - v4,2)*Power(v5,2))) - 
  ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2)\
)*(-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
        (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
             (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
           ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
          2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-(t*v2f) - (1 - t)*v2i)) + 
             (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i)) - 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-v2f + v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
             (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-(t*v5f) - (1 - t)*v5i) + 
          2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
           (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
          2*(-v1f + v1i + v4f - v4i)*
           (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
           Power(-(t*v5f) - (1 - t)*v5i,2)))*
     ((Power(M_PI,3)*hvs(-v1))/4. - (3*Power(M_PI,3)*hvs(-v3))/4. - 
       (5*Power(M_PI,3)*hvs(-v4))/4. - (3*Power(M_PI,3)*hvs(-v5))/4. - 
       (15*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/4. + 
       (3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/2. - 
       (3*(-2*M_PI*hvs(-v2)*rlog(Abs(v1))*rlog(Abs(v2)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v2)),2)))/2. + 
       (9*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (9*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/4. - 
       (9*(-(M_PI*hvs(-v1)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       3*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*rlog(Abs(v2))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (9*(-(M_PI*hvs(-v3)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v3))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)) - 
       (9*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (27*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/4. - 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) + 
       (9*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/4. + 
       3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))) + 
       (3*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v4))))/2. + 
       (9*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/4. + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/2. - 
       (9*(-2*M_PI*hvs(-v4)*rlog(Abs(v3))*rlog(Abs(v4)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v4)),2)))/4. + 
       (9*(hvs(-(v4/v1))*rlog(Abs(v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. + 3*(hvs(-(v4/v1))*rlog(Abs(v2))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v2)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) + 
       (9*(hvs(-(v4/v1))*rlog(Abs(v3))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v3)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (3*(hvs(-(v4/v1))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. + (9*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (9*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (9*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (9*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v5))))/4. - 
       (9*(-(M_PI*hvs(-v5)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v5))))/2. - 
       (9*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
            2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))))/4. + 
       (9*(-(M_PI*hvs(-v5)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
                 hvs(-(v4/v1))*
                  (Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                    (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))\
))) + hvs(-(v4/v1))*(-(M_PI*hvs(-1 + v4/v1)*
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))*
             rlog(Abs(v5))))/2. + 
       6*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) + 
       3*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) + 
       6*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) + 
       6*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       3*((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) + 
          hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. + 
             ((-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)))*
                Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2. - 
             hvs(-1 + v2/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v1/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((v1 - v4)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                      hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)\
))/6. + (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
             hvs((v2 - v4)/v1)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                      hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4))\
)/6. + (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                   (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (hvs(v1)*hvs(v2)*hvs(-v4)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))))*
                   Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2.) - 
             hvs(-1 + v2/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1)\
))/2.) - hvs(-1 + v1/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2)\
))/2.) - hvs((v1 - v4)/v2)*((Power(M_PI,2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
             hvs((v2 - v4)/v1)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) \
- M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                   (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)))))/
   (4.*v3*(v1 + v2 - v4)*v4*v5*
     sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
       2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + v1*(v3*v4 + v2*(v3 + v4)))*
        v5 - Power(v1 - v4,2)*Power(v5,2))) + 
  ((-2*(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
        (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
           (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
          2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
           Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
          2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
           ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
          2*(-(t*v3f) - (1 - t)*v3i)*
           (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (v2f - v2i - v5f + v5i) - 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-v5f + v5i) + 
                (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i))) + 
          2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                (-(t*v5f) - (1 - t)*v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i)))))*
     ((9*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v2),2))/4. + 
       (5*Power(M_PI,3)*Power(hvs(-v2),3))/2. + 
       (9*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3))/4. - 
       (15*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/4. - 
       (9*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/2. - 
       (9*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v4),2))/4. - 
       (5*Power(M_PI,3)*Power(hvs(-v4),3))/4. + 
       (9*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. - 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) + 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       (9*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. - 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/4. - 
       (9*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5))/2. + 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5))/2. + 
       (9*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5))/2. + 
       (9*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5))/4. + 
       (9*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*hvs(-v5))/2. - 
       (9*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/2. + 
       (3*Power(M_PI,3)*hvs(-v4)*Power(hvs(-v5),2))/2. + 
       Power(M_PI,3)*Power(hvs(-v5),3) - 
       (9*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. + 
       3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) - (9*Power(M_PI,2)*hvs(-v3)*
          (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2))/2. - 
       (9*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       (9*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. + 
       (3*hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + 
            M_PI*sign(v2),3))/2. + 
       (3*hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + 
            M_PI*sign(v2),3))/2. + 
       hvs(-(v2/v4))*Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3) + 
       hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3) - 
       3*(-((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
              Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                 hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. - 
          ((M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           ((hvs(-v2)*hvs(v4)*
                Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),3)*
                hvs(v5))/6. - (hvs((-v2 + v4)/v5)*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs((-v2 + v5)/v4)*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs(-1 + v5/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),3))/6. - 
             (hvs(-1 + v4/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 3))/6.) + hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                2*M_PI*hvs(-v2)*hvs(-(v4*v5)),3)/6. - 
             (hvs((-v2 + v4)/v5)*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 3))/6. - (hvs((-v2 + v5)/v4)*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs(-1 + v5/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),3))/6. - 
             (hvs(-1 + v4/v2)*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 3))/6.))))/
   (4.*v1*v2*v3*(-v2 + v4 + v5)*
     sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - Power(v1*(v2 - v5) + v4*v5,2) - 
       2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
          v4*(v1*v2 + (v1 + v2)*v5)))) + 
  ((-2*(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
        (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
           (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
          2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
           Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
             (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
          2*(-(t*v1f) - (1 - t)*v1i)*
           (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
          2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                (-(t*v3f) - (1 - t)*v3i)) + 
             (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
     ((-9*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v2),2))/4. - 
       Power(M_PI,3)*Power(hvs(-v2),3) + 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3))/4. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v3),2))/2. + 
       Power(M_PI,3)*Power(hvs(-v3),3) - 
       (9*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/4. + 
       (9*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/4. - 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5))/2. + 
       (9*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5))/2. - 
       (9*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/2. - 
       (9*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5))/2. + 
       (9*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2))/4. - 
       3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2) - 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/4. + 
       (9*Power(M_PI,3)*hvs(-v4)*Power(hvs(-v5),2))/4. + 
       (9*Power(M_PI,3)*Power(hvs(-v5),3))/4. - 
       (9*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) - 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (3*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (9*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. + 
       3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) + (9*Power(M_PI,2)*hvs(-v3)*
          (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2))/2. + 
       (9*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       (3*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. + 
       (hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + 
            M_PI*sign(v2),3))/2. + 
       hvs(-(v5/v3))*Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),
         3) + hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + 
          M_PI*sign(v5),3) + hvs(-(v3/v5))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3) - 
       3*(-(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
              Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                 hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. - 
          (hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           ((hvs(v2)*hvs(v3)*hvs(-v5)*
                Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),3))/
              6. - (hvs(-1 + v3/v5)*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                 3))/6. - (hvs(-1 + v2/v5)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                 3))/6. - (hvs((v2 - v5)/v3)*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
             (hvs((v3 - v5)/v2)*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),3)/6. - 
             (hvs(-1 + v3/v5)*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),3)\
)/6. - (hvs(-1 + v2/v5)*Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),3)\
)/6. - (hvs((v2 - v5)/v3)*Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                   hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
             (hvs((v3 - v5)/v2)*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.))))/
   (4.*v1*v4*(v2 + v3 - v5)*v5*
     sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - Power(v2*v3 + v4*(-v3 + v5),2) - 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))\
)) + ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
          Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
           (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
          2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
           Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
             (-v2f + v2i)*(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v4f) - (1 - t)*v4i)*
           ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
          2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2))))*
     ((7*Power(M_PI,3)*Power(hvs(-v1),3))/4. - 
       (Power(M_PI,3)*Power(hvs(-v2),3))/4. - 
       (27*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/4. - 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/4. + 
       3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v3),2) + 
       (5*Power(M_PI,3)*Power(hvs(-v3),3))/2. - 
       6*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) - 
       6*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4))/4. - 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/2. - 
       (Power(M_PI,3)*Power(hvs(-v4),3))/4. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       (3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       (3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v5))/2. + 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/2. + 
       6*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5) - 
       3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5) - 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v5))/2. + 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5) + 
       (3*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2))/4. - 
       (15*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/4. - 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/4. - 
       (9*Power(M_PI,3)*hvs(-v4)*Power(hvs(-v5),2))/4. + 
       (9*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) + 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       3*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) + 
       (3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       (3*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. + 
       (3*hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + 
            M_PI*sign(v1),3))/2. + 
       (hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + 
            M_PI*sign(v1),3))/2. + 
       (hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + 
            M_PI*sign(v2),3))/2. + 
       (hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + 
            M_PI*sign(v2),3))/2. + 
       (hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),
           3))/2. + (hvs(-(v5/v3))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),3))/2. + 
       (hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),
           3))/2. + (hvs(-(v2/v4))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3))/2. - 
       (3*(-((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
                Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/
             2. - ((M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             ((hvs(-v1)*hvs(v3)*
                  Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),
                   3)*hvs(v4))/6. - 
               (hvs((-v1 + v3)/v4)*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((-v1 + v4)/v3)*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v4/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v3/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),3))/6.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                  2*M_PI*hvs(-v1)*hvs(-(v3*v4)),3)/6. - 
               (hvs((-v1 + v3)/v4)*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((-v1 + v4)/v3)*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v4/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v3/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),3))/6.)))/2. + 
       (3*(-(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/
             2. - (hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             ((hvs(v1)*hvs(v2)*hvs(-v4)*
                  Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),
                   3))/6. - (hvs(-1 + v2/v4)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v1/v4)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((v1 - v4)/v2)*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs((v2 - v4)/v1)*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   3))/6.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),3)/6. - 
               (hvs(-1 + v2/v4)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v1/v4)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((v1 - v4)/v2)*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   3))/6. - (hvs((v2 - v4)/v1)*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   3))/6.)))/2. + 
       (hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),
           3))/2. + (hvs(-(v3/v5))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3))/2. - 
       (9*(-((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/
             2. - ((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             ((hvs(v1)*hvs(-v3)*
                  Power(2*M_PI - 
                    M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),3)*hvs(v5))/
                6. - (hvs(-1 + v5/v3)*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((v1 - v3)/v5)*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((-v3 + v5)/v1)*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v1/v3)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),3))/6.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                  2*M_PI*hvs(-v3)*hvs(-(v1*v5)),3)/6. - 
               (hvs(-1 + v5/v3)*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((v1 - v3)/v5)*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((-v3 + v5)/v1)*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v1/v3)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),3))/6.)))/2. + 
       (3*(-((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
                Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/
             2. - ((M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             ((hvs(-v2)*hvs(v4)*
                  Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),
                   3)*hvs(v5))/6. - 
               (hvs((-v2 + v4)/v5)*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((-v2 + v5)/v4)*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v5/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs(-1 + v4/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),3))/6.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                  2*M_PI*hvs(-v2)*hvs(-(v4*v5)),3)/6. - 
               (hvs((-v2 + v4)/v5)*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((-v2 + v5)/v4)*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v5/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs(-1 + v4/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),3))/6.)))/2. - 
       (3*(-(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. \
- (hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. \
+ hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             ((hvs(v2)*hvs(v3)*hvs(-v5)*
                  Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),
                   3))/6. - (hvs(-1 + v3/v5)*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v2/v5)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((v2 - v5)/v3)*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),
                   3))/6. - (hvs((v3 - v5)/v2)*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),
                   3))/6.) + hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),3)/6. - 
               (hvs(-1 + v3/v5)*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v2/v5)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((v2 - v5)/v3)*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
               (hvs((v3 - v5)/v2)*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.)))/2.))/
   (4.*v2*v3*v4*(v1 - v3 + v5)*
     sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
       Power(v2*(-v1 + v3) + v1*v5,2) - 
       2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2)))) \
+ ((-2*(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
           (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
          2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
           Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
          2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-v5f + v5i) + (-v1f + v1i + v4f - v4i)*
              (-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v2f) - (1 - t)*v2i)*
           (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*(-v5f + v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v1f) - (1 - t)*v1i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
          2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                (-(t*v4f) - (1 - t)*v4i)) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
     ((5*Power(M_PI,3)*Power(hvs(-v1),3))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2))/2. - 
       (Power(M_PI,3)*Power(hvs(-v2),3))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/4. - 
       3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v3),2) - 
       (Power(M_PI,3)*Power(hvs(-v3),3))/2. + 
       6*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) + 
       6*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) - 
       (9*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/4. - 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4) - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/4. + 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4) + 
       (9*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4))/4. + 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v4))/2. - 
       (15*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v4),2))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v4),3))/4. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       (3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. - 
       3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) - (9*Power(M_PI,2)*hvs(-v3)*
          (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1))/2. - 
       3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) + (9*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v5))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/2. - 
       3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5) + 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v5))/2. - 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5) + 
       3*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5) - 
       (9*Power(M_PI,2)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/2. - 
       (Power(M_PI,3)*Power(hvs(-v5),3))/4. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (3*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       (3*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. + 
       (hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + 
            M_PI*sign(v1),3))/2. + 
       (hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + 
            M_PI*sign(v1),3))/2. + 
       (hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + 
            M_PI*sign(v2),3))/2. + 
       (hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + 
            M_PI*sign(v2),3))/2. + 
       (3*hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),
           3))/2. + (hvs(-(v5/v3))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),3))/2. + 
       (hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),
           3))/2. + (hvs(-(v2/v4))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3))/2. - 
       (9*(-((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
                Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/
             2. - ((M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             ((hvs(-v1)*hvs(v3)*
                  Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),
                   3)*hvs(v4))/6. - 
               (hvs((-v1 + v3)/v4)*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((-v1 + v4)/v3)*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v4/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v3/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),3))/6.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                  2*M_PI*hvs(-v1)*hvs(-(v3*v4)),3)/6. - 
               (hvs((-v1 + v3)/v4)*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((-v1 + v4)/v3)*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v4/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v3/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),3))/6.)))/2. - 
       (3*(-(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/
             2. - (hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             ((hvs(v1)*hvs(v2)*hvs(-v4)*
                  Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),
                   3))/6. - (hvs(-1 + v2/v4)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v1/v4)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((v1 - v4)/v2)*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs((v2 - v4)/v1)*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   3))/6.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),3)/6. - 
               (hvs(-1 + v2/v4)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v1/v4)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((v1 - v4)/v2)*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   3))/6. - (hvs((v2 - v4)/v1)*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   3))/6.)))/2. + 
       (hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),
           3))/2. + (hvs(-(v3/v5))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3))/2. - 
       (3*(-((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/
             2. - ((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             ((hvs(v1)*hvs(-v3)*
                  Power(2*M_PI - 
                    M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),3)*hvs(v5))/
                6. - (hvs(-1 + v5/v3)*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((v1 - v3)/v5)*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((-v3 + v5)/v1)*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v1/v3)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),3))/6.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                  2*M_PI*hvs(-v3)*hvs(-(v1*v5)),3)/6. - 
               (hvs(-1 + v5/v3)*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((v1 - v3)/v5)*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((-v3 + v5)/v1)*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v1/v3)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),3))/6.)))/2. + 
       (3*(-((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
                Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/
             2. - ((M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             ((hvs(-v2)*hvs(v4)*
                  Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),
                   3)*hvs(v5))/6. - 
               (hvs((-v2 + v4)/v5)*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((-v2 + v5)/v4)*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v5/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs(-1 + v4/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),3))/6.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                  2*M_PI*hvs(-v2)*hvs(-(v4*v5)),3)/6. - 
               (hvs((-v2 + v4)/v5)*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((-v2 + v5)/v4)*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v5/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs(-1 + v4/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),3))/6.)))/2. + 
       (3*(-(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. \
- (hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. \
+ hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             ((hvs(v2)*hvs(v3)*hvs(-v5)*
                  Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),
                   3))/6. - (hvs(-1 + v3/v5)*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v2/v5)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((v2 - v5)/v3)*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),
                   3))/6. - (hvs((v3 - v5)/v2)*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),
                   3))/6.) + hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),3)/6. - 
               (hvs(-1 + v3/v5)*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v2/v5)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((v2 - v5)/v3)*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
               (hvs((v3 - v5)/v2)*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.)))/2.))/
   (4.*v1*v2*(-v1 + v3 + v4)*v5*
     sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - Power(v3*v4 + (v1 - v4)*v5,2) - 
       2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
          v3*(v1*v5 + v4*(v1 + v5))))) - 
  ((-2*(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
        (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
           (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
          2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
           Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
          2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
           ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
          2*(-(t*v3f) - (1 - t)*v3i)*
           (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (v2f - v2i - v5f + v5i) - 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-v5f + v5i) + 
                (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i))) + 
          2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                (-(t*v5f) - (1 - t)*v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i)))))*
     ((-3*Power(M_PI,3)*hvs(-v1))/4. - (3*Power(M_PI,3)*hvs(-v2))/2. - 
       (3*Power(M_PI,3)*hvs(-v3))/4. + (Power(M_PI,3)*hvs(-v4))/4. + 
       (Power(M_PI,3)*hvs(-v5))/4. + 
       (15*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/2. - 
       (9*(-2*M_PI*hvs(-v2)*rlog(Abs(v1))*rlog(Abs(v2)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v2)),2)))/4. - 
       (9*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))))/4. + 
       (9*(-(M_PI*hvs(-v1)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       3*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*rlog(Abs(v2))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (9*(-(M_PI*hvs(-v3)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v3))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (15*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/4. + 
       (15*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/4. + 
       (9*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v4))))/2. + 
       (9*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/2. + 
       (9*(-2*M_PI*hvs(-v4)*rlog(Abs(v3))*rlog(Abs(v4)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v4)),2)))/4. - 
       (9*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (9*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (9*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (9*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (9*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2) + 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (9*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (9*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (9*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/4. + 
       (9*(-(M_PI*hvs(-v5)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
            2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))))/4. + 
       (9*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/2. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v4))*rlog(Abs(v5)) - 
            M_PI*hvs(-v4)*Power(rlog(Abs(v5)),2)))/2. - 
       (9*(hvs(-(v5/v2))*rlog(Abs(v1))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v1)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + 3*(hvs(-(v5/v2))*rlog(Abs(v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) - 
       (9*(hvs(-(v5/v2))*rlog(Abs(v3))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v3)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - (9*(hvs(-(v5/v2))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v4)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - (9*(hvs(-(v5/v2))*rlog(Abs(v5))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + 9*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) + 
       9*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) + 
       6*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) + 
       6*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)) + 
          hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) + 
          hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v2) - 
                  M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5))))/6. + 
             ((-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                  2*M_PI*hvs(-v2)*hvs(-(v4*v5)))*
                Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2. - 
             hvs((-v2 + v4)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((-v2 + v5)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v5/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/2.) - 
             hvs(-1 + v4/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (hvs(-v2)*hvs(v4)*hvs(v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))))*
                   Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2.) - 
             hvs((-v2 + v4)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((-v2 + v5)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v5/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/2.) - 
             hvs(-1 + v4/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/2.)))))/
   (4.*v1*v2*v3*(-v2 + v4 + v5)*
     sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - Power(v1*(v2 - v5) + v4*v5,2) - 
       2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
          v4*(v1*v2 + (v1 + v2)*v5)))) - 
  ((-2*(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
        (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
           (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
          2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
           Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
             (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
          2*(-(t*v1f) - (1 - t)*v1i)*
           (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
          2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                (-(t*v3f) - (1 - t)*v3i)) + 
             (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
     ((-3*Power(M_PI,3)*hvs(-v1))/4. + (Power(M_PI,3)*hvs(-v3))/4. - 
       (3*Power(M_PI,3)*hvs(-v4))/4. - (5*Power(M_PI,3)*hvs(-v5))/4. - 
       3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2) + 
       (9*(-2*M_PI*hvs(-v2)*rlog(Abs(v1))*rlog(Abs(v2)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v2)),2)))/4. + 
       (9*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2) - 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))))/4. - 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v2))*rlog(Abs(v3)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v3)),2)))/2. + 
       (9*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (9*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (9*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/4. - 
       (9*(-(M_PI*hvs(-v1)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       3*(-(M_PI*hvs(-v2)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*rlog(Abs(v2))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (9*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v3))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*(-(M_PI*hvs(-v4)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v4))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (9*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (9*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (27*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/4. + 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (9*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (9*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/4. + 
       (9*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                  rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
             rlog(Abs(v5))))/2. - 
       (9*(-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2)))/4. + 
       3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)) + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/4. - 
       (9*(-2*M_PI*hvs(-v5)*rlog(Abs(v4))*rlog(Abs(v5)) - 
            M_PI*hvs(-v4)*Power(rlog(Abs(v5)),2)))/4. + 
       (9*(hvs(-(v5/v2))*rlog(Abs(v1))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v1)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + 3*(hvs(-(v5/v2))*rlog(Abs(v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) + 
       (9*(hvs(-(v5/v2))*rlog(Abs(v3))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v3)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + (9*(hvs(-(v5/v2))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v4)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - (3*(hvs(-(v5/v2))*rlog(Abs(v5))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + 3*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) + 
       6*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) + 
       6*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) + 
       6*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       3*((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) + 
          hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. + 
             ((-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)))*
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2. - 
             hvs(-1 + v3/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v2/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs((v2 - v5)/v3)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                      hvs(v5) - M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)\
))/6. + (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
             hvs((v3 - v5)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                      hvs(v5) - M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5))\
)/6. + (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                   (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (hvs(v2)*hvs(v3)*hvs(-v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))))*
                   Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2.) - 
             hvs(-1 + v3/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2)\
))/2.) - hvs(-1 + v2/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3)\
))/2.) - hvs((v2 - v5)/v3)*((Power(M_PI,2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
             hvs((v3 - v5)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) \
- M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                   (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)))))/
   (4.*v1*v4*(v2 + v3 - v5)*v5*
     sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - Power(v2*v3 + v4*(-v3 + v5),2) - 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))\
)) - ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
          Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
           (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
          2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
           Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
             (-v2f + v2i)*(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v4f) - (1 - t)*v4i)*
           ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
          2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2))))*
     ((Power(M_PI,3)*hvs(-v1))/4. - (Power(M_PI,3)*hvs(-v2))/2. - 
       (7*Power(M_PI,3)*hvs(-v3))/4. - (Power(M_PI,3)*hvs(-v4))/4. - 
       (Power(M_PI,3)*hvs(-v5))/4. + 
       (21*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/4. - 
       (3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/4. - 
       6*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*rlog(Abs(v1))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       6*(-(M_PI*hvs(-v2)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*rlog(Abs(v2))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (9*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (15*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/2. + 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (27*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/4. + 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/4. - 
       3*(-2*M_PI*hvs(-v3)*rlog(Abs(v2))*rlog(Abs(v3)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v3)),2)) - 
       (3*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/4. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-v4)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v4))))/2. + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/2. + 
       (3*(hvs(-(v4/v1))*rlog(Abs(v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (3*(hvs(-(v4/v1))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. + (9*(-(M_PI*hvs(-v1)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       3*(-(M_PI*hvs(-v2)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*rlog(Abs(v2))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (9*(-(M_PI*hvs(-v4)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v4))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (9*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       6*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)) + 
       3*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)) + 
       (3*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       6*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       (3*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v5))))/2. + 
       3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
          2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))) + 
       3*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
           rlog(Abs(v5))) + (3*
          (-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2)))/4. + 
       (15*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/4. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/4. + 
       (9*(-2*M_PI*hvs(-v5)*rlog(Abs(v4))*rlog(Abs(v5)) - 
            M_PI*hvs(-v4)*Power(rlog(Abs(v5)),2)))/4. + 
       (3*(hvs(-(v5/v2))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - (3*(hvs(-(v5/v2))*rlog(Abs(v5))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + 9*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) + 
       3*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) + 
       3*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) + 
       3*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) + 
       3*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) + 
       3*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) + 
       3*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) + 
       3*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       (3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (M_PI*hvs(-v1) - M_PI*hvs(-v3))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)) + 
            hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) + 
            hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v1) - 
                    M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4))))/6. + 
               ((-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                    2*M_PI*hvs(-v1)*hvs(-(v3*v4)))*
                  Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2. - 
               hvs((-v1 + v3)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/2.) - 
               hvs((-v1 + v4)/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/2.) - hvs(-1 + v4/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/2.) - hvs(-1 + v3/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/2.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (hvs(-v1)*hvs(v3)*hvs(v4)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))))*
                     Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2.) \
- hvs((-v1 + v3)/v4)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs((-v1 + v4)/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/2.) - hvs(-1 + v4/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/2.) - hvs(-1 + v3/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/2.))))/2. + 
       (3*((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) + 
            hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v4) - 
                    M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. + 
               ((-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                    M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)))*
                  Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2. - 
               hvs(-1 + v2/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v1)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v1)))/2.) - 
               hvs(-1 + v1/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((v1 - v4)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
               hvs((v2 - v4)/v1)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (hvs(v1)*hvs(v2)*hvs(-v4)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2)))))/
                   6. + ((2*M_PI - 
                       M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))))*
                     Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2.\
) - hvs(-1 + v2/v4)*((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v1)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs(-1 + v1/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((v1 - v4)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
               hvs((v2 - v4)/v1)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.))))/2. \
+ 3*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) + 
       3*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       (9*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)) + 
            hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) + 
            hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v3) - 
                    M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. + 
               ((-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                    2*M_PI*hvs(-v3)*hvs(-(v1*v5)))*
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2. - 
               hvs(-1 + v5/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v1)))/2.) - hvs((v1 - v3)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*
                        hvs(v1 - v5)*hvs(v5)*hvs(-v3 + v5)*
                        hvs(v1 - v3 + v5) - M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((-v3 + v5)/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v3)))/2.) - hvs(-1 + v1/v3)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (hvs(v1)*hvs(-v3)*hvs(v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5)))))/
                   6. + ((2*M_PI - 
                       M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))))*
                     Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2.\
) - hvs(-1 + v5/v3)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v1)))/2.) - 
               hvs((v1 - v3)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((-v3 + v5)/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs(-1 + v1/v3)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/2.))))/2. + 
       (3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (M_PI*hvs(-v2) - M_PI*hvs(-v4))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)) + 
            hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) + 
            hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v2) - 
                    M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5))))/6. + 
               ((-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                    2*M_PI*hvs(-v2)*hvs(-(v4*v5)))*
                  Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2. - 
               hvs((-v2 + v4)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*
                        hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v2)))/6. + 
                  (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*
                        hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v2)))/2.) - 
               hvs((-v2 + v5)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v2)))/6. + 
                  (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/2.) - hvs(-1 + v5/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/2.) - hvs(-1 + v4/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*
                        hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (hvs(-v2)*hvs(v4)*hvs(v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))))*
                     Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2.) \
- hvs((-v2 + v4)/v5)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*
                        hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v2)))/6. + 
                  (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((-v2 + v5)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/6. + (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/2.) - hvs(-1 + v5/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/6. + (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/2.) - hvs(-1 + v4/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/2.))))/2. - 
       (3*((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) + 
            hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v5) - 
                    M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. + 
               ((-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                    M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)))*
                  Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2. - 
               hvs(-1 + v3/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                        hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                        hvs(v5) - M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs(-1 + v2/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((v2 - v5)/v3)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
               hvs((v3 - v5)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (hvs(v2)*hvs(v3)*hvs(-v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))))*
                     Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2.) \
- hvs(-1 + v3/v5)*((Power(M_PI,2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs(-1 + v2/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((v2 - v5)/v3)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
               hvs((v3 - v5)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.))))/2.)\
)/(4.*v2*v3*v4*(v1 - v3 + v5)*sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
       Power(v2*(-v1 + v3) + v1*v5,2) - 
       2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2)))) \
- ((-2*(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
           (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
          2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
           Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
          2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-v5f + v5i) + (-v1f + v1i + v4f - v4i)*
              (-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v2f) - (1 - t)*v2i)*
           (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*(-v5f + v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v1f) - (1 - t)*v1i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
          2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                (-(t*v4f) - (1 - t)*v4i)) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
     ((-7*Power(M_PI,3)*hvs(-v1))/4. - (Power(M_PI,3)*hvs(-v2))/2. + 
       (Power(M_PI,3)*hvs(-v3))/4. - (Power(M_PI,3)*hvs(-v4))/4. - 
       (Power(M_PI,3)*hvs(-v5))/4. + 
       (15*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/2. - 
       (3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/4. - 
       (3*(-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))))/2. + 
       6*(-(M_PI*hvs(-v2)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) + 
          hvs(-(v1/v3))*rlog(Abs(v2))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/2. + 
       6*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) + 
          hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v3))) + (3*
          (-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/4. + 
       3*(-2*M_PI*hvs(-v3)*rlog(Abs(v2))*rlog(Abs(v3)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v3)),2)) - 
       (3*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))\
) + hvs(-(v2/v4))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)) + 
       3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)) + 
       (9*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (9*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/4. + 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) - 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) - 
       (9*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (9*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-v4)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))\
) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))\
) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v4))))/2. + 
       (15*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v3))*rlog(Abs(v4)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v4)),2)))/2. - 
       3*(hvs(-(v4/v1))*rlog(Abs(v2))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v2)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) - 
       (9*(hvs(-(v4/v1))*rlog(Abs(v3))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v3)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))))/
        2. - 3*(hvs(-(v4/v1))*rlog(Abs(v4))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) - 
       (3*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))\
) + hvs(-(v3/v5))*rlog(Abs(v3))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       3*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)) + 
       3*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)) - 
       (3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/4. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       3*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       (9*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))\
) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v5))))/2. + 
       3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
          2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))) - 
       (9*(-(M_PI*hvs(-v5)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
                 hvs(-(v4/v1))*
                  (Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                    (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))\
)) + hvs(-(v4/v1))*(-(M_PI*hvs(-1 + v4/v1)*
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))*
             rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))\
) + hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                  rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
             rlog(Abs(v5))))/2. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/2. + 
       (3*(hvs(-(v5/v2))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/
        2. - (3*(hvs(-(v5/v2))*rlog(Abs(v5))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/
        2. + 3*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) + 
       3*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) + 
       3*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) + 
       3*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) + 
       9*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) + 
       3*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) + 
       3*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) + 
       3*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       (9*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (M_PI*hvs(-v1) - M_PI*hvs(-v3))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)) + 
            hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) + 
            hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v1) - 
                    M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4))))/6. + 
               ((-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                    2*M_PI*hvs(-v1)*hvs(-(v3*v4)))*
                  Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2. - 
               hvs((-v1 + v3)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs((-v1 + v4)/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/2.) - hvs(-1 + v4/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/2.) - hvs(-1 + v3/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/2.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (hvs(-v1)*hvs(v3)*hvs(v4)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))))*
                     Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2.) \
- hvs((-v1 + v3)/v4)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs((-v1 + v4)/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs(-1 + v4/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v3)))/2.) - 
               hvs(-1 + v3/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/2.))))/2. - 
       (3*((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) + 
            hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v4) - 
                    M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. + 
               ((-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                    M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)))*
                  Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2. - 
               hvs(-1 + v2/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v1)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs(-1 + v1/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((v1 - v4)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
               hvs((v2 - v4)/v1)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (hvs(v1)*hvs(v2)*hvs(-v4)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))))*
                     Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2.) \
- hvs(-1 + v2/v4)*((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v1)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs(-1 + v1/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((v1 - v4)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
               hvs((v2 - v4)/v1)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.))))/2. \
+ 3*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) + 
       3*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       (3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)) + 
            hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) + 
            hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v3) - 
                    M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. + 
               ((-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                    2*M_PI*hvs(-v3)*hvs(-(v1*v5)))*
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2. - 
               hvs(-1 + v5/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v1)))/2.) - 
               hvs((v1 - v3)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((-v3 + v5)/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs(-1 + v1/v3)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (hvs(v1)*hvs(-v3)*hvs(v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))))*
                     Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2.) \
- hvs(-1 + v5/v3)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v1)))/2.) - 
               hvs((v1 - v3)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((-v3 + v5)/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs(-1 + v1/v3)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/2.))))/2. + 
       (3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (M_PI*hvs(-v2) - M_PI*hvs(-v4))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)) + 
            hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) + 
            hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v2) - 
                    M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5))))/6. + 
               ((-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                    2*M_PI*hvs(-v2)*hvs(-(v4*v5)))*
                  Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2. - 
               hvs((-v2 + v4)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*
                        hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v2)))/6. + 
                  (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((-v2 + v5)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/6. + (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/2.) - hvs(-1 + v5/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/6. + (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/2.) - hvs(-1 + v4/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (hvs(-v2)*hvs(v4)*hvs(v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))))*
                     Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2.) \
- hvs((-v2 + v4)/v5)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((-v2 + v5)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/6. + (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs(-1 + v5/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/6. + (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v4)))/2.) - 
               hvs(-1 + v4/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/2.))))/2. + 
       (3*((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) + 
            hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
                hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v5) - 
                    M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. + 
               ((-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                    M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)))*
                  Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2. - 
               hvs(-1 + v3/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs(-1 + v2/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((v2 - v5)/v3)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
               hvs((v3 - v5)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (hvs(v2)*hvs(v3)*hvs(-v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))))*
                     Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2.) \
- hvs(-1 + v3/v5)*((Power(M_PI,2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs(-1 + v2/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((v2 - v5)/v3)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
               hvs((v3 - v5)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.))))/2.))/
   (4.*v1*v2*(-v1 + v3 + v4)*v5*
     sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - Power(v3*v4 + (v1 - v4)*v5,2) - 
       2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + v3*(v1*v5 + v4*(v1 + v5)))\
))
;
 return integrandRe47;
}  


==> anc/evaluate_pentagon/src/functions/f48Eu.cpp <==

#include "../header.h"


double integrandEu48 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu48=  (bcphi5Re*(-v1f + v1i - v2f + v2i + v4f - v4i))/(v1 + v2 - v4) + 
  (bcphi5Re*(v2f - v2i - v4f + v4i - v5f + v5i))/(-v2 + v4 + v5) - 
  (3*(-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                Power(v3*v4 + (v1 - v4)*v5,2) + 
                2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                   v3*(v1*v5 + v4*(v1 + v5))))*
              (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
              (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                 (v1f - v1i - v3f + v3i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
                2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i)) + 
                2*(-(t*v2f) - (1 - t)*v2i)*
                 (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                   2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-v1f + v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-v1f + v1i - v5f + v5i) + 
                      (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-v4f + v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                      (-(t*v4f) - (1 - t)*v4i)) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))))\
)*(-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
             (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
             Power(M_PI,2)*hvs(-v1)*hvs(-v4) - 
             Power(M_PI,2)*hvs(-v3)*hvs(-v4)))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
            Power(v3*v4 + (v1 - v4)*v5,2) + 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) - 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v2) + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
            Power(v1 - v4,2)*Power(v5,2))) - 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                (v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)\
) + (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)\
))/(4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
            Power(v1*(v2 - v5) + v4*v5,2) + 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) - 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
            Power(M_PI,2)*hvs(-v2)*hvs(-v3) + 
            Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(Power(v1,2)*Power(v2 - v5,2) + 
            Power(v2*v3 + v4*(-v3 + v5),2) + 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) - 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)*hvs(-v1)*hvs(-v3) - 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
            Power(v2*(-v1 + v3) + v1*v5,2) + 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))))*
     rlog(Abs((-v1f - v2f + v4f)/(v1 + v2 - v4))))/2. - 
  ((-2*(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
           (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
          2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
           Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
          2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-v5f + v5i) + (-v1f + v1i + v4f - v4i)*
              (-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v2f) - (1 - t)*v2i)*
           (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*(-v5f + v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v1f) - (1 - t)*v1i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
          2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                (-(t*v4f) - (1 - t)*v4i)) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
     ((5*Power(M_PI,2)*rlog(Abs(v1)))/4. - (9*Power(rlog(Abs(v1)),3))/4. + 
       (3*Power(M_PI,2)*rlog(Abs(v2)))/4. - 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. + 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (9*rlog(Abs(v2))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) + 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) - (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. + 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/4. + 
       Power(rlog(Abs(v3)),3) + 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) - 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. + 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. + 
       (9*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. - (9*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. - (9*rlog(Abs(v2))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. + (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. + 
       (9*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/2. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/2. - 
       Power(rlog(Abs(v4)),3) + 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (9*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- 3*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       (9*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- 3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
             Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
             rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
             hvs(-v1)*hvs(v3)*hvs(v4)*
              (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                 6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6.) \
- hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v4)))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v3)))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))) + 
       (3*Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/4. + 
       (9*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v5)))/2. + (9*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. + 
       (9*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (9*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (9*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))*
          rlog(Abs(v5)))/2.))/
   (4.*v1*v2*(-v1 + v3 + v4)*v5*
     sqrt(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) + 
       2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
          v3*(v1*v5 + v4*(v1 + v5))))) + 
  (3*rlog(Abs((-v1f - v2f + v4f)/(v1 + v2 - v4)))*
     (-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                Power(v3*v4 + (v1 - v4)*v5,2) + 
                2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                   v3*(v1*v5 + v4*(v1 + v5))))*
              (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
              (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                 (v1f - v1i - v3f + v3i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
                2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i)) + 
                2*(-(t*v2f) - (1 - t)*v2i)*
                 (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                   2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-v1f + v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-v1f + v1i - v5f + v5i) + 
                      (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-v4f + v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                      (-(t*v4f) - (1 - t)*v4i)) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
           (Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
             hvs(v4/v1)*rLi(2,1 - v4/v1) - Power(rlog(Abs(v1)),2)/2. + 
             hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
             Power(rlog(Abs(v3)),2)/2. + rlog(Abs(v1))*rlog(Abs(v4)) - 
             rlog(Abs(v3))*rlog(Abs(v4)) - 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
            Power(v3*v4 + (v1 - v4)*v5,2) + 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) - 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
            rlog(Abs(v1))*rlog(Abs(v2)) - 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2)\
)) - ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(v3/v5)*rLi(2,1 - v3/v5) - 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
            rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
            Power(v2*(-v1 + v3) + v1*v5,2) + 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) - 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) \
+ (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
            hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
            rlog(Abs(v4))*rlog(Abs(v5)) - 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
            Power(v1*(v2 - v5) + v4*v5,2) + 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) - 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
            rlog(Abs(v2))*rlog(Abs(v3)) - 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
            rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(Power(v1,2)*Power(v2 - v5,2) + 
            Power(v2*v3 + v4*(-v3 + v5),2) + 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5)))))))/2. - 
  ((-2*(Power(v4,2)*Power(-v3 + v5,2) + Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
           (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
          2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
           Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
             (-v2f + v2i)*(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v4f) - (1 - t)*v4i)*
           ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
          2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2))))*
     (-3*zeta3 - (Power(M_PI,2)*rlog(Abs(v1)))/4. - Power(rlog(Abs(v1)),3) + 
       (3*Power(M_PI,2)*rlog(Abs(v2)))/4. + 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       (9*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (9*rlog(Abs(v2))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*Power(M_PI,2)*rlog(Abs(v3)))/2. + 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/2. + 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) + (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. - 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/4. - 
       (5*Power(rlog(Abs(v3)),3))/2. + 
       9*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       (3*Power(M_PI,2)*rlog(Abs(v4)))/4. - 
       (9*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. + (9*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. - (9*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. + 
       9*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       (9*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (9*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (9*rlog(Abs(v4))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/2. - 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (9*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v5)))/2. - (9*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v5)))/2. + (15*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/
        4. - (9*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (9*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. + 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. + 
       (9*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/4. + 
       (5*Power(rlog(Abs(v5)),3))/4. + 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
             Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6. - 
             hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
             rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
             hvs(v1)*hvs(-v3)*hvs(v5)*
              (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                 6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) \
- hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v3)) + rlog(Abs(v5)))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v3)))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)))))/
   (4.*v2*v3*v4*(v1 - v3 + v5)*
     sqrt(Power(v4,2)*Power(-v3 + v5,2) + Power(v2*(-v1 + v3) + v1*v5,2) + 
       2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2)))) \
- ((-2*(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
        (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
           (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
          2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
           Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
             (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
          2*(-(t*v1f) - (1 - t)*v1i)*
           (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
          2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                (-(t*v3f) - (1 - t)*v3i)) + 
             (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
     ((3*Power(M_PI,2)*rlog(Abs(v1)))/4. - (Power(M_PI,2)*rlog(Abs(v2)))/4. + 
       (9*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/4. + 
       (5*Power(rlog(Abs(v2)),3))/4. - 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/2. - 
       Power(rlog(Abs(v3)),3)/2. + (3*Power(M_PI,2)*rlog(Abs(v4)))/4. + 
       (9*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. - 
       (9*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       (9*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (9*rlog(Abs(v4))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (5*Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. + 
       (9*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) + 
       (9*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. - (9*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. + 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. - 
       (9*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/4. - 
       (9*Power(rlog(Abs(v5)),3))/4. + 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       (9*rlog(Abs(v1))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (9*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ 3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       (9*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- 3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
          (rlog(Abs(v3)) - rlog(Abs(v5)))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (rlog(Abs(v2)) - rlog(Abs(v5)))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
             Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
             hvs(v2)*hvs(v3)*hvs(-v5)*
              (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6.) - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)))))/
   (4.*v1*v4*(v2 + v3 - v5)*v5*
     sqrt(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))\
)) - ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
          Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
        (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
           (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
          2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
           Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
          2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
           ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
          2*(-(t*v3f) - (1 - t)*v3i)*
           (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (v2f - v2i - v5f + v5i) - 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-v5f + v5i) + 
                (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i))) + 
          2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                (-(t*v5f) - (1 - t)*v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i)))))*
     ((-9*zeta3)/2. + (Power(M_PI,2)*rlog(Abs(v1)))/4. + 
       Power(rlog(Abs(v1)),3)/4. + (7*Power(M_PI,2)*rlog(Abs(v2)))/4. - 
       (9*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/4. - 
       (5*Power(rlog(Abs(v2)),3))/2. + 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v3)))/2. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/2. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. - (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. + 
       Power(rlog(Abs(v3)),3)/4. + 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       6*rlog(Abs(v3))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/2. - 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       6*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) + 3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. + 
       3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2) + Power(rlog(Abs(v4)),3)/2. + 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       9*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,v4/v1) - hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
               Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
               hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
               hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
               hvs(-v1)*hvs(v3)*hvs(v4)*
                (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                  rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                  (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                   6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/
                   6.) - hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v4)))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v3)))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))))/2. \
- (3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
            (rlog(Abs(v2)) - rlog(Abs(v4)))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v4)))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + 
               rLi(3,v2/v4) - hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                6. - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
               hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
               hvs(v1)*hvs(v2)*hvs(-v4)*
                (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                  rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                  (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                   6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                   6.) - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))))/2. + 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. + 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)) + 
       (9*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. + 
       3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. - 3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       3*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       (9*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. + 
       (3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. + (15*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/
        4. - (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/2. - 
       (3*Power(rlog(Abs(v5)),3))/4. + 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       (9*rlog(Abs(v1))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- 3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       (9*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- 3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       (9*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,v5/v2) - hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
               Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
               hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
               hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
               hvs(-v2)*hvs(v4)*hvs(v5)*
                (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                  rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                  (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/
                   6. - Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/
                   6.) - hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v5)))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v4)))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.))))/2. \
+ (3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,v5/v3) - hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/
                6. - hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
               hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
               hvs(v1)*hvs(-v3)*hvs(v5)*
                (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                  rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                  (Power(M_PI,2)*
                     rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) - 
               hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v3)) + rlog(Abs(v5)))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v3)))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.))))/2. \
- (3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
            (rlog(Abs(v3)) - rlog(Abs(v5)))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (rlog(Abs(v2)) - rlog(Abs(v5)))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
               Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
               hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
               hvs(v2)*hvs(v3)*hvs(-v5)*
                (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                  rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                  (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/
                   6. - Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/
                   6.) - hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.))))/2.))/
   (4.*v1*v2*v3*(-v2 + v4 + v5)*
     sqrt(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
       2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
          v4*(v1*v2 + (v1 + v2)*v5)))) - 
  ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2)\
)*(-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
        (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
             (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
           ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
          2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-(t*v2f) - (1 - t)*v2i)) + 
             (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i)) - 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-v2f + v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
             (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-(t*v5f) - (1 - t)*v5i) + 
          2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
           (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
          2*(-v1f + v1i + v4f - v4i)*
           (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
           Power(-(t*v5f) - (1 - t)*v5i,2)))*
     ((-9*zeta3)/2. + (Power(M_PI,2)*rlog(Abs(v1)))/4. - 
       (Power(M_PI,2)*rlog(Abs(v2)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/2. - 
       (7*Power(rlog(Abs(v2)),3))/4. + 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v3)))/2. + 
       (15*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. - 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. - (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. + 
       Power(rlog(Abs(v3)),3)/4. + 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       9*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       6*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       6*rlog(Abs(v3))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (7*Power(M_PI,2)*rlog(Abs(v4)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. - 
       6*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) + 
       (27*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. + 
       (9*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. - 
       3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2) - 
       (5*Power(rlog(Abs(v4)),3))/2. + 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       (9*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ 3*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       (3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,v4/v1) - hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
               Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
               hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
               hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
               hvs(-v1)*hvs(v3)*hvs(v4)*
                (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                  rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                  (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                   6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/
                   6.) - hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v4)))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v3)))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))))/2. \
- (9*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
            (rlog(Abs(v2)) - rlog(Abs(v4)))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v4)))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + 
               rLi(3,v2/v4) - hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                6. - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
               hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
               hvs(v1)*hvs(v2)*hvs(-v4)*
                (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                  rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                  (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                   6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                   6.) - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))))/2. + 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. + 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/4. - 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)) + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. - 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v1))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v2))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v3))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. + 
       (9*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))*
          rlog(Abs(v5)))/2. + (3*
          (hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. + 
       Power(rlog(Abs(v5)),3)/4. + 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,v5/v2) - hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
               Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
               hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
               hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
               hvs(-v2)*hvs(v4)*hvs(v5)*
                (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                  rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                  (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/
                   6. - Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/
                   6.) - hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v5)))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v4)))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.))))/2. \
+ (3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,v5/v3) - hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/
                6. - hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
               hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
               hvs(v1)*hvs(-v3)*hvs(v5)*
                (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                  rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                  (Power(M_PI,2)*
                     rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) - 
               hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v3)) + rlog(Abs(v5)))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v3)))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.))))/2. \
+ (3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
            (rlog(Abs(v3)) - rlog(Abs(v5)))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (rlog(Abs(v2)) - rlog(Abs(v5)))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
               Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
               hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
               hvs(v2)*hvs(v3)*hvs(-v5)*
                (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                  rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                  (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/
                   6. - Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/
                   6.) - hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.))))/2.))/
   (4.*v3*(v1 + v2 - v4)*v4*v5*
     sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
       2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + v1*(v3*v4 + v2*(v3 + v4)))*
        v5 + Power(v1 - v4,2)*Power(v5,2))) - 
  (3*(-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                Power(v3*v4 + (v1 - v4)*v5,2) + 
                2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                   v3*(v1*v5 + v4*(v1 + v5))))*
              (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
              (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                 (v1f - v1i - v3f + v3i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
                2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i)) + 
                2*(-(t*v2f) - (1 - t)*v2i)*
                 (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                   2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-v1f + v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-v1f + v1i - v5f + v5i) + 
                      (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-v4f + v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                      (-(t*v4f) - (1 - t)*v4i)) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))))\
)*(-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
             (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
             Power(M_PI,2)*hvs(-v1)*hvs(-v4) - 
             Power(M_PI,2)*hvs(-v3)*hvs(-v4)))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
            Power(v3*v4 + (v1 - v4)*v5,2) + 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) - 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v2) + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
            Power(v1 - v4,2)*Power(v5,2))) - 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                (v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)\
) + (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)\
))/(4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
            Power(v1*(v2 - v5) + v4*v5,2) + 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) - 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
            Power(M_PI,2)*hvs(-v2)*hvs(-v3) + 
            Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(Power(v1,2)*Power(v2 - v5,2) + 
            Power(v2*v3 + v4*(-v3 + v5),2) + 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) - 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)*hvs(-v1)*hvs(-v3) - 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
            Power(v2*(-v1 + v3) + v1*v5,2) + 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))))*
     rlog(Abs((v2f - v4f - v5f)/(-v2 + v4 + v5))))/2. + 
  (3*(-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                Power(v3*v4 + (v1 - v4)*v5,2) + 
                2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                   v3*(v1*v5 + v4*(v1 + v5))))*
              (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
              (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                 (v1f - v1i - v3f + v3i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
                2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i)) + 
                2*(-(t*v2f) - (1 - t)*v2i)*
                 (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                   2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-v1f + v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-v1f + v1i - v5f + v5i) + 
                      (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-v4f + v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                      (-(t*v4f) - (1 - t)*v4i)) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))))\
)*(Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
             hvs(v4/v1)*rLi(2,1 - v4/v1) - Power(rlog(Abs(v1)),2)/2. + 
             hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
             Power(rlog(Abs(v3)),2)/2. + rlog(Abs(v1))*rlog(Abs(v4)) - 
             rlog(Abs(v3))*rlog(Abs(v4)) - 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
            Power(v3*v4 + (v1 - v4)*v5,2) + 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) - 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
            rlog(Abs(v1))*rlog(Abs(v2)) - 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
            Power(v1 - v4,2)*Power(v5,2))) - 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*
                (v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(v3/v5)*rLi(2,1 - v3/v5) - 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
            rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
            Power(v2*(-v1 + v3) + v1*v5,2) + 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) - 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                (v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)\
) + (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
            hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
            rlog(Abs(v4))*rlog(Abs(v5)) - 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
            Power(v1*(v2 - v5) + v4*v5,2) + 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) - 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
            rlog(Abs(v2))*rlog(Abs(v3)) - 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
            rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(Power(v1,2)*Power(v2 - v5,2) + 
            Power(v2*v3 + v4*(-v3 + v5),2) + 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))))*
     rlog(Abs((v2f - v4f - v5f)/(-v2 + v4 + v5))))/2. - 
  3*(-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
              Power(v3*v4 + (v1 - v4)*v5,2) + 
              2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                 v3*(v1*v5 + v4*(v1 + v5))))*
            (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
              (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
              (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
              (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
              (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
              (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
              (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
              (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
              (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
              (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
           (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
            (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
               (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
              2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
               Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
              2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                 (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                 (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                  (-v5f + v5i) + 
                 (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
               ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                 (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                  (-(t*v5f) - (1 - t)*v5i)) + 
              2*(-(t*v2f) - (1 - t)*v2i)*
               (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                 2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                  (-(t*v4f) - (1 - t)*v4i) + 
                 (-(t*v1f) - (1 - t)*v1i)*
                  (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                  (-v5f + v5i) + 
                 (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                  (-(t*v5f) - (1 - t)*v5i) + 
                 (-v1f + v1i)*
                  (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                  (-(t*v5f) - (1 - t)*v5i) + 
                 (-(t*v3f) - (1 - t)*v3i)*
                  ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                    (-(t*v4f) - (1 - t)*v4i)*
                     (-v1f + v1i - v5f + v5i) + 
                    (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                    (-v4f + v4i)*
                     (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                 (-v3f + v3i)*
                  ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                    (-(t*v4f) - (1 - t)*v4i)*
                     (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
              2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                    (-(t*v4f) - (1 - t)*v4i)) + 
                 (-(t*v1f) - (1 - t)*v1i)*
                  (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                  (-(t*v5f) - (1 - t)*v5i) + 
                 (-(t*v3f) - (1 - t)*v3i)*
                  ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                    (-(t*v4f) - (1 - t)*v4i)*
                     (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
         (-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
           (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
           Power(M_PI,2)*hvs(-v1)*hvs(-v4) - Power(M_PI,2)*hvs(-v3)*hvs(-v4)))/
      (4.*v1*v2*(-v1 + v3 + v4)*v5*
        sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
          Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))) - 
     ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
             2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
             Power(v1 - v4,2)*Power(v5,2))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
           (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                (-v3f + v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
             2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-(t*v2f) - (1 - t)*v2i)) + 
                (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-v5f + v5i) + 2*
              (-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-v3f + v3i - v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-v2f + v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
                (-v1f + v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-(t*v5f) - (1 - t)*v5i) + 
             2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
              (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
             2*(-v1f + v1i + v4f - v4i)*
              (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              Power(-(t*v5f) - (1 - t)*v5i,2)))*
        ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
          Power(M_PI,2)*hvs(-v1)*hvs(-v2) + Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
          (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
      (4.*v3*(v1 + v2 - v4)*v4*v5*
        sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2))) \
- ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
             Power(v1*(v2 - v5) + v4*v5,2) + 
             2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                v4*(v1*v2 + (v1 + v2)*v5)))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
           (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
             2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
             2*(-(t*v3f) - (1 - t)*v3i)*
              (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (v2f - v2i - v5f + v5i) - 
                2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
                (-v4f + v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i))) + 
             2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i)))))*
        (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
          (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
          Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)))/
      (4.*v1*v2*v3*(-v2 + v4 + v5)*
        sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
          Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))) - 
     ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
             Power(v2*v3 + v4*(-v3 + v5),2) + 
             2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                v2*(v4*v5 + v3*(v4 + v5))))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
           (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                (-v4f + v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
             2*(-(t*v1f) - (1 - t)*v1i)*
              (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v3f + v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                (-v2f + v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
             2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                   (-(t*v3f) - (1 - t)*v3i)) + 
                (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
        ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
          Power(M_PI,2)*hvs(-v2)*hvs(-v3) + Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
          (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
      (4.*v1*v4*(v2 + v3 - v5)*v5*
        sqrt(Power(v1,2)*Power(v2 - v5,2) + 
          Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))) - 
     ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
             Power(v2*(-v1 + v3) + v1*v5,2) + 
             2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                v1*Power(v5,2)))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                (-v2f + v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-v5f + v5i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-v1f + v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
             2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)))\
)*(Power(M_PI,2)*hvs(-v1)*hvs(-v3) - (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
          Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
          (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
      (4.*v2*v3*v4*(v1 - v3 + v5)*
        sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
          Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))))*
   rlog(Abs((Power(v2f*v3f - v4f*(v3f - v5f),2) + 
        Power(v1f,2)*Power(-v2f + v5f,2) - 
        2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
           v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f)))/
      (Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
        2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
           v2*(v4*v5 + v3*(v4 + v5)))))) + 
  2*((2*bcphi5Re*(Power(t*(v1f - v1i) + v1i,2)*(v2f - v2i - v5f + v5i)*
           (v2i - v5i + t*(v2f - v2i - v5f + v5i)) + 
          (v1f - v1i)*(t*(v1f - v1i) + v1i)*
           Power(v2i - v5i + t*(v2f - v2i - v5f + v5i),2) + 
          ((t*(v2f - v2i) + v2i)*(t*(v3f - v3i) + v3i) - 
             (t*(v4f - v4i) + v4i)*
              (v3i - v5i + t*(v3f - v3i - v5f + v5i)))*
           (v2i*(v3f - 2*v3i) + v2f*v3i - v3i*v4f - v3f*v4i + 2*v3i*v4i + 
             v4i*v5f + v4f*v5i - 2*v4i*v5i + 
             2*t*(v2f*(v3f - v3i) + v2i*(-v3f + v3i) - 
                (v4f - v4i)*(v3f - v3i - v5f + v5i))) + 
          (-v1f + v1i)*(Power(t*(v2f - v2i) + v2i,2)*
              (t*(v3f - v3i) + v3i) + 
             (t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i)*
              (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
             (-v2i + t*(-v2f + v2i))*
              ((t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i) + 
                (t*(v3f - v3i) + v3i)*
                 (v4i + t*(v4f - v4i + v5f - v5i) + v5i))) + 
          (-v1i + t*(-v1f + v1i))*
           (Power(t*(v2f - v2i) + v2i,2)*(v3f - v3i) + 
             2*(v2f - v2i)*(t*(v2f - v2i) + v2i)*(t*(v3f - v3i) + v3i) - 
             (t*(v4f - v4i) + v4i)*(v3f - v3i - v5f + v5i)*
              (t*(v5f - v5i) + v5i) + 
             (t*(v4f - v4i) + v4i)*(v5f - v5i)*
              (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
             (v4f - v4i)*(t*(v5f - v5i) + v5i)*
              (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
             (-v2f + v2i)*((t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i) + 
                (t*(v3f - v3i) + v3i)*
                 (v4i + t*(v4f - v4i + v5f - v5i) + v5i)) - 
             (t*(v2f - v2i) + v2i)*
              (v3f*v4i + v4i*v5f + v3i*(v4f - 2*v4i + v5f - 2*v5i) + 
                v3f*v5i + v4f*v5i - 2*v4i*v5i + 
                2*t*((v4f - v4i)*(v5f - v5i) + 
                   v3f*(v4f - v4i + v5f - v5i) + 
                   v3i*(-v4f + v4i - v5f + v5i))))))/
      (Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
        2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
           v2*(v4*v5 + v3*(v4 + v5)))) + 
     (3*(-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                   Power(v3*v4 + (v1 - v4)*v5,2) + 
                   2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                      v3*(v1*v5 + v4*(v1 + v5))))*
                 (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                   (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                   (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
                (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
                 (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                    (v1f - v1i - v3f + v3i)*
                    (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                   2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                    Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) \
+ 2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                      (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                      (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                       (-v5f + v5i) + 
                      (-v1f + v1i + v4f - v4i)*
                       (-(t*v5f) - (1 - t)*v5i))*
                    ((-(t*v3f) - (1 - t)*v3i)*
                       (-(t*v4f) - (1 - t)*v4i) + 
                      (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                       (-(t*v5f) - (1 - t)*v5i)) + 
                   2*(-(t*v2f) - (1 - t)*v2i)*
                    (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                      2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                       (-(t*v4f) - (1 - t)*v4i) + 
                      (-(t*v1f) - (1 - t)*v1i)*
                       (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                       (-v5f + v5i) + 
                      (-(t*v1f) - (1 - t)*v1i)*
                       (v1f - v1i - v4f + v4i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-v1f + v1i)*
                       (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v3f) - (1 - t)*v3i)*
                       ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                        (-v1f + v1i - v5f + v5i) + 
                        (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-v4f + v4i)*
                        (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)\
) + (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                        (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))\
) + 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                        (-(t*v4f) - (1 - t)*v4i)) + 
                      (-(t*v1f) - (1 - t)*v1i)*
                       (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v3f) - (1 - t)*v3i)*
                       ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v5f) - (1 - t)*v5i) + 
                         (-(t*v4f) - (1 - t)*v4i)*
                         (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))\
)))*(Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
                hvs(v4/v1)*rLi(2,1 - v4/v1) - 
                Power(rlog(Abs(v1)),2)/2. + 
                hvs(-(v1/v3))*
                 (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                   rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
                Power(rlog(Abs(v3)),2)/2. + 
                rlog(Abs(v1))*rlog(Abs(v4)) - 
                rlog(Abs(v3))*rlog(Abs(v4)) - 
                hvs(-(v4/v1))*
                 (Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                   rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
           (4.*v1*v2*(-v1 + v3 + v4)*v5*
             sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))) - 
          ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
                  2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                     v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
                  Power(v1 - v4,2)*Power(v5,2))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
                (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (v2f - v2i - v4f + v4i) + 
                     (-v3f + v3i)*
                      (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                   ((-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
                  2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                        (-(t*v2f) - (1 - t)*v2i)) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) \
+ (-(t*v1f) - (1 - t)*v1i)*((-(t*v3f) - (1 - t)*v3i)*
                        (-(t*v4f) - (1 - t)*v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)\
))*(-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                       (-v2f + v2i)) - 
                     2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v2f + v2i + v4f - v4i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) \
+ (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) \
+ (-(t*v1f) - (1 - t)*v1i)*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                       (-v3f + v3i - v4f + v4i) + 
                        (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                        (-v2f + v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - 
                       (1 - t)*v4i)) + 
                     (-v1f + v1i)*
                      ((-(t*v3f) - (1 - t)*v3i)*
                        (-(t*v4f) - (1 - t)*v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)\
))*(-(t*v5f) - (1 - t)*v5i) + 
                  2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + 
                     (1 - t)*v4i,2)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  2*(-v1f + v1i + v4f - v4i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2)))*
             (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
               rlog(Abs(v1))*rlog(Abs(v2)) - 
               hvs(-(v2/v4))*
                (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
               rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
           (4.*v3*(v1 + v2 - v4)*v4*v5*
             sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))) - 
          ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
                  Power(v2*(-v1 + v3) + v1*v5,2) + 
                  2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                     v1*Power(v5,2)))*
                ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
                (2*Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (v3f - v3i - v5f + v5i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
                  2*((-(t*v2f) - (1 - t)*v2i)*
                      (v1f - v1i - v3f + v3i) + 
                     (-v2f + v2i)*
                      (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                   ((-(t*v2f) - (1 - t)*v2i)*
                      (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) \
+ 2*(-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*
                       (-(t*v3f) - (1 - t)*v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - 
                       (1 - t)*v3i))*(-v5f + v5i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                       (-v2f + v2i - v3f + v3i) + 
                        (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                        (-v1f + v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - 
                       (1 - t)*v3i))*(-(t*v5f) - (1 - t)*v5i) - 
                     2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                      (-(t*v5f) - (1 - t)*v5i) - 
                     (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
                  2*(-v4f + v4i)*
                   ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i)\
)*(-(t*v5f) - (1 - t)*v5i) - 
                     (-(t*v1f) - (1 - t)*v1i)*
                      Power(-(t*v5f) - (1 - t)*v5i,2))))*
             (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(v3/v5)*rLi(2,1 - v3/v5) - 
               hvs(-(v1/v3))*
                (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
               rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
               hvs(-(v3/v5))*
                (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
               rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
           (4.*v2*v3*v4*(v1 - v3 + v5)*
             sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))) - 
          ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
                  Power(v1*(v2 - v5) + v4*v5,2) + 
                  2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                     v4*(v1*v2 + (v1 + v2)*v5)))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
                (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                   (v2f - v2i - v4f + v4i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
                  2*((-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i + v5f - v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                   ((-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
                  2*(-(t*v3f) - (1 - t)*v3i)*
                   (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i)*(v2f - v2i - v5f + v5i) \
- 2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                        (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - 
                       (1 - t)*v2i)*(-v5f + v5i) + 
                        (-v1f + v1i - v2f + v2i)*
                        (-(t*v5f) - (1 - t)*v5i)) + 
                     (-v4f + v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                        (-(t*v5f) - (1 - t)*v5i))) + 
                  2*(-v3f + v3i)*
                   (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                        (-(t*v5f) - (1 - t)*v5i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                         (-(t*v5f) - (1 - t)*v5i)))))*
             (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
               hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
               hvs(-(v2/v4))*
                (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
               Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
               rlog(Abs(v4))*rlog(Abs(v5)) - 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
           (4.*v1*v2*v3*(-v2 + v4 + v5)*
             sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))) - 
          ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
                  Power(v2*v3 + v4*(-v3 + v5),2) + 
                  2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                     v2*(v4*v5 + v3*(v4 + v5))))*
                ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
                (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-v2f + v2i + v5f - v5i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) \
+ 2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (v3f - v3i - v5f + v5i) + 
                     (-v4f + v4i)*
                      (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                   ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
                  2*(-(t*v1f) - (1 - t)*v1i)*
                   (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                     2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                        (-v4f + v4i - v5f + v5i) + 
                        (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-v3f + v3i)*
                        (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))\
) + 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                        (-(t*v3f) - (1 - t)*v3i)) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      ((-(t*v4f) - (1 - t)*v4i)*
                        (-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))\
))*(Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
               rlog(Abs(v2))*rlog(Abs(v3)) - 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
               rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
           (4.*v1*v4*(v2 + v3 - v5)*v5*
             sqrt(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))))*
        rlog(Abs((Power(v2f*v3f - v4f*(v3f - v5f),2) + 
             Power(v1f,2)*Power(-v2f + v5f,2) - 
             2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
                v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f)))/
           (Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
             2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                v2*(v4*v5 + v3*(v4 + v5)))))))/2.) + 
  ((-2*(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
           (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
          2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
           Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
          2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-v5f + v5i) + (-v1f + v1i + v4f - v4i)*
              (-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v2f) - (1 - t)*v2i)*
           (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*(-v5f + v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v1f) - (1 - t)*v1i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
          2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                (-(t*v4f) - (1 - t)*v4i)) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
     ((-27*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/4. + 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. + 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. - 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. - 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (9*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) - 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (9*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) - 3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. + 
       (9*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. + 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (9*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v3))) - M_PI*hvs(-v3)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       (9*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/4. + 
       (9*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. + 
       (9*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v5))))/2. - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (9*(-(M_PI*hvs(-(v4/v1))*hvs(-v5)*
               (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
                 (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
            M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v5))))/2. + 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) + 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) + 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. + 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
          (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
          (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(hvs(-v1)*hvs(v3)*
                 Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*
                 hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.) + hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                   2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                 rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 2))/2. + (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.))))/
   (4.*v1*v2*(-v1 + v3 + v4)*v5*
     sqrt(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) + 
       2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
          v3*(v1*v5 + v4*(v1 + v5))))) + 
  ((-2*(Power(v4,2)*Power(-v3 + v5,2) + Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
           (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
          2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
           Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
             (-v2f + v2i)*(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v4f) - (1 - t)*v4i)*
           ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
          2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2))))*
     (-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (9*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (9*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (15*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/2. + 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/2. - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. - 
       (9*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) - (9*M_PI*hvs(-v1)*
          (-(M_PI*hvs(-v4)*rlog(Abs(v3))) - M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (9*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. - 
       (9*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. + 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (15*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (15*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. - 
       (9*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (9*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. + 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) + 
       (9*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. + 
       (9*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. + 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
          (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
          (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(hvs(v1)*hvs(-v3)*
                 Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*
                 hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*
                rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                   2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                 rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),2))/2.))))/
   (4.*v2*v3*v4*(v1 - v3 + v5)*
     sqrt(Power(v4,2)*Power(-v3 + v5,2) + Power(v2*(-v1 + v3) + v1*v5,2) + 
       2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2)))) \
+ ((-2*(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
        (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
           (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
          2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
           Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
             (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
          2*(-(t*v1f) - (1 - t)*v1i)*
           (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
          2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                (-(t*v3f) - (1 - t)*v3i)) + 
             (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
     ((-9*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (15*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. - 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. - 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)) + 
       (9*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/4. - 
       (3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/2. + 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       (9*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. + 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (27*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) - 
       (9*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. + 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v3))) - M_PI*hvs(-v3)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) + 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. + 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) + 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
          (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
          hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
          (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                 Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                 2))/2. - (hvs(-1 + v2/v5)*
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                 2))/2. + (hvs((v2 - v5)/v3)*
                rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                   M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2)\
)/2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2)\
)/2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.))))/
   (4.*v1*v4*(v2 + v3 - v5)*v5*
     sqrt(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))\
)) + ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
          Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
        (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
           (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
          2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
           Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
          2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
           ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
          2*(-(t*v3f) - (1 - t)*v3i)*
           (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (v2f - v2i - v5f + v5i) - 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-v5f + v5i) + 
                (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i))) + 
          2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                (-(t*v5f) - (1 - t)*v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i)))))*
     ((3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/4. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)) - 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)) - 
       (15*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. + 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)) - 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)) - 
       (9*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/4. - 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. - 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       6*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))) + 
       6*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) + (3*
          (-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v5))) + 
       (9*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. - 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       (9*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. + 
       (15*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. - 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v3))) - M_PI*hvs(-v3)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       (3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (9*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
            (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                  hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. \
+ (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
            (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(hvs(-v1)*hvs(v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*hvs(v4)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                     2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.)))/2. - 
       (3*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
            (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. \
+ hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
            (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - 
                    M_PI*sign(v4),2))/2. + 
               (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                     M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   2))/2. + (hvs((v2 - v4)/v1)*
                  rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.)))/2. + 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
            (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                  hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. \
+ (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
            (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(hvs(v1)*hvs(-v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*
                   hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                     2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. - 
       (9*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
            (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                  hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. \
+ (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
            (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(hvs(-v2)*hvs(v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*hvs(v5)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                     2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. - 
       (3*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
            (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. \
+ hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
            (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. \
+ hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),
                   2))/2. + (hvs((v3 - v5)/v2)*
                  rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),
                   2))/2.) + hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                     M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.)))/2.))/
   (4.*v1*v2*v3*(-v2 + v4 + v5)*
     sqrt(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
       2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
          v4*(v1*v2 + (v1 + v2)*v5)))) + 
  ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
        (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
             (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
           ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
          2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-(t*v2f) - (1 - t)*v2i)) + 
             (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i)) - 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i - t*v4f - 
                   (1 - t)*v4i)) + 
             (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-(t*v5f) - (1 - t)*v5i) + 
          2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
           (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
          2*(-v1f + v1i + v4f - v4i)*
           (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
           Power(-(t*v5f) - (1 - t)*v5i,2)))*
     ((-9*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. - 
       6*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)) - 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)) - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (21*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. + 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/2. - 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (15*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       6*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       6*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (15*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. + 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) + 
       (27*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. - 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))) + 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       (9*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
               rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v3))) - M_PI*hvs(-v3)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. + 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/4. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v5))) + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. + 
       (9*(-(M_PI*hvs(-(v4/v1))*hvs(-v5)*
               (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
                 (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
            M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. + 
       (9*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. - 
       (3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
            (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                  hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. \
+ (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
            (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(hvs(-v1)*hvs(v3)*
                   Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),
                    2)*hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. \
+ (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                     2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.)))/2. - 
       (9*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
            (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. \
+ hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
            (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   2))/2. + (hvs((v2 - v4)/v1)*
                  rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                     M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
               (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.)))/2. + 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
            (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                  hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. \
+ (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
            (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(hvs(v1)*hvs(-v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*hvs(v5)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                     2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. - 
       (3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
            (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                  hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. \
+ (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
            (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(hvs(-v2)*hvs(v4)*
                   Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),
                    2)*hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. \
+ (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                     2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. + 
       (3*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
            (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
            hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
                hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
            (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                   Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),
                    2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                     M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                   2))/2. - (hvs(-1 + v2/v5)*
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                   2))/2. + (hvs((v2 - v5)/v3)*
                  rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.)))/2.))/
   (4.*v3*(v1 + v2 - v4)*v4*v5*sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
       2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + v1*(v3*v4 + v2*(v3 + v4)))*
        v5 + Power(v1 - v4,2)*Power(v5,2)))
;
 return integrandEu48;
}  


==> anc/evaluate_pentagon/src/functions/f48Im.cpp <==

#include "../header.h"


double integrandIm48 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm48=  (bcphi5Im*(-v1f + v1i - v2f + v2i + v4f - v4i))/(v1 + v2 - v4) + 
  (bcphi5Im*(v2f - v2i - v4f + v4i - v5f + v5i))/(-v2 + v4 + v5) - 
  (3*(((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                (v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
            Power(M_PI,2)*hvs(-v1)*hvs(-v4) - Power(M_PI,2)*hvs(-v3)*hvs(-v4)\
))/(4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v2) + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - 
            Power(v1 - v4,2)*Power(v5,2))) + 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                (v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)\
) + (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)\
))/(4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
            Power(M_PI,2)*hvs(-v2)*hvs(-v3) + 
            Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) + 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)*hvs(-v1)*hvs(-v3) - 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))))*rlog((-v1f - v2f + v4f)/(v1 + v2 - v4)))/2. \
- (3*(((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                (v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
            Power(M_PI,2)*hvs(-v1)*hvs(-v4) - Power(M_PI,2)*hvs(-v3)*hvs(-v4)\
))/(4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v2) + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - 
            Power(v1 - v4,2)*Power(v5,2))) + 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                (v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)\
) + (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)\
))/(4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
            Power(M_PI,2)*hvs(-v2)*hvs(-v3) + 
            Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) + 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)*hvs(-v1)*hvs(-v3) - 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))))*rlog((v2f - v4f - v5f)/(-v2 + v4 + v5)))/2. \
- 3*(((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
             Power(v3*v4 + (v1 - v4)*v5,2) + 
             2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                v3*(v1*v5 + v4*(v1 + v5))))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
             2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                 (-v5f + v5i) + 
                (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v2f) - (1 - t)*v2i)*
              (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-v5f + v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                   (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v4f + v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                (-v3f + v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
             2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                   (-(t*v4f) - (1 - t)*v4i)) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
        (-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
          (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
          Power(M_PI,2)*hvs(-v1)*hvs(-v4) - Power(M_PI,2)*hvs(-v3)*hvs(-v4)))/
      (4.*v1*v2*(-v1 + v3 + v4)*v5*
        sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
          Power(v3*v4 + (v1 - v4)*v5,2) - 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))) + 
     ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
             2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
             Power(v1 - v4,2)*Power(v5,2))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
           (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                (-v3f + v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
             2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-(t*v2f) - (1 - t)*v2i)) + 
                (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-v5f + v5i) + 2*
              (-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-v3f + v3i - v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-v2f + v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
                (-v1f + v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-(t*v5f) - (1 - t)*v5i) + 
             2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
              (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
             2*(-v1f + v1i + v4f - v4i)*
              (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              Power(-(t*v5f) - (1 - t)*v5i,2)))*
        ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
          Power(M_PI,2)*hvs(-v1)*hvs(-v2) + Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
          (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
      (4.*v3*(v1 + v2 - v4)*v4*v5*
        sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2))) \
+ ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
             Power(v1*(v2 - v5) + v4*v5,2) + 
             2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                v4*(v1*v2 + (v1 + v2)*v5)))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
           (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
             2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
             2*(-(t*v3f) - (1 - t)*v3i)*
              (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (v2f - v2i - v5f + v5i) - 
                2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
                (-v4f + v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i))) + 
             2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i)))))*
        (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
          (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
          Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)))/
      (4.*v1*v2*v3*(-v2 + v4 + v5)*
        sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
          Power(v1*(v2 - v5) + v4*v5,2) - 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))) + 
     ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
             Power(v2*v3 + v4*(-v3 + v5),2) + 
             2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                v2*(v4*v5 + v3*(v4 + v5))))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
           (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                (-v4f + v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
             2*(-(t*v1f) - (1 - t)*v1i)*
              (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v3f + v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                (-v2f + v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
             2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                   (-(t*v3f) - (1 - t)*v3i)) + 
                (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
        ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
          Power(M_PI,2)*hvs(-v2)*hvs(-v3) + Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
          (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
      (4.*v1*v4*(v2 + v3 - v5)*v5*
        sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
          Power(v2*v3 + v4*(-v3 + v5),2) - 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))) + 
     ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
             Power(v2*(-v1 + v3) + v1*v5,2) + 
             2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                v1*Power(v5,2)))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                (-v2f + v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-v5f + v5i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-v1f + v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
             2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)))\
)*(Power(M_PI,2)*hvs(-v1)*hvs(-v3) - (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
          Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
          (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
      (4.*v2*v3*v4*(v1 - v3 + v5)*
        sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
          Power(v2*(-v1 + v3) + v1*v5,2) - 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))))*
   rlog((Power(v2f*v3f - v4f*(v3f - v5f),2) + 
       Power(v1f,2)*Power(-v2f + v5f,2) - 
       2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
          v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f)))/
     (Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))\
)) + ((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
          Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
           (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
          2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
           Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
          2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-v5f + v5i) + (-v1f + v1i + v4f - v4i)*
              (-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v2f) - (1 - t)*v2i)*
           (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*(-v5f + v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v1f) - (1 - t)*v1i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
          2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                (-(t*v4f) - (1 - t)*v4i)) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
     ((5*Power(M_PI,2)*rlog(Abs(v1)))/4. - (9*Power(rlog(Abs(v1)),3))/4. + 
       (3*Power(M_PI,2)*rlog(Abs(v2)))/4. - 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. + 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (9*rlog(Abs(v2))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) + 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) - (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. + 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/4. + 
       Power(rlog(Abs(v3)),3) + 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) - 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. + 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. + 
       (9*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. - (9*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. - (9*rlog(Abs(v2))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. + (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. + 
       (9*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/2. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/2. - 
       Power(rlog(Abs(v4)),3) + 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (9*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- 3*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       (9*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- 3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
             Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
             rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
             hvs(-v1)*hvs(v3)*hvs(v4)*
              (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                 6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6.) \
- hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v4)))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v3)))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))) + 
       (3*Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/4. + 
       (9*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v5)))/2. + (9*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. + 
       (9*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (9*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (9*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))*
          rlog(Abs(v5)))/2.))/
   (4.*v1*v2*(-v1 + v3 + v4)*v5*
     sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - Power(v3*v4 + (v1 - v4)*v5,2) - 
       2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
          v3*(v1*v5 + v4*(v1 + v5))))) + 
  (3*rlog((-v1f - v2f + v4f)/(v1 + v2 - v4))*
     (((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                  (-v3f + v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
               2*(-v2f + v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
            hvs(v4/v1)*rLi(2,1 - v4/v1) - Power(rlog(Abs(v1)),2)/2. + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            Power(rlog(Abs(v3)),2)/2. + rlog(Abs(v1))*rlog(Abs(v4)) - 
            rlog(Abs(v3))*rlog(Abs(v4)) - 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
            rlog(Abs(v1))*rlog(Abs(v2)) - 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2)\
)) + ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(v3/v5)*rLi(2,1 - v3/v5) - 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
            rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) + 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) \
+ (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
            hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
            rlog(Abs(v4))*rlog(Abs(v5)) - 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
            rlog(Abs(v2))*rlog(Abs(v3)) - 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
            rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5)))))))/2. + 
  (3*rlog((v2f - v4f - v5f)/(-v2 + v4 + v5))*
     (((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                  (-v3f + v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
               2*(-v2f + v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
            hvs(v4/v1)*rLi(2,1 - v4/v1) - Power(rlog(Abs(v1)),2)/2. + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            Power(rlog(Abs(v3)),2)/2. + rlog(Abs(v1))*rlog(Abs(v4)) - 
            rlog(Abs(v3))*rlog(Abs(v4)) - 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
            rlog(Abs(v1))*rlog(Abs(v2)) - 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2)\
)) + ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(v3/v5)*rLi(2,1 - v3/v5) - 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
            rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) + 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) \
+ (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
            hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
            rlog(Abs(v4))*rlog(Abs(v5)) - 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
            rlog(Abs(v2))*rlog(Abs(v3)) - 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
            rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5)))))))/2. + 
  2*((2*bcphi5Im*(Power(t*(v1f - v1i) + v1i,2)*(v2f - v2i - v5f + v5i)*
           (v2i - v5i + t*(v2f - v2i - v5f + v5i)) + 
          (v1f - v1i)*(t*(v1f - v1i) + v1i)*
           Power(v2i - v5i + t*(v2f - v2i - v5f + v5i),2) + 
          ((t*(v2f - v2i) + v2i)*(t*(v3f - v3i) + v3i) - 
             (t*(v4f - v4i) + v4i)*
              (v3i - v5i + t*(v3f - v3i - v5f + v5i)))*
           (v2i*(v3f - 2*v3i) + v2f*v3i - v3i*v4f - v3f*v4i + 2*v3i*v4i + 
             v4i*v5f + v4f*v5i - 2*v4i*v5i + 
             2*t*(v2f*(v3f - v3i) + v2i*(-v3f + v3i) - 
                (v4f - v4i)*(v3f - v3i - v5f + v5i))) + 
          (-v1f + v1i)*(Power(t*(v2f - v2i) + v2i,2)*
              (t*(v3f - v3i) + v3i) + 
             (t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i)*
              (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
             (-v2i + t*(-v2f + v2i))*
              ((t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i) + 
                (t*(v3f - v3i) + v3i)*
                 (v4i + t*(v4f - v4i + v5f - v5i) + v5i))) + 
          (-v1i + t*(-v1f + v1i))*
           (Power(t*(v2f - v2i) + v2i,2)*(v3f - v3i) + 
             2*(v2f - v2i)*(t*(v2f - v2i) + v2i)*(t*(v3f - v3i) + v3i) - 
             (t*(v4f - v4i) + v4i)*(v3f - v3i - v5f + v5i)*
              (t*(v5f - v5i) + v5i) + 
             (t*(v4f - v4i) + v4i)*(v5f - v5i)*
              (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
             (v4f - v4i)*(t*(v5f - v5i) + v5i)*
              (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
             (-v2f + v2i)*((t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i) + 
                (t*(v3f - v3i) + v3i)*
                 (v4i + t*(v4f - v4i + v5f - v5i) + v5i)) - 
             (t*(v2f - v2i) + v2i)*
              (v3f*v4i + v4i*v5f + v3i*(v4f - 2*v4i + v5f - 2*v5i) + 
                v3f*v5i + v4f*v5i - 2*v4i*v5i + 
                2*t*((v4f - v4i)*(v5f - v5i) + 
                   v3f*(v4f - v4i + v5f - v5i) + 
                   v3i*(-v4f + v4i - v5f + v5i))))))/
      (Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
        2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
           v2*(v4*v5 + v3*(v4 + v5)))) + 
     (3*rlog((Power(v2f*v3f - v4f*(v3f - v5f),2) + 
            Power(v1f,2)*Power(-v2f + v5f,2) - 
            2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
               v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f)))/
          (Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5)))))*
        (((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                  Power(v3*v4 + (v1 - v4)*v5,2) + 
                  2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                     v3*(v1*v5 + v4*(v1 + v5))))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
                (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                   (v1f - v1i - v3f + v3i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
                  2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                   ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i)) + 
                  2*(-(t*v2f) - (1 - t)*v2i)*
                   (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                     2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                      (-v5f + v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-v1f + v1i)*
                      (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                        (-v1f + v1i - v5f + v5i) + 
                        (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-v4f + v4i)*
                        (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                         (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))\
) + 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                        (-(t*v4f) - (1 - t)*v4i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                         (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))\
))*(Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
               hvs(v4/v1)*rLi(2,1 - v4/v1) - Power(rlog(Abs(v1)),2)/2. + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
               Power(rlog(Abs(v3)),2)/2. + rlog(Abs(v1))*rlog(Abs(v4)) - 
               rlog(Abs(v3))*rlog(Abs(v4)) - 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
           (4.*v1*v2*(-v1 + v3 + v4)*v5*
             sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
               Power(v3*v4 + (v1 - v4)*v5,2) - 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))) + 
          ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
                  2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                     v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
                  Power(v1 - v4,2)*Power(v5,2))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
                (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (v2f - v2i - v4f + v4i) + 
                     (-v3f + v3i)*
                      (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
                  2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                        (-(t*v2f) - (1 - t)*v2i)) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      ((-(t*v3f) - (1 - t)*v3i)*
                        (-(t*v4f) - (1 - t)*v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i))\
)*(-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                     2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v2f + v2i + v4f - v4i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-v3f + v3i - v4f + v4i) + 
                        (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                        (-v2f + v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)\
) + (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i))\
)*(-(t*v5f) - (1 - t)*v5i) + 2*
                   Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,
                    2)*(-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
                  2*(-v1f + v1i + v4f - v4i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2)))*
             (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
               rlog(Abs(v1))*rlog(Abs(v2)) - 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
               rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
           (4.*v3*(v1 + v2 - v4)*v4*v5*
             sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 - 
               Power(v1 - v4,2)*Power(v5,2))) + 
          ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
                  Power(v2*(-v1 + v3) + v1*v5,2) + 
                  2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                     v1*Power(v5,2)))*
                ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
                (2*Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (v3f - v3i - v5f + v5i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
                  2*((-(t*v2f) - (1 - t)*v2i)*
                      (v1f - v1i - v3f + v3i) + 
                     (-v2f + v2i)*
                      (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                   ((-(t*v2f) - (1 - t)*v2i)*
                      (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) \
+ 2*(-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i)\
)*(-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-v2f + v2i - v3f + v3i) + 
                        (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                        (-v1f + v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i)\
)*(-(t*v5f) - (1 - t)*v5i) - 
                     2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                      (-(t*v5f) - (1 - t)*v5i) - 
                     (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
                  2*(-v4f + v4i)*
                   ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                      (-(t*v5f) - (1 - t)*v5i) - 
                     (-(t*v1f) - (1 - t)*v1i)*
                      Power(-(t*v5f) - (1 - t)*v5i,2))))*
             (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(v3/v5)*rLi(2,1 - v3/v5) - 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
               rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
               rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
           (4.*v2*v3*v4*(v1 - v3 + v5)*
             sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
               Power(v2*(-v1 + v3) + v1*v5,2) - 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))) + 
          ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
                  Power(v1*(v2 - v5) + v4*v5,2) + 
                  2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                     v4*(v1*v2 + (v1 + v2)*v5)))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
                (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                   (v2f - v2i - v4f + v4i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
                  2*((-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i + v5f - v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
                  2*(-(t*v3f) - (1 - t)*v3i)*
                   (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (v2f - v2i - v5f + v5i) - 
                     2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                        (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - 
                       (1 - t)*v2i)*(-v5f + v5i) + 
                        (-v1f + v1i - v2f + v2i)*
                        (-(t*v5f) - (1 - t)*v5i)) + 
                     (-v4f + v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                         (-(t*v5f) - (1 - t)*v5i))) + 
                  2*(-v3f + v3i)*
                   (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                        (-(t*v5f) - (1 - t)*v5i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                         (-(t*v5f) - (1 - t)*v5i)))))*
             (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
               hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
               Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
               rlog(Abs(v4))*rlog(Abs(v5)) - 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
           (4.*v1*v2*v3*(-v2 + v4 + v5)*
             sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
               Power(v1*(v2 - v5) + v4*v5,2) - 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))) + 
          ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
                  Power(v2*v3 + v4*(-v3 + v5),2) + 
                  2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                     v2*(v4*v5 + v3*(v4 + v5))))*
                ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
                (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-v2f + v2i + v5f - v5i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) \
+ 2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                     (-v4f + v4i)*
                      (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                   ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
                  2*(-(t*v1f) - (1 - t)*v1i)*
                   (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                     2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                        (-v4f + v4i - v5f + v5i) + 
                        (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-v3f + v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                        (-(t*v3f) - (1 - t)*v3i)) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      ((-(t*v4f) - (1 - t)*v4i)*
                        (-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))))\
)*(Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
               rlog(Abs(v2))*rlog(Abs(v3)) - 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
               rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
           (4.*v1*v4*(v2 + v3 - v5)*v5*
             sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
               Power(v2*v3 + v4*(-v3 + v5),2) - 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5)))))))/2.) + 
  ((-2*(Power(v4,2)*Power(-v3 + v5,2) + Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
           (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
          2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
           Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
             (-v2f + v2i)*(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v4f) - (1 - t)*v4i)*
           ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
          2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2))))*
     (-3*zeta3 - (Power(M_PI,2)*rlog(Abs(v1)))/4. - Power(rlog(Abs(v1)),3) + 
       (3*Power(M_PI,2)*rlog(Abs(v2)))/4. + 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       (9*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (9*rlog(Abs(v2))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*Power(M_PI,2)*rlog(Abs(v3)))/2. + 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/2. + 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) + (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. - 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/4. - 
       (5*Power(rlog(Abs(v3)),3))/2. + 
       9*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       (3*Power(M_PI,2)*rlog(Abs(v4)))/4. - 
       (9*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. + (9*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. - (9*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. + 
       9*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       (9*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (9*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (9*rlog(Abs(v4))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/2. - 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (9*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v5)))/2. - (9*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v5)))/2. + (15*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/
        4. - (9*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (9*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. + 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. + 
       (9*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/4. + 
       (5*Power(rlog(Abs(v5)),3))/4. + 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
             Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6. - 
             hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
             rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
             hvs(v1)*hvs(-v3)*hvs(v5)*
              (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                 6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) \
- hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v3)) + rlog(Abs(v5)))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v3)))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)))))/
   (4.*v2*v3*v4*(v1 - v3 + v5)*
     sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
       Power(v2*(-v1 + v3) + v1*v5,2) - 
       2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2)))) \
+ ((-2*(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
        (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
           (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
          2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
           Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
             (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
          2*(-(t*v1f) - (1 - t)*v1i)*
           (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
          2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                (-(t*v3f) - (1 - t)*v3i)) + 
             (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
     ((3*Power(M_PI,2)*rlog(Abs(v1)))/4. - (Power(M_PI,2)*rlog(Abs(v2)))/4. + 
       (9*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/4. + 
       (5*Power(rlog(Abs(v2)),3))/4. - 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/2. - 
       Power(rlog(Abs(v3)),3)/2. + (3*Power(M_PI,2)*rlog(Abs(v4)))/4. + 
       (9*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. - 
       (9*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       (9*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (9*rlog(Abs(v4))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (5*Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. + 
       (9*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) + 
       (9*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. - (9*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. + 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. - 
       (9*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/4. - 
       (9*Power(rlog(Abs(v5)),3))/4. + 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       (9*rlog(Abs(v1))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (9*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ 3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       (9*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- 3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
          (rlog(Abs(v3)) - rlog(Abs(v5)))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (rlog(Abs(v2)) - rlog(Abs(v5)))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
             Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
             hvs(v2)*hvs(v3)*hvs(-v5)*
              (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6.) - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)))))/
   (4.*v1*v4*(v2 + v3 - v5)*v5*
     sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - Power(v2*v3 + v4*(-v3 + v5),2) - 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))\
)) + ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
          Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
        (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
           (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
          2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
           Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
          2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
           ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
          2*(-(t*v3f) - (1 - t)*v3i)*
           (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (v2f - v2i - v5f + v5i) - 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-v5f + v5i) + 
                (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i))) + 
          2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                (-(t*v5f) - (1 - t)*v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i)))))*
     ((-9*zeta3)/2. + (Power(M_PI,2)*rlog(Abs(v1)))/4. + 
       Power(rlog(Abs(v1)),3)/4. + (7*Power(M_PI,2)*rlog(Abs(v2)))/4. - 
       (9*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/4. - 
       (5*Power(rlog(Abs(v2)),3))/2. + 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v3)))/2. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/2. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. - (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. + 
       Power(rlog(Abs(v3)),3)/4. + 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       6*rlog(Abs(v3))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/2. - 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       6*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) + 3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. + 
       3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2) + Power(rlog(Abs(v4)),3)/2. + 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       9*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,v4/v1) - hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
               Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
               hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
               hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
               hvs(-v1)*hvs(v3)*hvs(v4)*
                (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                  rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                  (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                   6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/
                   6.) - hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v4)))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v3)))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))))/2. \
- (3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
            (rlog(Abs(v2)) - rlog(Abs(v4)))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v4)))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + 
               rLi(3,v2/v4) - hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                6. - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
               hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
               hvs(v1)*hvs(v2)*hvs(-v4)*
                (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                  rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                  (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                   6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                   6.) - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))))/2. + 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. + 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)) + 
       (9*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. + 
       3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. - 3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       3*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       (9*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. + 
       (3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. + (15*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/
        4. - (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/2. - 
       (3*Power(rlog(Abs(v5)),3))/4. + 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       (9*rlog(Abs(v1))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- 3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       (9*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- 3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       (9*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,v5/v2) - hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
               Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
               hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
               hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
               hvs(-v2)*hvs(v4)*hvs(v5)*
                (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                  rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                  (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/
                   6. - Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/
                   6.) - hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v5)))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v4)))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.))))/2. \
+ (3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,v5/v3) - hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/
                6. - hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
               hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
               hvs(v1)*hvs(-v3)*hvs(v5)*
                (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                  rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                  (Power(M_PI,2)*
                     rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) - 
               hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v3)) + rlog(Abs(v5)))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v3)))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.))))/2. \
- (3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
            (rlog(Abs(v3)) - rlog(Abs(v5)))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (rlog(Abs(v2)) - rlog(Abs(v5)))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
               Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
               hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
               hvs(v2)*hvs(v3)*hvs(-v5)*
                (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                  rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                  (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/
                   6. - Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/
                   6.) - hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.))))/2.))/
   (4.*v1*v2*v3*(-v2 + v4 + v5)*
     sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - Power(v1*(v2 - v5) + v4*v5,2) - 
       2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
          v4*(v1*v2 + (v1 + v2)*v5)))) + 
  ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2)\
)*(-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
        (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
             (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
           ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
          2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-(t*v2f) - (1 - t)*v2i)) + 
             (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i)) - 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-v2f + v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
             (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-(t*v5f) - (1 - t)*v5i) + 
          2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
           (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
          2*(-v1f + v1i + v4f - v4i)*
           (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
           Power(-(t*v5f) - (1 - t)*v5i,2)))*
     ((-9*zeta3)/2. + (Power(M_PI,2)*rlog(Abs(v1)))/4. - 
       (Power(M_PI,2)*rlog(Abs(v2)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/2. - 
       (7*Power(rlog(Abs(v2)),3))/4. + 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v3)))/2. + 
       (15*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. - 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. - (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. + 
       Power(rlog(Abs(v3)),3)/4. + 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       9*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       6*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       6*rlog(Abs(v3))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (7*Power(M_PI,2)*rlog(Abs(v4)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. - 
       6*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) + 
       (27*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. + 
       (9*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. - 
       3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2) - 
       (5*Power(rlog(Abs(v4)),3))/2. + 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       (9*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ 3*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       (3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,v4/v1) - hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
               Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
               hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
               hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
               hvs(-v1)*hvs(v3)*hvs(v4)*
                (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                  rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                  (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                   6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/
                   6.) - hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v4)))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v3)))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))))/2. \
- (9*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
            (rlog(Abs(v2)) - rlog(Abs(v4)))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v4)))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + 
               rLi(3,v2/v4) - hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                6. - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
               hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
               hvs(v1)*hvs(v2)*hvs(-v4)*
                (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                  rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                  (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                   6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                   6.) - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))))/2. + 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. + 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/4. - 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)) + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. - 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v1))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v2))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v3))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. + 
       (9*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))*
          rlog(Abs(v5)))/2. + (3*
          (hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. + 
       Power(rlog(Abs(v5)),3)/4. + 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,v5/v2) - hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
               Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
               hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
               hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
               hvs(-v2)*hvs(v4)*hvs(v5)*
                (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                  rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                  (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/
                   6. - Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/
                   6.) - hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v5)))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v4)))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.))))/2. \
+ (3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,v5/v3) - hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/
                6. - hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
               hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
               hvs(v1)*hvs(-v3)*hvs(v5)*
                (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                  rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                  (Power(M_PI,2)*
                     rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) - 
               hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v3)) + rlog(Abs(v5)))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v3)))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.))))/2. \
+ (3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
            (rlog(Abs(v3)) - rlog(Abs(v5)))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (rlog(Abs(v2)) - rlog(Abs(v5)))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
               Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
               hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
               hvs(v2)*hvs(v3)*hvs(-v5)*
                (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                  rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                  (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/
                   6. - Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/
                   6.) - hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.))))/2.))/
   (4.*v3*(v1 + v2 - v4)*v4*v5*
     sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
       2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + v1*(v3*v4 + v2*(v3 + v4)))*
        v5 - Power(v1 - v4,2)*Power(v5,2))) - 
  ((-2*(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
           (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
          2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
           Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
          2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-v5f + v5i) + (-v1f + v1i + v4f - v4i)*
              (-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v2f) - (1 - t)*v2i)*
           (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*(-v5f + v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v1f) - (1 - t)*v1i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
          2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                (-(t*v4f) - (1 - t)*v4i)) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
     ((-27*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/4. + 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. + 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. - 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. - 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (9*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) - 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (9*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) - 3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. + 
       (9*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. + 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (9*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v3))) - M_PI*hvs(-v3)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       (9*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/4. + 
       (9*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. + 
       (9*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v5))))/2. - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (9*(-(M_PI*hvs(-(v4/v1))*hvs(-v5)*
               (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
                 (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
            M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v5))))/2. + 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) + 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) + 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. + 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
          (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
          (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(hvs(-v1)*hvs(v3)*
                 Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*
                 hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.) + hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                   2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                 rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 2))/2. + (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.))))/
   (4.*v1*v2*(-v1 + v3 + v4)*v5*
     sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - Power(v3*v4 + (v1 - v4)*v5,2) - 
       2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
          v3*(v1*v5 + v4*(v1 + v5))))) - 
  ((-2*(Power(v4,2)*Power(-v3 + v5,2) + Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
           (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
          2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
           Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
             (-v2f + v2i)*(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v4f) - (1 - t)*v4i)*
           ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
          2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2))))*
     (-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (9*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (9*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (15*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/2. + 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/2. - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. - 
       (9*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) - (9*M_PI*hvs(-v1)*
          (-(M_PI*hvs(-v4)*rlog(Abs(v3))) - M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (9*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. - 
       (9*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. + 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (15*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (15*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. - 
       (9*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (9*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. + 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) + 
       (9*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. + 
       (9*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. + 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
          (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
          (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(hvs(v1)*hvs(-v3)*
                 Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*
                 hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*
                rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                   2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                 rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),2))/2.))))/
   (4.*v2*v3*v4*(v1 - v3 + v5)*
     sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
       Power(v2*(-v1 + v3) + v1*v5,2) - 
       2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2)))) \
- ((-2*(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
        (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
           (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
          2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
           Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
             (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
          2*(-(t*v1f) - (1 - t)*v1i)*
           (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
          2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                (-(t*v3f) - (1 - t)*v3i)) + 
             (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
     ((-9*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (15*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. - 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. - 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)) + 
       (9*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/4. - 
       (3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/2. + 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       (9*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. + 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (27*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) - 
       (9*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. + 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v3))) - M_PI*hvs(-v3)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) + 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. + 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) + 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
          (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
          hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
          (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                 Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                 2))/2. - (hvs(-1 + v2/v5)*
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                 2))/2. + (hvs((v2 - v5)/v3)*
                rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                   M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2)\
)/2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2)\
)/2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.))))/
   (4.*v1*v4*(v2 + v3 - v5)*v5*
     sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - Power(v2*v3 + v4*(-v3 + v5),2) - 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))\
)) - ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
          Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
        (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
           (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
          2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
           Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
          2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
           ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
          2*(-(t*v3f) - (1 - t)*v3i)*
           (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (v2f - v2i - v5f + v5i) - 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-v5f + v5i) + 
                (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i))) + 
          2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                (-(t*v5f) - (1 - t)*v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i)))))*
     ((3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/4. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)) - 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)) - 
       (15*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. + 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)) - 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)) - 
       (9*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/4. - 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. - 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       6*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))) + 
       6*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) + (3*
          (-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v5))) + 
       (9*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. - 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       (9*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. + 
       (15*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. - 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v3))) - M_PI*hvs(-v3)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       (3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (9*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
            (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                  hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. \
+ (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
            (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(hvs(-v1)*hvs(v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*hvs(v4)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                     2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.)))/2. - 
       (3*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
            (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. \
+ hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
            (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - 
                    M_PI*sign(v4),2))/2. + 
               (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                     M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   2))/2. + (hvs((v2 - v4)/v1)*
                  rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.)))/2. + 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
            (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                  hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. \
+ (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
            (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(hvs(v1)*hvs(-v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*
                   hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                     2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. - 
       (9*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
            (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                  hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. \
+ (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
            (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(hvs(-v2)*hvs(v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*hvs(v5)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                     2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. - 
       (3*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
            (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. \
+ hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
            (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. \
+ hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),
                   2))/2. + (hvs((v3 - v5)/v2)*
                  rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),
                   2))/2.) + hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                     M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.)))/2.))/
   (4.*v1*v2*v3*(-v2 + v4 + v5)*
     sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - Power(v1*(v2 - v5) + v4*v5,2) - 
       2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
          v4*(v1*v2 + (v1 + v2)*v5)))) - 
  ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
        (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
             (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
           ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
          2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-(t*v2f) - (1 - t)*v2i)) + 
             (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i)) - 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i - t*v4f - 
                   (1 - t)*v4i)) + 
             (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-(t*v5f) - (1 - t)*v5i) + 
          2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
           (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
          2*(-v1f + v1i + v4f - v4i)*
           (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
           Power(-(t*v5f) - (1 - t)*v5i,2)))*
     ((-9*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. - 
       6*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)) - 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)) - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (21*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. + 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/2. - 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (15*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       6*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       6*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (15*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. + 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) + 
       (27*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. - 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))) + 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       (9*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
               rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v3))) - M_PI*hvs(-v3)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. + 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/4. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v5))) + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. + 
       (9*(-(M_PI*hvs(-(v4/v1))*hvs(-v5)*
               (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
                 (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
            M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. + 
       (9*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. - 
       (3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
            (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                  hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. \
+ (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
            (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(hvs(-v1)*hvs(v3)*
                   Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),
                    2)*hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. \
+ (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                     2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.)))/2. - 
       (9*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
            (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. \
+ hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
            (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   2))/2. + (hvs((v2 - v4)/v1)*
                  rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                     M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
               (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.)))/2. + 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
            (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                  hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. \
+ (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
            (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(hvs(v1)*hvs(-v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*hvs(v5)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                     2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. - 
       (3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
            (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                  hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. \
+ (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
            (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(hvs(-v2)*hvs(v4)*
                   Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),
                    2)*hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. \
+ (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                     2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. + 
       (3*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
            (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
            hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
                hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
            (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                   Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),
                    2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                     M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                   2))/2. - (hvs(-1 + v2/v5)*
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                   2))/2. + (hvs((v2 - v5)/v3)*
                  rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.)))/2.))/
   (4.*v3*(v1 + v2 - v4)*v4*v5*sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
       2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + v1*(v3*v4 + v2*(v3 + v4)))*
        v5 - Power(v1 - v4,2)*Power(v5,2)))
;
 return integrandIm48;
}  


==> anc/evaluate_pentagon/src/functions/f48Re.cpp <==

#include "../header.h"


double integrandRe48 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe48=  (bcphi5Re*(-v1f + v1i - v2f + v2i + v4f - v4i))/(v1 + v2 - v4) + 
  (bcphi5Re*(v2f - v2i - v4f + v4i - v5f + v5i))/(-v2 + v4 + v5) + 
  (4*bcphi5Re*(Power(t*(v1f - v1i) + v1i,2)*(v2f - v2i - v5f + v5i)*
        (v2i - v5i + t*(v2f - v2i - v5f + v5i)) + 
       (v1f - v1i)*(t*(v1f - v1i) + v1i)*
        Power(v2i - v5i + t*(v2f - v2i - v5f + v5i),2) + 
       ((t*(v2f - v2i) + v2i)*(t*(v3f - v3i) + v3i) - 
          (t*(v4f - v4i) + v4i)*(v3i - v5i + t*(v3f - v3i - v5f + v5i)))*
        (v2i*(v3f - 2*v3i) + v2f*v3i - v3i*v4f - v3f*v4i + 2*v3i*v4i + 
          v4i*v5f + v4f*v5i - 2*v4i*v5i + 
          2*t*(v2f*(v3f - v3i) + v2i*(-v3f + v3i) - 
             (v4f - v4i)*(v3f - v3i - v5f + v5i))) + 
       (-v1f + v1i)*(Power(t*(v2f - v2i) + v2i,2)*(t*(v3f - v3i) + v3i) + 
          (t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i)*
           (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
          (-v2i + t*(-v2f + v2i))*
           ((t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i) + 
             (t*(v3f - v3i) + v3i)*(v4i + t*(v4f - v4i + v5f - v5i) + v5i))\
) + (-v1i + t*(-v1f + v1i))*(Power(t*(v2f - v2i) + v2i,2)*(v3f - v3i) + 
          2*(v2f - v2i)*(t*(v2f - v2i) + v2i)*(t*(v3f - v3i) + v3i) - 
          (t*(v4f - v4i) + v4i)*(v3f - v3i - v5f + v5i)*
           (t*(v5f - v5i) + v5i) + 
          (t*(v4f - v4i) + v4i)*(v5f - v5i)*
           (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
          (v4f - v4i)*(t*(v5f - v5i) + v5i)*
           (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
          (-v2f + v2i)*((t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i) + 
             (t*(v3f - v3i) + v3i)*(v4i + t*(v4f - v4i + v5f - v5i) + v5i)) \
- (t*(v2f - v2i) + v2i)*(v3f*v4i + v4i*v5f + 
             v3i*(v4f - 2*v4i + v5f - 2*v5i) + v3f*v5i + v4f*v5i - 
             2*v4i*v5i + 2*t*((v4f - v4i)*(v5f - v5i) + 
                v3f*(v4f - v4i + v5f - v5i) + v3i*(-v4f + v4i - v5f + v5i)))\
)))/(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
     2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))) \
- (3*rlog((-v1f - v2f + v4f)/(v1 + v2 - v4))*
     (((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                  (-v3f + v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
               2*(-v2f + v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (-(hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
               rlog(1 - v1/v3)) + 
            (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) + 
            M_PI*hvs(-v1)*rlog(Abs(v1)) - M_PI*hvs(-v4)*rlog(Abs(v1)) - 
            M_PI*hvs(-v3)*rlog(Abs(v3)) + M_PI*hvs(-v4)*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*rlog(Abs(v4)) + M_PI*hvs(-v3)*rlog(Abs(v4))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(1 - v2/v4) - 
            (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) - 
            M_PI*hvs(-v1)*rlog(Abs(v1)) + M_PI*hvs(-v2)*rlog(Abs(v1)) + 
            M_PI*hvs(-v1)*rlog(Abs(v2)) - M_PI*hvs(-v4)*rlog(Abs(v2)) - 
            M_PI*hvs(-v2)*rlog(Abs(v4)) + M_PI*hvs(-v4)*rlog(Abs(v4))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2)\
)) + ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) \
+ (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
               rlog(1 - v2/v4)) + 
            (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) + 
            M_PI*hvs(-v2)*rlog(Abs(v2)) - M_PI*hvs(-v5)*rlog(Abs(v2)) - 
            M_PI*hvs(-v4)*rlog(Abs(v4)) + M_PI*hvs(-v5)*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*rlog(Abs(v5)) + M_PI*hvs(-v4)*rlog(Abs(v5))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(1 - v1/v3) - 
            hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(1 - v3/v5) - M_PI*hvs(-v3)*rlog(Abs(v1)) + 
            M_PI*hvs(-v5)*rlog(Abs(v1)) - M_PI*hvs(-v1)*rlog(Abs(v3)) + 
            M_PI*hvs(-v3)*rlog(Abs(v3)) + M_PI*hvs(-v1)*rlog(Abs(v5)) - 
            M_PI*hvs(-v5)*rlog(Abs(v5))))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(1 - v3/v5) - 
            (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) - 
            M_PI*hvs(-v2)*rlog(Abs(v2)) + M_PI*hvs(-v3)*rlog(Abs(v2)) + 
            M_PI*hvs(-v2)*rlog(Abs(v3)) - M_PI*hvs(-v5)*rlog(Abs(v3)) - 
            M_PI*hvs(-v3)*rlog(Abs(v5)) + M_PI*hvs(-v5)*rlog(Abs(v5))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5)))))))/2. - 
  (3*rlog((v2f - v4f - v5f)/(-v2 + v4 + v5))*
     (((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                  (-v3f + v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
               2*(-v2f + v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (-(hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
               rlog(1 - v1/v3)) + 
            (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) + 
            M_PI*hvs(-v1)*rlog(Abs(v1)) - M_PI*hvs(-v4)*rlog(Abs(v1)) - 
            M_PI*hvs(-v3)*rlog(Abs(v3)) + M_PI*hvs(-v4)*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*rlog(Abs(v4)) + M_PI*hvs(-v3)*rlog(Abs(v4))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(1 - v2/v4) - 
            (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) - 
            M_PI*hvs(-v1)*rlog(Abs(v1)) + M_PI*hvs(-v2)*rlog(Abs(v1)) + 
            M_PI*hvs(-v1)*rlog(Abs(v2)) - M_PI*hvs(-v4)*rlog(Abs(v2)) - 
            M_PI*hvs(-v2)*rlog(Abs(v4)) + M_PI*hvs(-v4)*rlog(Abs(v4))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2)\
)) + ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) \
+ (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
               rlog(1 - v2/v4)) + 
            (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) + 
            M_PI*hvs(-v2)*rlog(Abs(v2)) - M_PI*hvs(-v5)*rlog(Abs(v2)) - 
            M_PI*hvs(-v4)*rlog(Abs(v4)) + M_PI*hvs(-v5)*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*rlog(Abs(v5)) + M_PI*hvs(-v4)*rlog(Abs(v5))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(1 - v1/v3) - 
            hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(1 - v3/v5) - M_PI*hvs(-v3)*rlog(Abs(v1)) + 
            M_PI*hvs(-v5)*rlog(Abs(v1)) - M_PI*hvs(-v1)*rlog(Abs(v3)) + 
            M_PI*hvs(-v3)*rlog(Abs(v3)) + M_PI*hvs(-v1)*rlog(Abs(v5)) - 
            M_PI*hvs(-v5)*rlog(Abs(v5))))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(1 - v3/v5) - 
            (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) - 
            M_PI*hvs(-v2)*rlog(Abs(v2)) + M_PI*hvs(-v3)*rlog(Abs(v2)) + 
            M_PI*hvs(-v2)*rlog(Abs(v3)) - M_PI*hvs(-v5)*rlog(Abs(v3)) - 
            M_PI*hvs(-v3)*rlog(Abs(v5)) + M_PI*hvs(-v5)*rlog(Abs(v5))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5)))))))/2. - 
  3*rlog((Power(v2f*v3f - v4f*(v3f - v5f),2) + 
       Power(v1f,2)*Power(-v2f + v5f,2) - 
       2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
          v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f)))/
     (Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
          v2*(v4*v5 + v3*(v4 + v5)))))*
   (((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
             Power(v3*v4 + (v1 - v4)*v5,2) + 
             2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                v3*(v1*v5 + v4*(v1 + v5))))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
             2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                 (-v5f + v5i) + 
                (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v2f) - (1 - t)*v2i)*
              (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-v5f + v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                   (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v4f + v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
             2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                   (-(t*v4f) - (1 - t)*v4i)) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
        (-(hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(1 - v1/v3)) + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) + 
          M_PI*hvs(-v1)*rlog(Abs(v1)) - M_PI*hvs(-v4)*rlog(Abs(v1)) - 
          M_PI*hvs(-v3)*rlog(Abs(v3)) + M_PI*hvs(-v4)*rlog(Abs(v3)) - 
          M_PI*hvs(-v1)*rlog(Abs(v4)) + M_PI*hvs(-v3)*rlog(Abs(v4))))/
      (4.*v1*v2*(-v1 + v3 + v4)*v5*
        sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
          Power(v3*v4 + (v1 - v4)*v5,2) - 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))) + 
     ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
             2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
             Power(v1 - v4,2)*Power(v5,2))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
           (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)\
)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
             2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-(t*v2f) - (1 - t)*v2i)) + 
                (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-v5f + v5i) + 2*
              (-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-v2f + v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
                (-v1f + v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-(t*v5f) - (1 - t)*v5i) + 
             2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
              (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
             2*(-v1f + v1i + v4f - v4i)*
              (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              Power(-(t*v5f) - (1 - t)*v5i,2)))*
        (hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(1 - v2/v4) - 
          (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) - 
          M_PI*hvs(-v1)*rlog(Abs(v1)) + M_PI*hvs(-v2)*rlog(Abs(v1)) + 
          M_PI*hvs(-v1)*rlog(Abs(v2)) - M_PI*hvs(-v4)*rlog(Abs(v2)) - 
          M_PI*hvs(-v2)*rlog(Abs(v4)) + M_PI*hvs(-v4)*rlog(Abs(v4))))/
      (4.*v3*(v1 + v2 - v4)*v4*v5*
        sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2))) \
+ ((-2*(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
             2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                v4*(v1*v2 + (v1 + v2)*v5)))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
           (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
             2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
             2*(-(t*v3f) - (1 - t)*v3i)*
              (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (v2f - v2i - v5f + v5i) - 
                2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
                (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i))) + 
             2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i)))))*
        (-(hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(1 - v2/v4)) + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) + 
          M_PI*hvs(-v2)*rlog(Abs(v2)) - M_PI*hvs(-v5)*rlog(Abs(v2)) - 
          M_PI*hvs(-v4)*rlog(Abs(v4)) + M_PI*hvs(-v5)*rlog(Abs(v4)) - 
          M_PI*hvs(-v2)*rlog(Abs(v5)) + M_PI*hvs(-v4)*rlog(Abs(v5))))/
      (4.*v1*v2*v3*(-v2 + v4 + v5)*
        sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
          Power(v1*(v2 - v5) + v4*v5,2) - 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))) + 
     ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
             Power(v2*(-v1 + v3) + v1*v5,2) + 
             2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                v1*Power(v5,2)))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                (-v2f + v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-v5f + v5i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-v1f + v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
             2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)))\
)*(hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(1 - v1/v3) - 
          hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(1 - v3/v5) - 
          M_PI*hvs(-v3)*rlog(Abs(v1)) + M_PI*hvs(-v5)*rlog(Abs(v1)) - 
          M_PI*hvs(-v1)*rlog(Abs(v3)) + M_PI*hvs(-v3)*rlog(Abs(v3)) + 
          M_PI*hvs(-v1)*rlog(Abs(v5)) - M_PI*hvs(-v5)*rlog(Abs(v5))))/
      (4.*v2*v3*v4*(v1 - v3 + v5)*
        sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
          Power(v2*(-v1 + v3) + v1*v5,2) - 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))) + 
     ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
             Power(v2*v3 + v4*(-v3 + v5),2) + 
             2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                v2*(v4*v5 + v3*(v4 + v5))))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
           (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
             2*(-(t*v1f) - (1 - t)*v1i)*
              (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v3f + v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
             2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                   (-(t*v3f) - (1 - t)*v3i)) + 
                (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
        (hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(1 - v3/v5) - 
          (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) - 
          M_PI*hvs(-v2)*rlog(Abs(v2)) + M_PI*hvs(-v3)*rlog(Abs(v2)) + 
          M_PI*hvs(-v2)*rlog(Abs(v3)) - M_PI*hvs(-v5)*rlog(Abs(v3)) - 
          M_PI*hvs(-v3)*rlog(Abs(v5)) + M_PI*hvs(-v5)*rlog(Abs(v5))))/
      (4.*v1*v4*(v2 + v3 - v5)*v5*
        sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
          Power(v2*v3 + v4*(-v3 + v5),2) - 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5)))))) + 
  ((-2*(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
           (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
          2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
           Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
          2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-v5f + v5i) + (-v1f + v1i + v4f - v4i)*
              (-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v2f) - (1 - t)*v2i)*
           (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*(-v5f + v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v1f) - (1 - t)*v1i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
          2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                (-(t*v4f) - (1 - t)*v4i)) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
     ((9*Power(M_PI,3)*Power(hvs(-v1),3))/4. + 
       (9*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2))/4. - 
       3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3) + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/4. - 
       (9*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v3),2))/4. - 
       Power(M_PI,3)*Power(hvs(-v3),3) - 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. + 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. + 
       3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/4. - 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4))/2. + 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4))/2. + 
       (9*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4))/4. + 
       (9*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v4))/2. - 
       (9*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/2. + 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v4),2))/2. + 
       Power(M_PI,3)*Power(hvs(-v4),3) + 
       (3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 
       (9*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 
       3*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) - (9*Power(M_PI,2)*hvs(-v4)*
          (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1))/2. + 
       (9*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v5))/4. - 
       (9*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/4. + 
       (9*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v5))/2. - 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5))/2. + 
       (9*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5))/2. - 
       (9*Power(M_PI,2)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1)*hvs(-v5))/2. + 
       hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),
         3) + hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + 
          M_PI*sign(v1),3) + (hvs(-(v1/v3))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),3))/2. + 
       hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3) - 
       3*(-((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
              Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                 hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. - 
          ((M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           ((hvs(-v1)*hvs(v3)*
                Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),3)*
                hvs(v4))/6. - (hvs((-v1 + v3)/v4)*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((-v1 + v4)/v3)*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs(-1 + v4/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v3/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 3))/6.) + hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                2*M_PI*hvs(-v1)*hvs(-(v3*v4)),3)/6. - 
             (hvs((-v1 + v3)/v4)*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 3))/6. - (hvs((-v1 + v4)/v3)*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs(-1 + v4/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v3/v1)*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 3))/6.))))/
   (4.*v1*v2*(-v1 + v3 + v4)*v5*
     sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - Power(v3*v4 + (v1 - v4)*v5,2) - 
       2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
          v3*(v1*v5 + v4*(v1 + v5))))) - 
  ((-2*(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
           (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
          2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
           Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
          2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-v5f + v5i) + (-v1f + v1i + v4f - v4i)*
              (-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v2f) - (1 - t)*v2i)*
           (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*(-v5f + v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v1f) - (1 - t)*v1i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
          2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                (-(t*v4f) - (1 - t)*v4i)) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
     ((-5*Power(M_PI,3)*hvs(-v1))/4. - (3*Power(M_PI,3)*hvs(-v2))/4. + 
       (Power(M_PI,3)*hvs(-v4))/4. - (3*Power(M_PI,3)*hvs(-v5))/4. + 
       (27*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/4. - 
       (9*(-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))))/4. - 
       (3*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (9*(-(M_PI*hvs(-v2)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2) + 
       3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))) + 
       3*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v3))) - (3*
          (-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/4. + 
       (9*(-2*M_PI*hvs(-v3)*rlog(Abs(v2))*rlog(Abs(v3)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v3)),2)))/4. - 
       (9*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)))/2. + 
       (9*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (9*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2) + 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. - 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (9*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/4. + 
       (9*(-(M_PI*hvs(-v4)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))))/4. + 
       (9*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/2. - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v3))*rlog(Abs(v4)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v4)),2)))/2. + 
       (3*(hvs(-(v4/v1))*rlog(Abs(v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (9*(hvs(-(v4/v1))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v2)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - 3*(hvs(-(v4/v1))*rlog(Abs(v3))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v3)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) - 
       (9*(hvs(-(v4/v1))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (9*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (9*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (9*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (9*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v5))))/4. + 
       (9*(-(M_PI*hvs(-v5)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v5))))/2. + 
       (9*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/4. - 
       (9*(-(M_PI*hvs(-v5)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
                 hvs(-(v4/v1))*
                  (Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                    (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))\
))) + hvs(-(v4/v1))*(-(M_PI*hvs(-1 + v4/v1)*
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))*
             rlog(Abs(v5))))/2. + 
       6*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) + 
       6*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) + 
       3*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) + 
       6*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)) + 
          hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) + 
          hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v1) - 
                  M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4))))/6. + 
             ((-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                  2*M_PI*hvs(-v1)*hvs(-(v3*v4)))*
                Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2. - 
             hvs((-v1 + v3)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((-v1 + v4)/v3)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v4/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v3/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/2.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (hvs(-v1)*hvs(v3)*hvs(v4)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))))*
                   Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2.) - 
             hvs((-v1 + v3)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((-v1 + v4)/v3)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v4/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v3/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/2.)))))/
   (4.*v1*v2*(-v1 + v3 + v4)*v5*
     sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - Power(v3*v4 + (v1 - v4)*v5,2) - 
       2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
          v3*(v1*v5 + v4*(v1 + v5))))) + 
  ((-2*(Power(v4,2)*Power(-v3 + v5,2) + Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
           (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
          2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
           Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
             (-v2f + v2i)*(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v4f) - (1 - t)*v4i)*
           ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
          2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2))))*
     (Power(M_PI,3)*Power(hvs(-v1),3) - 
       (9*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/2. - 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/4. + 
       (9*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v3),2))/4. + 
       (5*Power(M_PI,3)*Power(hvs(-v3),3))/2. - 
       (9*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. - 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. + 
       3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) - 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4))/2. + 
       (9*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4))/4. - 
       (9*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v5))/2. + 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5))/2. + 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5))/2. - 
       (15*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/4. - 
       (9*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v5))/2. + 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2))/4. - 
       (9*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/2. - 
       (9*Power(M_PI,3)*hvs(-v4)*Power(hvs(-v5),2))/4. - 
       (5*Power(M_PI,3)*Power(hvs(-v5),3))/4. + 
       (9*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) + 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (9*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),
         3) + (3*hvs(-(v1/v3))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),3))/2. + 
       (3*hvs(-(v5/v3))*Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + 
            M_PI*sign(v3),3))/2. + 
       hvs(-(v3/v5))*Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3) - 
       3*(-((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
              Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                 hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. - 
          ((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           ((hvs(v1)*hvs(-v3)*
                Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),3)*
                hvs(v5))/6. - (hvs(-1 + v5/v3)*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((v1 - v3)/v5)*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 3))/6. - (hvs((-v3 + v5)/v1)*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v1/v3)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 3))/6.) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                2*M_PI*hvs(-v3)*hvs(-(v1*v5)),3)/6. - 
             (hvs(-1 + v5/v3)*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((v1 - v3)/v5)*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 3))/6. - (hvs((-v3 + v5)/v1)*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v1/v3)*Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),3))/6.))))/
   (4.*v2*v3*v4*(v1 - v3 + v5)*
     sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
       Power(v2*(-v1 + v3) + v1*v5,2) - 
       2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2)))) \
+ ((-2*(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
        (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
           (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
          2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
           Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
             (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
          2*(-(t*v1f) - (1 - t)*v1i)*
           (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
          2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                (-(t*v3f) - (1 - t)*v3i)) + 
             (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
     ((-9*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v2),2))/4. - 
       (5*Power(M_PI,3)*Power(hvs(-v2),3))/4. + 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3))/2. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v3),2))/2. + 
       (Power(M_PI,3)*Power(hvs(-v3),3))/2. - 
       (9*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/4. + 
       (9*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/4. - 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5))/2. + 
       3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5) - 
       3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5) - 
       (9*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5))/2. + 
       (9*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2))/4. - 
       (9*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/4. - 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/2. + 
       (9*Power(M_PI,3)*hvs(-v4)*Power(hvs(-v5),2))/4. + 
       (9*Power(M_PI,3)*Power(hvs(-v5),3))/4. - 
       (9*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) - 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (3*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (9*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. + 
       (9*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. + 
       3*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) + (9*Power(M_PI,2)*hvs(-v4)*
          (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2))/2. - 
       (3*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. + 
       hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),
         3) + (hvs(-(v5/v3))*Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + 
            M_PI*sign(v3),3))/2. + 
       hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3) + 
       hvs(-(v3/v5))*Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3) - 
       3*(-(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
              Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                 hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. - 
          (hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           ((hvs(v2)*hvs(v3)*hvs(-v5)*
                Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),3))/
              6. - (hvs(-1 + v3/v5)*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                 3))/6. - (hvs(-1 + v2/v5)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                 3))/6. - (hvs((v2 - v5)/v3)*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
             (hvs((v3 - v5)/v2)*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),3)/6. - 
             (hvs(-1 + v3/v5)*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),3)\
)/6. - (hvs(-1 + v2/v5)*Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),3)\
)/6. - (hvs((v2 - v5)/v3)*Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                   hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
             (hvs((v3 - v5)/v2)*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.))))/
   (4.*v1*v4*(v2 + v3 - v5)*v5*
     sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - Power(v2*v3 + v4*(-v3 + v5),2) - 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))\
)) + ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
          Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
        (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
           (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
          2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
           Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
          2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
           ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
          2*(-(t*v3f) - (1 - t)*v3i)*
           (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (v2f - v2i - v5f + v5i) - 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-v5f + v5i) + 
                (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i))) + 
          2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                (-(t*v5f) - (1 - t)*v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i)))))*
     (-(Power(M_PI,3)*Power(hvs(-v1),3))/4. + 
       (9*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v2),2))/4. + 
       (5*Power(M_PI,3)*Power(hvs(-v2),3))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/2. - 
       (Power(M_PI,3)*Power(hvs(-v3),3))/4. - 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. + 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4))/2. - 
       3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2) - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/4. - 
       3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v4),2) - 
       (Power(M_PI,3)*Power(hvs(-v4),3))/2. + 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       6*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) + 
       6*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) + 
       (3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5) - 
       (9*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/4. - 
       3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5) - 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/4. + 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5) + 
       3*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5) + 
       (9*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5))/4. + 
       (3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*hvs(-v5))/2. - 
       (15*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v4)*Power(hvs(-v5),2))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v5),3))/4. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (3*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       (9*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       3*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) - (9*Power(M_PI,2)*hvs(-v4)*
          (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2))/2. - 
       3*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) + (hvs(-(v3/v1))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),3))/2. + 
       (hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + 
            M_PI*sign(v1),3))/2. + 
       (hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + 
            M_PI*sign(v2),3))/2. + 
       (hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + 
            M_PI*sign(v2),3))/2. + 
       (hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),
           3))/2. + (hvs(-(v5/v3))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),3))/2. + 
       (hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),
           3))/2. + (3*hvs(-(v2/v4))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3))/2. + 
       (3*(-((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
                Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/
             2. - ((M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             ((hvs(-v1)*hvs(v3)*
                  Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),
                   3)*hvs(v4))/6. - 
               (hvs((-v1 + v3)/v4)*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((-v1 + v4)/v3)*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v4/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v3/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),3))/6.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                  2*M_PI*hvs(-v1)*hvs(-(v3*v4)),3)/6. - 
               (hvs((-v1 + v3)/v4)*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((-v1 + v4)/v3)*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v4/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v3/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),3))/6.)))/2. - 
       (3*(-(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/
             2. - (hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             ((hvs(v1)*hvs(v2)*hvs(-v4)*
                  Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),
                   3))/6. - (hvs(-1 + v2/v4)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v1/v4)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((v1 - v4)/v2)*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs((v2 - v4)/v1)*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   3))/6.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),3)/6. - 
               (hvs(-1 + v2/v4)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v1/v4)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((v1 - v4)/v2)*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   3))/6. - (hvs((v2 - v4)/v1)*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   3))/6.)))/2. + 
       (hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),
           3))/2. + (hvs(-(v3/v5))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3))/2. + 
       (3*(-((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/
             2. - ((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             ((hvs(v1)*hvs(-v3)*
                  Power(2*M_PI - 
                    M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),3)*hvs(v5))/
                6. - (hvs(-1 + v5/v3)*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((v1 - v3)/v5)*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((-v3 + v5)/v1)*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v1/v3)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),3))/6.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                  2*M_PI*hvs(-v3)*hvs(-(v1*v5)),3)/6. - 
               (hvs(-1 + v5/v3)*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((v1 - v3)/v5)*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((-v3 + v5)/v1)*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v1/v3)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),3))/6.)))/2. - 
       (9*(-((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
                Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/
             2. - ((M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             ((hvs(-v2)*hvs(v4)*
                  Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),
                   3)*hvs(v5))/6. - 
               (hvs((-v2 + v4)/v5)*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((-v2 + v5)/v4)*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v5/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs(-1 + v4/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),3))/6.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                  2*M_PI*hvs(-v2)*hvs(-(v4*v5)),3)/6. - 
               (hvs((-v2 + v4)/v5)*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((-v2 + v5)/v4)*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v5/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs(-1 + v4/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),3))/6.)))/2. - 
       (3*(-(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. \
- (hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. \
+ hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             ((hvs(v2)*hvs(v3)*hvs(-v5)*
                  Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),
                   3))/6. - (hvs(-1 + v3/v5)*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v2/v5)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((v2 - v5)/v3)*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),
                   3))/6. - (hvs((v3 - v5)/v2)*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),
                   3))/6.) + hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),3)/6. - 
               (hvs(-1 + v3/v5)*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v2/v5)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((v2 - v5)/v3)*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
               (hvs((v3 - v5)/v2)*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.)))/2.))/
   (4.*v1*v2*v3*(-v2 + v4 + v5)*
     sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - Power(v1*(v2 - v5) + v4*v5,2) - 
       2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
          v4*(v1*v2 + (v1 + v2)*v5)))) + 
  ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2)\
)*(-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
        (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
             (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
           ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
          2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-(t*v2f) - (1 - t)*v2i)) + 
             (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i)) - 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-v2f + v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
             (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-(t*v5f) - (1 - t)*v5i) + 
          2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
           (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
          2*(-v1f + v1i + v4f - v4i)*
           (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
           Power(-(t*v5f) - (1 - t)*v5i,2)))*
     ((-3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v2),2))/2. + 
       (7*Power(M_PI,3)*Power(hvs(-v2),3))/4. - 
       (15*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/4. + 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/2. - 
       (Power(M_PI,3)*Power(hvs(-v3),3))/4. - 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. + 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/4. + 
       6*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4) - 
       (27*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/4. - 
       (9*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4))/2. - 
       3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2) - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/4. + 
       3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v4),2) + 
       (5*Power(M_PI,3)*Power(hvs(-v4),3))/2. - 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. - 
       6*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) - 
       6*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) + 
       3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) + (9*Power(M_PI,2)*hvs(-v2)*
          (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1))/2. + 
       3*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) - (9*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v5))/4. + 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5) - 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5))/4. - 
       (3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*hvs(-v5))/2. + 
       (9*Power(M_PI,2)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/2. - 
       (Power(M_PI,3)*Power(hvs(-v5),3))/4. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (3*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       (3*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. + 
       (hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + 
            M_PI*sign(v1),3))/2. + 
       (hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + 
            M_PI*sign(v1),3))/2. + 
       (3*hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + 
            M_PI*sign(v2),3))/2. + 
       (hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + 
            M_PI*sign(v2),3))/2. + 
       (hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),
           3))/2. + (hvs(-(v5/v3))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),3))/2. + 
       (hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),
           3))/2. + (hvs(-(v2/v4))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3))/2. - 
       (3*(-((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
                Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/
             2. - ((M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             ((hvs(-v1)*hvs(v3)*
                  Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),
                   3)*hvs(v4))/6. - 
               (hvs((-v1 + v3)/v4)*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((-v1 + v4)/v3)*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v4/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v3/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),3))/6.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                  2*M_PI*hvs(-v1)*hvs(-(v3*v4)),3)/6. - 
               (hvs((-v1 + v3)/v4)*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((-v1 + v4)/v3)*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v4/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v3/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),3))/6.)))/2. - 
       (9*(-(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/
             2. - (hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             ((hvs(v1)*hvs(v2)*hvs(-v4)*
                  Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),
                   3))/6. - (hvs(-1 + v2/v4)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v1/v4)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((v1 - v4)/v2)*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs((v2 - v4)/v1)*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   3))/6.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),3)/6. - 
               (hvs(-1 + v2/v4)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v1/v4)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((v1 - v4)/v2)*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   3))/6. - (hvs((v2 - v4)/v1)*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   3))/6.)))/2. + 
       (hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),
           3))/2. + (hvs(-(v3/v5))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3))/2. + 
       (3*(-((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/
             2. - ((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             ((hvs(v1)*hvs(-v3)*
                  Power(2*M_PI - 
                    M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),3)*hvs(v5))/
                6. - (hvs(-1 + v5/v3)*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((v1 - v3)/v5)*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((-v3 + v5)/v1)*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v1/v3)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),3))/6.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                  2*M_PI*hvs(-v3)*hvs(-(v1*v5)),3)/6. - 
               (hvs(-1 + v5/v3)*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((v1 - v3)/v5)*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((-v3 + v5)/v1)*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v1/v3)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),3))/6.)))/2. - 
       (3*(-((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
                Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/
             2. - ((M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             ((hvs(-v2)*hvs(v4)*
                  Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),
                   3)*hvs(v5))/6. - 
               (hvs((-v2 + v4)/v5)*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((-v2 + v5)/v4)*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v5/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs(-1 + v4/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),3))/6.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                  2*M_PI*hvs(-v2)*hvs(-(v4*v5)),3)/6. - 
               (hvs((-v2 + v4)/v5)*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((-v2 + v5)/v4)*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v5/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs(-1 + v4/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),3))/6.)))/2. + 
       (3*(-(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. \
- (hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. \
+ hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             ((hvs(v2)*hvs(v3)*hvs(-v5)*
                  Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),
                   3))/6. - (hvs(-1 + v3/v5)*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v2/v5)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((v2 - v5)/v3)*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),
                   3))/6. - (hvs((v3 - v5)/v2)*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),
                   3))/6.) + hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),3)/6. - 
               (hvs(-1 + v3/v5)*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v2/v5)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((v2 - v5)/v3)*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
               (hvs((v3 - v5)/v2)*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.)))/2.))/
   (4.*v3*(v1 + v2 - v4)*v4*v5*
     sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
       2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + v1*(v3*v4 + v2*(v3 + v4)))*
        v5 - Power(v1 - v4,2)*Power(v5,2))) - 
  ((-2*(Power(v4,2)*Power(-v3 + v5,2) + Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
           (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
          2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
           Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
             (-v2f + v2i)*(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v4f) - (1 - t)*v4i)*
           ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
          2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2))))*
     ((Power(M_PI,3)*hvs(-v1))/4. - (3*Power(M_PI,3)*hvs(-v2))/4. - 
       (3*Power(M_PI,3)*hvs(-v3))/2. - (3*Power(M_PI,3)*hvs(-v4))/4. + 
       (Power(M_PI,3)*hvs(-v5))/4. + 3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2) - 
       (9*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (9*(-(M_PI*hvs(-v2)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (9*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (15*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/2. + 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (9*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/2. + 
       3*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v3))) + (3*
          (-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/4. - 
       (9*(-2*M_PI*hvs(-v3)*rlog(Abs(v2))*rlog(Abs(v3)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v3)),2)))/4. - 
       (9*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (9*(-(M_PI*hvs(-v4)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v4))))/2. - 
       (9*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))))/4. + 
       (9*(-(M_PI*hvs(-v1)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (9*(-(M_PI*hvs(-v2)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       3*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*rlog(Abs(v3))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (9*(-(M_PI*hvs(-v4)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v4))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (9*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (9*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (9*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (15*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/4. - 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v5))))/2. - 
       (9*(-(M_PI*hvs(-v5)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v5))))/2. + 
       (15*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/4. + 
       (9*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                  rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
             rlog(Abs(v5))))/2. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2)))/4. + 
       (9*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/2. + 
       (9*(-2*M_PI*hvs(-v5)*rlog(Abs(v4))*rlog(Abs(v5)) - 
            M_PI*hvs(-v4)*Power(rlog(Abs(v5)),2)))/4. + 
       6*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) + 
       9*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) + 
       9*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) + 
       6*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)) + 
          hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) + 
          hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v3) - 
                  M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. + 
             ((-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                  2*M_PI*hvs(-v3)*hvs(-(v1*v5)))*
                Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2. - 
             hvs(-1 + v5/v3)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((v1 - v3)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                   (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs((-v3 + v5)/v1)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                   (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v1/v3)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (hvs(v1)*hvs(-v3)*hvs(v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))))*
                   Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2.) - 
             hvs(-1 + v5/v3)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((v1 - v3)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                   (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs((-v3 + v5)/v1)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                   (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v1/v3)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5)\
))/2.)))))/(4.*v2*v3*v4*(v1 - v3 + v5)*
     sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
       Power(v2*(-v1 + v3) + v1*v5,2) - 
       2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2)))) \
- ((-2*(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
        (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
           (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
          2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
           Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
             (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
          2*(-(t*v1f) - (1 - t)*v1i)*
           (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
          2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                (-(t*v3f) - (1 - t)*v3i)) + 
             (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
     ((-3*Power(M_PI,3)*hvs(-v1))/4. + (Power(M_PI,3)*hvs(-v2))/4. - 
       (3*Power(M_PI,3)*hvs(-v4))/4. - (5*Power(M_PI,3)*hvs(-v5))/4. - 
       (15*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/4. + 
       (9*(-2*M_PI*hvs(-v2)*rlog(Abs(v1))*rlog(Abs(v2)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v2)),2)))/4. + 
       (9*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/2. - 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v2))*rlog(Abs(v3)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v3)),2)))/2. + 
       (9*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (9*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (9*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/4. - 
       (9*(-(M_PI*hvs(-v1)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*(-(M_PI*hvs(-v2)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       3*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*rlog(Abs(v3))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (9*(-(M_PI*hvs(-v4)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v4))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)) - 
       (9*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (27*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/4. + 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       (9*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/4. + 
       3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
          2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))) + 
       (3*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                  rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
             rlog(Abs(v5))))/2. - 
       (9*(-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2)))/4. + 
       (9*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/4. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/2. - 
       (9*(-2*M_PI*hvs(-v5)*rlog(Abs(v4))*rlog(Abs(v5)) - 
            M_PI*hvs(-v4)*Power(rlog(Abs(v5)),2)))/4. + 
       (9*(hvs(-(v5/v2))*rlog(Abs(v1))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v1)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + (9*(hvs(-(v5/v2))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + 3*(hvs(-(v5/v2))*rlog(Abs(v3))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v3)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) + 
       (9*(hvs(-(v5/v2))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v4)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - (3*(hvs(-(v5/v2))*rlog(Abs(v5))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + 6*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) + 
       3*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) + 
       6*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) + 
       6*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       3*((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) + 
          hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. + 
             ((-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)))*
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2. - 
             hvs(-1 + v3/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v2/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs((v2 - v5)/v3)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                      hvs(v5) - M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)\
))/6. + (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
             hvs((v3 - v5)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                      hvs(v5) - M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5))\
)/6. + (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                   (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (hvs(v2)*hvs(v3)*hvs(-v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))))*
                   Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2.) - 
             hvs(-1 + v3/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2)\
))/2.) - hvs(-1 + v2/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3)\
))/2.) - hvs((v2 - v5)/v3)*((Power(M_PI,2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
             hvs((v3 - v5)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) \
- M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                   (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)))))/
   (4.*v1*v4*(v2 + v3 - v5)*v5*
     sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - Power(v2*v3 + v4*(-v3 + v5),2) - 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))\
)) - ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
          Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
        (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
           (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
          2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
           Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
          2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
           ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
          2*(-(t*v3f) - (1 - t)*v3i)*
           (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (v2f - v2i - v5f + v5i) - 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-v5f + v5i) + 
                (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i))) + 
          2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                (-(t*v5f) - (1 - t)*v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i)))))*
     (-(Power(M_PI,3)*hvs(-v1))/4. - (7*Power(M_PI,3)*hvs(-v2))/4. - 
       (Power(M_PI,3)*hvs(-v3))/2. + (Power(M_PI,3)*hvs(-v4))/4. - 
       (Power(M_PI,3)*hvs(-v5))/4. - 
       (3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/4. + 
       (15*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/2. - 
       (9*(-2*M_PI*hvs(-v2)*rlog(Abs(v1))*rlog(Abs(v2)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v2)),2)))/4. - 
       (3*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/4. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/4. - 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v3))))/2. - 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/2. + 
       (3*(-(M_PI*hvs(-v1)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       6*(-(M_PI*hvs(-v3)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*rlog(Abs(v3))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/2. - 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/2. + 
       6*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
           rlog(Abs(v4))) + 3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*
           rlog(Abs(v4)) - M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)) + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/4. + 
       3*(-2*M_PI*hvs(-v4)*rlog(Abs(v3))*rlog(Abs(v4)) - 
          M_PI*hvs(-v3)*Power(rlog(Abs(v4)),2)) + 
       (3*(hvs(-(v4/v1))*rlog(Abs(v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (3*(hvs(-(v4/v1))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (3*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v3))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)) - 
       3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)) + 
       3*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)) + 
       3*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)) + 
       (9*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (9*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/4. + 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v5))) + 
       3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       (9*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (9*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-v5)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
            2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                  rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
             rlog(Abs(v5))))/2. + 
       (15*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v4))*rlog(Abs(v5)) - 
            M_PI*hvs(-v4)*Power(rlog(Abs(v5)),2)))/2. - 
       (9*(hvs(-(v5/v2))*rlog(Abs(v1))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v1)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - 3*(hvs(-(v5/v2))*rlog(Abs(v3))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v3)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) - 
       (9*(hvs(-(v5/v2))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v4)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - 3*(hvs(-(v5/v2))*rlog(Abs(v5))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) + 
       3*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) + 
       3*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) + 
       3*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) + 
       3*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) + 
       3*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) + 
       3*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) + 
       3*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) + 
       9*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) + 
       (3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (M_PI*hvs(-v1) - M_PI*hvs(-v3))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)) + 
            hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) + 
            hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v1) - 
                    M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4))))/6. + 
               ((-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                    2*M_PI*hvs(-v1)*hvs(-(v3*v4)))*
                  Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2. - 
               hvs((-v1 + v3)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/2.) - 
               hvs((-v1 + v4)/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/2.) - hvs(-1 + v4/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/2.) - hvs(-1 + v3/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/2.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (hvs(-v1)*hvs(v3)*hvs(v4)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))))*
                     Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2.) \
- hvs((-v1 + v3)/v4)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs((-v1 + v4)/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/2.) - hvs(-1 + v4/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/2.) - hvs(-1 + v3/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/2.))))/2. - 
       (3*((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) + 
            hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v4) - 
                    M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. + 
               ((-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                    M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)))*
                  Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2. - 
               hvs(-1 + v2/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v1)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v1)))/2.) - 
               hvs(-1 + v1/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((v1 - v4)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
               hvs((v2 - v4)/v1)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (hvs(v1)*hvs(v2)*hvs(-v4)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2)))))/
                   6. + ((2*M_PI - 
                       M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))))*
                     Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2.\
) - hvs(-1 + v2/v4)*((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v1)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs(-1 + v1/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((v1 - v4)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
               hvs((v2 - v4)/v1)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.))))/2. \
+ 3*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) + 
       3*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) + 
       (3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)) + 
            hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) + 
            hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v3) - 
                    M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. + 
               ((-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                    2*M_PI*hvs(-v3)*hvs(-(v1*v5)))*
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2. - 
               hvs(-1 + v5/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v1)))/2.) - hvs((v1 - v3)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*
                        hvs(v1 - v5)*hvs(v5)*hvs(-v3 + v5)*
                        hvs(v1 - v3 + v5) - M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((-v3 + v5)/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v3)))/2.) - hvs(-1 + v1/v3)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (hvs(v1)*hvs(-v3)*hvs(v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5)))))/
                   6. + ((2*M_PI - 
                       M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))))*
                     Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2.\
) - hvs(-1 + v5/v3)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v1)))/2.) - 
               hvs((v1 - v3)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((-v3 + v5)/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs(-1 + v1/v3)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/2.))))/2. - 
       (9*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (M_PI*hvs(-v2) - M_PI*hvs(-v4))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)) + 
            hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) + 
            hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v2) - 
                    M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5))))/6. + 
               ((-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                    2*M_PI*hvs(-v2)*hvs(-(v4*v5)))*
                  Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2. - 
               hvs((-v2 + v4)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*
                        hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v2)))/6. + 
                  (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*
                        hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v2)))/2.) - 
               hvs((-v2 + v5)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v2)))/6. + 
                  (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/2.) - hvs(-1 + v5/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/2.) - hvs(-1 + v4/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*
                        hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (hvs(-v2)*hvs(v4)*hvs(v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))))*
                     Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2.) \
- hvs((-v2 + v4)/v5)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*
                        hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v2)))/6. + 
                  (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((-v2 + v5)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/6. + (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/2.) - hvs(-1 + v5/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/6. + (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/2.) - hvs(-1 + v4/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/2.))))/2. - 
       (3*((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) + 
            hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v5) - 
                    M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. + 
               ((-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                    M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)))*
                  Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2. - 
               hvs(-1 + v3/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                        hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                        hvs(v5) - M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs(-1 + v2/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((v2 - v5)/v3)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
               hvs((v3 - v5)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (hvs(v2)*hvs(v3)*hvs(-v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))))*
                     Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2.) \
- hvs(-1 + v3/v5)*((Power(M_PI,2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs(-1 + v2/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((v2 - v5)/v3)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
               hvs((v3 - v5)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.))))/2.)\
)/(4.*v1*v2*v3*(-v2 + v4 + v5)*
     sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - Power(v1*(v2 - v5) + v4*v5,2) - 
       2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
          v4*(v1*v2 + (v1 + v2)*v5)))) - 
  ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
        (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
             (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
           ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
          2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-(t*v2f) - (1 - t)*v2i)) + 
             (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i)) - 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i - t*v4f - 
                   (1 - t)*v4i)) + 
             (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-(t*v5f) - (1 - t)*v5i) + 
          2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
           (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
          2*(-v1f + v1i + v4f - v4i)*
           (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
           Power(-(t*v5f) - (1 - t)*v5i,2)))*
     (-(Power(M_PI,3)*hvs(-v1))/4. + (Power(M_PI,3)*hvs(-v2))/4. - 
       (Power(M_PI,3)*hvs(-v3))/2. - (7*Power(M_PI,3)*hvs(-v4))/4. - 
       (Power(M_PI,3)*hvs(-v5))/4. + 
       (21*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/4. + 
       (3*(-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))))/4. - 
       (3*(-2*M_PI*hvs(-v2)*rlog(Abs(v1))*rlog(Abs(v2)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v2)),2)))/2. - 
       (3*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))\
) + hvs(-(v1/v3))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (9*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/4. - 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (15*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/4. + 
       (3*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))\
) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v3))))/2. - 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/2. - 
       (3*(-(M_PI*hvs(-v1)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))\
) + hvs(-(v2/v4))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       6*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) + 
          hvs(-(v2/v4))*rlog(Abs(v2))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       6*(-(M_PI*hvs(-v3)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) + 
          hvs(-(v2/v4))*rlog(Abs(v3))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       6*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)) - 
       (9*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (15*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/2. - 
       6*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) + 
       (9*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/4. + 
       (27*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/4. + 
       3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)) + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/4. - 
       3*(-2*M_PI*hvs(-v4)*rlog(Abs(v3))*rlog(Abs(v4)) - 
          M_PI*hvs(-v3)*Power(rlog(Abs(v4)),2)) + 
       3*(hvs(-(v4/v1))*rlog(Abs(v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) + 
       (9*(hvs(-(v4/v1))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v2)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))))/
        2. + 3*(hvs(-(v4/v1))*rlog(Abs(v3))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v3)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) - 
       (3*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))\
) + hvs(-(v3/v5))*rlog(Abs(v3))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)) + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/4. - 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v5))) - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (9*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-v5)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))\
) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
            2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))))/4. + 
       (9*(-(M_PI*hvs(-v5)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
                 hvs(-(v4/v1))*
                  (Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                    (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))\
)) + hvs(-(v4/v1))*(-(M_PI*hvs(-1 + v4/v1)*
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))*
             rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))\
) + hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                  rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
             rlog(Abs(v5))))/2. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/2. + 
       (3*(hvs(-(v5/v2))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/
        2. - (3*(hvs(-(v5/v2))*rlog(Abs(v5))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/
        2. + 3*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) + 
       3*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) + 
       9*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) + 
       3*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) + 
       3*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) + 
       3*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) + 
       3*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) + 
       3*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       (3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (M_PI*hvs(-v1) - M_PI*hvs(-v3))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)) + 
            hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) + 
            hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v1) - 
                    M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4))))/6. + 
               ((-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                    2*M_PI*hvs(-v1)*hvs(-(v3*v4)))*
                  Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2. - 
               hvs((-v1 + v3)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs((-v1 + v4)/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/2.) - hvs(-1 + v4/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/2.) - hvs(-1 + v3/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/2.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (hvs(-v1)*hvs(v3)*hvs(v4)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))))*
                     Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2.) \
- hvs((-v1 + v3)/v4)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs((-v1 + v4)/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs(-1 + v4/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v3)))/2.) - 
               hvs(-1 + v3/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/2.))))/2. - 
       (9*((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) + 
            hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v4) - 
                    M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. + 
               ((-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                    M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)))*
                  Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2. - 
               hvs(-1 + v2/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v1)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs(-1 + v1/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((v1 - v4)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
               hvs((v2 - v4)/v1)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (hvs(v1)*hvs(v2)*hvs(-v4)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))))*
                     Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2.) \
- hvs(-1 + v2/v4)*((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v1)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs(-1 + v1/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((v1 - v4)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
               hvs((v2 - v4)/v1)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.))))/2. \
+ 3*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) + 
       3*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) + 
       (3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)) + 
            hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) + 
            hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v3) - 
                    M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. + 
               ((-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                    2*M_PI*hvs(-v3)*hvs(-(v1*v5)))*
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2. - 
               hvs(-1 + v5/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v1)))/2.) - 
               hvs((v1 - v3)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((-v3 + v5)/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs(-1 + v1/v3)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (hvs(v1)*hvs(-v3)*hvs(v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))))*
                     Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2.) \
- hvs(-1 + v5/v3)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v1)))/2.) - 
               hvs((v1 - v3)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((-v3 + v5)/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs(-1 + v1/v3)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/2.))))/2. - 
       (3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (M_PI*hvs(-v2) - M_PI*hvs(-v4))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)) + 
            hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) + 
            hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v2) - 
                    M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5))))/6. + 
               ((-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                    2*M_PI*hvs(-v2)*hvs(-(v4*v5)))*
                  Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2. - 
               hvs((-v2 + v4)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*
                        hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v2)))/6. + 
                  (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((-v2 + v5)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/6. + (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/2.) - hvs(-1 + v5/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/6. + (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/2.) - hvs(-1 + v4/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (hvs(-v2)*hvs(v4)*hvs(v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))))*
                     Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2.) \
- hvs((-v2 + v4)/v5)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((-v2 + v5)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/6. + (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs(-1 + v5/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/6. + (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v4)))/2.) - 
               hvs(-1 + v4/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/2.))))/2. + 
       (3*((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) + 
            hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
                hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v5) - 
                    M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. + 
               ((-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                    M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)))*
                  Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2. - 
               hvs(-1 + v3/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs(-1 + v2/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((v2 - v5)/v3)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
               hvs((v3 - v5)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (hvs(v2)*hvs(v3)*hvs(-v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))))*
                     Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2.) \
- hvs(-1 + v3/v5)*((Power(M_PI,2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs(-1 + v2/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((v2 - v5)/v3)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
               hvs((v3 - v5)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.))))/2.))/
   (4.*v3*(v1 + v2 - v4)*v4*v5*sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
       2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + v1*(v3*v4 + v2*(v3 + v4)))*
        v5 - Power(v1 - v4,2)*Power(v5,2)))
;
 return integrandRe48;
}  


==> anc/evaluate_pentagon/src/functions/f49Eu.cpp <==

#include "../header.h"


double integrandEu49 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu49=  (bcphi5Re*(-v2f + v2i - v3f + v3i + v5f - v5i))/(v2 + v3 - v5) + 
  (bcphi5Re*(-v1f + v1i + v3f - v3i - v5f + v5i))/(v1 - v3 + v5) - 
  ((-2*(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
           (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
          2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
           Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
          2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-v5f + v5i) + (-v1f + v1i + v4f - v4i)*
              (-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v2f) - (1 - t)*v2i)*
           (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*(-v5f + v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v1f) - (1 - t)*v1i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
          2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                (-(t*v4f) - (1 - t)*v4i)) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
     ((5*Power(M_PI,2)*rlog(Abs(v1)))/4. - (9*Power(rlog(Abs(v1)),3))/4. + 
       (3*Power(M_PI,2)*rlog(Abs(v2)))/4. - 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. + 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (9*rlog(Abs(v2))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. + 
       (9*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. - (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. + 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/4. + 
       (5*Power(rlog(Abs(v3)),3))/4. + 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. + 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. + 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v4)) - 3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) - 
       (9*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/2. - 
       Power(rlog(Abs(v4)),3)/2. + 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (9*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (9*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- 3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
             Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
             rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
             hvs(-v1)*hvs(v3)*hvs(v4)*
              (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                 6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6.) \
- hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v4)))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v3)))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))) + 
       (3*Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/4. + 
       (9*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v5)))/2. + (9*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. + 
       (9*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (9*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (9*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))*
          rlog(Abs(v5)))/2.))/
   (4.*v1*v2*(-v1 + v3 + v4)*v5*
     sqrt(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) + 
       2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
          v3*(v1*v5 + v4*(v1 + v5))))) - 
  ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2)\
)*(-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
        (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
             (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
           ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
          2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-(t*v2f) - (1 - t)*v2i)) + 
             (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i)) - 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-v2f + v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
             (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-(t*v5f) - (1 - t)*v5i) + 
          2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
           (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
          2*(-v1f + v1i + v4f - v4i)*
           (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
           Power(-(t*v5f) - (1 - t)*v5i,2)))*
     (-3*zeta3 - (Power(M_PI,2)*rlog(Abs(v1)))/4. + 
       (5*Power(rlog(Abs(v1)),3))/4. - (Power(M_PI,2)*rlog(Abs(v2)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/2. - 
       Power(rlog(Abs(v2)),3) + (3*Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. - 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       (9*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (9*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (9*rlog(Abs(v3))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*Power(M_PI,2)*rlog(Abs(v4)))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. - 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. + 
       (9*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/2. + 
       (9*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) + (15*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. - 
       (9*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/4. - 
       (5*Power(rlog(Abs(v4)),3))/2. + 
       9*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       9*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       (9*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (9*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (9*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- 3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
          (rlog(Abs(v2)) - rlog(Abs(v4)))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v4)))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
             Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6. - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
             hvs(v1)*hvs(v2)*hvs(-v4)*
              (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                 6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6.) \
- hvs((v1 - v4)/v2)*(rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))) + 
       (3*Power(M_PI,2)*rlog(Abs(v5)))/4. + 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/4. - 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (9*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. + (9*rlog(Abs(v2))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (9*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. + 
       (9*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))*
          rlog(Abs(v5)))/2.))/
   (4.*v3*(v1 + v2 - v4)*v4*v5*
     sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
       2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + v1*(v3*v4 + v2*(v3 + v4)))*
        v5 + Power(v1 - v4,2)*Power(v5,2))) - 
  ((-2*(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
        (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
           (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
          2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
           Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
          2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
           ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
          2*(-(t*v3f) - (1 - t)*v3i)*
           (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (v2f - v2i - v5f + v5i) - 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-v5f + v5i) + 
                (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i))) + 
          2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                (-(t*v5f) - (1 - t)*v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i)))))*
     ((3*Power(M_PI,2)*rlog(Abs(v1)))/4. + (5*Power(M_PI,2)*rlog(Abs(v2)))/4. - 
       (9*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/4. - 
       (9*Power(rlog(Abs(v2)),3))/4. + (3*Power(M_PI,2)*rlog(Abs(v3)))/4. - 
       (9*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. + 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       (9*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (9*rlog(Abs(v3))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) + 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) + (9*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. + 
       (9*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/4. + 
       Power(rlog(Abs(v4)),3) + 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) - 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. + 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. + 
       (9*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (9*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. - (9*rlog(Abs(v1))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (9*rlog(Abs(v2))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (9*rlog(Abs(v3))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. + (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. + 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/2. - 
       (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/2. - 
       Power(rlog(Abs(v5)),3) + 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       (9*rlog(Abs(v1))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (9*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- 3*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       (9*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- 3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
             Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
             rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
             hvs(-v2)*hvs(v4)*hvs(v5)*
              (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
                Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6.) - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v5)))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v4)))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)))))/
   (4.*v1*v2*v3*(-v2 + v4 + v5)*
     sqrt(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
       2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
          v4*(v1*v2 + (v1 + v2)*v5)))) - 
  ((-2*(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
        (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
           (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
          2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
           Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
             (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
          2*(-(t*v1f) - (1 - t)*v1i)*
           (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
          2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                (-(t*v3f) - (1 - t)*v3i)) + 
             (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
     ((-9*zeta3)/2. + (Power(M_PI,2)*rlog(Abs(v1)))/4. + 
       Power(rlog(Abs(v1)),3)/4. + (Power(M_PI,2)*rlog(Abs(v2)))/4. + 
       (9*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/4. + 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. - 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)) + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. - (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/2. - 
       (7*Power(rlog(Abs(v3)),3))/4. + 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v4)))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. + 
       (15*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. - 
       (9*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. + (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. + 
       Power(rlog(Abs(v4)),3)/4. + 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,v4/v1) - hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
               Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
               hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
               hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
               hvs(-v1)*hvs(v3)*hvs(v4)*
                (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                  rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                  (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                   6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/
                   6.) - hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v4)))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v3)))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))))/2. \
+ (3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
            (rlog(Abs(v2)) - rlog(Abs(v4)))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v4)))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + 
               rLi(3,v2/v4) - hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                6. - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
               hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
               hvs(v1)*hvs(v2)*hvs(-v4)*
                (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                  rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                  (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                   6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                   6.) - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))))/2. + 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       9*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       6*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       6*rlog(Abs(v4))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (7*Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       6*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       (27*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (9*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. + 
       3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. - 
       3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2) - 
       (5*Power(rlog(Abs(v5)),3))/2. + 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       (9*rlog(Abs(v1))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ 3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       (9*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ 3*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       (3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,v5/v2) - hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
               Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
               hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
               hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
               hvs(-v2)*hvs(v4)*hvs(v5)*
                (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                  rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                  (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/
                   6. - Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/
                   6.) - hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v5)))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v4)))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.))))/2. \
- (3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,v5/v3) - hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/
                6. - hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
               hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
               hvs(v1)*hvs(-v3)*hvs(v5)*
                (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                  rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                  (Power(M_PI,2)*
                     rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) - 
               hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v3)) + rlog(Abs(v5)))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v3)))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.))))/2. \
- (9*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
            (rlog(Abs(v3)) - rlog(Abs(v5)))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (rlog(Abs(v2)) - rlog(Abs(v5)))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
               Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
               hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
               hvs(v2)*hvs(v3)*hvs(-v5)*
                (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                  rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                  (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/
                   6. - Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/
                   6.) - hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.))))/2.))/
   (4.*v1*v4*(v2 + v3 - v5)*v5*
     sqrt(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))\
)) - ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
          Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
           (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
          2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
           Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
             (-v2f + v2i)*(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v4f) - (1 - t)*v4i)*
           ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
          2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2))))*
     ((-9*zeta3)/2. + (Power(M_PI,2)*rlog(Abs(v1)))/4. - 
       (3*Power(rlog(Abs(v1)),3))/4. + (Power(M_PI,2)*rlog(Abs(v2)))/4. + 
       Power(rlog(Abs(v2)),3)/4. + 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (9*rlog(Abs(v2))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (7*Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       (15*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. + 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)) + 
       (9*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. - 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/4. - 
       (5*Power(rlog(Abs(v3)),3))/2. + 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v4)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. - 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v4)) + 3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) + 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/2. + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. + (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. + 
       Power(rlog(Abs(v4)),3)/4. + 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,v4/v1) - hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
               Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
               hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
               hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
               hvs(-v1)*hvs(v3)*hvs(v4)*
                (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                  rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                  (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                   6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/
                   6.) - hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v4)))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v3)))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))))/2. \
+ (3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
            (rlog(Abs(v2)) - rlog(Abs(v4)))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v4)))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + 
               rLi(3,v2/v4) - hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                6. - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
               hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
               hvs(v1)*hvs(v2)*hvs(-v4)*
                (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                  rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                  (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                   6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                   6.) - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))))/2. + 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       6*rlog(Abs(v4))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/2. - 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)) - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. - 
       (9*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v5)))/2. - 3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/2. - 
       (9*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       6*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) - (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. + 
       3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. + 
       3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2) + Power(rlog(Abs(v5)),3)/2. + 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       9*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,v5/v2) - hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
               Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
               hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
               hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
               hvs(-v2)*hvs(v4)*hvs(v5)*
                (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                  rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                  (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/
                   6. - Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/
                   6.) - hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v5)))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v4)))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.))))/2. \
- (9*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,v5/v3) - hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/
                6. - hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
               hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
               hvs(v1)*hvs(-v3)*hvs(v5)*
                (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                  rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                  (Power(M_PI,2)*
                     rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) - 
               hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v3)) + rlog(Abs(v5)))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v3)))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.))))/2. \
- (3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
            (rlog(Abs(v3)) - rlog(Abs(v5)))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (rlog(Abs(v2)) - rlog(Abs(v5)))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
               Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
               hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
               hvs(v2)*hvs(v3)*hvs(-v5)*
                (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                  rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                  (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/
                   6. - Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/
                   6.) - hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.))))/2.))/
   (4.*v2*v3*v4*(v1 - v3 + v5)*
     sqrt(Power(v4,2)*Power(-v3 + v5,2) + Power(v2*(-v1 + v3) + v1*v5,2) + 
       2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2)))) \
- (3*(-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                Power(v3*v4 + (v1 - v4)*v5,2) + 
                2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                   v3*(v1*v5 + v4*(v1 + v5))))*
              (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
              (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                 (v1f - v1i - v3f + v3i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
                2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i)) + 
                2*(-(t*v2f) - (1 - t)*v2i)*
                 (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                   2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-v1f + v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-v1f + v1i - v5f + v5i) + 
                      (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-v4f + v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                      (-(t*v4f) - (1 - t)*v4i)) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))))\
)*(-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
             (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
             Power(M_PI,2)*hvs(-v1)*hvs(-v4) - 
             Power(M_PI,2)*hvs(-v3)*hvs(-v4)))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
            Power(v3*v4 + (v1 - v4)*v5,2) + 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) - 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v2) + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
            Power(v1 - v4,2)*Power(v5,2))) - 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                (v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)\
) + (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)\
))/(4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
            Power(v1*(v2 - v5) + v4*v5,2) + 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) - 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
            Power(M_PI,2)*hvs(-v2)*hvs(-v3) + 
            Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(Power(v1,2)*Power(v2 - v5,2) + 
            Power(v2*v3 + v4*(-v3 + v5),2) + 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) - 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)*hvs(-v1)*hvs(-v3) - 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
            Power(v2*(-v1 + v3) + v1*v5,2) + 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))))*
     rlog(Abs((-v1f + v3f - v5f)/(v1 - v3 + v5))))/2. + 
  (3*(-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                Power(v3*v4 + (v1 - v4)*v5,2) + 
                2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                   v3*(v1*v5 + v4*(v1 + v5))))*
              (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
              (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                 (v1f - v1i - v3f + v3i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
                2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i)) + 
                2*(-(t*v2f) - (1 - t)*v2i)*
                 (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                   2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-v1f + v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-v1f + v1i - v5f + v5i) + 
                      (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-v4f + v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                      (-(t*v4f) - (1 - t)*v4i)) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))))\
)*(Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
             hvs(v4/v1)*rLi(2,1 - v4/v1) - Power(rlog(Abs(v1)),2)/2. + 
             hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
             Power(rlog(Abs(v3)),2)/2. + rlog(Abs(v1))*rlog(Abs(v4)) - 
             rlog(Abs(v3))*rlog(Abs(v4)) - 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
            Power(v3*v4 + (v1 - v4)*v5,2) + 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) - 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
            rlog(Abs(v1))*rlog(Abs(v2)) - 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
            Power(v1 - v4,2)*Power(v5,2))) - 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*
                (v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(v3/v5)*rLi(2,1 - v3/v5) - 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
            rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
            Power(v2*(-v1 + v3) + v1*v5,2) + 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) - 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                (v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)\
) + (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
            hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
            rlog(Abs(v4))*rlog(Abs(v5)) - 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
            Power(v1*(v2 - v5) + v4*v5,2) + 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) - 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
            rlog(Abs(v2))*rlog(Abs(v3)) - 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
            rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(Power(v1,2)*Power(v2 - v5,2) + 
            Power(v2*v3 + v4*(-v3 + v5),2) + 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))))*
     rlog(Abs((-v1f + v3f - v5f)/(v1 - v3 + v5))))/2. - 
  (3*(-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                Power(v3*v4 + (v1 - v4)*v5,2) + 
                2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                   v3*(v1*v5 + v4*(v1 + v5))))*
              (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
              (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                 (v1f - v1i - v3f + v3i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
                2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i)) + 
                2*(-(t*v2f) - (1 - t)*v2i)*
                 (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                   2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-v1f + v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-v1f + v1i - v5f + v5i) + 
                      (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-v4f + v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                      (-(t*v4f) - (1 - t)*v4i)) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))))\
)*(-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
             (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
             Power(M_PI,2)*hvs(-v1)*hvs(-v4) - 
             Power(M_PI,2)*hvs(-v3)*hvs(-v4)))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
            Power(v3*v4 + (v1 - v4)*v5,2) + 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) - 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v2) + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
            Power(v1 - v4,2)*Power(v5,2))) - 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                (v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)\
) + (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)\
))/(4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
            Power(v1*(v2 - v5) + v4*v5,2) + 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) - 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
            Power(M_PI,2)*hvs(-v2)*hvs(-v3) + 
            Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(Power(v1,2)*Power(v2 - v5,2) + 
            Power(v2*v3 + v4*(-v3 + v5),2) + 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) - 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)*hvs(-v1)*hvs(-v3) - 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
            Power(v2*(-v1 + v3) + v1*v5,2) + 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))))*
     rlog(Abs((-v2f - v3f + v5f)/(v2 + v3 - v5))))/2. + 
  (3*(-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                Power(v3*v4 + (v1 - v4)*v5,2) + 
                2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                   v3*(v1*v5 + v4*(v1 + v5))))*
              (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
              (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                 (v1f - v1i - v3f + v3i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
                2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i)) + 
                2*(-(t*v2f) - (1 - t)*v2i)*
                 (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                   2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-v1f + v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-v1f + v1i - v5f + v5i) + 
                      (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-v4f + v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                      (-(t*v4f) - (1 - t)*v4i)) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))))\
)*(Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
             hvs(v4/v1)*rLi(2,1 - v4/v1) - Power(rlog(Abs(v1)),2)/2. + 
             hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
             Power(rlog(Abs(v3)),2)/2. + rlog(Abs(v1))*rlog(Abs(v4)) - 
             rlog(Abs(v3))*rlog(Abs(v4)) - 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
            Power(v3*v4 + (v1 - v4)*v5,2) + 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) - 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
            rlog(Abs(v1))*rlog(Abs(v2)) - 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
            Power(v1 - v4,2)*Power(v5,2))) - 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*
                (v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(v3/v5)*rLi(2,1 - v3/v5) - 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
            rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
            Power(v2*(-v1 + v3) + v1*v5,2) + 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) - 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                (v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)\
) + (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
            hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
            rlog(Abs(v4))*rlog(Abs(v5)) - 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
            Power(v1*(v2 - v5) + v4*v5,2) + 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) - 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
            rlog(Abs(v2))*rlog(Abs(v3)) - 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
            rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(Power(v1,2)*Power(v2 - v5,2) + 
            Power(v2*v3 + v4*(-v3 + v5),2) + 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))))*
     rlog(Abs((-v2f - v3f + v5f)/(v2 + v3 - v5))))/2. - 
  3*(-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
              Power(v3*v4 + (v1 - v4)*v5,2) + 
              2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                 v3*(v1*v5 + v4*(v1 + v5))))*
            (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
              (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
              (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
              (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
              (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
              (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
              (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
              (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
              (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
              (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
           (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
            (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
               (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
              2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
               Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
              2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                 (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                 (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                  (-v5f + v5i) + 
                 (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
               ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                 (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                  (-(t*v5f) - (1 - t)*v5i)) + 
              2*(-(t*v2f) - (1 - t)*v2i)*
               (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                 2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                  (-(t*v4f) - (1 - t)*v4i) + 
                 (-(t*v1f) - (1 - t)*v1i)*
                  (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                  (-v5f + v5i) + 
                 (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                  (-(t*v5f) - (1 - t)*v5i) + 
                 (-v1f + v1i)*
                  (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                  (-(t*v5f) - (1 - t)*v5i) + 
                 (-(t*v3f) - (1 - t)*v3i)*
                  ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                    (-(t*v4f) - (1 - t)*v4i)*
                     (-v1f + v1i - v5f + v5i) + 
                    (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                    (-v4f + v4i)*
                     (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                 (-v3f + v3i)*
                  ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                    (-(t*v4f) - (1 - t)*v4i)*
                     (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
              2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                    (-(t*v4f) - (1 - t)*v4i)) + 
                 (-(t*v1f) - (1 - t)*v1i)*
                  (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                  (-(t*v5f) - (1 - t)*v5i) + 
                 (-(t*v3f) - (1 - t)*v3i)*
                  ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                    (-(t*v4f) - (1 - t)*v4i)*
                     (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
         (-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
           (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
           Power(M_PI,2)*hvs(-v1)*hvs(-v4) - Power(M_PI,2)*hvs(-v3)*hvs(-v4)))/
      (4.*v1*v2*(-v1 + v3 + v4)*v5*
        sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
          Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))) - 
     ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
             2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
             Power(v1 - v4,2)*Power(v5,2))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
           (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                (-v3f + v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
             2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-(t*v2f) - (1 - t)*v2i)) + 
                (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-v5f + v5i) + 2*
              (-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-v3f + v3i - v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-v2f + v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
                (-v1f + v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-(t*v5f) - (1 - t)*v5i) + 
             2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
              (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
             2*(-v1f + v1i + v4f - v4i)*
              (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              Power(-(t*v5f) - (1 - t)*v5i,2)))*
        ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
          Power(M_PI,2)*hvs(-v1)*hvs(-v2) + Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
          (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
      (4.*v3*(v1 + v2 - v4)*v4*v5*
        sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2))) \
- ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
             Power(v1*(v2 - v5) + v4*v5,2) + 
             2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                v4*(v1*v2 + (v1 + v2)*v5)))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
           (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
             2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
             2*(-(t*v3f) - (1 - t)*v3i)*
              (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (v2f - v2i - v5f + v5i) - 
                2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
                (-v4f + v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i))) + 
             2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i)))))*
        (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
          (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
          Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)))/
      (4.*v1*v2*v3*(-v2 + v4 + v5)*
        sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
          Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))) - 
     ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
             Power(v2*v3 + v4*(-v3 + v5),2) + 
             2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                v2*(v4*v5 + v3*(v4 + v5))))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
           (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                (-v4f + v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
             2*(-(t*v1f) - (1 - t)*v1i)*
              (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v3f + v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                (-v2f + v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
             2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                   (-(t*v3f) - (1 - t)*v3i)) + 
                (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
        ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
          Power(M_PI,2)*hvs(-v2)*hvs(-v3) + Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
          (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
      (4.*v1*v4*(v2 + v3 - v5)*v5*
        sqrt(Power(v1,2)*Power(v2 - v5,2) + 
          Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))) - 
     ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
             Power(v2*(-v1 + v3) + v1*v5,2) + 
             2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                v1*Power(v5,2)))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                (-v2f + v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-v5f + v5i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-v1f + v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
             2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)))\
)*(Power(M_PI,2)*hvs(-v1)*hvs(-v3) - (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
          Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
          (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
      (4.*v2*v3*v4*(v1 - v3 + v5)*
        sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
          Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))))*
   rlog(Abs((Power(v2f*v3f - v4f*(v3f - v5f),2) + 
        Power(v1f,2)*Power(-v2f + v5f,2) - 
        2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
           v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f)))/
      (Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
        2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
           v2*(v4*v5 + v3*(v4 + v5)))))) + 
  2*((2*bcphi5Re*(Power(t*(v1f - v1i) + v1i,2)*(v2f - v2i - v5f + v5i)*
           (v2i - v5i + t*(v2f - v2i - v5f + v5i)) + 
          (v1f - v1i)*(t*(v1f - v1i) + v1i)*
           Power(v2i - v5i + t*(v2f - v2i - v5f + v5i),2) + 
          ((t*(v2f - v2i) + v2i)*(t*(v3f - v3i) + v3i) - 
             (t*(v4f - v4i) + v4i)*
              (v3i - v5i + t*(v3f - v3i - v5f + v5i)))*
           (v2i*(v3f - 2*v3i) + v2f*v3i - v3i*v4f - v3f*v4i + 2*v3i*v4i + 
             v4i*v5f + v4f*v5i - 2*v4i*v5i + 
             2*t*(v2f*(v3f - v3i) + v2i*(-v3f + v3i) - 
                (v4f - v4i)*(v3f - v3i - v5f + v5i))) + 
          (-v1f + v1i)*(Power(t*(v2f - v2i) + v2i,2)*
              (t*(v3f - v3i) + v3i) + 
             (t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i)*
              (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
             (-v2i + t*(-v2f + v2i))*
              ((t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i) + 
                (t*(v3f - v3i) + v3i)*
                 (v4i + t*(v4f - v4i + v5f - v5i) + v5i))) + 
          (-v1i + t*(-v1f + v1i))*
           (Power(t*(v2f - v2i) + v2i,2)*(v3f - v3i) + 
             2*(v2f - v2i)*(t*(v2f - v2i) + v2i)*(t*(v3f - v3i) + v3i) - 
             (t*(v4f - v4i) + v4i)*(v3f - v3i - v5f + v5i)*
              (t*(v5f - v5i) + v5i) + 
             (t*(v4f - v4i) + v4i)*(v5f - v5i)*
              (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
             (v4f - v4i)*(t*(v5f - v5i) + v5i)*
              (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
             (-v2f + v2i)*((t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i) + 
                (t*(v3f - v3i) + v3i)*
                 (v4i + t*(v4f - v4i + v5f - v5i) + v5i)) - 
             (t*(v2f - v2i) + v2i)*
              (v3f*v4i + v4i*v5f + v3i*(v4f - 2*v4i + v5f - 2*v5i) + 
                v3f*v5i + v4f*v5i - 2*v4i*v5i + 
                2*t*((v4f - v4i)*(v5f - v5i) + 
                   v3f*(v4f - v4i + v5f - v5i) + 
                   v3i*(-v4f + v4i - v5f + v5i))))))/
      (Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
        2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
           v2*(v4*v5 + v3*(v4 + v5)))) + 
     (3*(-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                   Power(v3*v4 + (v1 - v4)*v5,2) + 
                   2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                      v3*(v1*v5 + v4*(v1 + v5))))*
                 (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                   (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                   (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
                (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
                 (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                    (v1f - v1i - v3f + v3i)*
                    (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                   2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                    Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) \
+ 2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                      (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                      (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                       (-v5f + v5i) + 
                      (-v1f + v1i + v4f - v4i)*
                       (-(t*v5f) - (1 - t)*v5i))*
                    ((-(t*v3f) - (1 - t)*v3i)*
                       (-(t*v4f) - (1 - t)*v4i) + 
                      (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                       (-(t*v5f) - (1 - t)*v5i)) + 
                   2*(-(t*v2f) - (1 - t)*v2i)*
                    (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                      2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                       (-(t*v4f) - (1 - t)*v4i) + 
                      (-(t*v1f) - (1 - t)*v1i)*
                       (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                       (-v5f + v5i) + 
                      (-(t*v1f) - (1 - t)*v1i)*
                       (v1f - v1i - v4f + v4i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-v1f + v1i)*
                       (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v3f) - (1 - t)*v3i)*
                       ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                        (-v1f + v1i - v5f + v5i) + 
                        (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-v4f + v4i)*
                        (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)\
) + (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                        (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))\
) + 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                        (-(t*v4f) - (1 - t)*v4i)) + 
                      (-(t*v1f) - (1 - t)*v1i)*
                       (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v3f) - (1 - t)*v3i)*
                       ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v5f) - (1 - t)*v5i) + 
                         (-(t*v4f) - (1 - t)*v4i)*
                         (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))\
)))*(Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
                hvs(v4/v1)*rLi(2,1 - v4/v1) - 
                Power(rlog(Abs(v1)),2)/2. + 
                hvs(-(v1/v3))*
                 (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                   rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
                Power(rlog(Abs(v3)),2)/2. + 
                rlog(Abs(v1))*rlog(Abs(v4)) - 
                rlog(Abs(v3))*rlog(Abs(v4)) - 
                hvs(-(v4/v1))*
                 (Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                   rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
           (4.*v1*v2*(-v1 + v3 + v4)*v5*
             sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))) - 
          ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
                  2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                     v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
                  Power(v1 - v4,2)*Power(v5,2))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
                (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (v2f - v2i - v4f + v4i) + 
                     (-v3f + v3i)*
                      (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                   ((-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
                  2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                        (-(t*v2f) - (1 - t)*v2i)) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) \
+ (-(t*v1f) - (1 - t)*v1i)*((-(t*v3f) - (1 - t)*v3i)*
                        (-(t*v4f) - (1 - t)*v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)\
))*(-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                       (-v2f + v2i)) - 
                     2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v2f + v2i + v4f - v4i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) \
+ (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) \
+ (-(t*v1f) - (1 - t)*v1i)*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                       (-v3f + v3i - v4f + v4i) + 
                        (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                        (-v2f + v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - 
                       (1 - t)*v4i)) + 
                     (-v1f + v1i)*
                      ((-(t*v3f) - (1 - t)*v3i)*
                        (-(t*v4f) - (1 - t)*v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)\
))*(-(t*v5f) - (1 - t)*v5i) + 
                  2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + 
                     (1 - t)*v4i,2)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  2*(-v1f + v1i + v4f - v4i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2)))*
             (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
               rlog(Abs(v1))*rlog(Abs(v2)) - 
               hvs(-(v2/v4))*
                (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
               rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
           (4.*v3*(v1 + v2 - v4)*v4*v5*
             sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))) - 
          ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
                  Power(v2*(-v1 + v3) + v1*v5,2) + 
                  2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                     v1*Power(v5,2)))*
                ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
                (2*Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (v3f - v3i - v5f + v5i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
                  2*((-(t*v2f) - (1 - t)*v2i)*
                      (v1f - v1i - v3f + v3i) + 
                     (-v2f + v2i)*
                      (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                   ((-(t*v2f) - (1 - t)*v2i)*
                      (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) \
+ 2*(-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*
                       (-(t*v3f) - (1 - t)*v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - 
                       (1 - t)*v3i))*(-v5f + v5i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                       (-v2f + v2i - v3f + v3i) + 
                        (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                        (-v1f + v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - 
                       (1 - t)*v3i))*(-(t*v5f) - (1 - t)*v5i) - 
                     2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                      (-(t*v5f) - (1 - t)*v5i) - 
                     (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
                  2*(-v4f + v4i)*
                   ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i)\
)*(-(t*v5f) - (1 - t)*v5i) - 
                     (-(t*v1f) - (1 - t)*v1i)*
                      Power(-(t*v5f) - (1 - t)*v5i,2))))*
             (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(v3/v5)*rLi(2,1 - v3/v5) - 
               hvs(-(v1/v3))*
                (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
               rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
               hvs(-(v3/v5))*
                (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
               rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
           (4.*v2*v3*v4*(v1 - v3 + v5)*
             sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))) - 
          ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
                  Power(v1*(v2 - v5) + v4*v5,2) + 
                  2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                     v4*(v1*v2 + (v1 + v2)*v5)))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
                (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                   (v2f - v2i - v4f + v4i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
                  2*((-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i + v5f - v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                   ((-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
                  2*(-(t*v3f) - (1 - t)*v3i)*
                   (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i)*(v2f - v2i - v5f + v5i) \
- 2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                        (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - 
                       (1 - t)*v2i)*(-v5f + v5i) + 
                        (-v1f + v1i - v2f + v2i)*
                        (-(t*v5f) - (1 - t)*v5i)) + 
                     (-v4f + v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                        (-(t*v5f) - (1 - t)*v5i))) + 
                  2*(-v3f + v3i)*
                   (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                        (-(t*v5f) - (1 - t)*v5i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                         (-(t*v5f) - (1 - t)*v5i)))))*
             (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
               hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
               hvs(-(v2/v4))*
                (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
               Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
               rlog(Abs(v4))*rlog(Abs(v5)) - 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
           (4.*v1*v2*v3*(-v2 + v4 + v5)*
             sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))) - 
          ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
                  Power(v2*v3 + v4*(-v3 + v5),2) + 
                  2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                     v2*(v4*v5 + v3*(v4 + v5))))*
                ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
                (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-v2f + v2i + v5f - v5i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) \
+ 2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (v3f - v3i - v5f + v5i) + 
                     (-v4f + v4i)*
                      (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                   ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
                  2*(-(t*v1f) - (1 - t)*v1i)*
                   (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                     2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                        (-v4f + v4i - v5f + v5i) + 
                        (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-v3f + v3i)*
                        (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))\
) + 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                        (-(t*v3f) - (1 - t)*v3i)) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      ((-(t*v4f) - (1 - t)*v4i)*
                        (-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))\
))*(Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
               rlog(Abs(v2))*rlog(Abs(v3)) - 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
               rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
           (4.*v1*v4*(v2 + v3 - v5)*v5*
             sqrt(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))))*
        rlog(Abs((Power(v2f*v3f - v4f*(v3f - v5f),2) + 
             Power(v1f,2)*Power(-v2f + v5f,2) - 
             2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
                v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f)))/
           (Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
             2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                v2*(v4*v5 + v3*(v4 + v5)))))))/2.) + 
  ((-2*(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
           (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
          2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
           Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
          2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-v5f + v5i) + (-v1f + v1i + v4f - v4i)*
              (-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v2f) - (1 - t)*v2i)*
           (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*(-v5f + v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v1f) - (1 - t)*v1i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
          2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                (-(t*v4f) - (1 - t)*v4i)) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
     ((-27*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/4. + 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)) + 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. - 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. - 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (9*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (15*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. - 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (9*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (9*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. - 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v4))) + 3*(Power(M_PI,2)*Power(hvs(-v4),2)*
           rlog(Abs(v1)) + 2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (9*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (9*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/4. + 
       (9*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. + 
       (9*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v5))))/2. - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (9*(-(M_PI*hvs(-(v4/v1))*hvs(-v5)*
               (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
                 (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
            M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v5))))/2. + 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) + 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) + 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) + 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. - 
       3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
          (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
          (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(hvs(-v1)*hvs(v3)*
                 Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*
                 hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.) + hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                   2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                 rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 2))/2. + (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.))))/
   (4.*v1*v2*(-v1 + v3 + v4)*v5*
     sqrt(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) + 
       2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
          v3*(v1*v5 + v4*(v1 + v5))))) + 
  ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2)\
)*(-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
        (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
             (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
           ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
          2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-(t*v2f) - (1 - t)*v2i)) + 
             (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i)) - 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-v2f + v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
             (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-(t*v5f) - (1 - t)*v5i) + 
          2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
           (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
          2*(-v1f + v1i + v4f - v4i)*
           (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
           Power(-(t*v5f) - (1 - t)*v5i,2)))*
     ((15*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/4. - 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) + 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. + 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/2. + 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (9*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (9*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (9*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (15*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (9*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/2. - 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (15*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) + (9*
          (-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (9*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (9*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/4. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (9*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. - 
       (9*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. + 
       (9*(-(M_PI*hvs(-(v4/v1))*hvs(-v5)*
               (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
                 (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
            M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v5))))/2. + 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) + 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) + 
       (9*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (9*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. - 
       3*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
          (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. + 
          hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
          (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                 Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 2))/2. - (hvs(-1 + v1/v4)*
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 2))/2. + (hvs((v1 - v4)/v2)*
                rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                   M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),2)\
)/2. - (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),2)\
)/2. + (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.))))/
   (4.*v3*(v1 + v2 - v4)*v4*v5*
     sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
       2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + v1*(v3*v4 + v2*(v3 + v4)))*
        v5 + Power(v1 - v4,2)*Power(v5,2))) + 
  ((-2*(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
        (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
           (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
          2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
           Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
          2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
           ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
          2*(-(t*v3f) - (1 - t)*v3i)*
           (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (v2f - v2i - v5f + v5i) - 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-v5f + v5i) + 
                (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i))) + 
          2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                (-(t*v5f) - (1 - t)*v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i)))))*
     ((9*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (27*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. + 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (9*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/4. - 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. - 
       (9*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. + 
       (9*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (9*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) + 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) - 3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. - 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. + 
       (9*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. + 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) + 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) + 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
          (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
          (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(hvs(-v2)*hvs(v4)*
                 Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*
                 hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. + 
             (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                   2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                 rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 2))/2. + (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.))))/
   (4.*v1*v2*v3*(-v2 + v4 + v5)*
     sqrt(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
       2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
          v4*(v1*v2 + (v1 + v2)*v5)))) + 
  ((-2*(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
        (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
           (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
          2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
           Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
             (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
          2*(-(t*v1f) - (1 - t)*v1i)*
           (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
          2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                (-(t*v3f) - (1 - t)*v3i)) + 
             (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
     ((3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/4. - 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)) - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. - 
       6*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)) + 
       (9*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/4. - 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (21*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. + 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v3))) + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. + 
       (15*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. + 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       6*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       6*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (15*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       6*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       (27*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (9*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
          2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))) + 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       (3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. + 
       (9*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
            (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                  hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. \
+ (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
            (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(hvs(-v1)*hvs(v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*hvs(v4)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                     2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.)))/2. + 
       (3*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
            (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. \
+ hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
            (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - 
                    M_PI*sign(v4),2))/2. + 
               (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                     M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   2))/2. + (hvs((v2 - v4)/v1)*
                  rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.)))/2. + 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. - 
       (3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
            (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                  hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. \
+ (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
            (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(hvs(v1)*hvs(-v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*
                   hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                     2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. - 
       (3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
            (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                  hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. \
+ (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
            (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(hvs(-v2)*hvs(v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*hvs(v5)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                     2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. - 
       (9*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
            (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. \
+ hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
            (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. \
+ hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),
                   2))/2. + (hvs((v3 - v5)/v2)*
                  rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),
                   2))/2.) + hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                     M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.)))/2.))/
   (4.*v1*v4*(v2 + v3 - v5)*v5*
     sqrt(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))\
)) + ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
          Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
           (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
          2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
           Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
             (-v2f + v2i)*(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v4f) - (1 - t)*v4i)*
           ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i - t*v3f - 
                   (1 - t)*v3i))*(-(t*v5f) - (1 - t)*v5i) - 
             2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
          2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2))))*
     ((-9*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/4. + 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)) + 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)) - 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)) - 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)) - 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. - 
       3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (9*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (15*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (15*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v3))) + 
       (9*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. - 
       (9*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/4. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/2. - 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v4))) + (3*
          (Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
               rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
               rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       6*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/2. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v5))) - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/2. - 
       (9*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
          2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))) + 
       6*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) + (3*
          (-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. - 
       (3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
            (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                  hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. \
+ (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
            (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(hvs(-v1)*hvs(v3)*
                   Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),
                    2)*hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. \
+ (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                     2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.)))/2. + 
       (3*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
            (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. \
+ hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
            (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   2))/2. + (hvs((v2 - v4)/v1)*
                  rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                     M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
               (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.)))/2. + 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (9*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. - 
       (9*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
            (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                  hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. \
+ (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
            (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(hvs(v1)*hvs(-v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*hvs(v5)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                     2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. + 
       (3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
            (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                  hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. \
+ (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
            (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(hvs(-v2)*hvs(v4)*
                   Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),
                    2)*hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. \
+ (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                     2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. - 
       (3*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
            (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
            hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
                hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
            (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                   Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),
                    2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                     M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                   2))/2. - (hvs(-1 + v2/v5)*
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                   2))/2. + (hvs((v2 - v5)/v3)*
                  rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.)))/2.))/
   (4.*v2*v3*v4*(v1 - v3 + v5)*sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
       Power(v2*(-v1 + v3) + v1*v5,2) + 
       2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2))))
;
 return integrandEu49;
}  


==> anc/evaluate_pentagon/src/functions/f49Im.cpp <==

#include "../header.h"


double integrandIm49 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm49=  (bcphi5Im*(-v2f + v2i - v3f + v3i + v5f - v5i))/(v2 + v3 - v5) + 
  (bcphi5Im*(-v1f + v1i + v3f - v3i - v5f + v5i))/(v1 - v3 + v5) - 
  (3*(((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                (v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
            Power(M_PI,2)*hvs(-v1)*hvs(-v4) - Power(M_PI,2)*hvs(-v3)*hvs(-v4)\
))/(4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v2) + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - 
            Power(v1 - v4,2)*Power(v5,2))) + 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                (v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)\
) + (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)\
))/(4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
            Power(M_PI,2)*hvs(-v2)*hvs(-v3) + 
            Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) + 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)*hvs(-v1)*hvs(-v3) - 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))))*rlog((-v1f + v3f - v5f)/(v1 - v3 + v5)))/2. \
- (3*(((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                (v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
            Power(M_PI,2)*hvs(-v1)*hvs(-v4) - Power(M_PI,2)*hvs(-v3)*hvs(-v4)\
))/(4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v2) + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - 
            Power(v1 - v4,2)*Power(v5,2))) + 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                (v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)\
) + (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)\
))/(4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
            Power(M_PI,2)*hvs(-v2)*hvs(-v3) + 
            Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) + 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)*hvs(-v1)*hvs(-v3) - 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))))*rlog((-v2f - v3f + v5f)/(v2 + v3 - v5)))/2. \
- 3*(((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
             Power(v3*v4 + (v1 - v4)*v5,2) + 
             2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                v3*(v1*v5 + v4*(v1 + v5))))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
             2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                 (-v5f + v5i) + 
                (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v2f) - (1 - t)*v2i)*
              (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-v5f + v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                   (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v4f + v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                (-v3f + v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
             2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                   (-(t*v4f) - (1 - t)*v4i)) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
        (-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
          (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
          Power(M_PI,2)*hvs(-v1)*hvs(-v4) - Power(M_PI,2)*hvs(-v3)*hvs(-v4)))/
      (4.*v1*v2*(-v1 + v3 + v4)*v5*
        sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
          Power(v3*v4 + (v1 - v4)*v5,2) - 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))) + 
     ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
             2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
             Power(v1 - v4,2)*Power(v5,2))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
           (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                (-v3f + v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
             2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-(t*v2f) - (1 - t)*v2i)) + 
                (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-v5f + v5i) + 2*
              (-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-v3f + v3i - v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-v2f + v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
                (-v1f + v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-(t*v5f) - (1 - t)*v5i) + 
             2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
              (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
             2*(-v1f + v1i + v4f - v4i)*
              (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              Power(-(t*v5f) - (1 - t)*v5i,2)))*
        ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
          Power(M_PI,2)*hvs(-v1)*hvs(-v2) + Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
          (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
      (4.*v3*(v1 + v2 - v4)*v4*v5*
        sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2))) \
+ ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
             Power(v1*(v2 - v5) + v4*v5,2) + 
             2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                v4*(v1*v2 + (v1 + v2)*v5)))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
           (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
             2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
             2*(-(t*v3f) - (1 - t)*v3i)*
              (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (v2f - v2i - v5f + v5i) - 
                2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
                (-v4f + v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i))) + 
             2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i)))))*
        (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
          (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
          Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)))/
      (4.*v1*v2*v3*(-v2 + v4 + v5)*
        sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
          Power(v1*(v2 - v5) + v4*v5,2) - 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))) + 
     ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
             Power(v2*v3 + v4*(-v3 + v5),2) + 
             2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                v2*(v4*v5 + v3*(v4 + v5))))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
           (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                (-v4f + v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
             2*(-(t*v1f) - (1 - t)*v1i)*
              (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v3f + v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                (-v2f + v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
             2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                   (-(t*v3f) - (1 - t)*v3i)) + 
                (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
        ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
          Power(M_PI,2)*hvs(-v2)*hvs(-v3) + Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
          (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
      (4.*v1*v4*(v2 + v3 - v5)*v5*
        sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
          Power(v2*v3 + v4*(-v3 + v5),2) - 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))) + 
     ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
             Power(v2*(-v1 + v3) + v1*v5,2) + 
             2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                v1*Power(v5,2)))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                (-v2f + v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-v5f + v5i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-v1f + v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
             2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)))\
)*(Power(M_PI,2)*hvs(-v1)*hvs(-v3) - (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
          Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
          (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
      (4.*v2*v3*v4*(v1 - v3 + v5)*
        sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
          Power(v2*(-v1 + v3) + v1*v5,2) - 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))))*
   rlog((Power(v2f*v3f - v4f*(v3f - v5f),2) + 
       Power(v1f,2)*Power(-v2f + v5f,2) - 
       2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
          v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f)))/
     (Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))\
)) + ((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
          Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
           (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
          2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
           Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
          2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-v5f + v5i) + (-v1f + v1i + v4f - v4i)*
              (-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v2f) - (1 - t)*v2i)*
           (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*(-v5f + v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v1f) - (1 - t)*v1i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
          2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                (-(t*v4f) - (1 - t)*v4i)) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
     ((5*Power(M_PI,2)*rlog(Abs(v1)))/4. - (9*Power(rlog(Abs(v1)),3))/4. + 
       (3*Power(M_PI,2)*rlog(Abs(v2)))/4. - 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. + 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (9*rlog(Abs(v2))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. + 
       (9*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. - (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. + 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/4. + 
       (5*Power(rlog(Abs(v3)),3))/4. + 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. + 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. + 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v4)) - 3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) - 
       (9*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/2. - 
       Power(rlog(Abs(v4)),3)/2. + 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (9*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (9*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- 3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
             Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
             rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
             hvs(-v1)*hvs(v3)*hvs(v4)*
              (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                 6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6.) \
- hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v4)))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v3)))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))) + 
       (3*Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/4. + 
       (9*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v5)))/2. + (9*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. + 
       (9*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (9*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (9*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))*
          rlog(Abs(v5)))/2.))/
   (4.*v1*v2*(-v1 + v3 + v4)*v5*
     sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - Power(v3*v4 + (v1 - v4)*v5,2) - 
       2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
          v3*(v1*v5 + v4*(v1 + v5))))) + 
  ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2)\
)*(-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
        (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
             (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
           ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
          2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-(t*v2f) - (1 - t)*v2i)) + 
             (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i)) - 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-v2f + v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
             (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-(t*v5f) - (1 - t)*v5i) + 
          2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
           (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
          2*(-v1f + v1i + v4f - v4i)*
           (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
           Power(-(t*v5f) - (1 - t)*v5i,2)))*
     (-3*zeta3 - (Power(M_PI,2)*rlog(Abs(v1)))/4. + 
       (5*Power(rlog(Abs(v1)),3))/4. - (Power(M_PI,2)*rlog(Abs(v2)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/2. - 
       Power(rlog(Abs(v2)),3) + (3*Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. - 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       (9*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (9*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (9*rlog(Abs(v3))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*Power(M_PI,2)*rlog(Abs(v4)))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. - 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. + 
       (9*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/2. + 
       (9*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) + (15*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. - 
       (9*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/4. - 
       (5*Power(rlog(Abs(v4)),3))/2. + 
       9*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       9*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       (9*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (9*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (9*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- 3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
          (rlog(Abs(v2)) - rlog(Abs(v4)))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v4)))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
             Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6. - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
             hvs(v1)*hvs(v2)*hvs(-v4)*
              (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                 6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6.) \
- hvs((v1 - v4)/v2)*(rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))) + 
       (3*Power(M_PI,2)*rlog(Abs(v5)))/4. + 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/4. - 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (9*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. + (9*rlog(Abs(v2))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (9*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. + 
       (9*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))*
          rlog(Abs(v5)))/2.))/
   (4.*v3*(v1 + v2 - v4)*v4*v5*
     sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
       2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + v1*(v3*v4 + v2*(v3 + v4)))*
        v5 - Power(v1 - v4,2)*Power(v5,2))) + 
  (3*rlog((-v1f + v3f - v5f)/(v1 - v3 + v5))*
     (((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                  (-v3f + v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
               2*(-v2f + v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
            hvs(v4/v1)*rLi(2,1 - v4/v1) - Power(rlog(Abs(v1)),2)/2. + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            Power(rlog(Abs(v3)),2)/2. + rlog(Abs(v1))*rlog(Abs(v4)) - 
            rlog(Abs(v3))*rlog(Abs(v4)) - 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
            rlog(Abs(v1))*rlog(Abs(v2)) - 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2)\
)) + ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(v3/v5)*rLi(2,1 - v3/v5) - 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
            rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) + 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) \
+ (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
            hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
            rlog(Abs(v4))*rlog(Abs(v5)) - 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
            rlog(Abs(v2))*rlog(Abs(v3)) - 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
            rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5)))))))/2. + 
  (3*rlog((-v2f - v3f + v5f)/(v2 + v3 - v5))*
     (((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                  (-v3f + v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
               2*(-v2f + v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
            hvs(v4/v1)*rLi(2,1 - v4/v1) - Power(rlog(Abs(v1)),2)/2. + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            Power(rlog(Abs(v3)),2)/2. + rlog(Abs(v1))*rlog(Abs(v4)) - 
            rlog(Abs(v3))*rlog(Abs(v4)) - 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
            rlog(Abs(v1))*rlog(Abs(v2)) - 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2)\
)) + ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(v3/v5)*rLi(2,1 - v3/v5) - 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
            rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) + 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) \
+ (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
            hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
            rlog(Abs(v4))*rlog(Abs(v5)) - 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
            rlog(Abs(v2))*rlog(Abs(v3)) - 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
            rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5)))))))/2. + 
  2*((2*bcphi5Im*(Power(t*(v1f - v1i) + v1i,2)*(v2f - v2i - v5f + v5i)*
           (v2i - v5i + t*(v2f - v2i - v5f + v5i)) + 
          (v1f - v1i)*(t*(v1f - v1i) + v1i)*
           Power(v2i - v5i + t*(v2f - v2i - v5f + v5i),2) + 
          ((t*(v2f - v2i) + v2i)*(t*(v3f - v3i) + v3i) - 
             (t*(v4f - v4i) + v4i)*
              (v3i - v5i + t*(v3f - v3i - v5f + v5i)))*
           (v2i*(v3f - 2*v3i) + v2f*v3i - v3i*v4f - v3f*v4i + 2*v3i*v4i + 
             v4i*v5f + v4f*v5i - 2*v4i*v5i + 
             2*t*(v2f*(v3f - v3i) + v2i*(-v3f + v3i) - 
                (v4f - v4i)*(v3f - v3i - v5f + v5i))) + 
          (-v1f + v1i)*(Power(t*(v2f - v2i) + v2i,2)*
              (t*(v3f - v3i) + v3i) + 
             (t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i)*
              (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
             (-v2i + t*(-v2f + v2i))*
              ((t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i) + 
                (t*(v3f - v3i) + v3i)*
                 (v4i + t*(v4f - v4i + v5f - v5i) + v5i))) + 
          (-v1i + t*(-v1f + v1i))*
           (Power(t*(v2f - v2i) + v2i,2)*(v3f - v3i) + 
             2*(v2f - v2i)*(t*(v2f - v2i) + v2i)*(t*(v3f - v3i) + v3i) - 
             (t*(v4f - v4i) + v4i)*(v3f - v3i - v5f + v5i)*
              (t*(v5f - v5i) + v5i) + 
             (t*(v4f - v4i) + v4i)*(v5f - v5i)*
              (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
             (v4f - v4i)*(t*(v5f - v5i) + v5i)*
              (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
             (-v2f + v2i)*((t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i) + 
                (t*(v3f - v3i) + v3i)*
                 (v4i + t*(v4f - v4i + v5f - v5i) + v5i)) - 
             (t*(v2f - v2i) + v2i)*
              (v3f*v4i + v4i*v5f + v3i*(v4f - 2*v4i + v5f - 2*v5i) + 
                v3f*v5i + v4f*v5i - 2*v4i*v5i + 
                2*t*((v4f - v4i)*(v5f - v5i) + 
                   v3f*(v4f - v4i + v5f - v5i) + 
                   v3i*(-v4f + v4i - v5f + v5i))))))/
      (Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
        2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
           v2*(v4*v5 + v3*(v4 + v5)))) + 
     (3*rlog((Power(v2f*v3f - v4f*(v3f - v5f),2) + 
            Power(v1f,2)*Power(-v2f + v5f,2) - 
            2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
               v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f)))/
          (Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5)))))*
        (((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                  Power(v3*v4 + (v1 - v4)*v5,2) + 
                  2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                     v3*(v1*v5 + v4*(v1 + v5))))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
                (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                   (v1f - v1i - v3f + v3i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
                  2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                   ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i)) + 
                  2*(-(t*v2f) - (1 - t)*v2i)*
                   (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                     2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                      (-v5f + v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-v1f + v1i)*
                      (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                        (-v1f + v1i - v5f + v5i) + 
                        (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-v4f + v4i)*
                        (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                         (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))\
) + 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                        (-(t*v4f) - (1 - t)*v4i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                         (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))\
))*(Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
               hvs(v4/v1)*rLi(2,1 - v4/v1) - Power(rlog(Abs(v1)),2)/2. + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
               Power(rlog(Abs(v3)),2)/2. + rlog(Abs(v1))*rlog(Abs(v4)) - 
               rlog(Abs(v3))*rlog(Abs(v4)) - 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
           (4.*v1*v2*(-v1 + v3 + v4)*v5*
             sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
               Power(v3*v4 + (v1 - v4)*v5,2) - 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))) + 
          ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
                  2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                     v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
                  Power(v1 - v4,2)*Power(v5,2))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
                (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (v2f - v2i - v4f + v4i) + 
                     (-v3f + v3i)*
                      (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
                  2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                        (-(t*v2f) - (1 - t)*v2i)) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      ((-(t*v3f) - (1 - t)*v3i)*
                        (-(t*v4f) - (1 - t)*v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i))\
)*(-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                     2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v2f + v2i + v4f - v4i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-v3f + v3i - v4f + v4i) + 
                        (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                        (-v2f + v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)\
) + (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i))\
)*(-(t*v5f) - (1 - t)*v5i) + 2*
                   Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,
                    2)*(-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
                  2*(-v1f + v1i + v4f - v4i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2)))*
             (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
               rlog(Abs(v1))*rlog(Abs(v2)) - 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
               rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
           (4.*v3*(v1 + v2 - v4)*v4*v5*
             sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 - 
               Power(v1 - v4,2)*Power(v5,2))) + 
          ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
                  Power(v2*(-v1 + v3) + v1*v5,2) + 
                  2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                     v1*Power(v5,2)))*
                ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
                (2*Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (v3f - v3i - v5f + v5i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
                  2*((-(t*v2f) - (1 - t)*v2i)*
                      (v1f - v1i - v3f + v3i) + 
                     (-v2f + v2i)*
                      (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                   ((-(t*v2f) - (1 - t)*v2i)*
                      (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) \
+ 2*(-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i)\
)*(-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-v2f + v2i - v3f + v3i) + 
                        (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                        (-v1f + v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i)\
)*(-(t*v5f) - (1 - t)*v5i) - 
                     2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                      (-(t*v5f) - (1 - t)*v5i) - 
                     (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
                  2*(-v4f + v4i)*
                   ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                      (-(t*v5f) - (1 - t)*v5i) - 
                     (-(t*v1f) - (1 - t)*v1i)*
                      Power(-(t*v5f) - (1 - t)*v5i,2))))*
             (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(v3/v5)*rLi(2,1 - v3/v5) - 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
               rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
               rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
           (4.*v2*v3*v4*(v1 - v3 + v5)*
             sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
               Power(v2*(-v1 + v3) + v1*v5,2) - 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))) + 
          ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
                  Power(v1*(v2 - v5) + v4*v5,2) + 
                  2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                     v4*(v1*v2 + (v1 + v2)*v5)))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
                (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                   (v2f - v2i - v4f + v4i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
                  2*((-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i + v5f - v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
                  2*(-(t*v3f) - (1 - t)*v3i)*
                   (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (v2f - v2i - v5f + v5i) - 
                     2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                        (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - 
                       (1 - t)*v2i)*(-v5f + v5i) + 
                        (-v1f + v1i - v2f + v2i)*
                        (-(t*v5f) - (1 - t)*v5i)) + 
                     (-v4f + v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                         (-(t*v5f) - (1 - t)*v5i))) + 
                  2*(-v3f + v3i)*
                   (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                        (-(t*v5f) - (1 - t)*v5i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                         (-(t*v5f) - (1 - t)*v5i)))))*
             (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
               hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
               Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
               rlog(Abs(v4))*rlog(Abs(v5)) - 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
           (4.*v1*v2*v3*(-v2 + v4 + v5)*
             sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
               Power(v1*(v2 - v5) + v4*v5,2) - 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))) + 
          ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
                  Power(v2*v3 + v4*(-v3 + v5),2) + 
                  2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                     v2*(v4*v5 + v3*(v4 + v5))))*
                ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
                (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-v2f + v2i + v5f - v5i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) \
+ 2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                     (-v4f + v4i)*
                      (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                   ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
                  2*(-(t*v1f) - (1 - t)*v1i)*
                   (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                     2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                        (-v4f + v4i - v5f + v5i) + 
                        (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-v3f + v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                        (-(t*v3f) - (1 - t)*v3i)) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      ((-(t*v4f) - (1 - t)*v4i)*
                        (-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))))\
)*(Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
               rlog(Abs(v2))*rlog(Abs(v3)) - 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
               rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
           (4.*v1*v4*(v2 + v3 - v5)*v5*
             sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
               Power(v2*v3 + v4*(-v3 + v5),2) - 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5)))))))/2.) + 
  ((-2*(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
        (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
           (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
          2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
           Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
          2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
           ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
          2*(-(t*v3f) - (1 - t)*v3i)*
           (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (v2f - v2i - v5f + v5i) - 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-v5f + v5i) + 
                (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i))) + 
          2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                (-(t*v5f) - (1 - t)*v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i)))))*
     ((3*Power(M_PI,2)*rlog(Abs(v1)))/4. + (5*Power(M_PI,2)*rlog(Abs(v2)))/4. - 
       (9*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/4. - 
       (9*Power(rlog(Abs(v2)),3))/4. + (3*Power(M_PI,2)*rlog(Abs(v3)))/4. - 
       (9*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. + 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       (9*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (9*rlog(Abs(v3))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) + 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) + (9*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. + 
       (9*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/4. + 
       Power(rlog(Abs(v4)),3) + 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) - 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. + 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. + 
       (9*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (9*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. - (9*rlog(Abs(v1))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (9*rlog(Abs(v2))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (9*rlog(Abs(v3))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. + (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. + 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/2. - 
       (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/2. - 
       Power(rlog(Abs(v5)),3) + 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       (9*rlog(Abs(v1))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (9*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- 3*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       (9*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- 3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
             Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
             rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
             hvs(-v2)*hvs(v4)*hvs(v5)*
              (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
                Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6.) - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v5)))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v4)))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)))))/
   (4.*v1*v2*v3*(-v2 + v4 + v5)*
     sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - Power(v1*(v2 - v5) + v4*v5,2) - 
       2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
          v4*(v1*v2 + (v1 + v2)*v5)))) + 
  ((-2*(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
        (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
           (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
          2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
           Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
             (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
          2*(-(t*v1f) - (1 - t)*v1i)*
           (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
          2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                (-(t*v3f) - (1 - t)*v3i)) + 
             (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
     ((-9*zeta3)/2. + (Power(M_PI,2)*rlog(Abs(v1)))/4. + 
       Power(rlog(Abs(v1)),3)/4. + (Power(M_PI,2)*rlog(Abs(v2)))/4. + 
       (9*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/4. + 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. - 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)) + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. - (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/2. - 
       (7*Power(rlog(Abs(v3)),3))/4. + 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v4)))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. + 
       (15*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. - 
       (9*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. + (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. + 
       Power(rlog(Abs(v4)),3)/4. + 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,v4/v1) - hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
               Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
               hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
               hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
               hvs(-v1)*hvs(v3)*hvs(v4)*
                (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                  rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                  (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                   6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/
                   6.) - hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v4)))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v3)))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))))/2. \
+ (3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
            (rlog(Abs(v2)) - rlog(Abs(v4)))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v4)))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + 
               rLi(3,v2/v4) - hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                6. - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
               hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
               hvs(v1)*hvs(v2)*hvs(-v4)*
                (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                  rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                  (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                   6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                   6.) - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))))/2. + 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       9*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       6*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       6*rlog(Abs(v4))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (7*Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       6*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       (27*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (9*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. + 
       3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. - 
       3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2) - 
       (5*Power(rlog(Abs(v5)),3))/2. + 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       (9*rlog(Abs(v1))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ 3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       (9*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ 3*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       (3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,v5/v2) - hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
               Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
               hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
               hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
               hvs(-v2)*hvs(v4)*hvs(v5)*
                (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                  rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                  (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/
                   6. - Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/
                   6.) - hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v5)))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v4)))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.))))/2. \
- (3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,v5/v3) - hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/
                6. - hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
               hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
               hvs(v1)*hvs(-v3)*hvs(v5)*
                (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                  rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                  (Power(M_PI,2)*
                     rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) - 
               hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v3)) + rlog(Abs(v5)))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v3)))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.))))/2. \
- (9*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
            (rlog(Abs(v3)) - rlog(Abs(v5)))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (rlog(Abs(v2)) - rlog(Abs(v5)))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
               Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
               hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
               hvs(v2)*hvs(v3)*hvs(-v5)*
                (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                  rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                  (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/
                   6. - Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/
                   6.) - hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.))))/2.))/
   (4.*v1*v4*(v2 + v3 - v5)*v5*
     sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - Power(v2*v3 + v4*(-v3 + v5),2) - 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))\
)) + ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
          Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
           (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
          2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
           Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
             (-v2f + v2i)*(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v4f) - (1 - t)*v4i)*
           ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
          2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2))))*
     ((-9*zeta3)/2. + (Power(M_PI,2)*rlog(Abs(v1)))/4. - 
       (3*Power(rlog(Abs(v1)),3))/4. + (Power(M_PI,2)*rlog(Abs(v2)))/4. + 
       Power(rlog(Abs(v2)),3)/4. + 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (9*rlog(Abs(v2))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (7*Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       (15*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. + 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)) + 
       (9*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. - 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/4. - 
       (5*Power(rlog(Abs(v3)),3))/2. + 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v4)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. - 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v4)) + 3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) + 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/2. + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. + (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. + 
       Power(rlog(Abs(v4)),3)/4. + 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,v4/v1) - hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
               Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
               hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
               hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
               hvs(-v1)*hvs(v3)*hvs(v4)*
                (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                  rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                  (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                   6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/
                   6.) - hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v4)))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v3)))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))))/2. \
+ (3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
            (rlog(Abs(v2)) - rlog(Abs(v4)))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v4)))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + 
               rLi(3,v2/v4) - hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                6. - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
               hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
               hvs(v1)*hvs(v2)*hvs(-v4)*
                (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                  rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                  (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                   6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                   6.) - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))))/2. + 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       6*rlog(Abs(v4))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/2. - 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)) - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. - 
       (9*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v5)))/2. - 3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/2. - 
       (9*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       6*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) - (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. + 
       3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. + 
       3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2) + Power(rlog(Abs(v5)),3)/2. + 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       9*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,v5/v2) - hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
               Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
               hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
               hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
               hvs(-v2)*hvs(v4)*hvs(v5)*
                (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                  rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                  (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/
                   6. - Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/
                   6.) - hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v5)))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v4)))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.))))/2. \
- (9*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,v5/v3) - hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/
                6. - hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
               hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
               hvs(v1)*hvs(-v3)*hvs(v5)*
                (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                  rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                  (Power(M_PI,2)*
                     rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) - 
               hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v3)) + rlog(Abs(v5)))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v3)))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.))))/2. \
- (3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
            (rlog(Abs(v3)) - rlog(Abs(v5)))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (rlog(Abs(v2)) - rlog(Abs(v5)))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
               Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
               hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
               hvs(v2)*hvs(v3)*hvs(-v5)*
                (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                  rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                  (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/
                   6. - Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/
                   6.) - hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.))))/2.))/
   (4.*v2*v3*v4*(v1 - v3 + v5)*
     sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
       Power(v2*(-v1 + v3) + v1*v5,2) - 
       2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2)))) \
- ((-2*(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
           (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
          2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
           Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
          2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-v5f + v5i) + (-v1f + v1i + v4f - v4i)*
              (-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v2f) - (1 - t)*v2i)*
           (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*(-v5f + v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v1f) - (1 - t)*v1i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
          2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                (-(t*v4f) - (1 - t)*v4i)) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
     ((-27*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/4. + 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)) + 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. - 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. - 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (9*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (15*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. - 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (9*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (9*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. - 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v4))) + 3*(Power(M_PI,2)*Power(hvs(-v4),2)*
           rlog(Abs(v1)) + 2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (9*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (9*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/4. + 
       (9*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. + 
       (9*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v5))))/2. - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (9*(-(M_PI*hvs(-(v4/v1))*hvs(-v5)*
               (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
                 (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
            M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v5))))/2. + 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) + 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) + 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) + 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. - 
       3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
          (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
          (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(hvs(-v1)*hvs(v3)*
                 Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*
                 hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.) + hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                   2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                 rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 2))/2. + (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.))))/
   (4.*v1*v2*(-v1 + v3 + v4)*v5*
     sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - Power(v3*v4 + (v1 - v4)*v5,2) - 
       2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
          v3*(v1*v5 + v4*(v1 + v5))))) - 
  ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2)\
)*(-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
        (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
             (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
           ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
          2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-(t*v2f) - (1 - t)*v2i)) + 
             (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i)) - 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-v2f + v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
             (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-(t*v5f) - (1 - t)*v5i) + 
          2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
           (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
          2*(-v1f + v1i + v4f - v4i)*
           (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
           Power(-(t*v5f) - (1 - t)*v5i,2)))*
     ((15*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/4. - 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) + 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. + 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/2. + 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (9*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (9*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (9*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (15*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (9*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/2. - 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (15*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) + (9*
          (-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (9*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (9*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/4. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (9*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. - 
       (9*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. + 
       (9*(-(M_PI*hvs(-(v4/v1))*hvs(-v5)*
               (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
                 (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
            M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v5))))/2. + 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) + 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) + 
       (9*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (9*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. - 
       3*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
          (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. + 
          hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
          (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                 Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 2))/2. - (hvs(-1 + v1/v4)*
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 2))/2. + (hvs((v1 - v4)/v2)*
                rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                   M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),2)\
)/2. - (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),2)\
)/2. + (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.))))/
   (4.*v3*(v1 + v2 - v4)*v4*v5*
     sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
       2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + v1*(v3*v4 + v2*(v3 + v4)))*
        v5 - Power(v1 - v4,2)*Power(v5,2))) - 
  ((-2*(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
        (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
           (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
          2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
           Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
          2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
           ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
          2*(-(t*v3f) - (1 - t)*v3i)*
           (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (v2f - v2i - v5f + v5i) - 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-v5f + v5i) + 
                (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i))) + 
          2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                (-(t*v5f) - (1 - t)*v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i)))))*
     ((9*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (27*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. + 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (9*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/4. - 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. - 
       (9*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. + 
       (9*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (9*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) + 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) - 3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. - 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. + 
       (9*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. + 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) + 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) + 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
          (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
          (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(hvs(-v2)*hvs(v4)*
                 Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*
                 hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. + 
             (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                   2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                 rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 2))/2. + (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.))))/
   (4.*v1*v2*v3*(-v2 + v4 + v5)*
     sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - Power(v1*(v2 - v5) + v4*v5,2) - 
       2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
          v4*(v1*v2 + (v1 + v2)*v5)))) - 
  ((-2*(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
        (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
           (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
          2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
           Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
             (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
          2*(-(t*v1f) - (1 - t)*v1i)*
           (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
          2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                (-(t*v3f) - (1 - t)*v3i)) + 
             (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
     ((3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/4. - 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)) - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. - 
       6*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)) + 
       (9*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/4. - 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (21*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. + 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v3))) + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. + 
       (15*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. + 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       6*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       6*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (15*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       6*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       (27*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (9*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
          2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))) + 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       (3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. + 
       (9*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
            (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                  hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. \
+ (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
            (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(hvs(-v1)*hvs(v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*hvs(v4)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                     2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.)))/2. + 
       (3*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
            (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. \
+ hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
            (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - 
                    M_PI*sign(v4),2))/2. + 
               (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                     M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   2))/2. + (hvs((v2 - v4)/v1)*
                  rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.)))/2. + 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. - 
       (3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
            (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                  hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. \
+ (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
            (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(hvs(v1)*hvs(-v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*
                   hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                     2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. - 
       (3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
            (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                  hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. \
+ (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
            (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(hvs(-v2)*hvs(v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*hvs(v5)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                     2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. - 
       (9*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
            (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. \
+ hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
            (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. \
+ hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),
                   2))/2. + (hvs((v3 - v5)/v2)*
                  rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),
                   2))/2.) + hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                     M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.)))/2.))/
   (4.*v1*v4*(v2 + v3 - v5)*v5*
     sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - Power(v2*v3 + v4*(-v3 + v5),2) - 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))\
)) - ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
          Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
           (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
          2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
           Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
             (-v2f + v2i)*(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v4f) - (1 - t)*v4i)*
           ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i - t*v3f - 
                   (1 - t)*v3i))*(-(t*v5f) - (1 - t)*v5i) - 
             2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
          2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2))))*
     ((-9*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/4. + 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)) + 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)) - 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)) - 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)) - 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. - 
       3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (9*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (15*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (15*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v3))) + 
       (9*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. - 
       (9*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/4. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/2. - 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v4))) + (3*
          (Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
               rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
               rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       6*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/2. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v5))) - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/2. - 
       (9*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
          2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))) + 
       6*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) + (3*
          (-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. - 
       (3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
            (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                  hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. \
+ (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
            (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(hvs(-v1)*hvs(v3)*
                   Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),
                    2)*hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. \
+ (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                     2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.)))/2. + 
       (3*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
            (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. \
+ hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
            (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   2))/2. + (hvs((v2 - v4)/v1)*
                  rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                     M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
               (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.)))/2. + 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (9*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. - 
       (9*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
            (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                  hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. \
+ (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
            (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(hvs(v1)*hvs(-v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*hvs(v5)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                     2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. + 
       (3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
            (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                  hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. \
+ (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
            (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(hvs(-v2)*hvs(v4)*
                   Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),
                    2)*hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. \
+ (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                     2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. - 
       (3*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
            (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
            hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
                hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
            (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                   Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),
                    2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                     M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                   2))/2. - (hvs(-1 + v2/v5)*
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                   2))/2. + (hvs((v2 - v5)/v3)*
                  rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.)))/2.))/
   (4.*v2*v3*v4*(v1 - v3 + v5)*sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
       Power(v2*(-v1 + v3) + v1*v5,2) - 
       2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2))))
;
 return integrandIm49;
}  


==> anc/evaluate_pentagon/src/functions/f49Re.cpp <==

#include "../header.h"


double integrandRe49 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe49=  (bcphi5Re*(-v2f + v2i - v3f + v3i + v5f - v5i))/(v2 + v3 - v5) + 
  (bcphi5Re*(-v1f + v1i + v3f - v3i - v5f + v5i))/(v1 - v3 + v5) + 
  (4*bcphi5Re*(Power(t*(v1f - v1i) + v1i,2)*(v2f - v2i - v5f + v5i)*
        (v2i - v5i + t*(v2f - v2i - v5f + v5i)) + 
       (v1f - v1i)*(t*(v1f - v1i) + v1i)*
        Power(v2i - v5i + t*(v2f - v2i - v5f + v5i),2) + 
       ((t*(v2f - v2i) + v2i)*(t*(v3f - v3i) + v3i) - 
          (t*(v4f - v4i) + v4i)*(v3i - v5i + t*(v3f - v3i - v5f + v5i)))*
        (v2i*(v3f - 2*v3i) + v2f*v3i - v3i*v4f - v3f*v4i + 2*v3i*v4i + 
          v4i*v5f + v4f*v5i - 2*v4i*v5i + 
          2*t*(v2f*(v3f - v3i) + v2i*(-v3f + v3i) - 
             (v4f - v4i)*(v3f - v3i - v5f + v5i))) + 
       (-v1f + v1i)*(Power(t*(v2f - v2i) + v2i,2)*(t*(v3f - v3i) + v3i) + 
          (t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i)*
           (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
          (-v2i + t*(-v2f + v2i))*
           ((t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i) + 
             (t*(v3f - v3i) + v3i)*(v4i + t*(v4f - v4i + v5f - v5i) + v5i))\
) + (-v1i + t*(-v1f + v1i))*(Power(t*(v2f - v2i) + v2i,2)*(v3f - v3i) + 
          2*(v2f - v2i)*(t*(v2f - v2i) + v2i)*(t*(v3f - v3i) + v3i) - 
          (t*(v4f - v4i) + v4i)*(v3f - v3i - v5f + v5i)*
           (t*(v5f - v5i) + v5i) + 
          (t*(v4f - v4i) + v4i)*(v5f - v5i)*
           (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
          (v4f - v4i)*(t*(v5f - v5i) + v5i)*
           (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
          (-v2f + v2i)*((t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i) + 
             (t*(v3f - v3i) + v3i)*(v4i + t*(v4f - v4i + v5f - v5i) + v5i)) \
- (t*(v2f - v2i) + v2i)*(v3f*v4i + v4i*v5f + 
             v3i*(v4f - 2*v4i + v5f - 2*v5i) + v3f*v5i + v4f*v5i - 
             2*v4i*v5i + 2*t*((v4f - v4i)*(v5f - v5i) + 
                v3f*(v4f - v4i + v5f - v5i) + v3i*(-v4f + v4i - v5f + v5i)))\
)))/(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
     2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))) \
- (3*rlog((-v1f + v3f - v5f)/(v1 - v3 + v5))*
     (((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                  (-v3f + v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
               2*(-v2f + v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (-(hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
               rlog(1 - v1/v3)) + 
            (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) + 
            M_PI*hvs(-v1)*rlog(Abs(v1)) - M_PI*hvs(-v4)*rlog(Abs(v1)) - 
            M_PI*hvs(-v3)*rlog(Abs(v3)) + M_PI*hvs(-v4)*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*rlog(Abs(v4)) + M_PI*hvs(-v3)*rlog(Abs(v4))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(1 - v2/v4) - 
            (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) - 
            M_PI*hvs(-v1)*rlog(Abs(v1)) + M_PI*hvs(-v2)*rlog(Abs(v1)) + 
            M_PI*hvs(-v1)*rlog(Abs(v2)) - M_PI*hvs(-v4)*rlog(Abs(v2)) - 
            M_PI*hvs(-v2)*rlog(Abs(v4)) + M_PI*hvs(-v4)*rlog(Abs(v4))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2)\
)) + ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) \
+ (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
               rlog(1 - v2/v4)) + 
            (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) + 
            M_PI*hvs(-v2)*rlog(Abs(v2)) - M_PI*hvs(-v5)*rlog(Abs(v2)) - 
            M_PI*hvs(-v4)*rlog(Abs(v4)) + M_PI*hvs(-v5)*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*rlog(Abs(v5)) + M_PI*hvs(-v4)*rlog(Abs(v5))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(1 - v1/v3) - 
            hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(1 - v3/v5) - M_PI*hvs(-v3)*rlog(Abs(v1)) + 
            M_PI*hvs(-v5)*rlog(Abs(v1)) - M_PI*hvs(-v1)*rlog(Abs(v3)) + 
            M_PI*hvs(-v3)*rlog(Abs(v3)) + M_PI*hvs(-v1)*rlog(Abs(v5)) - 
            M_PI*hvs(-v5)*rlog(Abs(v5))))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(1 - v3/v5) - 
            (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) - 
            M_PI*hvs(-v2)*rlog(Abs(v2)) + M_PI*hvs(-v3)*rlog(Abs(v2)) + 
            M_PI*hvs(-v2)*rlog(Abs(v3)) - M_PI*hvs(-v5)*rlog(Abs(v3)) - 
            M_PI*hvs(-v3)*rlog(Abs(v5)) + M_PI*hvs(-v5)*rlog(Abs(v5))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5)))))))/2. - 
  (3*rlog((-v2f - v3f + v5f)/(v2 + v3 - v5))*
     (((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                  (-v3f + v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
               2*(-v2f + v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (-(hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
               rlog(1 - v1/v3)) + 
            (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) + 
            M_PI*hvs(-v1)*rlog(Abs(v1)) - M_PI*hvs(-v4)*rlog(Abs(v1)) - 
            M_PI*hvs(-v3)*rlog(Abs(v3)) + M_PI*hvs(-v4)*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*rlog(Abs(v4)) + M_PI*hvs(-v3)*rlog(Abs(v4))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(1 - v2/v4) - 
            (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) - 
            M_PI*hvs(-v1)*rlog(Abs(v1)) + M_PI*hvs(-v2)*rlog(Abs(v1)) + 
            M_PI*hvs(-v1)*rlog(Abs(v2)) - M_PI*hvs(-v4)*rlog(Abs(v2)) - 
            M_PI*hvs(-v2)*rlog(Abs(v4)) + M_PI*hvs(-v4)*rlog(Abs(v4))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2)\
)) + ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) \
+ (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
               rlog(1 - v2/v4)) + 
            (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) + 
            M_PI*hvs(-v2)*rlog(Abs(v2)) - M_PI*hvs(-v5)*rlog(Abs(v2)) - 
            M_PI*hvs(-v4)*rlog(Abs(v4)) + M_PI*hvs(-v5)*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*rlog(Abs(v5)) + M_PI*hvs(-v4)*rlog(Abs(v5))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(1 - v1/v3) - 
            hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(1 - v3/v5) - M_PI*hvs(-v3)*rlog(Abs(v1)) + 
            M_PI*hvs(-v5)*rlog(Abs(v1)) - M_PI*hvs(-v1)*rlog(Abs(v3)) + 
            M_PI*hvs(-v3)*rlog(Abs(v3)) + M_PI*hvs(-v1)*rlog(Abs(v5)) - 
            M_PI*hvs(-v5)*rlog(Abs(v5))))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(1 - v3/v5) - 
            (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) - 
            M_PI*hvs(-v2)*rlog(Abs(v2)) + M_PI*hvs(-v3)*rlog(Abs(v2)) + 
            M_PI*hvs(-v2)*rlog(Abs(v3)) - M_PI*hvs(-v5)*rlog(Abs(v3)) - 
            M_PI*hvs(-v3)*rlog(Abs(v5)) + M_PI*hvs(-v5)*rlog(Abs(v5))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5)))))))/2. - 
  3*rlog((Power(v2f*v3f - v4f*(v3f - v5f),2) + 
       Power(v1f,2)*Power(-v2f + v5f,2) - 
       2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
          v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f)))/
     (Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
          v2*(v4*v5 + v3*(v4 + v5)))))*
   (((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
             Power(v3*v4 + (v1 - v4)*v5,2) + 
             2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                v3*(v1*v5 + v4*(v1 + v5))))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
             2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                 (-v5f + v5i) + 
                (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v2f) - (1 - t)*v2i)*
              (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-v5f + v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                   (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v4f + v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
             2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                   (-(t*v4f) - (1 - t)*v4i)) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
        (-(hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(1 - v1/v3)) + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) + 
          M_PI*hvs(-v1)*rlog(Abs(v1)) - M_PI*hvs(-v4)*rlog(Abs(v1)) - 
          M_PI*hvs(-v3)*rlog(Abs(v3)) + M_PI*hvs(-v4)*rlog(Abs(v3)) - 
          M_PI*hvs(-v1)*rlog(Abs(v4)) + M_PI*hvs(-v3)*rlog(Abs(v4))))/
      (4.*v1*v2*(-v1 + v3 + v4)*v5*
        sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
          Power(v3*v4 + (v1 - v4)*v5,2) - 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))) + 
     ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
             2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
             Power(v1 - v4,2)*Power(v5,2))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
           (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)\
)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
             2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-(t*v2f) - (1 - t)*v2i)) + 
                (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-v5f + v5i) + 2*
              (-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-v2f + v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
                (-v1f + v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-(t*v5f) - (1 - t)*v5i) + 
             2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
              (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
             2*(-v1f + v1i + v4f - v4i)*
              (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              Power(-(t*v5f) - (1 - t)*v5i,2)))*
        (hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(1 - v2/v4) - 
          (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) - 
          M_PI*hvs(-v1)*rlog(Abs(v1)) + M_PI*hvs(-v2)*rlog(Abs(v1)) + 
          M_PI*hvs(-v1)*rlog(Abs(v2)) - M_PI*hvs(-v4)*rlog(Abs(v2)) - 
          M_PI*hvs(-v2)*rlog(Abs(v4)) + M_PI*hvs(-v4)*rlog(Abs(v4))))/
      (4.*v3*(v1 + v2 - v4)*v4*v5*
        sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2))) \
+ ((-2*(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
             2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                v4*(v1*v2 + (v1 + v2)*v5)))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
           (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
             2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
             2*(-(t*v3f) - (1 - t)*v3i)*
              (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (v2f - v2i - v5f + v5i) - 
                2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
                (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i))) + 
             2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i)))))*
        (-(hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(1 - v2/v4)) + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) + 
          M_PI*hvs(-v2)*rlog(Abs(v2)) - M_PI*hvs(-v5)*rlog(Abs(v2)) - 
          M_PI*hvs(-v4)*rlog(Abs(v4)) + M_PI*hvs(-v5)*rlog(Abs(v4)) - 
          M_PI*hvs(-v2)*rlog(Abs(v5)) + M_PI*hvs(-v4)*rlog(Abs(v5))))/
      (4.*v1*v2*v3*(-v2 + v4 + v5)*
        sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
          Power(v1*(v2 - v5) + v4*v5,2) - 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))) + 
     ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
             Power(v2*(-v1 + v3) + v1*v5,2) + 
             2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                v1*Power(v5,2)))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                (-v2f + v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-v5f + v5i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-v1f + v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
             2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)))\
)*(hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(1 - v1/v3) - 
          hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(1 - v3/v5) - 
          M_PI*hvs(-v3)*rlog(Abs(v1)) + M_PI*hvs(-v5)*rlog(Abs(v1)) - 
          M_PI*hvs(-v1)*rlog(Abs(v3)) + M_PI*hvs(-v3)*rlog(Abs(v3)) + 
          M_PI*hvs(-v1)*rlog(Abs(v5)) - M_PI*hvs(-v5)*rlog(Abs(v5))))/
      (4.*v2*v3*v4*(v1 - v3 + v5)*
        sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
          Power(v2*(-v1 + v3) + v1*v5,2) - 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))) + 
     ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
             Power(v2*v3 + v4*(-v3 + v5),2) + 
             2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                v2*(v4*v5 + v3*(v4 + v5))))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
           (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
             2*(-(t*v1f) - (1 - t)*v1i)*
              (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v3f + v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
             2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                   (-(t*v3f) - (1 - t)*v3i)) + 
                (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
        (hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(1 - v3/v5) - 
          (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) - 
          M_PI*hvs(-v2)*rlog(Abs(v2)) + M_PI*hvs(-v3)*rlog(Abs(v2)) + 
          M_PI*hvs(-v2)*rlog(Abs(v3)) - M_PI*hvs(-v5)*rlog(Abs(v3)) - 
          M_PI*hvs(-v3)*rlog(Abs(v5)) + M_PI*hvs(-v5)*rlog(Abs(v5))))/
      (4.*v1*v4*(v2 + v3 - v5)*v5*
        sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
          Power(v2*v3 + v4*(-v3 + v5),2) - 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5)))))) + 
  ((-2*(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
           (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
          2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
           Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
          2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-v5f + v5i) + (-v1f + v1i + v4f - v4i)*
              (-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v2f) - (1 - t)*v2i)*
           (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*(-v5f + v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v1f) - (1 - t)*v1i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
          2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                (-(t*v4f) - (1 - t)*v4i)) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
     ((9*Power(M_PI,3)*Power(hvs(-v1),3))/4. + 
       (9*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2))/4. - 
       (9*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/4. - 
       (9*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v3),2))/4. - 
       (5*Power(M_PI,3)*Power(hvs(-v3),3))/4. - 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. + 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. + 
       (9*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/2. - 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4))/2. + 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4) + 
       (9*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4))/2. + 
       3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v4) - 
       3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2) + 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v4),2))/2. + 
       (Power(M_PI,3)*Power(hvs(-v4),3))/2. + 
       (3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 
       (9*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 
       (9*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 
       3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) + (9*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v5))/4. - 
       (9*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/4. + 
       (9*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v5))/2. - 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5))/2. + 
       (9*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5))/2. - 
       (9*Power(M_PI,2)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1)*hvs(-v5))/2. + 
       hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),
         3) + hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + 
          M_PI*sign(v1),3) + hvs(-(v1/v3))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),3) + 
       (hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),
           3))/2. - 3*(-((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
              Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                 hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. - 
          ((M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           ((hvs(-v1)*hvs(v3)*
                Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),3)*
                hvs(v4))/6. - (hvs((-v1 + v3)/v4)*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((-v1 + v4)/v3)*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs(-1 + v4/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v3/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 3))/6.) + hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                2*M_PI*hvs(-v1)*hvs(-(v3*v4)),3)/6. - 
             (hvs((-v1 + v3)/v4)*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 3))/6. - (hvs((-v1 + v4)/v3)*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs(-1 + v4/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v3/v1)*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 3))/6.))))/
   (4.*v1*v2*(-v1 + v3 + v4)*v5*
     sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - Power(v3*v4 + (v1 - v4)*v5,2) - 
       2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
          v3*(v1*v5 + v4*(v1 + v5))))) + 
  ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2)\
)*(-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
        (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
             (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
           ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
          2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-(t*v2f) - (1 - t)*v2i)) + 
             (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i)) - 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-v2f + v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
             (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-(t*v5f) - (1 - t)*v5i) + 
          2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
           (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
          2*(-v1f + v1i + v4f - v4i)*
           (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
           Power(-(t*v5f) - (1 - t)*v5i,2)))*
     ((-5*Power(M_PI,3)*Power(hvs(-v1),3))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v2),2))/2. + 
       Power(M_PI,3)*Power(hvs(-v2),3) - 
       (9*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/4. + 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/2. + 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4))/2. - 
       (9*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/2. - 
       (9*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4))/2. - 
       (15*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/4. - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/4. + 
       (9*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v4),2))/4. + 
       (5*Power(M_PI,3)*Power(hvs(-v4),3))/2. - 
       (9*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. - 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. - 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) + 
       (9*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. + 
       (9*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. + 
       (9*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 
       3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) - (9*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v5))/4. + 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5))/2. - 
       (9*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5))/2. + 
       (9*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5))/4. - 
       (9*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*hvs(-v5))/2. + 
       (9*Power(M_PI,2)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1)*hvs(-v5))/2. + 
       hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),
         3) + hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + 
          M_PI*sign(v2),3) + (3*hvs(-(v1/v4))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3))/2. + 
       (3*hvs(-(v2/v4))*Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),
           3))/2. - 3*(-(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
              Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                 hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. - 
          (hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           ((hvs(v1)*hvs(v2)*hvs(-v4)*
                Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),3))/
              6. - (hvs(-1 + v2/v4)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 3))/6. - (hvs(-1 + v1/v4)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 3))/6. - (hvs((v1 - v4)/v2)*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),3))/6. - 
             (hvs((v2 - v4)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),3))/6.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),3)/6. - 
             (hvs(-1 + v2/v4)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),3)\
)/6. - (hvs(-1 + v1/v4)*Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),3)\
)/6. - (hvs((v1 - v4)/v2)*Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                   hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),3))/6. - 
             (hvs((v2 - v4)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),3))/6.))))/
   (4.*v3*(v1 + v2 - v4)*v4*v5*
     sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
       2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + v1*(v3*v4 + v2*(v3 + v4)))*
        v5 - Power(v1 - v4,2)*Power(v5,2))) - 
  ((-2*(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
           (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
          2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
           Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
          2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-v5f + v5i) + (-v1f + v1i + v4f - v4i)*
              (-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v2f) - (1 - t)*v2i)*
           (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*(-v5f + v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v1f) - (1 - t)*v1i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
          2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                (-(t*v4f) - (1 - t)*v4i)) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
     ((-5*Power(M_PI,3)*hvs(-v1))/4. - (3*Power(M_PI,3)*hvs(-v2))/4. + 
       (Power(M_PI,3)*hvs(-v3))/4. - (3*Power(M_PI,3)*hvs(-v5))/4. + 
       (27*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/4. - 
       (9*(-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))))/4. - 
       (3*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (9*(-(M_PI*hvs(-v2)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (15*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/4. + 
       (9*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/4. + 
       (9*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v3))))/2. - 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/4. + 
       (9*(-2*M_PI*hvs(-v3)*rlog(Abs(v2))*rlog(Abs(v3)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v3)),2)))/4. - 
       (9*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)))/2. + 
       3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)) + 
       (9*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/2. + 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. - 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) - 
       (9*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/2. + 
       3*(-(M_PI*hvs(-v4)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v4))) + 3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*
           rlog(Abs(v4)) - M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)) - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v3))*rlog(Abs(v4)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v4)),2)))/2. + 
       (3*(hvs(-(v4/v1))*rlog(Abs(v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (9*(hvs(-(v4/v1))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v2)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (9*(hvs(-(v4/v1))*rlog(Abs(v3))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v3)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - 3*(hvs(-(v4/v1))*rlog(Abs(v4))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) - 
       (9*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (9*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (9*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (9*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v5))))/4. + 
       (9*(-(M_PI*hvs(-v5)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v5))))/2. + 
       (9*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/4. - 
       (9*(-(M_PI*hvs(-v5)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
                 hvs(-(v4/v1))*
                  (Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                    (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))\
))) + hvs(-(v4/v1))*(-(M_PI*hvs(-1 + v4/v1)*
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))*
             rlog(Abs(v5))))/2. + 
       6*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) + 
       6*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) + 
       6*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) + 
       3*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)) + 
          hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) + 
          hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v1) - 
                  M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4))))/6. + 
             ((-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                  2*M_PI*hvs(-v1)*hvs(-(v3*v4)))*
                Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2. - 
             hvs((-v1 + v3)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((-v1 + v4)/v3)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v4/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v3/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/2.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (hvs(-v1)*hvs(v3)*hvs(v4)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))))*
                   Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2.) - 
             hvs((-v1 + v3)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((-v1 + v4)/v3)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v4/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v3/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/2.)))))/
   (4.*v1*v2*(-v1 + v3 + v4)*v5*
     sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - Power(v3*v4 + (v1 - v4)*v5,2) - 
       2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
          v3*(v1*v5 + v4*(v1 + v5))))) - 
  ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2)\
)*(-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
        (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
             (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
           ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
          2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-(t*v2f) - (1 - t)*v2i)) + 
             (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i)) - 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-v2f + v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
             (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-(t*v5f) - (1 - t)*v5i) + 
          2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
           (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
          2*(-v1f + v1i + v4f - v4i)*
           (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
           Power(-(t*v5f) - (1 - t)*v5i,2)))*
     ((Power(M_PI,3)*hvs(-v1))/4. + (Power(M_PI,3)*hvs(-v2))/4. - 
       (3*Power(M_PI,3)*hvs(-v3))/4. - (3*Power(M_PI,3)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*hvs(-v5))/4. - 
       (15*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/4. + 
       3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2) + 
       (3*(-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))))/4. - 
       (3*(-2*M_PI*hvs(-v2)*rlog(Abs(v1))*rlog(Abs(v2)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v2)),2)))/2. + 
       (9*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (9*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/4. - 
       (9*(-(M_PI*hvs(-v1)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (9*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (9*(-(M_PI*hvs(-v3)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v3))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (9*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)))/2. - 
       (9*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (15*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/2. - 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (9*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/2. + 
       (9*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/2. + 
       3*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
           rlog(Abs(v4))) + (15*
          (-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/4. + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/4. - 
       (9*(-2*M_PI*hvs(-v4)*rlog(Abs(v3))*rlog(Abs(v4)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v4)),2)))/4. + 
       (9*(hvs(-(v4/v1))*rlog(Abs(v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. + (9*(hvs(-(v4/v1))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v2)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. + (9*(hvs(-(v4/v1))*rlog(Abs(v3))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v3)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - 3*(hvs(-(v4/v1))*rlog(Abs(v4))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) + 
       (9*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (9*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (9*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (9*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v5))))/4. - 
       (9*(-(M_PI*hvs(-v5)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v5))))/2. - 
       (9*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
            2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))))/4. + 
       (9*(-(M_PI*hvs(-v5)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
                 hvs(-(v4/v1))*
                  (Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                    (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))\
))) + hvs(-(v4/v1))*(-(M_PI*hvs(-1 + v4/v1)*
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))*
             rlog(Abs(v5))))/2. + 
       6*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) + 
       6*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) + 
       9*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) + 
       9*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       3*((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) + 
          hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. + 
             ((-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)))*
                Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2. - 
             hvs(-1 + v2/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v1/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((v1 - v4)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                      hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)\
))/6. + (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
             hvs((v2 - v4)/v1)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                      hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4))\
)/6. + (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                   (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (hvs(v1)*hvs(v2)*hvs(-v4)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))))*
                   Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2.) - 
             hvs(-1 + v2/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1)\
))/2.) - hvs(-1 + v1/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2)\
))/2.) - hvs((v1 - v4)/v2)*((Power(M_PI,2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
             hvs((v2 - v4)/v1)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) \
- M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                   (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)))))/
   (4.*v3*(v1 + v2 - v4)*v4*v5*
     sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
       2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + v1*(v3*v4 + v2*(v3 + v4)))*
        v5 - Power(v1 - v4,2)*Power(v5,2))) + 
  ((-2*(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
        (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
           (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
          2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
           Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
          2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
           ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
          2*(-(t*v3f) - (1 - t)*v3i)*
           (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (v2f - v2i - v5f + v5i) - 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-v5f + v5i) + 
                (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i))) + 
          2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                (-(t*v5f) - (1 - t)*v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i)))))*
     ((9*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v2),2))/4. + 
       (9*Power(M_PI,3)*Power(hvs(-v2),3))/4. + 
       (9*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3))/4. - 
       3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4) - 
       (9*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/4. - 
       (9*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v4),2))/4. - 
       Power(M_PI,3)*Power(hvs(-v4),3) + 
       (9*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) - 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/4. - 
       (9*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5))/2. + 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5))/2. + 
       (9*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5))/2. + 
       (9*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5))/4. + 
       (9*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*hvs(-v5))/2. - 
       (9*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/2. + 
       (3*Power(M_PI,3)*hvs(-v4)*Power(hvs(-v5),2))/2. + 
       Power(M_PI,3)*Power(hvs(-v5),3) - 
       (9*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       (9*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) - (9*Power(M_PI,2)*hvs(-v5)*
          (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2))/2. + 
       hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),
         3) + hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + 
          M_PI*sign(v2),3) + (hvs(-(v2/v4))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3))/2. + 
       hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3) - 
       3*(-((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
              Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                 hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. - 
          ((M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           ((hvs(-v2)*hvs(v4)*
                Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),3)*
                hvs(v5))/6. - (hvs((-v2 + v4)/v5)*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs((-v2 + v5)/v4)*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs(-1 + v5/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),3))/6. - 
             (hvs(-1 + v4/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 3))/6.) + hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                2*M_PI*hvs(-v2)*hvs(-(v4*v5)),3)/6. - 
             (hvs((-v2 + v4)/v5)*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 3))/6. - (hvs((-v2 + v5)/v4)*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs(-1 + v5/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),3))/6. - 
             (hvs(-1 + v4/v2)*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 3))/6.))))/
   (4.*v1*v2*v3*(-v2 + v4 + v5)*
     sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - Power(v1*(v2 - v5) + v4*v5,2) - 
       2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
          v4*(v1*v2 + (v1 + v2)*v5)))) + 
  ((-2*(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
        (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
           (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
          2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
           Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
             (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
          2*(-(t*v1f) - (1 - t)*v1i)*
           (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
          2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                (-(t*v3f) - (1 - t)*v3i)) + 
             (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
     (-(Power(M_PI,3)*Power(hvs(-v1),3))/4. - 
       (9*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v2),2))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/4. + 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3) - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3))/4. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v3),2))/2. + 
       (7*Power(M_PI,3)*Power(hvs(-v3),3))/4. - 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. + 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/2. - 
       (15*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/4. + 
       (9*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/2. - 
       (Power(M_PI,3)*Power(hvs(-v4),3))/4. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       (3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       (3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5))/2. + 
       6*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5) - 
       (27*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5))/2. - 
       (9*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2))/4. - 
       3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2) - 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/4. + 
       3*Power(M_PI,3)*hvs(-v4)*Power(hvs(-v5),2) + 
       (5*Power(M_PI,3)*Power(hvs(-v5),3))/2. - 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       6*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) - 
       6*Power(M_PI,2)*hvs(-v4)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) + 
       (9*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. + 
       3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) + (9*Power(M_PI,2)*hvs(-v3)*
          (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2))/2. + 
       3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) + (hvs(-(v3/v1))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),3))/2. + 
       (hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + 
            M_PI*sign(v1),3))/2. + 
       (hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + 
            M_PI*sign(v2),3))/2. + 
       (hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + 
            M_PI*sign(v2),3))/2. + 
       (hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),
           3))/2. + (3*hvs(-(v5/v3))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),3))/2. + 
       (hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),
           3))/2. + (hvs(-(v2/v4))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3))/2. + 
       (3*(-((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
                Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/
             2. - ((M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             ((hvs(-v1)*hvs(v3)*
                  Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),
                   3)*hvs(v4))/6. - 
               (hvs((-v1 + v3)/v4)*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((-v1 + v4)/v3)*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v4/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v3/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),3))/6.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                  2*M_PI*hvs(-v1)*hvs(-(v3*v4)),3)/6. - 
               (hvs((-v1 + v3)/v4)*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((-v1 + v4)/v3)*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v4/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v3/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),3))/6.)))/2. + 
       (3*(-(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/
             2. - (hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             ((hvs(v1)*hvs(v2)*hvs(-v4)*
                  Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),
                   3))/6. - (hvs(-1 + v2/v4)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v1/v4)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((v1 - v4)/v2)*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs((v2 - v4)/v1)*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   3))/6.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),3)/6. - 
               (hvs(-1 + v2/v4)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v1/v4)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((v1 - v4)/v2)*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   3))/6. - (hvs((v2 - v4)/v1)*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   3))/6.)))/2. + 
       (hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),
           3))/2. + (hvs(-(v3/v5))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3))/2. - 
       (3*(-((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/
             2. - ((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             ((hvs(v1)*hvs(-v3)*
                  Power(2*M_PI - 
                    M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),3)*hvs(v5))/
                6. - (hvs(-1 + v5/v3)*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((v1 - v3)/v5)*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((-v3 + v5)/v1)*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v1/v3)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),3))/6.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                  2*M_PI*hvs(-v3)*hvs(-(v1*v5)),3)/6. - 
               (hvs(-1 + v5/v3)*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((v1 - v3)/v5)*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((-v3 + v5)/v1)*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v1/v3)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),3))/6.)))/2. - 
       (3*(-((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
                Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/
             2. - ((M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             ((hvs(-v2)*hvs(v4)*
                  Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),
                   3)*hvs(v5))/6. - 
               (hvs((-v2 + v4)/v5)*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((-v2 + v5)/v4)*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v5/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs(-1 + v4/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),3))/6.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                  2*M_PI*hvs(-v2)*hvs(-(v4*v5)),3)/6. - 
               (hvs((-v2 + v4)/v5)*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((-v2 + v5)/v4)*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v5/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs(-1 + v4/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),3))/6.)))/2. - 
       (9*(-(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. \
- (hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. \
+ hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             ((hvs(v2)*hvs(v3)*hvs(-v5)*
                  Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),
                   3))/6. - (hvs(-1 + v3/v5)*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v2/v5)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((v2 - v5)/v3)*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),
                   3))/6. - (hvs((v3 - v5)/v2)*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),
                   3))/6.) + hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),3)/6. - 
               (hvs(-1 + v3/v5)*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v2/v5)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((v2 - v5)/v3)*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
               (hvs((v3 - v5)/v2)*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.)))/2.))/
   (4.*v1*v4*(v2 + v3 - v5)*v5*
     sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - Power(v2*v3 + v4*(-v3 + v5),2) - 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))\
)) + ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
          Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
           (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
          2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
           Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
             (-v2f + v2i)*(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v4f) - (1 - t)*v4i)*
           ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
          2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2))))*
     ((3*Power(M_PI,3)*Power(hvs(-v1),3))/4. - 
       (Power(M_PI,3)*Power(hvs(-v2),3))/4. - 
       (15*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/4. - 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3) - 
       (9*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/4. + 
       (9*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v3),2))/4. + 
       (5*Power(M_PI,3)*Power(hvs(-v3),3))/2. - 
       3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) - 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/4. - 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4) - 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4))/2. - 
       3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v4) - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/2. - 
       (Power(M_PI,3)*Power(hvs(-v4),3))/4. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       (3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       (3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v5))/2. + 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5) + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/2. + 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5) - 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/2. - 
       (9*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v5))/2. + 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2))/4. - 
       3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2) - 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/4. - 
       3*Power(M_PI,3)*hvs(-v4)*Power(hvs(-v5),2) - 
       (Power(M_PI,3)*Power(hvs(-v5),3))/2. + 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       6*Power(M_PI,2)*hvs(-v4)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) + 
       6*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) + 
       (3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       (3*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. + 
       (hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + 
            M_PI*sign(v1),3))/2. + 
       (hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + 
            M_PI*sign(v1),3))/2. + 
       (hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + 
            M_PI*sign(v2),3))/2. + 
       (hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + 
            M_PI*sign(v2),3))/2. + 
       (hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),
           3))/2. + (hvs(-(v5/v3))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),3))/2. + 
       (hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),
           3))/2. + (hvs(-(v2/v4))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3))/2. - 
       (3*(-((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
                Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/
             2. - ((M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             ((hvs(-v1)*hvs(v3)*
                  Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),
                   3)*hvs(v4))/6. - 
               (hvs((-v1 + v3)/v4)*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((-v1 + v4)/v3)*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v4/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v3/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),3))/6.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                  2*M_PI*hvs(-v1)*hvs(-(v3*v4)),3)/6. - 
               (hvs((-v1 + v3)/v4)*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((-v1 + v4)/v3)*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v4/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v3/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),3))/6.)))/2. + 
       (3*(-(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/
             2. - (hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             ((hvs(v1)*hvs(v2)*hvs(-v4)*
                  Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),
                   3))/6. - (hvs(-1 + v2/v4)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v1/v4)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((v1 - v4)/v2)*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs((v2 - v4)/v1)*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   3))/6.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),3)/6. - 
               (hvs(-1 + v2/v4)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v1/v4)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((v1 - v4)/v2)*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   3))/6. - (hvs((v2 - v4)/v1)*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   3))/6.)))/2. + 
       (hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),
           3))/2. + (3*hvs(-(v3/v5))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3))/2. - 
       (9*(-((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/
             2. - ((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             ((hvs(v1)*hvs(-v3)*
                  Power(2*M_PI - 
                    M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),3)*hvs(v5))/
                6. - (hvs(-1 + v5/v3)*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((v1 - v3)/v5)*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((-v3 + v5)/v1)*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v1/v3)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),3))/6.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                  2*M_PI*hvs(-v3)*hvs(-(v1*v5)),3)/6. - 
               (hvs(-1 + v5/v3)*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((v1 - v3)/v5)*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((-v3 + v5)/v1)*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v1/v3)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),3))/6.)))/2. + 
       (3*(-((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
                Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/
             2. - ((M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             ((hvs(-v2)*hvs(v4)*
                  Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),
                   3)*hvs(v5))/6. - 
               (hvs((-v2 + v4)/v5)*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((-v2 + v5)/v4)*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v5/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs(-1 + v4/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),3))/6.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                  2*M_PI*hvs(-v2)*hvs(-(v4*v5)),3)/6. - 
               (hvs((-v2 + v4)/v5)*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((-v2 + v5)/v4)*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v5/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs(-1 + v4/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),3))/6.)))/2. - 
       (3*(-(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. \
- (hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. \
+ hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             ((hvs(v2)*hvs(v3)*hvs(-v5)*
                  Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),
                   3))/6. - (hvs(-1 + v3/v5)*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v2/v5)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((v2 - v5)/v3)*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),
                   3))/6. - (hvs((v3 - v5)/v2)*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),
                   3))/6.) + hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),3)/6. - 
               (hvs(-1 + v3/v5)*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v2/v5)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((v2 - v5)/v3)*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
               (hvs((v3 - v5)/v2)*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.)))/2.))/
   (4.*v2*v3*v4*(v1 - v3 + v5)*
     sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
       Power(v2*(-v1 + v3) + v1*v5,2) - 
       2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2)))) \
- ((-2*(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
        (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
           (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
          2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
           Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
          2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
           ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
          2*(-(t*v3f) - (1 - t)*v3i)*
           (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (v2f - v2i - v5f + v5i) - 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-v5f + v5i) + 
                (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i))) + 
          2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                (-(t*v5f) - (1 - t)*v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i)))))*
     ((-3*Power(M_PI,3)*hvs(-v1))/4. - (5*Power(M_PI,3)*hvs(-v2))/4. - 
       (3*Power(M_PI,3)*hvs(-v3))/4. + (Power(M_PI,3)*hvs(-v5))/4. + 
       (27*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/4. - 
       (9*(-2*M_PI*hvs(-v2)*rlog(Abs(v1))*rlog(Abs(v2)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v2)),2)))/4. - 
       (9*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))))/4. + 
       (9*(-(M_PI*hvs(-v1)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (9*(-(M_PI*hvs(-v3)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v3))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2) + 
       3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))) + 
       3*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
           rlog(Abs(v4))) + (9*
          (-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/4. + 
       (9*(-2*M_PI*hvs(-v4)*rlog(Abs(v3))*rlog(Abs(v4)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v4)),2)))/4. - 
       (9*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (9*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (9*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (9*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (9*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2) + 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (9*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (9*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (9*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/4. + 
       (9*(-(M_PI*hvs(-v5)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
            2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))))/4. + 
       (9*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/2. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v4))*rlog(Abs(v5)) - 
            M_PI*hvs(-v4)*Power(rlog(Abs(v5)),2)))/2. - 
       (9*(hvs(-(v5/v2))*rlog(Abs(v1))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v1)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + (3*(hvs(-(v5/v2))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - (9*(hvs(-(v5/v2))*rlog(Abs(v3))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v3)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - 3*(hvs(-(v5/v2))*rlog(Abs(v4))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v4)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) - 
       (9*(hvs(-(v5/v2))*rlog(Abs(v5))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + 6*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) + 
       6*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) + 
       3*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) + 
       6*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)) + 
          hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) + 
          hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v2) - 
                  M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5))))/6. + 
             ((-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                  2*M_PI*hvs(-v2)*hvs(-(v4*v5)))*
                Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2. - 
             hvs((-v2 + v4)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((-v2 + v5)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v5/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/2.) - 
             hvs(-1 + v4/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (hvs(-v2)*hvs(v4)*hvs(v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))))*
                   Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2.) - 
             hvs((-v2 + v4)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((-v2 + v5)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v5/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/2.) - 
             hvs(-1 + v4/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/2.)))))/
   (4.*v1*v2*v3*(-v2 + v4 + v5)*
     sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - Power(v1*(v2 - v5) + v4*v5,2) - 
       2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
          v4*(v1*v2 + (v1 + v2)*v5)))) - 
  ((-2*(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
        (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
           (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
          2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
           Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
             (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
          2*(-(t*v1f) - (1 - t)*v1i)*
           (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
          2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                (-(t*v3f) - (1 - t)*v3i)) + 
             (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
     (-(Power(M_PI,3)*hvs(-v1))/4. - (Power(M_PI,3)*hvs(-v2))/4. + 
       (Power(M_PI,3)*hvs(-v3))/4. - (Power(M_PI,3)*hvs(-v4))/2. - 
       (7*Power(M_PI,3)*hvs(-v5))/4. - 
       (3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/4. + 
       (9*(-2*M_PI*hvs(-v2)*rlog(Abs(v1))*rlog(Abs(v2)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v2)),2)))/4. - 
       (3*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)) + 
       (21*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/4. - 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v3))) + 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/4. + 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))))/4. + 
       (3*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v3))))/2. - 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v2))*rlog(Abs(v3)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v3)),2)))/2. - 
       (3*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (9*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/4. - 
       (9*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/2. + 
       (15*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v4))))/2. + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/2. + 
       (3*(hvs(-(v4/v1))*rlog(Abs(v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (3*(hvs(-(v4/v1))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (3*(-(M_PI*hvs(-v1)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(-(M_PI*hvs(-v2)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       6*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*rlog(Abs(v3))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       6*(-(M_PI*hvs(-v4)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*rlog(Abs(v4))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       6*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)) - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (9*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (15*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       6*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (9*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/4. + 
       (27*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/4. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2)))/4. + 
       3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)) + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/4. - 
       3*(-2*M_PI*hvs(-v5)*rlog(Abs(v4))*rlog(Abs(v5)) - 
          M_PI*hvs(-v4)*Power(rlog(Abs(v5)),2)) + 
       (9*(hvs(-(v5/v2))*rlog(Abs(v1))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v1)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + 3*(hvs(-(v5/v2))*rlog(Abs(v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) + 
       (9*(hvs(-(v5/v2))*rlog(Abs(v3))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v3)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + 3*(hvs(-(v5/v2))*rlog(Abs(v4))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v4)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) + 
       3*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) + 
       3*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) + 
       3*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) + 
       3*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) + 
       3*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) + 
       9*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) + 
       3*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) + 
       3*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) + 
       (3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (M_PI*hvs(-v1) - M_PI*hvs(-v3))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)) + 
            hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) + 
            hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v1) - 
                    M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4))))/6. + 
               ((-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                    2*M_PI*hvs(-v1)*hvs(-(v3*v4)))*
                  Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2. - 
               hvs((-v1 + v3)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/2.) - 
               hvs((-v1 + v4)/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/2.) - hvs(-1 + v4/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/2.) - hvs(-1 + v3/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/2.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (hvs(-v1)*hvs(v3)*hvs(v4)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))))*
                     Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2.) \
- hvs((-v1 + v3)/v4)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs((-v1 + v4)/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/2.) - hvs(-1 + v4/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/2.) - hvs(-1 + v3/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/2.))))/2. + 
       (3*((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) + 
            hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v4) - 
                    M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. + 
               ((-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                    M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)))*
                  Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2. - 
               hvs(-1 + v2/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v1)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v1)))/2.) - 
               hvs(-1 + v1/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((v1 - v4)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
               hvs((v2 - v4)/v1)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (hvs(v1)*hvs(v2)*hvs(-v4)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2)))))/
                   6. + ((2*M_PI - 
                       M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))))*
                     Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2.\
) - hvs(-1 + v2/v4)*((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v1)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs(-1 + v1/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((v1 - v4)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
               hvs((v2 - v4)/v1)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.))))/2. \
+ 3*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) + 
       3*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       (3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)) + 
            hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) + 
            hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v3) - 
                    M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. + 
               ((-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                    2*M_PI*hvs(-v3)*hvs(-(v1*v5)))*
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2. - 
               hvs(-1 + v5/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v1)))/2.) - hvs((v1 - v3)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*
                        hvs(v1 - v5)*hvs(v5)*hvs(-v3 + v5)*
                        hvs(v1 - v3 + v5) - M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((-v3 + v5)/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v3)))/2.) - hvs(-1 + v1/v3)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (hvs(v1)*hvs(-v3)*hvs(v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5)))))/
                   6. + ((2*M_PI - 
                       M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))))*
                     Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2.\
) - hvs(-1 + v5/v3)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v1)))/2.) - 
               hvs((v1 - v3)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((-v3 + v5)/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs(-1 + v1/v3)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/2.))))/2. - 
       (3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (M_PI*hvs(-v2) - M_PI*hvs(-v4))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)) + 
            hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) + 
            hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v2) - 
                    M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5))))/6. + 
               ((-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                    2*M_PI*hvs(-v2)*hvs(-(v4*v5)))*
                  Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2. - 
               hvs((-v2 + v4)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*
                        hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v2)))/6. + 
                  (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*
                        hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v2)))/2.) - 
               hvs((-v2 + v5)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v2)))/6. + 
                  (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/2.) - hvs(-1 + v5/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/2.) - hvs(-1 + v4/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*
                        hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (hvs(-v2)*hvs(v4)*hvs(v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))))*
                     Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2.) \
- hvs((-v2 + v4)/v5)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*
                        hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v2)))/6. + 
                  (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((-v2 + v5)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/6. + (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/2.) - hvs(-1 + v5/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/6. + (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/2.) - hvs(-1 + v4/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/2.))))/2. - 
       (9*((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) + 
            hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v5) - 
                    M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. + 
               ((-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                    M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)))*
                  Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2. - 
               hvs(-1 + v3/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                        hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                        hvs(v5) - M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs(-1 + v2/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((v2 - v5)/v3)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
               hvs((v3 - v5)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (hvs(v2)*hvs(v3)*hvs(-v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))))*
                     Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2.) \
- hvs(-1 + v3/v5)*((Power(M_PI,2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs(-1 + v2/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((v2 - v5)/v3)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
               hvs((v3 - v5)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.))))/2.)\
)/(4.*v1*v4*(v2 + v3 - v5)*v5*sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
       Power(v2*v3 + v4*(-v3 + v5),2) - 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))\
)) - ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
          Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
           (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
          2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
           Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
             (-v2f + v2i)*(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v4f) - (1 - t)*v4i)*
           ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i - t*v3f - 
                   (1 - t)*v3i))*(-(t*v5f) - (1 - t)*v5i) - 
             2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
          2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2))))*
     (-(Power(M_PI,3)*hvs(-v1))/4. - (Power(M_PI,3)*hvs(-v2))/4. - 
       (7*Power(M_PI,3)*hvs(-v3))/4. - (Power(M_PI,3)*hvs(-v4))/2. + 
       (Power(M_PI,3)*hvs(-v5))/4. + 
       (9*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/4. - 
       (3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/4. - 
       3*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) + 
          hvs(-(v1/v3))*rlog(Abs(v1))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (9*(-(M_PI*hvs(-v2)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))\
) + hvs(-(v1/v3))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)) + 
       (15*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/2. + 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v3))) + 
       (15*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/4. + 
       (9*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/4. - 
       (9*(-2*M_PI*hvs(-v3)*rlog(Abs(v2))*rlog(Abs(v3)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v3)),2)))/4. - 
       (3*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))\
) + hvs(-(v2/v4))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)) - 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/4. + 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/4. - 
       3*(-(M_PI*hvs(-v4)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) + 
          hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v4))) - (3*
          (-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))\
) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v4))))/2. + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/2. + 
       (3*(hvs(-(v4/v1))*rlog(Abs(v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))))/
        2. - (3*(hvs(-(v4/v1))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))))/
        2. + (3*(-(M_PI*hvs(-v1)*
               (hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))\
) + hvs(-(v3/v5))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*(-(M_PI*hvs(-v2)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))\
) + hvs(-(v3/v5))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       6*(-(M_PI*hvs(-v4)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) + 
          hvs(-(v3/v5))*rlog(Abs(v4))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)) + 
       3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)) + 
       (9*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/2. - 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v5))) - 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/2. - 
       (9*(-(M_PI*hvs(-v5)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))\
) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/2. + 
       6*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) + 
          hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
           rlog(Abs(v5))) - (3*
          (-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2)))/4. + 
       3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)) + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/4. + 
       3*(-2*M_PI*hvs(-v5)*rlog(Abs(v4))*rlog(Abs(v5)) - 
          M_PI*hvs(-v4)*Power(rlog(Abs(v5)),2)) + 
       (3*(hvs(-(v5/v2))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/
        2. - (3*(hvs(-(v5/v2))*rlog(Abs(v5))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/
        2. + 3*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) + 
       3*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) + 
       3*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) + 
       3*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) + 
       3*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) + 
       3*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) + 
       3*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) + 
       3*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       (3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (M_PI*hvs(-v1) - M_PI*hvs(-v3))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)) + 
            hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) + 
            hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v1) - 
                    M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4))))/6. + 
               ((-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                    2*M_PI*hvs(-v1)*hvs(-(v3*v4)))*
                  Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2. - 
               hvs((-v1 + v3)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs((-v1 + v4)/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/2.) - hvs(-1 + v4/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/2.) - hvs(-1 + v3/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/2.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (hvs(-v1)*hvs(v3)*hvs(v4)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))))*
                     Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2.) \
- hvs((-v1 + v3)/v4)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs((-v1 + v4)/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs(-1 + v4/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v3)))/2.) - 
               hvs(-1 + v3/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/2.))))/2. + 
       (3*((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) + 
            hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v4) - 
                    M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. + 
               ((-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                    M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)))*
                  Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2. - 
               hvs(-1 + v2/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v1)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs(-1 + v1/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((v1 - v4)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
               hvs((v2 - v4)/v1)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (hvs(v1)*hvs(v2)*hvs(-v4)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))))*
                     Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2.) \
- hvs(-1 + v2/v4)*((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v1)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs(-1 + v1/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((v1 - v4)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
               hvs((v2 - v4)/v1)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.))))/2. \
+ 3*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) + 
       9*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       (9*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)) + 
            hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) + 
            hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v3) - 
                    M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. + 
               ((-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                    2*M_PI*hvs(-v3)*hvs(-(v1*v5)))*
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2. - 
               hvs(-1 + v5/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v1)))/2.) - 
               hvs((v1 - v3)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((-v3 + v5)/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs(-1 + v1/v3)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (hvs(v1)*hvs(-v3)*hvs(v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))))*
                     Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2.) \
- hvs(-1 + v5/v3)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v1)))/2.) - 
               hvs((v1 - v3)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((-v3 + v5)/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs(-1 + v1/v3)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/2.))))/2. + 
       (3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (M_PI*hvs(-v2) - M_PI*hvs(-v4))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)) + 
            hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) + 
            hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v2) - 
                    M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5))))/6. + 
               ((-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                    2*M_PI*hvs(-v2)*hvs(-(v4*v5)))*
                  Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2. - 
               hvs((-v2 + v4)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*
                        hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v2)))/6. + 
                  (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((-v2 + v5)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/6. + (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/2.) - hvs(-1 + v5/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/6. + (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/2.) - hvs(-1 + v4/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (hvs(-v2)*hvs(v4)*hvs(v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))))*
                     Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2.) \
- hvs((-v2 + v4)/v5)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((-v2 + v5)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/6. + (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs(-1 + v5/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/6. + (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v4)))/2.) - 
               hvs(-1 + v4/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/2.))))/2. - 
       (3*((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) + 
            hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
                hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v5) - 
                    M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. + 
               ((-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                    M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)))*
                  Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2. - 
               hvs(-1 + v3/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs(-1 + v2/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((v2 - v5)/v3)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
               hvs((v3 - v5)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (hvs(v2)*hvs(v3)*hvs(-v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))))*
                     Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2.) \
- hvs(-1 + v3/v5)*((Power(M_PI,2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs(-1 + v2/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((v2 - v5)/v3)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
               hvs((v3 - v5)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.))))/2.))/
   (4.*v2*v3*v4*(v1 - v3 + v5)*sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
       Power(v2*(-v1 + v3) + v1*v5,2) - 
       2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2))))
;
 return integrandRe49;
}  


==> anc/evaluate_pentagon/src/functions/f4Eu.cpp <==

#include "../header.h"


double integrandEu4 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu4=  -((v1f*hvs(-(v4/v1))*rLi(3,v1/(v1 - v4)))/v1) + 
  (v1i*hvs(-(v4/v1))*rLi(3,v1/(v1 - v4)))/v1 + 
  (v1f*hvs(-(v4/v1))*rLi(3,v1/(v1 - v4)))/(v1 - v4) - 
  (v1i*hvs(-(v4/v1))*rLi(3,v1/(v1 - v4)))/(v1 - v4) - 
  (v4f*hvs(-(v4/v1))*rLi(3,v1/(v1 - v4)))/(v1 - v4) + 
  (v4i*hvs(-(v4/v1))*rLi(3,v1/(v1 - v4)))/(v1 - v4) - 
  (v1f*hvs(v4/v1)*rLi(3,1 - v4/v1))/v1 + 
  (v1i*hvs(v4/v1)*rLi(3,1 - v4/v1))/v1 + 
  (v1f*hvs(v4/v1)*rLi(3,1 - v4/v1))/(v1 - v4) - 
  (v1i*hvs(v4/v1)*rLi(3,1 - v4/v1))/(v1 - v4) - 
  (v4f*hvs(v4/v1)*rLi(3,1 - v4/v1))/(v1 - v4) + 
  (v4i*hvs(v4/v1)*rLi(3,1 - v4/v1))/(v1 - v4) - 
  (Power(M_PI,2)*v1f*hvs(-(v4/v1))*rlog(Abs(v1)))/(6.*v1) + 
  (Power(M_PI,2)*v1i*hvs(-(v4/v1))*rlog(Abs(v1)))/(6.*v1) + 
  (Power(M_PI,2)*v1f*hvs(-(v4/v1))*rlog(Abs(v1)))/(6.*(v1 - v4)) - 
  (Power(M_PI,2)*v1i*hvs(-(v4/v1))*rlog(Abs(v1)))/(6.*(v1 - v4)) - 
  (Power(M_PI,2)*v4f*hvs(-(v4/v1))*rlog(Abs(v1)))/(6.*(v1 - v4)) + 
  (Power(M_PI,2)*v4i*hvs(-(v4/v1))*rlog(Abs(v1)))/(6.*(v1 - v4)) + 
  (Power(M_PI,2)*v1f*Power(hvs(-v1),2)*hvs(-(v4/v1))*rlog(Abs(v1)))/(2.*v1) - 
  (Power(M_PI,2)*v1i*Power(hvs(-v1),2)*hvs(-(v4/v1))*rlog(Abs(v1)))/(2.*v1) - 
  (Power(M_PI,2)*v1f*Power(hvs(-v1),2)*hvs(-(v4/v1))*rlog(Abs(v1)))/
   (2.*(v1 - v4)) + (Power(M_PI,2)*v1i*Power(hvs(-v1),2)*hvs(-(v4/v1))*
     rlog(Abs(v1)))/(2.*(v1 - v4)) + 
  (Power(M_PI,2)*v4f*Power(hvs(-v1),2)*hvs(-(v4/v1))*rlog(Abs(v1)))/
   (2.*(v1 - v4)) - (Power(M_PI,2)*v4i*Power(hvs(-v1),2)*hvs(-(v4/v1))*
     rlog(Abs(v1)))/(2.*(v1 - v4)) - 
  (Power(M_PI,2)*v1f*hvs(-v1)*hvs(-(v4/v1))*hvs(-v1 + v4)*rlog(Abs(v1)))/v1 + 
  (Power(M_PI,2)*v1i*hvs(-v1)*hvs(-(v4/v1))*hvs(-v1 + v4)*rlog(Abs(v1)))/v1 + 
  (Power(M_PI,2)*v1f*hvs(-v1)*hvs(-(v4/v1))*hvs(-v1 + v4)*rlog(Abs(v1)))/
   (v1 - v4) - (Power(M_PI,2)*v1i*hvs(-v1)*hvs(-(v4/v1))*hvs(-v1 + v4)*
     rlog(Abs(v1)))/(v1 - v4) - 
  (Power(M_PI,2)*v4f*hvs(-v1)*hvs(-(v4/v1))*hvs(-v1 + v4)*rlog(Abs(v1)))/
   (v1 - v4) + (Power(M_PI,2)*v4i*hvs(-v1)*hvs(-(v4/v1))*hvs(-v1 + v4)*
     rlog(Abs(v1)))/(v1 - v4) + 
  (Power(M_PI,2)*v1f*hvs(-(v4/v1))*Power(hvs(-v1 + v4),2)*rlog(Abs(v1)))/
   (2.*v1) - (Power(M_PI,2)*v1i*hvs(-(v4/v1))*Power(hvs(-v1 + v4),2)*
     rlog(Abs(v1)))/(2.*v1) - (Power(M_PI,2)*v1f*hvs(-(v4/v1))*
     Power(hvs(-v1 + v4),2)*rlog(Abs(v1)))/(2.*(v1 - v4)) + 
  (Power(M_PI,2)*v1i*hvs(-(v4/v1))*Power(hvs(-v1 + v4),2)*rlog(Abs(v1)))/
   (2.*(v1 - v4)) + (Power(M_PI,2)*v4f*hvs(-(v4/v1))*Power(hvs(-v1 + v4),2)*
     rlog(Abs(v1)))/(2.*(v1 - v4)) - 
  (Power(M_PI,2)*v4i*hvs(-(v4/v1))*Power(hvs(-v1 + v4),2)*rlog(Abs(v1)))/
   (2.*(v1 - v4)) - (v1f*hvs(-(v4/v1))*Power(rlog(Abs(v1)),3))/(6.*v1) + 
  (v1i*hvs(-(v4/v1))*Power(rlog(Abs(v1)),3))/(6.*v1) + 
  (v1f*hvs(-(v4/v1))*Power(rlog(Abs(v1)),3))/(6.*(v1 - v4)) - 
  (v1i*hvs(-(v4/v1))*Power(rlog(Abs(v1)),3))/(6.*(v1 - v4)) - 
  (v4f*hvs(-(v4/v1))*Power(rlog(Abs(v1)),3))/(6.*(v1 - v4)) + 
  (v4i*hvs(-(v4/v1))*Power(rlog(Abs(v1)),3))/(6.*(v1 - v4)) + 
  (Power(M_PI,2)*v1f*hvs(-(v4/v1))*rlog(Abs(v1 - v4)))/(6.*v1) - 
  (Power(M_PI,2)*v1i*hvs(-(v4/v1))*rlog(Abs(v1 - v4)))/(6.*v1) - 
  (Power(M_PI,2)*v1f*hvs(-(v4/v1))*rlog(Abs(v1 - v4)))/(6.*(v1 - v4)) + 
  (Power(M_PI,2)*v1i*hvs(-(v4/v1))*rlog(Abs(v1 - v4)))/(6.*(v1 - v4)) + 
  (Power(M_PI,2)*v4f*hvs(-(v4/v1))*rlog(Abs(v1 - v4)))/(6.*(v1 - v4)) - 
  (Power(M_PI,2)*v4i*hvs(-(v4/v1))*rlog(Abs(v1 - v4)))/(6.*(v1 - v4)) - 
  (Power(M_PI,2)*v1f*Power(hvs(-v1),2)*hvs(-(v4/v1))*rlog(Abs(v1 - v4)))/
   (2.*v1) + (Power(M_PI,2)*v1i*Power(hvs(-v1),2)*hvs(-(v4/v1))*
     rlog(Abs(v1 - v4)))/(2.*v1) + 
  (Power(M_PI,2)*v1f*Power(hvs(-v1),2)*hvs(-(v4/v1))*rlog(Abs(v1 - v4)))/
   (2.*(v1 - v4)) - (Power(M_PI,2)*v1i*Power(hvs(-v1),2)*hvs(-(v4/v1))*
     rlog(Abs(v1 - v4)))/(2.*(v1 - v4)) - 
  (Power(M_PI,2)*v4f*Power(hvs(-v1),2)*hvs(-(v4/v1))*rlog(Abs(v1 - v4)))/
   (2.*(v1 - v4)) + (Power(M_PI,2)*v4i*Power(hvs(-v1),2)*hvs(-(v4/v1))*
     rlog(Abs(v1 - v4)))/(2.*(v1 - v4)) + 
  (Power(M_PI,2)*v1f*hvs(-v1)*hvs(-(v4/v1))*hvs(-v1 + v4)*rlog(Abs(v1 - v4)))/
   v1 - (Power(M_PI,2)*v1i*hvs(-v1)*hvs(-(v4/v1))*hvs(-v1 + v4)*
     rlog(Abs(v1 - v4)))/v1 - (Power(M_PI,2)*v1f*hvs(-v1)*hvs(-(v4/v1))*
     hvs(-v1 + v4)*rlog(Abs(v1 - v4)))/(v1 - v4) + 
  (Power(M_PI,2)*v1i*hvs(-v1)*hvs(-(v4/v1))*hvs(-v1 + v4)*rlog(Abs(v1 - v4)))/
   (v1 - v4) + (Power(M_PI,2)*v4f*hvs(-v1)*hvs(-(v4/v1))*hvs(-v1 + v4)*
     rlog(Abs(v1 - v4)))/(v1 - v4) - 
  (Power(M_PI,2)*v4i*hvs(-v1)*hvs(-(v4/v1))*hvs(-v1 + v4)*rlog(Abs(v1 - v4)))/
   (v1 - v4) - (Power(M_PI,2)*v1f*hvs(-(v4/v1))*Power(hvs(-v1 + v4),2)*
     rlog(Abs(v1 - v4)))/(2.*v1) + 
  (Power(M_PI,2)*v1i*hvs(-(v4/v1))*Power(hvs(-v1 + v4),2)*rlog(Abs(v1 - v4)))/
   (2.*v1) + (Power(M_PI,2)*v1f*hvs(-(v4/v1))*Power(hvs(-v1 + v4),2)*
     rlog(Abs(v1 - v4)))/(2.*(v1 - v4)) - 
  (Power(M_PI,2)*v1i*hvs(-(v4/v1))*Power(hvs(-v1 + v4),2)*rlog(Abs(v1 - v4)))/
   (2.*(v1 - v4)) - (Power(M_PI,2)*v4f*hvs(-(v4/v1))*Power(hvs(-v1 + v4),2)*
     rlog(Abs(v1 - v4)))/(2.*(v1 - v4)) + 
  (Power(M_PI,2)*v4i*hvs(-(v4/v1))*Power(hvs(-v1 + v4),2)*rlog(Abs(v1 - v4)))/
   (2.*(v1 - v4)) + (v1f*hvs(-(v4/v1))*Power(rlog(Abs(v1)),2)*
     rlog(Abs(v1 - v4)))/(2.*v1) - 
  (v1i*hvs(-(v4/v1))*Power(rlog(Abs(v1)),2)*rlog(Abs(v1 - v4)))/(2.*v1) - 
  (v1f*hvs(-(v4/v1))*Power(rlog(Abs(v1)),2)*rlog(Abs(v1 - v4)))/
   (2.*(v1 - v4)) + (v1i*hvs(-(v4/v1))*Power(rlog(Abs(v1)),2)*
     rlog(Abs(v1 - v4)))/(2.*(v1 - v4)) + 
  (v4f*hvs(-(v4/v1))*Power(rlog(Abs(v1)),2)*rlog(Abs(v1 - v4)))/
   (2.*(v1 - v4)) - (v4i*hvs(-(v4/v1))*Power(rlog(Abs(v1)),2)*
     rlog(Abs(v1 - v4)))/(2.*(v1 - v4)) - 
  (v1f*hvs(-(v4/v1))*rlog(Abs(v1))*Power(rlog(Abs(v1 - v4)),2))/(2.*v1) + 
  (v1i*hvs(-(v4/v1))*rlog(Abs(v1))*Power(rlog(Abs(v1 - v4)),2))/(2.*v1) + 
  (v1f*hvs(-(v4/v1))*rlog(Abs(v1))*Power(rlog(Abs(v1 - v4)),2))/
   (2.*(v1 - v4)) - (v1i*hvs(-(v4/v1))*rlog(Abs(v1))*
     Power(rlog(Abs(v1 - v4)),2))/(2.*(v1 - v4)) - 
  (v4f*hvs(-(v4/v1))*rlog(Abs(v1))*Power(rlog(Abs(v1 - v4)),2))/
   (2.*(v1 - v4)) + (v4i*hvs(-(v4/v1))*rlog(Abs(v1))*
     Power(rlog(Abs(v1 - v4)),2))/(2.*(v1 - v4)) + 
  (v1f*hvs(-(v4/v1))*Power(rlog(Abs(v1 - v4)),3))/(6.*v1) - 
  (v1i*hvs(-(v4/v1))*Power(rlog(Abs(v1 - v4)),3))/(6.*v1) - 
  (v1f*hvs(-(v4/v1))*Power(rlog(Abs(v1 - v4)),3))/(6.*(v1 - v4)) + 
  (v1i*hvs(-(v4/v1))*Power(rlog(Abs(v1 - v4)),3))/(6.*(v1 - v4)) + 
  (v4f*hvs(-(v4/v1))*Power(rlog(Abs(v1 - v4)),3))/(6.*(v1 - v4)) - 
  (v4i*hvs(-(v4/v1))*Power(rlog(Abs(v1 - v4)),3))/(6.*(v1 - v4)) - 
  (Power(M_PI,2)*v1f*hvs(-v1)*hvs(-(v4/v1))*rlog(Abs(v1))*sign(v1))/v1 + 
  (Power(M_PI,2)*v1i*hvs(-v1)*hvs(-(v4/v1))*rlog(Abs(v1))*sign(v1))/v1 + 
  (Power(M_PI,2)*v1f*hvs(-v1)*hvs(-(v4/v1))*rlog(Abs(v1))*sign(v1))/(v1 - v4) - 
  (Power(M_PI,2)*v1i*hvs(-v1)*hvs(-(v4/v1))*rlog(Abs(v1))*sign(v1))/(v1 - v4) - 
  (Power(M_PI,2)*v4f*hvs(-v1)*hvs(-(v4/v1))*rlog(Abs(v1))*sign(v1))/(v1 - v4) + 
  (Power(M_PI,2)*v4i*hvs(-v1)*hvs(-(v4/v1))*rlog(Abs(v1))*sign(v1))/(v1 - v4) + 
  (Power(M_PI,2)*v1f*hvs(-(v4/v1))*hvs(-v1 + v4)*rlog(Abs(v1))*sign(v1))/v1 - 
  (Power(M_PI,2)*v1i*hvs(-(v4/v1))*hvs(-v1 + v4)*rlog(Abs(v1))*sign(v1))/v1 - 
  (Power(M_PI,2)*v1f*hvs(-(v4/v1))*hvs(-v1 + v4)*rlog(Abs(v1))*sign(v1))/
   (v1 - v4) + (Power(M_PI,2)*v1i*hvs(-(v4/v1))*hvs(-v1 + v4)*rlog(Abs(v1))*
     sign(v1))/(v1 - v4) + (Power(M_PI,2)*v4f*hvs(-(v4/v1))*hvs(-v1 + v4)*
     rlog(Abs(v1))*sign(v1))/(v1 - v4) - 
  (Power(M_PI,2)*v4i*hvs(-(v4/v1))*hvs(-v1 + v4)*rlog(Abs(v1))*sign(v1))/
   (v1 - v4) + (Power(M_PI,2)*v1f*hvs(-v1)*hvs(-(v4/v1))*rlog(Abs(v1 - v4))*
     sign(v1))/v1 - (Power(M_PI,2)*v1i*hvs(-v1)*hvs(-(v4/v1))*
     rlog(Abs(v1 - v4))*sign(v1))/v1 - 
  (Power(M_PI,2)*v1f*hvs(-v1)*hvs(-(v4/v1))*rlog(Abs(v1 - v4))*sign(v1))/
   (v1 - v4) + (Power(M_PI,2)*v1i*hvs(-v1)*hvs(-(v4/v1))*rlog(Abs(v1 - v4))*
     sign(v1))/(v1 - v4) + (Power(M_PI,2)*v4f*hvs(-v1)*hvs(-(v4/v1))*
     rlog(Abs(v1 - v4))*sign(v1))/(v1 - v4) - 
  (Power(M_PI,2)*v4i*hvs(-v1)*hvs(-(v4/v1))*rlog(Abs(v1 - v4))*sign(v1))/
   (v1 - v4) - (Power(M_PI,2)*v1f*hvs(-(v4/v1))*hvs(-v1 + v4)*
     rlog(Abs(v1 - v4))*sign(v1))/v1 + 
  (Power(M_PI,2)*v1i*hvs(-(v4/v1))*hvs(-v1 + v4)*rlog(Abs(v1 - v4))*sign(v1))/
   v1 + (Power(M_PI,2)*v1f*hvs(-(v4/v1))*hvs(-v1 + v4)*rlog(Abs(v1 - v4))*
     sign(v1))/(v1 - v4) - (Power(M_PI,2)*v1i*hvs(-(v4/v1))*hvs(-v1 + v4)*
     rlog(Abs(v1 - v4))*sign(v1))/(v1 - v4) - 
  (Power(M_PI,2)*v4f*hvs(-(v4/v1))*hvs(-v1 + v4)*rlog(Abs(v1 - v4))*sign(v1))/
   (v1 - v4) + (Power(M_PI,2)*v4i*hvs(-(v4/v1))*hvs(-v1 + v4)*
     rlog(Abs(v1 - v4))*sign(v1))/(v1 - v4) + 
  (Power(M_PI,2)*v1f*hvs(-(v4/v1))*rlog(Abs(v1))*Power(sign(v1),2))/(2.*v1) - 
  (Power(M_PI,2)*v1i*hvs(-(v4/v1))*rlog(Abs(v1))*Power(sign(v1),2))/(2.*v1) - 
  (Power(M_PI,2)*v1f*hvs(-(v4/v1))*rlog(Abs(v1))*Power(sign(v1),2))/
   (2.*(v1 - v4)) + (Power(M_PI,2)*v1i*hvs(-(v4/v1))*rlog(Abs(v1))*
     Power(sign(v1),2))/(2.*(v1 - v4)) + 
  (Power(M_PI,2)*v4f*hvs(-(v4/v1))*rlog(Abs(v1))*Power(sign(v1),2))/
   (2.*(v1 - v4)) - (Power(M_PI,2)*v4i*hvs(-(v4/v1))*rlog(Abs(v1))*
     Power(sign(v1),2))/(2.*(v1 - v4)) - 
  (Power(M_PI,2)*v1f*hvs(-(v4/v1))*rlog(Abs(v1 - v4))*Power(sign(v1),2))/
   (2.*v1) + (Power(M_PI,2)*v1i*hvs(-(v4/v1))*rlog(Abs(v1 - v4))*
     Power(sign(v1),2))/(2.*v1) + 
  (Power(M_PI,2)*v1f*hvs(-(v4/v1))*rlog(Abs(v1 - v4))*Power(sign(v1),2))/
   (2.*(v1 - v4)) - (Power(M_PI,2)*v1i*hvs(-(v4/v1))*rlog(Abs(v1 - v4))*
     Power(sign(v1),2))/(2.*(v1 - v4)) - 
  (Power(M_PI,2)*v4f*hvs(-(v4/v1))*rlog(Abs(v1 - v4))*Power(sign(v1),2))/
   (2.*(v1 - v4)) + (Power(M_PI,2)*v4i*hvs(-(v4/v1))*rlog(Abs(v1 - v4))*
     Power(sign(v1),2))/(2.*(v1 - v4))
;
 return integrandEu4;
}  


==> anc/evaluate_pentagon/src/functions/f4Im.cpp <==

#include "../header.h"


double integrandIm4 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm4=  (Power(M_PI,3)*v1f*hvs(-v1)*hvs(-(v4/v1)))/(6.*v1) - 
  (Power(M_PI,3)*v1i*hvs(-v1)*hvs(-(v4/v1)))/(6.*v1) - 
  (Power(M_PI,3)*v1f*hvs(-v1)*hvs(-(v4/v1)))/(6.*(v1 - v4)) + 
  (Power(M_PI,3)*v1i*hvs(-v1)*hvs(-(v4/v1)))/(6.*(v1 - v4)) + 
  (Power(M_PI,3)*v4f*hvs(-v1)*hvs(-(v4/v1)))/(6.*(v1 - v4)) - 
  (Power(M_PI,3)*v4i*hvs(-v1)*hvs(-(v4/v1)))/(6.*(v1 - v4)) - 
  (Power(M_PI,3)*v1f*Power(hvs(-v1),3)*hvs(-(v4/v1)))/(6.*v1) + 
  (Power(M_PI,3)*v1i*Power(hvs(-v1),3)*hvs(-(v4/v1)))/(6.*v1) + 
  (Power(M_PI,3)*v1f*Power(hvs(-v1),3)*hvs(-(v4/v1)))/(6.*(v1 - v4)) - 
  (Power(M_PI,3)*v1i*Power(hvs(-v1),3)*hvs(-(v4/v1)))/(6.*(v1 - v4)) - 
  (Power(M_PI,3)*v4f*Power(hvs(-v1),3)*hvs(-(v4/v1)))/(6.*(v1 - v4)) + 
  (Power(M_PI,3)*v4i*Power(hvs(-v1),3)*hvs(-(v4/v1)))/(6.*(v1 - v4)) - 
  (Power(M_PI,3)*v1f*hvs(-(v4/v1))*hvs(-v1 + v4))/(6.*v1) + 
  (Power(M_PI,3)*v1i*hvs(-(v4/v1))*hvs(-v1 + v4))/(6.*v1) + 
  (Power(M_PI,3)*v1f*hvs(-(v4/v1))*hvs(-v1 + v4))/(6.*(v1 - v4)) - 
  (Power(M_PI,3)*v1i*hvs(-(v4/v1))*hvs(-v1 + v4))/(6.*(v1 - v4)) - 
  (Power(M_PI,3)*v4f*hvs(-(v4/v1))*hvs(-v1 + v4))/(6.*(v1 - v4)) + 
  (Power(M_PI,3)*v4i*hvs(-(v4/v1))*hvs(-v1 + v4))/(6.*(v1 - v4)) + 
  (Power(M_PI,3)*v1f*Power(hvs(-v1),2)*hvs(-(v4/v1))*hvs(-v1 + v4))/(2.*v1) - 
  (Power(M_PI,3)*v1i*Power(hvs(-v1),2)*hvs(-(v4/v1))*hvs(-v1 + v4))/(2.*v1) - 
  (Power(M_PI,3)*v1f*Power(hvs(-v1),2)*hvs(-(v4/v1))*hvs(-v1 + v4))/
   (2.*(v1 - v4)) + (Power(M_PI,3)*v1i*Power(hvs(-v1),2)*hvs(-(v4/v1))*
     hvs(-v1 + v4))/(2.*(v1 - v4)) + 
  (Power(M_PI,3)*v4f*Power(hvs(-v1),2)*hvs(-(v4/v1))*hvs(-v1 + v4))/
   (2.*(v1 - v4)) - (Power(M_PI,3)*v4i*Power(hvs(-v1),2)*hvs(-(v4/v1))*
     hvs(-v1 + v4))/(2.*(v1 - v4)) - 
  (Power(M_PI,3)*v1f*hvs(-v1)*hvs(-(v4/v1))*Power(hvs(-v1 + v4),2))/(2.*v1) + 
  (Power(M_PI,3)*v1i*hvs(-v1)*hvs(-(v4/v1))*Power(hvs(-v1 + v4),2))/(2.*v1) + 
  (Power(M_PI,3)*v1f*hvs(-v1)*hvs(-(v4/v1))*Power(hvs(-v1 + v4),2))/
   (2.*(v1 - v4)) - (Power(M_PI,3)*v1i*hvs(-v1)*hvs(-(v4/v1))*
     Power(hvs(-v1 + v4),2))/(2.*(v1 - v4)) - 
  (Power(M_PI,3)*v4f*hvs(-v1)*hvs(-(v4/v1))*Power(hvs(-v1 + v4),2))/
   (2.*(v1 - v4)) + (Power(M_PI,3)*v4i*hvs(-v1)*hvs(-(v4/v1))*
     Power(hvs(-v1 + v4),2))/(2.*(v1 - v4)) + 
  (Power(M_PI,3)*v1f*hvs(-(v4/v1))*Power(hvs(-v1 + v4),3))/(6.*v1) - 
  (Power(M_PI,3)*v1i*hvs(-(v4/v1))*Power(hvs(-v1 + v4),3))/(6.*v1) - 
  (Power(M_PI,3)*v1f*hvs(-(v4/v1))*Power(hvs(-v1 + v4),3))/(6.*(v1 - v4)) + 
  (Power(M_PI,3)*v1i*hvs(-(v4/v1))*Power(hvs(-v1 + v4),3))/(6.*(v1 - v4)) + 
  (Power(M_PI,3)*v4f*hvs(-(v4/v1))*Power(hvs(-v1 + v4),3))/(6.*(v1 - v4)) - 
  (Power(M_PI,3)*v4i*hvs(-(v4/v1))*Power(hvs(-v1 + v4),3))/(6.*(v1 - v4)) + 
  (M_PI*v1f*hvs(-v1)*hvs(-(v4/v1))*Power(rlog(Abs(v1)),2))/(2.*v1) - 
  (M_PI*v1i*hvs(-v1)*hvs(-(v4/v1))*Power(rlog(Abs(v1)),2))/(2.*v1) - 
  (M_PI*v1f*hvs(-v1)*hvs(-(v4/v1))*Power(rlog(Abs(v1)),2))/(2.*(v1 - v4)) + 
  (M_PI*v1i*hvs(-v1)*hvs(-(v4/v1))*Power(rlog(Abs(v1)),2))/(2.*(v1 - v4)) + 
  (M_PI*v4f*hvs(-v1)*hvs(-(v4/v1))*Power(rlog(Abs(v1)),2))/(2.*(v1 - v4)) - 
  (M_PI*v4i*hvs(-v1)*hvs(-(v4/v1))*Power(rlog(Abs(v1)),2))/(2.*(v1 - v4)) - 
  (M_PI*v1f*hvs(-(v4/v1))*hvs(-v1 + v4)*Power(rlog(Abs(v1)),2))/(2.*v1) + 
  (M_PI*v1i*hvs(-(v4/v1))*hvs(-v1 + v4)*Power(rlog(Abs(v1)),2))/(2.*v1) + 
  (M_PI*v1f*hvs(-(v4/v1))*hvs(-v1 + v4)*Power(rlog(Abs(v1)),2))/
   (2.*(v1 - v4)) - (M_PI*v1i*hvs(-(v4/v1))*hvs(-v1 + v4)*
     Power(rlog(Abs(v1)),2))/(2.*(v1 - v4)) - 
  (M_PI*v4f*hvs(-(v4/v1))*hvs(-v1 + v4)*Power(rlog(Abs(v1)),2))/
   (2.*(v1 - v4)) + (M_PI*v4i*hvs(-(v4/v1))*hvs(-v1 + v4)*
     Power(rlog(Abs(v1)),2))/(2.*(v1 - v4)) - 
  (M_PI*v1f*hvs(-v1)*hvs(-(v4/v1))*rlog(Abs(v1))*rlog(Abs(v1 - v4)))/v1 + 
  (M_PI*v1i*hvs(-v1)*hvs(-(v4/v1))*rlog(Abs(v1))*rlog(Abs(v1 - v4)))/v1 + 
  (M_PI*v1f*hvs(-v1)*hvs(-(v4/v1))*rlog(Abs(v1))*rlog(Abs(v1 - v4)))/
   (v1 - v4) - (M_PI*v1i*hvs(-v1)*hvs(-(v4/v1))*rlog(Abs(v1))*
     rlog(Abs(v1 - v4)))/(v1 - v4) - 
  (M_PI*v4f*hvs(-v1)*hvs(-(v4/v1))*rlog(Abs(v1))*rlog(Abs(v1 - v4)))/
   (v1 - v4) + (M_PI*v4i*hvs(-v1)*hvs(-(v4/v1))*rlog(Abs(v1))*
     rlog(Abs(v1 - v4)))/(v1 - v4) + 
  (M_PI*v1f*hvs(-(v4/v1))*hvs(-v1 + v4)*rlog(Abs(v1))*rlog(Abs(v1 - v4)))/v1 - 
  (M_PI*v1i*hvs(-(v4/v1))*hvs(-v1 + v4)*rlog(Abs(v1))*rlog(Abs(v1 - v4)))/v1 - 
  (M_PI*v1f*hvs(-(v4/v1))*hvs(-v1 + v4)*rlog(Abs(v1))*rlog(Abs(v1 - v4)))/
   (v1 - v4) + (M_PI*v1i*hvs(-(v4/v1))*hvs(-v1 + v4)*rlog(Abs(v1))*
     rlog(Abs(v1 - v4)))/(v1 - v4) + 
  (M_PI*v4f*hvs(-(v4/v1))*hvs(-v1 + v4)*rlog(Abs(v1))*rlog(Abs(v1 - v4)))/
   (v1 - v4) - (M_PI*v4i*hvs(-(v4/v1))*hvs(-v1 + v4)*rlog(Abs(v1))*
     rlog(Abs(v1 - v4)))/(v1 - v4) + 
  (M_PI*v1f*hvs(-v1)*hvs(-(v4/v1))*Power(rlog(Abs(v1 - v4)),2))/(2.*v1) - 
  (M_PI*v1i*hvs(-v1)*hvs(-(v4/v1))*Power(rlog(Abs(v1 - v4)),2))/(2.*v1) - 
  (M_PI*v1f*hvs(-v1)*hvs(-(v4/v1))*Power(rlog(Abs(v1 - v4)),2))/
   (2.*(v1 - v4)) + (M_PI*v1i*hvs(-v1)*hvs(-(v4/v1))*
     Power(rlog(Abs(v1 - v4)),2))/(2.*(v1 - v4)) + 
  (M_PI*v4f*hvs(-v1)*hvs(-(v4/v1))*Power(rlog(Abs(v1 - v4)),2))/
   (2.*(v1 - v4)) - (M_PI*v4i*hvs(-v1)*hvs(-(v4/v1))*
     Power(rlog(Abs(v1 - v4)),2))/(2.*(v1 - v4)) - 
  (M_PI*v1f*hvs(-(v4/v1))*hvs(-v1 + v4)*Power(rlog(Abs(v1 - v4)),2))/(2.*v1) + 
  (M_PI*v1i*hvs(-(v4/v1))*hvs(-v1 + v4)*Power(rlog(Abs(v1 - v4)),2))/(2.*v1) + 
  (M_PI*v1f*hvs(-(v4/v1))*hvs(-v1 + v4)*Power(rlog(Abs(v1 - v4)),2))/
   (2.*(v1 - v4)) - (M_PI*v1i*hvs(-(v4/v1))*hvs(-v1 + v4)*
     Power(rlog(Abs(v1 - v4)),2))/(2.*(v1 - v4)) - 
  (M_PI*v4f*hvs(-(v4/v1))*hvs(-v1 + v4)*Power(rlog(Abs(v1 - v4)),2))/
   (2.*(v1 - v4)) + (M_PI*v4i*hvs(-(v4/v1))*hvs(-v1 + v4)*
     Power(rlog(Abs(v1 - v4)),2))/(2.*(v1 - v4)) - 
  (Power(M_PI,3)*v1f*hvs(-(v4/v1))*sign(v1))/(6.*v1) + 
  (Power(M_PI,3)*v1i*hvs(-(v4/v1))*sign(v1))/(6.*v1) + 
  (Power(M_PI,3)*v1f*hvs(-(v4/v1))*sign(v1))/(6.*(v1 - v4)) - 
  (Power(M_PI,3)*v1i*hvs(-(v4/v1))*sign(v1))/(6.*(v1 - v4)) - 
  (Power(M_PI,3)*v4f*hvs(-(v4/v1))*sign(v1))/(6.*(v1 - v4)) + 
  (Power(M_PI,3)*v4i*hvs(-(v4/v1))*sign(v1))/(6.*(v1 - v4)) + 
  (Power(M_PI,3)*v1f*Power(hvs(-v1),2)*hvs(-(v4/v1))*sign(v1))/(2.*v1) - 
  (Power(M_PI,3)*v1i*Power(hvs(-v1),2)*hvs(-(v4/v1))*sign(v1))/(2.*v1) - 
  (Power(M_PI,3)*v1f*Power(hvs(-v1),2)*hvs(-(v4/v1))*sign(v1))/(2.*(v1 - v4)) + 
  (Power(M_PI,3)*v1i*Power(hvs(-v1),2)*hvs(-(v4/v1))*sign(v1))/(2.*(v1 - v4)) + 
  (Power(M_PI,3)*v4f*Power(hvs(-v1),2)*hvs(-(v4/v1))*sign(v1))/(2.*(v1 - v4)) - 
  (Power(M_PI,3)*v4i*Power(hvs(-v1),2)*hvs(-(v4/v1))*sign(v1))/(2.*(v1 - v4)) - 
  (Power(M_PI,3)*v1f*hvs(-v1)*hvs(-(v4/v1))*hvs(-v1 + v4)*sign(v1))/v1 + 
  (Power(M_PI,3)*v1i*hvs(-v1)*hvs(-(v4/v1))*hvs(-v1 + v4)*sign(v1))/v1 + 
  (Power(M_PI,3)*v1f*hvs(-v1)*hvs(-(v4/v1))*hvs(-v1 + v4)*sign(v1))/(v1 - v4) - 
  (Power(M_PI,3)*v1i*hvs(-v1)*hvs(-(v4/v1))*hvs(-v1 + v4)*sign(v1))/(v1 - v4) - 
  (Power(M_PI,3)*v4f*hvs(-v1)*hvs(-(v4/v1))*hvs(-v1 + v4)*sign(v1))/(v1 - v4) + 
  (Power(M_PI,3)*v4i*hvs(-v1)*hvs(-(v4/v1))*hvs(-v1 + v4)*sign(v1))/(v1 - v4) + 
  (Power(M_PI,3)*v1f*hvs(-(v4/v1))*Power(hvs(-v1 + v4),2)*sign(v1))/(2.*v1) - 
  (Power(M_PI,3)*v1i*hvs(-(v4/v1))*Power(hvs(-v1 + v4),2)*sign(v1))/(2.*v1) - 
  (Power(M_PI,3)*v1f*hvs(-(v4/v1))*Power(hvs(-v1 + v4),2)*sign(v1))/
   (2.*(v1 - v4)) + (Power(M_PI,3)*v1i*hvs(-(v4/v1))*Power(hvs(-v1 + v4),2)*
     sign(v1))/(2.*(v1 - v4)) + 
  (Power(M_PI,3)*v4f*hvs(-(v4/v1))*Power(hvs(-v1 + v4),2)*sign(v1))/
   (2.*(v1 - v4)) - (Power(M_PI,3)*v4i*hvs(-(v4/v1))*Power(hvs(-v1 + v4),2)*
     sign(v1))/(2.*(v1 - v4)) - 
  (M_PI*v1f*hvs(-(v4/v1))*Power(rlog(Abs(v1)),2)*sign(v1))/(2.*v1) + 
  (M_PI*v1i*hvs(-(v4/v1))*Power(rlog(Abs(v1)),2)*sign(v1))/(2.*v1) + 
  (M_PI*v1f*hvs(-(v4/v1))*Power(rlog(Abs(v1)),2)*sign(v1))/(2.*(v1 - v4)) - 
  (M_PI*v1i*hvs(-(v4/v1))*Power(rlog(Abs(v1)),2)*sign(v1))/(2.*(v1 - v4)) - 
  (M_PI*v4f*hvs(-(v4/v1))*Power(rlog(Abs(v1)),2)*sign(v1))/(2.*(v1 - v4)) + 
  (M_PI*v4i*hvs(-(v4/v1))*Power(rlog(Abs(v1)),2)*sign(v1))/(2.*(v1 - v4)) + 
  (M_PI*v1f*hvs(-(v4/v1))*rlog(Abs(v1))*rlog(Abs(v1 - v4))*sign(v1))/v1 - 
  (M_PI*v1i*hvs(-(v4/v1))*rlog(Abs(v1))*rlog(Abs(v1 - v4))*sign(v1))/v1 - 
  (M_PI*v1f*hvs(-(v4/v1))*rlog(Abs(v1))*rlog(Abs(v1 - v4))*sign(v1))/
   (v1 - v4) + (M_PI*v1i*hvs(-(v4/v1))*rlog(Abs(v1))*rlog(Abs(v1 - v4))*
     sign(v1))/(v1 - v4) + (M_PI*v4f*hvs(-(v4/v1))*rlog(Abs(v1))*
     rlog(Abs(v1 - v4))*sign(v1))/(v1 - v4) - 
  (M_PI*v4i*hvs(-(v4/v1))*rlog(Abs(v1))*rlog(Abs(v1 - v4))*sign(v1))/
   (v1 - v4) - (M_PI*v1f*hvs(-(v4/v1))*Power(rlog(Abs(v1 - v4)),2)*sign(v1))/
   (2.*v1) + (M_PI*v1i*hvs(-(v4/v1))*Power(rlog(Abs(v1 - v4)),2)*sign(v1))/
   (2.*v1) + (M_PI*v1f*hvs(-(v4/v1))*Power(rlog(Abs(v1 - v4)),2)*sign(v1))/
   (2.*(v1 - v4)) - (M_PI*v1i*hvs(-(v4/v1))*Power(rlog(Abs(v1 - v4)),2)*
     sign(v1))/(2.*(v1 - v4)) - 
  (M_PI*v4f*hvs(-(v4/v1))*Power(rlog(Abs(v1 - v4)),2)*sign(v1))/
   (2.*(v1 - v4)) + (M_PI*v4i*hvs(-(v4/v1))*Power(rlog(Abs(v1 - v4)),2)*
     sign(v1))/(2.*(v1 - v4)) - 
  (Power(M_PI,3)*v1f*hvs(-v1)*hvs(-(v4/v1))*Power(sign(v1),2))/(2.*v1) + 
  (Power(M_PI,3)*v1i*hvs(-v1)*hvs(-(v4/v1))*Power(sign(v1),2))/(2.*v1) + 
  (Power(M_PI,3)*v1f*hvs(-v1)*hvs(-(v4/v1))*Power(sign(v1),2))/(2.*(v1 - v4)) - 
  (Power(M_PI,3)*v1i*hvs(-v1)*hvs(-(v4/v1))*Power(sign(v1),2))/(2.*(v1 - v4)) - 
  (Power(M_PI,3)*v4f*hvs(-v1)*hvs(-(v4/v1))*Power(sign(v1),2))/(2.*(v1 - v4)) + 
  (Power(M_PI,3)*v4i*hvs(-v1)*hvs(-(v4/v1))*Power(sign(v1),2))/(2.*(v1 - v4)) + 
  (Power(M_PI,3)*v1f*hvs(-(v4/v1))*hvs(-v1 + v4)*Power(sign(v1),2))/(2.*v1) - 
  (Power(M_PI,3)*v1i*hvs(-(v4/v1))*hvs(-v1 + v4)*Power(sign(v1),2))/(2.*v1) - 
  (Power(M_PI,3)*v1f*hvs(-(v4/v1))*hvs(-v1 + v4)*Power(sign(v1),2))/
   (2.*(v1 - v4)) + (Power(M_PI,3)*v1i*hvs(-(v4/v1))*hvs(-v1 + v4)*
     Power(sign(v1),2))/(2.*(v1 - v4)) + 
  (Power(M_PI,3)*v4f*hvs(-(v4/v1))*hvs(-v1 + v4)*Power(sign(v1),2))/
   (2.*(v1 - v4)) - (Power(M_PI,3)*v4i*hvs(-(v4/v1))*hvs(-v1 + v4)*
     Power(sign(v1),2))/(2.*(v1 - v4)) + 
  (Power(M_PI,3)*v1f*hvs(-(v4/v1))*Power(sign(v1),3))/(6.*v1) - 
  (Power(M_PI,3)*v1i*hvs(-(v4/v1))*Power(sign(v1),3))/(6.*v1) - 
  (Power(M_PI,3)*v1f*hvs(-(v4/v1))*Power(sign(v1),3))/(6.*(v1 - v4)) + 
  (Power(M_PI,3)*v1i*hvs(-(v4/v1))*Power(sign(v1),3))/(6.*(v1 - v4)) + 
  (Power(M_PI,3)*v4f*hvs(-(v4/v1))*Power(sign(v1),3))/(6.*(v1 - v4)) - 
  (Power(M_PI,3)*v4i*hvs(-(v4/v1))*Power(sign(v1),3))/(6.*(v1 - v4))
;
 return integrandIm4;
}  


==> anc/evaluate_pentagon/src/functions/f4Re.cpp <==

#include "../header.h"


double integrandRe4 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe4=  -((v1f*hvs(-(v4/v1))*rLi(3,v1/(v1 - v4)))/v1) + 
  (v1i*hvs(-(v4/v1))*rLi(3,v1/(v1 - v4)))/v1 + 
  (v1f*hvs(-(v4/v1))*rLi(3,v1/(v1 - v4)))/(v1 - v4) - 
  (v1i*hvs(-(v4/v1))*rLi(3,v1/(v1 - v4)))/(v1 - v4) - 
  (v4f*hvs(-(v4/v1))*rLi(3,v1/(v1 - v4)))/(v1 - v4) + 
  (v4i*hvs(-(v4/v1))*rLi(3,v1/(v1 - v4)))/(v1 - v4) - 
  (v1f*hvs(v4/v1)*rLi(3,1 - v4/v1))/v1 + 
  (v1i*hvs(v4/v1)*rLi(3,1 - v4/v1))/v1 + 
  (v1f*hvs(v4/v1)*rLi(3,1 - v4/v1))/(v1 - v4) - 
  (v1i*hvs(v4/v1)*rLi(3,1 - v4/v1))/(v1 - v4) - 
  (v4f*hvs(v4/v1)*rLi(3,1 - v4/v1))/(v1 - v4) + 
  (v4i*hvs(v4/v1)*rLi(3,1 - v4/v1))/(v1 - v4) - 
  (Power(M_PI,2)*v1f*hvs(-(v4/v1))*rlog(Abs(v1)))/(6.*v1) + 
  (Power(M_PI,2)*v1i*hvs(-(v4/v1))*rlog(Abs(v1)))/(6.*v1) + 
  (Power(M_PI,2)*v1f*hvs(-(v4/v1))*rlog(Abs(v1)))/(6.*(v1 - v4)) - 
  (Power(M_PI,2)*v1i*hvs(-(v4/v1))*rlog(Abs(v1)))/(6.*(v1 - v4)) - 
  (Power(M_PI,2)*v4f*hvs(-(v4/v1))*rlog(Abs(v1)))/(6.*(v1 - v4)) + 
  (Power(M_PI,2)*v4i*hvs(-(v4/v1))*rlog(Abs(v1)))/(6.*(v1 - v4)) + 
  (Power(M_PI,2)*v1f*Power(hvs(-v1),2)*hvs(-(v4/v1))*rlog(Abs(v1)))/(2.*v1) - 
  (Power(M_PI,2)*v1i*Power(hvs(-v1),2)*hvs(-(v4/v1))*rlog(Abs(v1)))/(2.*v1) - 
  (Power(M_PI,2)*v1f*Power(hvs(-v1),2)*hvs(-(v4/v1))*rlog(Abs(v1)))/
   (2.*(v1 - v4)) + (Power(M_PI,2)*v1i*Power(hvs(-v1),2)*hvs(-(v4/v1))*
     rlog(Abs(v1)))/(2.*(v1 - v4)) + 
  (Power(M_PI,2)*v4f*Power(hvs(-v1),2)*hvs(-(v4/v1))*rlog(Abs(v1)))/
   (2.*(v1 - v4)) - (Power(M_PI,2)*v4i*Power(hvs(-v1),2)*hvs(-(v4/v1))*
     rlog(Abs(v1)))/(2.*(v1 - v4)) - 
  (Power(M_PI,2)*v1f*hvs(-v1)*hvs(-(v4/v1))*hvs(-v1 + v4)*rlog(Abs(v1)))/v1 + 
  (Power(M_PI,2)*v1i*hvs(-v1)*hvs(-(v4/v1))*hvs(-v1 + v4)*rlog(Abs(v1)))/v1 + 
  (Power(M_PI,2)*v1f*hvs(-v1)*hvs(-(v4/v1))*hvs(-v1 + v4)*rlog(Abs(v1)))/
   (v1 - v4) - (Power(M_PI,2)*v1i*hvs(-v1)*hvs(-(v4/v1))*hvs(-v1 + v4)*
     rlog(Abs(v1)))/(v1 - v4) - 
  (Power(M_PI,2)*v4f*hvs(-v1)*hvs(-(v4/v1))*hvs(-v1 + v4)*rlog(Abs(v1)))/
   (v1 - v4) + (Power(M_PI,2)*v4i*hvs(-v1)*hvs(-(v4/v1))*hvs(-v1 + v4)*
     rlog(Abs(v1)))/(v1 - v4) + 
  (Power(M_PI,2)*v1f*hvs(-(v4/v1))*Power(hvs(-v1 + v4),2)*rlog(Abs(v1)))/
   (2.*v1) - (Power(M_PI,2)*v1i*hvs(-(v4/v1))*Power(hvs(-v1 + v4),2)*
     rlog(Abs(v1)))/(2.*v1) - (Power(M_PI,2)*v1f*hvs(-(v4/v1))*
     Power(hvs(-v1 + v4),2)*rlog(Abs(v1)))/(2.*(v1 - v4)) + 
  (Power(M_PI,2)*v1i*hvs(-(v4/v1))*Power(hvs(-v1 + v4),2)*rlog(Abs(v1)))/
   (2.*(v1 - v4)) + (Power(M_PI,2)*v4f*hvs(-(v4/v1))*Power(hvs(-v1 + v4),2)*
     rlog(Abs(v1)))/(2.*(v1 - v4)) - 
  (Power(M_PI,2)*v4i*hvs(-(v4/v1))*Power(hvs(-v1 + v4),2)*rlog(Abs(v1)))/
   (2.*(v1 - v4)) - (v1f*hvs(-(v4/v1))*Power(rlog(Abs(v1)),3))/(6.*v1) + 
  (v1i*hvs(-(v4/v1))*Power(rlog(Abs(v1)),3))/(6.*v1) + 
  (v1f*hvs(-(v4/v1))*Power(rlog(Abs(v1)),3))/(6.*(v1 - v4)) - 
  (v1i*hvs(-(v4/v1))*Power(rlog(Abs(v1)),3))/(6.*(v1 - v4)) - 
  (v4f*hvs(-(v4/v1))*Power(rlog(Abs(v1)),3))/(6.*(v1 - v4)) + 
  (v4i*hvs(-(v4/v1))*Power(rlog(Abs(v1)),3))/(6.*(v1 - v4)) + 
  (Power(M_PI,2)*v1f*hvs(-(v4/v1))*rlog(Abs(v1 - v4)))/(6.*v1) - 
  (Power(M_PI,2)*v1i*hvs(-(v4/v1))*rlog(Abs(v1 - v4)))/(6.*v1) - 
  (Power(M_PI,2)*v1f*hvs(-(v4/v1))*rlog(Abs(v1 - v4)))/(6.*(v1 - v4)) + 
  (Power(M_PI,2)*v1i*hvs(-(v4/v1))*rlog(Abs(v1 - v4)))/(6.*(v1 - v4)) + 
  (Power(M_PI,2)*v4f*hvs(-(v4/v1))*rlog(Abs(v1 - v4)))/(6.*(v1 - v4)) - 
  (Power(M_PI,2)*v4i*hvs(-(v4/v1))*rlog(Abs(v1 - v4)))/(6.*(v1 - v4)) - 
  (Power(M_PI,2)*v1f*Power(hvs(-v1),2)*hvs(-(v4/v1))*rlog(Abs(v1 - v4)))/
   (2.*v1) + (Power(M_PI,2)*v1i*Power(hvs(-v1),2)*hvs(-(v4/v1))*
     rlog(Abs(v1 - v4)))/(2.*v1) + 
  (Power(M_PI,2)*v1f*Power(hvs(-v1),2)*hvs(-(v4/v1))*rlog(Abs(v1 - v4)))/
   (2.*(v1 - v4)) - (Power(M_PI,2)*v1i*Power(hvs(-v1),2)*hvs(-(v4/v1))*
     rlog(Abs(v1 - v4)))/(2.*(v1 - v4)) - 
  (Power(M_PI,2)*v4f*Power(hvs(-v1),2)*hvs(-(v4/v1))*rlog(Abs(v1 - v4)))/
   (2.*(v1 - v4)) + (Power(M_PI,2)*v4i*Power(hvs(-v1),2)*hvs(-(v4/v1))*
     rlog(Abs(v1 - v4)))/(2.*(v1 - v4)) + 
  (Power(M_PI,2)*v1f*hvs(-v1)*hvs(-(v4/v1))*hvs(-v1 + v4)*rlog(Abs(v1 - v4)))/
   v1 - (Power(M_PI,2)*v1i*hvs(-v1)*hvs(-(v4/v1))*hvs(-v1 + v4)*
     rlog(Abs(v1 - v4)))/v1 - (Power(M_PI,2)*v1f*hvs(-v1)*hvs(-(v4/v1))*
     hvs(-v1 + v4)*rlog(Abs(v1 - v4)))/(v1 - v4) + 
  (Power(M_PI,2)*v1i*hvs(-v1)*hvs(-(v4/v1))*hvs(-v1 + v4)*rlog(Abs(v1 - v4)))/
   (v1 - v4) + (Power(M_PI,2)*v4f*hvs(-v1)*hvs(-(v4/v1))*hvs(-v1 + v4)*
     rlog(Abs(v1 - v4)))/(v1 - v4) - 
  (Power(M_PI,2)*v4i*hvs(-v1)*hvs(-(v4/v1))*hvs(-v1 + v4)*rlog(Abs(v1 - v4)))/
   (v1 - v4) - (Power(M_PI,2)*v1f*hvs(-(v4/v1))*Power(hvs(-v1 + v4),2)*
     rlog(Abs(v1 - v4)))/(2.*v1) + 
  (Power(M_PI,2)*v1i*hvs(-(v4/v1))*Power(hvs(-v1 + v4),2)*rlog(Abs(v1 - v4)))/
   (2.*v1) + (Power(M_PI,2)*v1f*hvs(-(v4/v1))*Power(hvs(-v1 + v4),2)*
     rlog(Abs(v1 - v4)))/(2.*(v1 - v4)) - 
  (Power(M_PI,2)*v1i*hvs(-(v4/v1))*Power(hvs(-v1 + v4),2)*rlog(Abs(v1 - v4)))/
   (2.*(v1 - v4)) - (Power(M_PI,2)*v4f*hvs(-(v4/v1))*Power(hvs(-v1 + v4),2)*
     rlog(Abs(v1 - v4)))/(2.*(v1 - v4)) + 
  (Power(M_PI,2)*v4i*hvs(-(v4/v1))*Power(hvs(-v1 + v4),2)*rlog(Abs(v1 - v4)))/
   (2.*(v1 - v4)) + (v1f*hvs(-(v4/v1))*Power(rlog(Abs(v1)),2)*
     rlog(Abs(v1 - v4)))/(2.*v1) - 
  (v1i*hvs(-(v4/v1))*Power(rlog(Abs(v1)),2)*rlog(Abs(v1 - v4)))/(2.*v1) - 
  (v1f*hvs(-(v4/v1))*Power(rlog(Abs(v1)),2)*rlog(Abs(v1 - v4)))/
   (2.*(v1 - v4)) + (v1i*hvs(-(v4/v1))*Power(rlog(Abs(v1)),2)*
     rlog(Abs(v1 - v4)))/(2.*(v1 - v4)) + 
  (v4f*hvs(-(v4/v1))*Power(rlog(Abs(v1)),2)*rlog(Abs(v1 - v4)))/
   (2.*(v1 - v4)) - (v4i*hvs(-(v4/v1))*Power(rlog(Abs(v1)),2)*
     rlog(Abs(v1 - v4)))/(2.*(v1 - v4)) - 
  (v1f*hvs(-(v4/v1))*rlog(Abs(v1))*Power(rlog(Abs(v1 - v4)),2))/(2.*v1) + 
  (v1i*hvs(-(v4/v1))*rlog(Abs(v1))*Power(rlog(Abs(v1 - v4)),2))/(2.*v1) + 
  (v1f*hvs(-(v4/v1))*rlog(Abs(v1))*Power(rlog(Abs(v1 - v4)),2))/
   (2.*(v1 - v4)) - (v1i*hvs(-(v4/v1))*rlog(Abs(v1))*
     Power(rlog(Abs(v1 - v4)),2))/(2.*(v1 - v4)) - 
  (v4f*hvs(-(v4/v1))*rlog(Abs(v1))*Power(rlog(Abs(v1 - v4)),2))/
   (2.*(v1 - v4)) + (v4i*hvs(-(v4/v1))*rlog(Abs(v1))*
     Power(rlog(Abs(v1 - v4)),2))/(2.*(v1 - v4)) + 
  (v1f*hvs(-(v4/v1))*Power(rlog(Abs(v1 - v4)),3))/(6.*v1) - 
  (v1i*hvs(-(v4/v1))*Power(rlog(Abs(v1 - v4)),3))/(6.*v1) - 
  (v1f*hvs(-(v4/v1))*Power(rlog(Abs(v1 - v4)),3))/(6.*(v1 - v4)) + 
  (v1i*hvs(-(v4/v1))*Power(rlog(Abs(v1 - v4)),3))/(6.*(v1 - v4)) + 
  (v4f*hvs(-(v4/v1))*Power(rlog(Abs(v1 - v4)),3))/(6.*(v1 - v4)) - 
  (v4i*hvs(-(v4/v1))*Power(rlog(Abs(v1 - v4)),3))/(6.*(v1 - v4)) - 
  (Power(M_PI,2)*v1f*hvs(-v1)*hvs(-(v4/v1))*rlog(Abs(v1))*sign(v1))/v1 + 
  (Power(M_PI,2)*v1i*hvs(-v1)*hvs(-(v4/v1))*rlog(Abs(v1))*sign(v1))/v1 + 
  (Power(M_PI,2)*v1f*hvs(-v1)*hvs(-(v4/v1))*rlog(Abs(v1))*sign(v1))/(v1 - v4) - 
  (Power(M_PI,2)*v1i*hvs(-v1)*hvs(-(v4/v1))*rlog(Abs(v1))*sign(v1))/(v1 - v4) - 
  (Power(M_PI,2)*v4f*hvs(-v1)*hvs(-(v4/v1))*rlog(Abs(v1))*sign(v1))/(v1 - v4) + 
  (Power(M_PI,2)*v4i*hvs(-v1)*hvs(-(v4/v1))*rlog(Abs(v1))*sign(v1))/(v1 - v4) + 
  (Power(M_PI,2)*v1f*hvs(-(v4/v1))*hvs(-v1 + v4)*rlog(Abs(v1))*sign(v1))/v1 - 
  (Power(M_PI,2)*v1i*hvs(-(v4/v1))*hvs(-v1 + v4)*rlog(Abs(v1))*sign(v1))/v1 - 
  (Power(M_PI,2)*v1f*hvs(-(v4/v1))*hvs(-v1 + v4)*rlog(Abs(v1))*sign(v1))/
   (v1 - v4) + (Power(M_PI,2)*v1i*hvs(-(v4/v1))*hvs(-v1 + v4)*rlog(Abs(v1))*
     sign(v1))/(v1 - v4) + (Power(M_PI,2)*v4f*hvs(-(v4/v1))*hvs(-v1 + v4)*
     rlog(Abs(v1))*sign(v1))/(v1 - v4) - 
  (Power(M_PI,2)*v4i*hvs(-(v4/v1))*hvs(-v1 + v4)*rlog(Abs(v1))*sign(v1))/
   (v1 - v4) + (Power(M_PI,2)*v1f*hvs(-v1)*hvs(-(v4/v1))*rlog(Abs(v1 - v4))*
     sign(v1))/v1 - (Power(M_PI,2)*v1i*hvs(-v1)*hvs(-(v4/v1))*
     rlog(Abs(v1 - v4))*sign(v1))/v1 - 
  (Power(M_PI,2)*v1f*hvs(-v1)*hvs(-(v4/v1))*rlog(Abs(v1 - v4))*sign(v1))/
   (v1 - v4) + (Power(M_PI,2)*v1i*hvs(-v1)*hvs(-(v4/v1))*rlog(Abs(v1 - v4))*
     sign(v1))/(v1 - v4) + (Power(M_PI,2)*v4f*hvs(-v1)*hvs(-(v4/v1))*
     rlog(Abs(v1 - v4))*sign(v1))/(v1 - v4) - 
  (Power(M_PI,2)*v4i*hvs(-v1)*hvs(-(v4/v1))*rlog(Abs(v1 - v4))*sign(v1))/
   (v1 - v4) - (Power(M_PI,2)*v1f*hvs(-(v4/v1))*hvs(-v1 + v4)*
     rlog(Abs(v1 - v4))*sign(v1))/v1 + 
  (Power(M_PI,2)*v1i*hvs(-(v4/v1))*hvs(-v1 + v4)*rlog(Abs(v1 - v4))*sign(v1))/
   v1 + (Power(M_PI,2)*v1f*hvs(-(v4/v1))*hvs(-v1 + v4)*rlog(Abs(v1 - v4))*
     sign(v1))/(v1 - v4) - (Power(M_PI,2)*v1i*hvs(-(v4/v1))*hvs(-v1 + v4)*
     rlog(Abs(v1 - v4))*sign(v1))/(v1 - v4) - 
  (Power(M_PI,2)*v4f*hvs(-(v4/v1))*hvs(-v1 + v4)*rlog(Abs(v1 - v4))*sign(v1))/
   (v1 - v4) + (Power(M_PI,2)*v4i*hvs(-(v4/v1))*hvs(-v1 + v4)*
     rlog(Abs(v1 - v4))*sign(v1))/(v1 - v4) + 
  (Power(M_PI,2)*v1f*hvs(-(v4/v1))*rlog(Abs(v1))*Power(sign(v1),2))/(2.*v1) - 
  (Power(M_PI,2)*v1i*hvs(-(v4/v1))*rlog(Abs(v1))*Power(sign(v1),2))/(2.*v1) - 
  (Power(M_PI,2)*v1f*hvs(-(v4/v1))*rlog(Abs(v1))*Power(sign(v1),2))/
   (2.*(v1 - v4)) + (Power(M_PI,2)*v1i*hvs(-(v4/v1))*rlog(Abs(v1))*
     Power(sign(v1),2))/(2.*(v1 - v4)) + 
  (Power(M_PI,2)*v4f*hvs(-(v4/v1))*rlog(Abs(v1))*Power(sign(v1),2))/
   (2.*(v1 - v4)) - (Power(M_PI,2)*v4i*hvs(-(v4/v1))*rlog(Abs(v1))*
     Power(sign(v1),2))/(2.*(v1 - v4)) - 
  (Power(M_PI,2)*v1f*hvs(-(v4/v1))*rlog(Abs(v1 - v4))*Power(sign(v1),2))/
   (2.*v1) + (Power(M_PI,2)*v1i*hvs(-(v4/v1))*rlog(Abs(v1 - v4))*
     Power(sign(v1),2))/(2.*v1) + 
  (Power(M_PI,2)*v1f*hvs(-(v4/v1))*rlog(Abs(v1 - v4))*Power(sign(v1),2))/
   (2.*(v1 - v4)) - (Power(M_PI,2)*v1i*hvs(-(v4/v1))*rlog(Abs(v1 - v4))*
     Power(sign(v1),2))/(2.*(v1 - v4)) - 
  (Power(M_PI,2)*v4f*hvs(-(v4/v1))*rlog(Abs(v1 - v4))*Power(sign(v1),2))/
   (2.*(v1 - v4)) + (Power(M_PI,2)*v4i*hvs(-(v4/v1))*rlog(Abs(v1 - v4))*
     Power(sign(v1),2))/(2.*(v1 - v4))
;
 return integrandRe4;
}  


==> anc/evaluate_pentagon/src/functions/f50Eu.cpp <==

#include "../header.h"


double integrandEu50 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu50=  (bcphi5Re*(-v1f + v1i - v2f + v2i + v4f - v4i))/(v1 + v2 - v4) + 
  (bcphi5Re*(v1f - v1i - v3f + v3i - v4f + v4i))/(-v1 + v3 + v4) - 
  (3*(-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                Power(v3*v4 + (v1 - v4)*v5,2) + 
                2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                   v3*(v1*v5 + v4*(v1 + v5))))*
              (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
              (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                 (v1f - v1i - v3f + v3i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
                2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i)) + 
                2*(-(t*v2f) - (1 - t)*v2i)*
                 (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                   2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-v1f + v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-v1f + v1i - v5f + v5i) + 
                      (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-v4f + v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                      (-(t*v4f) - (1 - t)*v4i)) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))))\
)*(-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
             (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
             Power(M_PI,2)*hvs(-v1)*hvs(-v4) - 
             Power(M_PI,2)*hvs(-v3)*hvs(-v4)))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
            Power(v3*v4 + (v1 - v4)*v5,2) + 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) - 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v2) + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
            Power(v1 - v4,2)*Power(v5,2))) - 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                (v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)\
) + (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)\
))/(4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
            Power(v1*(v2 - v5) + v4*v5,2) + 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) - 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
            Power(M_PI,2)*hvs(-v2)*hvs(-v3) + 
            Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(Power(v1,2)*Power(v2 - v5,2) + 
            Power(v2*v3 + v4*(-v3 + v5),2) + 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) - 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)*hvs(-v1)*hvs(-v3) - 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
            Power(v2*(-v1 + v3) + v1*v5,2) + 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))))*
     rlog(Abs((v1f - v3f - v4f)/(-v1 + v3 + v4))))/2. - 
  (3*(-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                Power(v3*v4 + (v1 - v4)*v5,2) + 
                2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                   v3*(v1*v5 + v4*(v1 + v5))))*
              (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
              (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                 (v1f - v1i - v3f + v3i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
                2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i)) + 
                2*(-(t*v2f) - (1 - t)*v2i)*
                 (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                   2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-v1f + v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-v1f + v1i - v5f + v5i) + 
                      (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-v4f + v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                      (-(t*v4f) - (1 - t)*v4i)) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))))\
)*(-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
             (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
             Power(M_PI,2)*hvs(-v1)*hvs(-v4) - 
             Power(M_PI,2)*hvs(-v3)*hvs(-v4)))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
            Power(v3*v4 + (v1 - v4)*v5,2) + 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) - 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v2) + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
            Power(v1 - v4,2)*Power(v5,2))) - 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                (v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)\
) + (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)\
))/(4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
            Power(v1*(v2 - v5) + v4*v5,2) + 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) - 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
            Power(M_PI,2)*hvs(-v2)*hvs(-v3) + 
            Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(Power(v1,2)*Power(v2 - v5,2) + 
            Power(v2*v3 + v4*(-v3 + v5),2) + 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) - 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)*hvs(-v1)*hvs(-v3) - 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
            Power(v2*(-v1 + v3) + v1*v5,2) + 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))))*
     rlog(Abs((-v1f - v2f + v4f)/(v1 + v2 - v4))))/2. + 
  (3*rlog(Abs((v1f - v3f - v4f)/(-v1 + v3 + v4)))*
     (-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                Power(v3*v4 + (v1 - v4)*v5,2) + 
                2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                   v3*(v1*v5 + v4*(v1 + v5))))*
              (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
              (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                 (v1f - v1i - v3f + v3i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
                2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i)) + 
                2*(-(t*v2f) - (1 - t)*v2i)*
                 (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                   2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-v1f + v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-v1f + v1i - v5f + v5i) + 
                      (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-v4f + v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                      (-(t*v4f) - (1 - t)*v4i)) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
           (Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
             hvs(v4/v1)*rLi(2,1 - v4/v1) - Power(rlog(Abs(v1)),2)/2. + 
             hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
             Power(rlog(Abs(v3)),2)/2. + rlog(Abs(v1))*rlog(Abs(v4)) - 
             rlog(Abs(v3))*rlog(Abs(v4)) - 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
            Power(v3*v4 + (v1 - v4)*v5,2) + 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) - 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
            rlog(Abs(v1))*rlog(Abs(v2)) - 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2)\
)) - ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(v3/v5)*rLi(2,1 - v3/v5) - 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
            rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
            Power(v2*(-v1 + v3) + v1*v5,2) + 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) - 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) \
+ (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
            hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
            rlog(Abs(v4))*rlog(Abs(v5)) - 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
            Power(v1*(v2 - v5) + v4*v5,2) + 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) - 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
            rlog(Abs(v2))*rlog(Abs(v3)) - 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
            rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(Power(v1,2)*Power(v2 - v5,2) + 
            Power(v2*v3 + v4*(-v3 + v5),2) + 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5)))))))/2. + 
  (3*rlog(Abs((-v1f - v2f + v4f)/(v1 + v2 - v4)))*
     (-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                Power(v3*v4 + (v1 - v4)*v5,2) + 
                2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                   v3*(v1*v5 + v4*(v1 + v5))))*
              (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
              (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                 (v1f - v1i - v3f + v3i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
                2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i)) + 
                2*(-(t*v2f) - (1 - t)*v2i)*
                 (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                   2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-v1f + v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-v1f + v1i - v5f + v5i) + 
                      (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-v4f + v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                      (-(t*v4f) - (1 - t)*v4i)) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
           (Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
             hvs(v4/v1)*rLi(2,1 - v4/v1) - Power(rlog(Abs(v1)),2)/2. + 
             hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
             Power(rlog(Abs(v3)),2)/2. + rlog(Abs(v1))*rlog(Abs(v4)) - 
             rlog(Abs(v3))*rlog(Abs(v4)) - 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
            Power(v3*v4 + (v1 - v4)*v5,2) + 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) - 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
            rlog(Abs(v1))*rlog(Abs(v2)) - 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2)\
)) - ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(v3/v5)*rLi(2,1 - v3/v5) - 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
            rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
            Power(v2*(-v1 + v3) + v1*v5,2) + 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) - 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) \
+ (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
            hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
            rlog(Abs(v4))*rlog(Abs(v5)) - 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
            Power(v1*(v2 - v5) + v4*v5,2) + 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) - 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
            rlog(Abs(v2))*rlog(Abs(v3)) - 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
            rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(Power(v1,2)*Power(v2 - v5,2) + 
            Power(v2*v3 + v4*(-v3 + v5),2) + 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5)))))))/2. - 
  ((-2*(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
        (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
           (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
          2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
           Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
          2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
           ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
          2*(-(t*v3f) - (1 - t)*v3i)*
           (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (v2f - v2i - v5f + v5i) - 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-v5f + v5i) + 
                (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i))) + 
          2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                (-(t*v5f) - (1 - t)*v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i)))))*
     ((3*Power(M_PI,2)*rlog(Abs(v1)))/4. + (5*Power(M_PI,2)*rlog(Abs(v2)))/4. - 
       (9*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/4. - 
       (9*Power(rlog(Abs(v2)),3))/4. + (3*Power(M_PI,2)*rlog(Abs(v3)))/4. - 
       (9*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. + 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       (9*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (9*rlog(Abs(v3))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. + 
       (9*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. + 
       (9*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. + (9*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. + 
       (9*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/4. + 
       (5*Power(rlog(Abs(v4)),3))/4. + 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. + 
       (9*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v5)) - (9*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       3*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       (9*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) - 
       (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/2. - 
       Power(rlog(Abs(v5)),3)/2. + 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       (9*rlog(Abs(v1))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (9*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (9*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- 3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
             Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
             rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
             hvs(-v2)*hvs(v4)*hvs(v5)*
              (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
                Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6.) - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v5)))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v4)))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)))))/
   (4.*v1*v2*v3*(-v2 + v4 + v5)*
     sqrt(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
       2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
          v4*(v1*v2 + (v1 + v2)*v5)))) - 
  ((-2*(Power(v4,2)*Power(-v3 + v5,2) + Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
           (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
          2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
           Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
             (-v2f + v2i)*(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v4f) - (1 - t)*v4i)*
           ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
          2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2))))*
     (-(Power(M_PI,2)*rlog(Abs(v1)))/4. - Power(rlog(Abs(v1)),3) + 
       (3*Power(M_PI,2)*rlog(Abs(v2)))/4. + 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       (9*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (9*rlog(Abs(v2))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (5*Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/2. + 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. + (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. - 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/4. - 
       (9*Power(rlog(Abs(v3)),3))/4. + 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       (3*Power(M_PI,2)*rlog(Abs(v4)))/4. - 
       (9*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. + (9*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. - (9*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. + 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       (9*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (9*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (9*rlog(Abs(v4))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/2. - 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v5)) - (9*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) - 
       (9*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) + (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. + 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. + 
       (9*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/4. + 
       Power(rlog(Abs(v5)),3) + 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
             Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6. - 
             hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
             rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
             hvs(v1)*hvs(-v3)*hvs(v5)*
              (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                 6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) \
- hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v3)) + rlog(Abs(v5)))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v3)))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)))))/
   (4.*v2*v3*v4*(v1 - v3 + v5)*
     sqrt(Power(v4,2)*Power(-v3 + v5,2) + Power(v2*(-v1 + v3) + v1*v5,2) + 
       2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2)))) \
- ((-2*(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
        (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
           (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
          2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
           Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
             (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
          2*(-(t*v1f) - (1 - t)*v1i)*
           (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
          2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                (-(t*v3f) - (1 - t)*v3i)) + 
             (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
     (-3*zeta3 + (3*Power(M_PI,2)*rlog(Abs(v1)))/4. - 
       (Power(M_PI,2)*rlog(Abs(v2)))/4. + 
       (9*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/4. + 
       (5*Power(rlog(Abs(v2)),3))/4. - (Power(M_PI,2)*rlog(Abs(v3)))/4. - 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/2. - 
       Power(rlog(Abs(v3)),3) + (3*Power(M_PI,2)*rlog(Abs(v4)))/4. + 
       (9*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. - 
       (9*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       (9*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*rlog(Abs(v4))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*Power(M_PI,2)*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. + 
       (9*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (9*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (9*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/2. + 
       (9*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) - (9*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. + 
       (15*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. - 
       (9*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/4. - 
       (5*Power(rlog(Abs(v5)),3))/2. + 
       9*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       9*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       (9*rlog(Abs(v1))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (9*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (9*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (9*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- 3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
          (rlog(Abs(v3)) - rlog(Abs(v5)))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (rlog(Abs(v2)) - rlog(Abs(v5)))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
             Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
             hvs(v2)*hvs(v3)*hvs(-v5)*
              (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6.) - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)))))/
   (4.*v1*v4*(v2 + v3 - v5)*v5*
     sqrt(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))\
)) - ((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
          Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
           (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
          2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
           Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
          2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-v5f + v5i) + (-v1f + v1i + v4f - v4i)*
              (-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v2f) - (1 - t)*v2i)*
           (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*(-v5f + v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v1f) - (1 - t)*v1i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
          2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                (-(t*v4f) - (1 - t)*v4i)) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
     ((-9*zeta3)/2. + (7*Power(M_PI,2)*rlog(Abs(v1)))/4. - 
       (5*Power(rlog(Abs(v1)),3))/2. + (Power(M_PI,2)*rlog(Abs(v2)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. + 
       Power(rlog(Abs(v2)),3)/4. + 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) + 
       (9*rlog(Abs(v2))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) + (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. + 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/4. + 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. + 
       (9*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. - 6*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) - 
       3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)) + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. + (27*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/
        4. - (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/2. - 
       (7*Power(rlog(Abs(v4)),3))/4. + 
       9*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       (3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- 6*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       (9*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,v4/v1) - hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
               Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
               hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
               hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
               hvs(-v1)*hvs(v3)*hvs(v4)*
                (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                  rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                  (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                   6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/
                   6.) - hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v4)))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v3)))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))))/2. \
- (3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
            (rlog(Abs(v2)) - rlog(Abs(v4)))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v4)))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + 
               rLi(3,v2/v4) - hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                6. - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
               hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
               hvs(v1)*hvs(v2)*hvs(-v4)*
                (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                  rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                  (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                   6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                   6.) - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))))/2. + 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v5)))/2. - 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)) + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. + 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v5)) + (15*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. + 
       (9*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (9*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       6*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))*
        rlog(Abs(v5)) + (3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. + 
       Power(rlog(Abs(v5)),3)/4. + 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,v5/v2) - hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
               Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
               hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
               hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
               hvs(-v2)*hvs(v4)*hvs(v5)*
                (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                  rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                  (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/
                   6. - Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/
                   6.) - hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v5)))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v4)))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.))))/2. \
- (3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,v5/v3) - hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/
                6. - hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
               hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
               hvs(v1)*hvs(-v3)*hvs(v5)*
                (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                  rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                  (Power(M_PI,2)*
                     rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) - 
               hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v3)) + rlog(Abs(v5)))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v3)))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.))))/2. \
+ (3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
            (rlog(Abs(v3)) - rlog(Abs(v5)))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (rlog(Abs(v2)) - rlog(Abs(v5)))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
               Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
               hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
               hvs(v2)*hvs(v3)*hvs(-v5)*
                (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                  rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                  (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/
                   6. - Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/
                   6.) - hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.))))/2.))/
   (4.*v1*v2*(-v1 + v3 + v4)*v5*
     sqrt(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) + 
       2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
          v3*(v1*v5 + v4*(v1 + v5))))) - 
  ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2)\
)*(-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
        (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
             (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
           ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
          2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-(t*v2f) - (1 - t)*v2i)) + 
             (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i)) - 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-v2f + v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
             (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-(t*v5f) - (1 - t)*v5i) + 
          2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
           (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
          2*(-v1f + v1i + v4f - v4i)*
           (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
           Power(-(t*v5f) - (1 - t)*v5i,2)))*
     ((-9*zeta3)/2. - (Power(M_PI,2)*rlog(Abs(v1)))/4. + 
       Power(rlog(Abs(v1)),3)/2. + (Power(M_PI,2)*rlog(Abs(v2)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/2. - 
       (3*Power(rlog(Abs(v2)),3))/4. + 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) - 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)) + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. - (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. + 
       Power(rlog(Abs(v3)),3)/4. + 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       9*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       (9*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (9*rlog(Abs(v3))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (7*Power(M_PI,2)*rlog(Abs(v4)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. - 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) + 
       (15*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. + 
       3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)) + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/2. + 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. - 
       (9*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/4. - 
       (5*Power(rlog(Abs(v4)),3))/2. + 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       6*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       (3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,v4/v1) - hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
               Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
               hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
               hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
               hvs(-v1)*hvs(v3)*hvs(v4)*
                (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                  rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                  (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                   6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/
                   6.) - hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v4)))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v3)))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))))/2. \
- (9*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
            (rlog(Abs(v2)) - rlog(Abs(v4)))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v4)))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + 
               rLi(3,v2/v4) - hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                6. - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
               hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
               hvs(v1)*hvs(v2)*hvs(-v4)*
                (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                  rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                  (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                   6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                   6.) - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))))/2. + 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v5)))/2. + 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)) - 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. - 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v5)) - (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       3*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) + 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/2. + 
       6*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))*
        rlog(Abs(v5)) + (3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. + 
       Power(rlog(Abs(v5)),3)/4. + 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,v5/v2) - hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
               Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
               hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
               hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
               hvs(-v2)*hvs(v4)*hvs(v5)*
                (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                  rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                  (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/
                   6. - Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/
                   6.) - hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v5)))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v4)))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.))))/2. \
+ (3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,v5/v3) - hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/
                6. - hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
               hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
               hvs(v1)*hvs(-v3)*hvs(v5)*
                (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                  rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                  (Power(M_PI,2)*
                     rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) - 
               hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v3)) + rlog(Abs(v5)))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v3)))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.))))/2. \
+ (3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
            (rlog(Abs(v3)) - rlog(Abs(v5)))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (rlog(Abs(v2)) - rlog(Abs(v5)))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
               Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
               hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
               hvs(v2)*hvs(v3)*hvs(-v5)*
                (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                  rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                  (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/
                   6. - Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/
                   6.) - hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.))))/2.))/
   (4.*v3*(v1 + v2 - v4)*v4*v5*
     sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
       2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + v1*(v3*v4 + v2*(v3 + v4)))*
        v5 + Power(v1 - v4,2)*Power(v5,2))) - 
  3*(-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
              Power(v3*v4 + (v1 - v4)*v5,2) + 
              2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                 v3*(v1*v5 + v4*(v1 + v5))))*
            (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
              (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
              (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
              (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
              (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
              (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
              (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
              (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
              (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
              (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
           (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
            (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
               (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
              2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
               Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
              2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                 (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                 (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                  (-v5f + v5i) + 
                 (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
               ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                 (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                  (-(t*v5f) - (1 - t)*v5i)) + 
              2*(-(t*v2f) - (1 - t)*v2i)*
               (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                 2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                  (-(t*v4f) - (1 - t)*v4i) + 
                 (-(t*v1f) - (1 - t)*v1i)*
                  (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                  (-v5f + v5i) + 
                 (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                  (-(t*v5f) - (1 - t)*v5i) + 
                 (-v1f + v1i)*
                  (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                  (-(t*v5f) - (1 - t)*v5i) + 
                 (-(t*v3f) - (1 - t)*v3i)*
                  ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                    (-(t*v4f) - (1 - t)*v4i)*
                     (-v1f + v1i - v5f + v5i) + 
                    (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                    (-v4f + v4i)*
                     (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                 (-v3f + v3i)*
                  ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                    (-(t*v4f) - (1 - t)*v4i)*
                     (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
              2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                    (-(t*v4f) - (1 - t)*v4i)) + 
                 (-(t*v1f) - (1 - t)*v1i)*
                  (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                  (-(t*v5f) - (1 - t)*v5i) + 
                 (-(t*v3f) - (1 - t)*v3i)*
                  ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                    (-(t*v4f) - (1 - t)*v4i)*
                     (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
         (-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
           (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
           Power(M_PI,2)*hvs(-v1)*hvs(-v4) - Power(M_PI,2)*hvs(-v3)*hvs(-v4)))/
      (4.*v1*v2*(-v1 + v3 + v4)*v5*
        sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
          Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))) - 
     ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
             2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
             Power(v1 - v4,2)*Power(v5,2))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
           (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                (-v3f + v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
             2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-(t*v2f) - (1 - t)*v2i)) + 
                (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-v5f + v5i) + 2*
              (-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-v3f + v3i - v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-v2f + v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
                (-v1f + v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-(t*v5f) - (1 - t)*v5i) + 
             2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
              (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
             2*(-v1f + v1i + v4f - v4i)*
              (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              Power(-(t*v5f) - (1 - t)*v5i,2)))*
        ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
          Power(M_PI,2)*hvs(-v1)*hvs(-v2) + Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
          (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
      (4.*v3*(v1 + v2 - v4)*v4*v5*
        sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2))) \
- ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
             Power(v1*(v2 - v5) + v4*v5,2) + 
             2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                v4*(v1*v2 + (v1 + v2)*v5)))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
           (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
             2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
             2*(-(t*v3f) - (1 - t)*v3i)*
              (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (v2f - v2i - v5f + v5i) - 
                2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
                (-v4f + v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i))) + 
             2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i)))))*
        (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
          (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
          Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)))/
      (4.*v1*v2*v3*(-v2 + v4 + v5)*
        sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
          Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))) - 
     ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
             Power(v2*v3 + v4*(-v3 + v5),2) + 
             2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                v2*(v4*v5 + v3*(v4 + v5))))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
           (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                (-v4f + v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
             2*(-(t*v1f) - (1 - t)*v1i)*
              (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v3f + v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                (-v2f + v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
             2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                   (-(t*v3f) - (1 - t)*v3i)) + 
                (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
        ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
          Power(M_PI,2)*hvs(-v2)*hvs(-v3) + Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
          (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
      (4.*v1*v4*(v2 + v3 - v5)*v5*
        sqrt(Power(v1,2)*Power(v2 - v5,2) + 
          Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))) - 
     ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
             Power(v2*(-v1 + v3) + v1*v5,2) + 
             2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                v1*Power(v5,2)))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                (-v2f + v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-v5f + v5i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-v1f + v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
             2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)))\
)*(Power(M_PI,2)*hvs(-v1)*hvs(-v3) - (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
          Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
          (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
      (4.*v2*v3*v4*(v1 - v3 + v5)*
        sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
          Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))))*
   rlog(Abs((Power(v2f*v3f - v4f*(v3f - v5f),2) + 
        Power(v1f,2)*Power(-v2f + v5f,2) - 
        2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
           v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f)))/
      (Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
        2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
           v2*(v4*v5 + v3*(v4 + v5)))))) + 
  2*((2*bcphi5Re*(Power(t*(v1f - v1i) + v1i,2)*(v2f - v2i - v5f + v5i)*
           (v2i - v5i + t*(v2f - v2i - v5f + v5i)) + 
          (v1f - v1i)*(t*(v1f - v1i) + v1i)*
           Power(v2i - v5i + t*(v2f - v2i - v5f + v5i),2) + 
          ((t*(v2f - v2i) + v2i)*(t*(v3f - v3i) + v3i) - 
             (t*(v4f - v4i) + v4i)*
              (v3i - v5i + t*(v3f - v3i - v5f + v5i)))*
           (v2i*(v3f - 2*v3i) + v2f*v3i - v3i*v4f - v3f*v4i + 2*v3i*v4i + 
             v4i*v5f + v4f*v5i - 2*v4i*v5i + 
             2*t*(v2f*(v3f - v3i) + v2i*(-v3f + v3i) - 
                (v4f - v4i)*(v3f - v3i - v5f + v5i))) + 
          (-v1f + v1i)*(Power(t*(v2f - v2i) + v2i,2)*
              (t*(v3f - v3i) + v3i) + 
             (t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i)*
              (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
             (-v2i + t*(-v2f + v2i))*
              ((t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i) + 
                (t*(v3f - v3i) + v3i)*
                 (v4i + t*(v4f - v4i + v5f - v5i) + v5i))) + 
          (-v1i + t*(-v1f + v1i))*
           (Power(t*(v2f - v2i) + v2i,2)*(v3f - v3i) + 
             2*(v2f - v2i)*(t*(v2f - v2i) + v2i)*(t*(v3f - v3i) + v3i) - 
             (t*(v4f - v4i) + v4i)*(v3f - v3i - v5f + v5i)*
              (t*(v5f - v5i) + v5i) + 
             (t*(v4f - v4i) + v4i)*(v5f - v5i)*
              (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
             (v4f - v4i)*(t*(v5f - v5i) + v5i)*
              (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
             (-v2f + v2i)*((t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i) + 
                (t*(v3f - v3i) + v3i)*
                 (v4i + t*(v4f - v4i + v5f - v5i) + v5i)) - 
             (t*(v2f - v2i) + v2i)*
              (v3f*v4i + v4i*v5f + v3i*(v4f - 2*v4i + v5f - 2*v5i) + 
                v3f*v5i + v4f*v5i - 2*v4i*v5i + 
                2*t*((v4f - v4i)*(v5f - v5i) + 
                   v3f*(v4f - v4i + v5f - v5i) + 
                   v3i*(-v4f + v4i - v5f + v5i))))))/
      (Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
        2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
           v2*(v4*v5 + v3*(v4 + v5)))) + 
     (3*(-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                   Power(v3*v4 + (v1 - v4)*v5,2) + 
                   2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                      v3*(v1*v5 + v4*(v1 + v5))))*
                 (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                   (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                   (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
                (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
                 (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                    (v1f - v1i - v3f + v3i)*
                    (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                   2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                    Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) \
+ 2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                      (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                      (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                       (-v5f + v5i) + 
                      (-v1f + v1i + v4f - v4i)*
                       (-(t*v5f) - (1 - t)*v5i))*
                    ((-(t*v3f) - (1 - t)*v3i)*
                       (-(t*v4f) - (1 - t)*v4i) + 
                      (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                       (-(t*v5f) - (1 - t)*v5i)) + 
                   2*(-(t*v2f) - (1 - t)*v2i)*
                    (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                      2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                       (-(t*v4f) - (1 - t)*v4i) + 
                      (-(t*v1f) - (1 - t)*v1i)*
                       (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                       (-v5f + v5i) + 
                      (-(t*v1f) - (1 - t)*v1i)*
                       (v1f - v1i - v4f + v4i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-v1f + v1i)*
                       (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v3f) - (1 - t)*v3i)*
                       ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                        (-v1f + v1i - v5f + v5i) + 
                        (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-v4f + v4i)*
                        (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)\
) + (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                        (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))\
) + 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                        (-(t*v4f) - (1 - t)*v4i)) + 
                      (-(t*v1f) - (1 - t)*v1i)*
                       (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v3f) - (1 - t)*v3i)*
                       ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v5f) - (1 - t)*v5i) + 
                         (-(t*v4f) - (1 - t)*v4i)*
                         (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))\
)))*(Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
                hvs(v4/v1)*rLi(2,1 - v4/v1) - 
                Power(rlog(Abs(v1)),2)/2. + 
                hvs(-(v1/v3))*
                 (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                   rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
                Power(rlog(Abs(v3)),2)/2. + 
                rlog(Abs(v1))*rlog(Abs(v4)) - 
                rlog(Abs(v3))*rlog(Abs(v4)) - 
                hvs(-(v4/v1))*
                 (Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                   rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
           (4.*v1*v2*(-v1 + v3 + v4)*v5*
             sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))) - 
          ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
                  2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                     v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
                  Power(v1 - v4,2)*Power(v5,2))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
                (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (v2f - v2i - v4f + v4i) + 
                     (-v3f + v3i)*
                      (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                   ((-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
                  2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                        (-(t*v2f) - (1 - t)*v2i)) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) \
+ (-(t*v1f) - (1 - t)*v1i)*((-(t*v3f) - (1 - t)*v3i)*
                        (-(t*v4f) - (1 - t)*v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)\
))*(-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                       (-v2f + v2i)) - 
                     2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v2f + v2i + v4f - v4i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) \
+ (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) \
+ (-(t*v1f) - (1 - t)*v1i)*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                       (-v3f + v3i - v4f + v4i) + 
                        (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                        (-v2f + v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - 
                       (1 - t)*v4i)) + 
                     (-v1f + v1i)*
                      ((-(t*v3f) - (1 - t)*v3i)*
                        (-(t*v4f) - (1 - t)*v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)\
))*(-(t*v5f) - (1 - t)*v5i) + 
                  2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + 
                     (1 - t)*v4i,2)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  2*(-v1f + v1i + v4f - v4i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2)))*
             (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
               rlog(Abs(v1))*rlog(Abs(v2)) - 
               hvs(-(v2/v4))*
                (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
               rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
           (4.*v3*(v1 + v2 - v4)*v4*v5*
             sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))) - 
          ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
                  Power(v2*(-v1 + v3) + v1*v5,2) + 
                  2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                     v1*Power(v5,2)))*
                ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
                (2*Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (v3f - v3i - v5f + v5i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
                  2*((-(t*v2f) - (1 - t)*v2i)*
                      (v1f - v1i - v3f + v3i) + 
                     (-v2f + v2i)*
                      (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                   ((-(t*v2f) - (1 - t)*v2i)*
                      (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) \
+ 2*(-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*
                       (-(t*v3f) - (1 - t)*v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - 
                       (1 - t)*v3i))*(-v5f + v5i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                       (-v2f + v2i - v3f + v3i) + 
                        (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                        (-v1f + v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - 
                       (1 - t)*v3i))*(-(t*v5f) - (1 - t)*v5i) - 
                     2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                      (-(t*v5f) - (1 - t)*v5i) - 
                     (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
                  2*(-v4f + v4i)*
                   ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i)\
)*(-(t*v5f) - (1 - t)*v5i) - 
                     (-(t*v1f) - (1 - t)*v1i)*
                      Power(-(t*v5f) - (1 - t)*v5i,2))))*
             (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(v3/v5)*rLi(2,1 - v3/v5) - 
               hvs(-(v1/v3))*
                (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
               rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
               hvs(-(v3/v5))*
                (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
               rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
           (4.*v2*v3*v4*(v1 - v3 + v5)*
             sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))) - 
          ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
                  Power(v1*(v2 - v5) + v4*v5,2) + 
                  2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                     v4*(v1*v2 + (v1 + v2)*v5)))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
                (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                   (v2f - v2i - v4f + v4i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
                  2*((-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i + v5f - v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                   ((-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
                  2*(-(t*v3f) - (1 - t)*v3i)*
                   (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i)*(v2f - v2i - v5f + v5i) \
- 2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                        (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - 
                       (1 - t)*v2i)*(-v5f + v5i) + 
                        (-v1f + v1i - v2f + v2i)*
                        (-(t*v5f) - (1 - t)*v5i)) + 
                     (-v4f + v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                        (-(t*v5f) - (1 - t)*v5i))) + 
                  2*(-v3f + v3i)*
                   (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                        (-(t*v5f) - (1 - t)*v5i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                         (-(t*v5f) - (1 - t)*v5i)))))*
             (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
               hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
               hvs(-(v2/v4))*
                (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
               Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
               rlog(Abs(v4))*rlog(Abs(v5)) - 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
           (4.*v1*v2*v3*(-v2 + v4 + v5)*
             sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))) - 
          ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
                  Power(v2*v3 + v4*(-v3 + v5),2) + 
                  2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                     v2*(v4*v5 + v3*(v4 + v5))))*
                ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
                (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-v2f + v2i + v5f - v5i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) \
+ 2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (v3f - v3i - v5f + v5i) + 
                     (-v4f + v4i)*
                      (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                   ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
                  2*(-(t*v1f) - (1 - t)*v1i)*
                   (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                     2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                        (-v4f + v4i - v5f + v5i) + 
                        (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-v3f + v3i)*
                        (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))\
) + 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                        (-(t*v3f) - (1 - t)*v3i)) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      ((-(t*v4f) - (1 - t)*v4i)*
                        (-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))\
))*(Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
               rlog(Abs(v2))*rlog(Abs(v3)) - 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
               rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
           (4.*v1*v4*(v2 + v3 - v5)*v5*
             sqrt(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))))*
        rlog(Abs((Power(v2f*v3f - v4f*(v3f - v5f),2) + 
             Power(v1f,2)*Power(-v2f + v5f,2) - 
             2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
                v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f)))/
           (Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
             2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                v2*(v4*v5 + v3*(v4 + v5)))))))/2.) + 
  ((-2*(Power(v4,2)*Power(-v3 + v5,2) + Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
           (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
          2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
           Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
             (-v2f + v2i)*(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v4f) - (1 - t)*v4i)*
           ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
          2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2))))*
     (-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (9*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (9*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (27*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. + 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/2. - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. - 
       (9*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (9*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. - 
       (9*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. + 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) - 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v5))) + (9*M_PI*hvs(-v1)*
          (-(M_PI*hvs(-v5)*rlog(Abs(v4))) - M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) + 3*hvs(-(v3/v1))*
        (rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) + 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) + 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) + 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. - 
       3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
          (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
          (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(hvs(v1)*hvs(-v3)*
                 Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*
                 hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*
                rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                   2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                 rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),2))/2.))))/
   (4.*v2*v3*v4*(v1 - v3 + v5)*
     sqrt(Power(v4,2)*Power(-v3 + v5,2) + Power(v2*(-v1 + v3) + v1*v5,2) + 
       2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2)))) \
+ ((-2*(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
        (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
           (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
          2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
           Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
          2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
           ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
          2*(-(t*v3f) - (1 - t)*v3i)*
           (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (v2f - v2i - v5f + v5i) - 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-v5f + v5i) + 
                (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i))) + 
          2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                (-(t*v5f) - (1 - t)*v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i)))))*
     ((9*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (27*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. + 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)) - 
       (9*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/4. - 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. - 
       (9*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. + 
       (9*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (9*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (15*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. + 
       (9*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. + 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (9*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. - 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/2. - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. - 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       (9*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v5))) + 3*(Power(M_PI,2)*Power(hvs(-v5),2)*
           rlog(Abs(v2)) + 2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) + 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) + 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) + 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. - 
       3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
          (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
          (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(hvs(-v2)*hvs(v4)*
                 Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*
                 hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. + 
             (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                   2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                 rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 2))/2. + (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.))))/
   (4.*v1*v2*v3*(-v2 + v4 + v5)*
     sqrt(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
       2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
          v4*(v1*v2 + (v1 + v2)*v5)))) + 
  ((-2*(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
        (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
           (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
          2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
           Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
             (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
          2*(-(t*v1f) - (1 - t)*v1i)*
           (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
          2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                (-(t*v3f) - (1 - t)*v3i)) + 
             (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
     ((-9*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (15*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. - 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. - 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. + 
       (9*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/4. - 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       (9*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. + 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (15*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (9*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/2. - 
       (9*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (15*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) + (9*
          (-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) + 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) + 
       (9*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (9*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. - 
       3*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
          (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
          hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
          (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                 Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                 2))/2. - (hvs(-1 + v2/v5)*
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                 2))/2. + (hvs((v2 - v5)/v3)*
                rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                   M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2)\
)/2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2)\
)/2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.))))/
   (4.*v1*v4*(v2 + v3 - v5)*v5*
     sqrt(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))\
)) + ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2)\
)*(-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
        (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
             (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
           ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
          2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-(t*v2f) - (1 - t)*v2i)) + 
             (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i)) - 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-v2f + v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
             (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-(t*v5f) - (1 - t)*v5i) + 
          2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
           (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
          2*(-v1f + v1i + v4f - v4i)*
           (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
           Power(-(t*v5f) - (1 - t)*v5i,2)))*
     ((3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/2. - 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)) - 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)) - 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. + 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)) + 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)) - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/2. - 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v3))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. - 
       (9*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (9*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (15*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) + 
       (15*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. - 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       6*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. + 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))) + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/2. - 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v5))) + 6*(-(M_PI*hvs(-(v4/v1))*hvs(-v5)*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
          M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
           rlog(Abs(v5))) + (3*
          (Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. + 
       (9*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. - 
       (3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
            (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                  hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. \
+ (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
            (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(hvs(-v1)*hvs(v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*hvs(v4)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                     2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.)))/2. - 
       (9*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
            (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. \
+ hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
            (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - 
                    M_PI*sign(v4),2))/2. + 
               (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                     M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   2))/2. + (hvs((v2 - v4)/v1)*
                  rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.)))/2. + 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
            (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                  hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. \
+ (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
            (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(hvs(v1)*hvs(-v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*
                   hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                     2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. - 
       (3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
            (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                  hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. \
+ (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
            (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(hvs(-v2)*hvs(v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*hvs(v5)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                     2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. + 
       (3*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
            (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. \
+ hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
            (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. \
+ hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),
                   2))/2. + (hvs((v3 - v5)/v2)*
                  rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),
                   2))/2.) + hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                     M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.)))/2.))/
   (4.*v3*(v1 + v2 - v4)*v4*v5*
     sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
       2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + v1*(v3*v4 + v2*(v3 + v4)))*
        v5 + Power(v1 - v4,2)*Power(v5,2))) + 
  ((-2*(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
           (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
          2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
           Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
          2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-v5f + v5i) + (-v1f + v1i + v4f - v4i)*
              (-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v2f) - (1 - t)*v2i)*
           (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*(-v5f + v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v1f) - (1 - t)*v1i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
          2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                (-(t*v4f) - (1 - t)*v4i)) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
     ((-15*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       6*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)) + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. - 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)) - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. + 
       (9*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (9*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) - (3*
          (-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (21*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. + 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. + 
       (9*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. + 
       (27*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
               rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
               rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       6*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. - 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))) - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. + 
       (15*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. + 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v5))) - (9*M_PI*hvs(-v1)*
          (-(M_PI*hvs(-v5)*rlog(Abs(v4))) - M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       6*(-(M_PI*hvs(-(v4/v1))*hvs(-v5)*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
          M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
           rlog(Abs(v5))) + (3*
          (Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. + 
       (9*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. - 
       (9*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
            (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                  hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. \
+ (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
            (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(hvs(-v1)*hvs(v3)*
                   Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),
                    2)*hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. \
+ (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                     2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.)))/2. - 
       (3*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
            (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. \
+ hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
            (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   2))/2. + (hvs((v2 - v4)/v1)*
                  rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                     M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
               (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.)))/2. + 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. - 
       (3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
            (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                  hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. \
+ (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
            (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(hvs(v1)*hvs(-v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*hvs(v5)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                     2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. + 
       (3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
            (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                  hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. \
+ (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
            (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(hvs(-v2)*hvs(v4)*
                   Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),
                    2)*hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. \
+ (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                     2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. + 
       (3*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
            (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
            hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
                hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
            (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                   Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),
                    2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                     M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                   2))/2. - (hvs(-1 + v2/v5)*
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                   2))/2. + (hvs((v2 - v5)/v3)*
                  rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.)))/2.))/
   (4.*v1*v2*(-v1 + v3 + v4)*v5*
     sqrt(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) + 
       2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + v3*(v1*v5 + v4*(v1 + v5)))\
))
;
 return integrandEu50;
}  


==> anc/evaluate_pentagon/src/functions/f50Im.cpp <==

#include "../header.h"


double integrandIm50 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm50=  (bcphi5Im*(-v1f + v1i - v2f + v2i + v4f - v4i))/(v1 + v2 - v4) + 
  (bcphi5Im*(v1f - v1i - v3f + v3i - v4f + v4i))/(-v1 + v3 + v4) - 
  (3*(((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                (v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
            Power(M_PI,2)*hvs(-v1)*hvs(-v4) - Power(M_PI,2)*hvs(-v3)*hvs(-v4)\
))/(4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v2) + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - 
            Power(v1 - v4,2)*Power(v5,2))) + 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                (v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)\
) + (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)\
))/(4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
            Power(M_PI,2)*hvs(-v2)*hvs(-v3) + 
            Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) + 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)*hvs(-v1)*hvs(-v3) - 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))))*rlog((v1f - v3f - v4f)/(-v1 + v3 + v4)))/2. \
- (3*(((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                (v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
            Power(M_PI,2)*hvs(-v1)*hvs(-v4) - Power(M_PI,2)*hvs(-v3)*hvs(-v4)\
))/(4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v2) + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - 
            Power(v1 - v4,2)*Power(v5,2))) + 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                (v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)\
) + (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)\
))/(4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
            Power(M_PI,2)*hvs(-v2)*hvs(-v3) + 
            Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) + 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)*hvs(-v1)*hvs(-v3) - 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))))*rlog((-v1f - v2f + v4f)/(v1 + v2 - v4)))/2. \
- 3*(((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
             Power(v3*v4 + (v1 - v4)*v5,2) + 
             2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                v3*(v1*v5 + v4*(v1 + v5))))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
             2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                 (-v5f + v5i) + 
                (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v2f) - (1 - t)*v2i)*
              (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-v5f + v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                   (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v4f + v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                (-v3f + v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
             2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                   (-(t*v4f) - (1 - t)*v4i)) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
        (-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
          (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
          Power(M_PI,2)*hvs(-v1)*hvs(-v4) - Power(M_PI,2)*hvs(-v3)*hvs(-v4)))/
      (4.*v1*v2*(-v1 + v3 + v4)*v5*
        sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
          Power(v3*v4 + (v1 - v4)*v5,2) - 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))) + 
     ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
             2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
             Power(v1 - v4,2)*Power(v5,2))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
           (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                (-v3f + v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
             2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-(t*v2f) - (1 - t)*v2i)) + 
                (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-v5f + v5i) + 2*
              (-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-v3f + v3i - v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-v2f + v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
                (-v1f + v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-(t*v5f) - (1 - t)*v5i) + 
             2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
              (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
             2*(-v1f + v1i + v4f - v4i)*
              (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              Power(-(t*v5f) - (1 - t)*v5i,2)))*
        ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
          Power(M_PI,2)*hvs(-v1)*hvs(-v2) + Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
          (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
      (4.*v3*(v1 + v2 - v4)*v4*v5*
        sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2))) \
+ ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
             Power(v1*(v2 - v5) + v4*v5,2) + 
             2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                v4*(v1*v2 + (v1 + v2)*v5)))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
           (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
             2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
             2*(-(t*v3f) - (1 - t)*v3i)*
              (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (v2f - v2i - v5f + v5i) - 
                2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
                (-v4f + v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i))) + 
             2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i)))))*
        (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
          (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
          Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)))/
      (4.*v1*v2*v3*(-v2 + v4 + v5)*
        sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
          Power(v1*(v2 - v5) + v4*v5,2) - 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))) + 
     ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
             Power(v2*v3 + v4*(-v3 + v5),2) + 
             2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                v2*(v4*v5 + v3*(v4 + v5))))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
           (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                (-v4f + v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
             2*(-(t*v1f) - (1 - t)*v1i)*
              (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v3f + v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                (-v2f + v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
             2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                   (-(t*v3f) - (1 - t)*v3i)) + 
                (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
        ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
          Power(M_PI,2)*hvs(-v2)*hvs(-v3) + Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
          (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
      (4.*v1*v4*(v2 + v3 - v5)*v5*
        sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
          Power(v2*v3 + v4*(-v3 + v5),2) - 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))) + 
     ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
             Power(v2*(-v1 + v3) + v1*v5,2) + 
             2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                v1*Power(v5,2)))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                (-v2f + v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-v5f + v5i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-v1f + v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
             2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)))\
)*(Power(M_PI,2)*hvs(-v1)*hvs(-v3) - (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
          Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
          (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
      (4.*v2*v3*v4*(v1 - v3 + v5)*
        sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
          Power(v2*(-v1 + v3) + v1*v5,2) - 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))))*
   rlog((Power(v2f*v3f - v4f*(v3f - v5f),2) + 
       Power(v1f,2)*Power(-v2f + v5f,2) - 
       2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
          v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f)))/
     (Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))\
)) + (3*rlog((v1f - v3f - v4f)/(-v1 + v3 + v4))*
     (((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                  (-v3f + v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
               2*(-v2f + v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
            hvs(v4/v1)*rLi(2,1 - v4/v1) - Power(rlog(Abs(v1)),2)/2. + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            Power(rlog(Abs(v3)),2)/2. + rlog(Abs(v1))*rlog(Abs(v4)) - 
            rlog(Abs(v3))*rlog(Abs(v4)) - 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
            rlog(Abs(v1))*rlog(Abs(v2)) - 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2)\
)) + ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(v3/v5)*rLi(2,1 - v3/v5) - 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
            rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) + 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) \
+ (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
            hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
            rlog(Abs(v4))*rlog(Abs(v5)) - 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
            rlog(Abs(v2))*rlog(Abs(v3)) - 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
            rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5)))))))/2. + 
  (3*rlog((-v1f - v2f + v4f)/(v1 + v2 - v4))*
     (((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                  (-v3f + v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
               2*(-v2f + v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
            hvs(v4/v1)*rLi(2,1 - v4/v1) - Power(rlog(Abs(v1)),2)/2. + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            Power(rlog(Abs(v3)),2)/2. + rlog(Abs(v1))*rlog(Abs(v4)) - 
            rlog(Abs(v3))*rlog(Abs(v4)) - 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
            rlog(Abs(v1))*rlog(Abs(v2)) - 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2)\
)) + ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(v3/v5)*rLi(2,1 - v3/v5) - 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
            rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) + 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) \
+ (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
            hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
            rlog(Abs(v4))*rlog(Abs(v5)) - 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
            rlog(Abs(v2))*rlog(Abs(v3)) - 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
            rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5)))))))/2. + 
  2*((2*bcphi5Im*(Power(t*(v1f - v1i) + v1i,2)*(v2f - v2i - v5f + v5i)*
           (v2i - v5i + t*(v2f - v2i - v5f + v5i)) + 
          (v1f - v1i)*(t*(v1f - v1i) + v1i)*
           Power(v2i - v5i + t*(v2f - v2i - v5f + v5i),2) + 
          ((t*(v2f - v2i) + v2i)*(t*(v3f - v3i) + v3i) - 
             (t*(v4f - v4i) + v4i)*
              (v3i - v5i + t*(v3f - v3i - v5f + v5i)))*
           (v2i*(v3f - 2*v3i) + v2f*v3i - v3i*v4f - v3f*v4i + 2*v3i*v4i + 
             v4i*v5f + v4f*v5i - 2*v4i*v5i + 
             2*t*(v2f*(v3f - v3i) + v2i*(-v3f + v3i) - 
                (v4f - v4i)*(v3f - v3i - v5f + v5i))) + 
          (-v1f + v1i)*(Power(t*(v2f - v2i) + v2i,2)*
              (t*(v3f - v3i) + v3i) + 
             (t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i)*
              (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
             (-v2i + t*(-v2f + v2i))*
              ((t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i) + 
                (t*(v3f - v3i) + v3i)*
                 (v4i + t*(v4f - v4i + v5f - v5i) + v5i))) + 
          (-v1i + t*(-v1f + v1i))*
           (Power(t*(v2f - v2i) + v2i,2)*(v3f - v3i) + 
             2*(v2f - v2i)*(t*(v2f - v2i) + v2i)*(t*(v3f - v3i) + v3i) - 
             (t*(v4f - v4i) + v4i)*(v3f - v3i - v5f + v5i)*
              (t*(v5f - v5i) + v5i) + 
             (t*(v4f - v4i) + v4i)*(v5f - v5i)*
              (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
             (v4f - v4i)*(t*(v5f - v5i) + v5i)*
              (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
             (-v2f + v2i)*((t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i) + 
                (t*(v3f - v3i) + v3i)*
                 (v4i + t*(v4f - v4i + v5f - v5i) + v5i)) - 
             (t*(v2f - v2i) + v2i)*
              (v3f*v4i + v4i*v5f + v3i*(v4f - 2*v4i + v5f - 2*v5i) + 
                v3f*v5i + v4f*v5i - 2*v4i*v5i + 
                2*t*((v4f - v4i)*(v5f - v5i) + 
                   v3f*(v4f - v4i + v5f - v5i) + 
                   v3i*(-v4f + v4i - v5f + v5i))))))/
      (Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
        2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
           v2*(v4*v5 + v3*(v4 + v5)))) + 
     (3*rlog((Power(v2f*v3f - v4f*(v3f - v5f),2) + 
            Power(v1f,2)*Power(-v2f + v5f,2) - 
            2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
               v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f)))/
          (Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5)))))*
        (((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                  Power(v3*v4 + (v1 - v4)*v5,2) + 
                  2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                     v3*(v1*v5 + v4*(v1 + v5))))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
                (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                   (v1f - v1i - v3f + v3i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
                  2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                   ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i)) + 
                  2*(-(t*v2f) - (1 - t)*v2i)*
                   (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                     2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                      (-v5f + v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-v1f + v1i)*
                      (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                        (-v1f + v1i - v5f + v5i) + 
                        (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-v4f + v4i)*
                        (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                         (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))\
) + 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                        (-(t*v4f) - (1 - t)*v4i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                         (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))\
))*(Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
               hvs(v4/v1)*rLi(2,1 - v4/v1) - Power(rlog(Abs(v1)),2)/2. + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
               Power(rlog(Abs(v3)),2)/2. + rlog(Abs(v1))*rlog(Abs(v4)) - 
               rlog(Abs(v3))*rlog(Abs(v4)) - 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
           (4.*v1*v2*(-v1 + v3 + v4)*v5*
             sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
               Power(v3*v4 + (v1 - v4)*v5,2) - 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))) + 
          ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
                  2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                     v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
                  Power(v1 - v4,2)*Power(v5,2))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
                (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (v2f - v2i - v4f + v4i) + 
                     (-v3f + v3i)*
                      (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
                  2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                        (-(t*v2f) - (1 - t)*v2i)) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      ((-(t*v3f) - (1 - t)*v3i)*
                        (-(t*v4f) - (1 - t)*v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i))\
)*(-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                     2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v2f + v2i + v4f - v4i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-v3f + v3i - v4f + v4i) + 
                        (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                        (-v2f + v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)\
) + (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i))\
)*(-(t*v5f) - (1 - t)*v5i) + 2*
                   Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,
                    2)*(-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
                  2*(-v1f + v1i + v4f - v4i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2)))*
             (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
               rlog(Abs(v1))*rlog(Abs(v2)) - 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
               rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
           (4.*v3*(v1 + v2 - v4)*v4*v5*
             sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 - 
               Power(v1 - v4,2)*Power(v5,2))) + 
          ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
                  Power(v2*(-v1 + v3) + v1*v5,2) + 
                  2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                     v1*Power(v5,2)))*
                ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
                (2*Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (v3f - v3i - v5f + v5i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
                  2*((-(t*v2f) - (1 - t)*v2i)*
                      (v1f - v1i - v3f + v3i) + 
                     (-v2f + v2i)*
                      (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                   ((-(t*v2f) - (1 - t)*v2i)*
                      (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) \
+ 2*(-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i)\
)*(-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-v2f + v2i - v3f + v3i) + 
                        (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                        (-v1f + v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i)\
)*(-(t*v5f) - (1 - t)*v5i) - 
                     2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                      (-(t*v5f) - (1 - t)*v5i) - 
                     (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
                  2*(-v4f + v4i)*
                   ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                      (-(t*v5f) - (1 - t)*v5i) - 
                     (-(t*v1f) - (1 - t)*v1i)*
                      Power(-(t*v5f) - (1 - t)*v5i,2))))*
             (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(v3/v5)*rLi(2,1 - v3/v5) - 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
               rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
               rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
           (4.*v2*v3*v4*(v1 - v3 + v5)*
             sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
               Power(v2*(-v1 + v3) + v1*v5,2) - 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))) + 
          ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
                  Power(v1*(v2 - v5) + v4*v5,2) + 
                  2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                     v4*(v1*v2 + (v1 + v2)*v5)))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
                (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                   (v2f - v2i - v4f + v4i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
                  2*((-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i + v5f - v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
                  2*(-(t*v3f) - (1 - t)*v3i)*
                   (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (v2f - v2i - v5f + v5i) - 
                     2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                        (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - 
                       (1 - t)*v2i)*(-v5f + v5i) + 
                        (-v1f + v1i - v2f + v2i)*
                        (-(t*v5f) - (1 - t)*v5i)) + 
                     (-v4f + v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                         (-(t*v5f) - (1 - t)*v5i))) + 
                  2*(-v3f + v3i)*
                   (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                        (-(t*v5f) - (1 - t)*v5i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                         (-(t*v5f) - (1 - t)*v5i)))))*
             (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
               hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
               Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
               rlog(Abs(v4))*rlog(Abs(v5)) - 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
           (4.*v1*v2*v3*(-v2 + v4 + v5)*
             sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
               Power(v1*(v2 - v5) + v4*v5,2) - 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))) + 
          ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
                  Power(v2*v3 + v4*(-v3 + v5),2) + 
                  2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                     v2*(v4*v5 + v3*(v4 + v5))))*
                ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
                (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-v2f + v2i + v5f - v5i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) \
+ 2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                     (-v4f + v4i)*
                      (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                   ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
                  2*(-(t*v1f) - (1 - t)*v1i)*
                   (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                     2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                        (-v4f + v4i - v5f + v5i) + 
                        (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-v3f + v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                        (-(t*v3f) - (1 - t)*v3i)) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      ((-(t*v4f) - (1 - t)*v4i)*
                        (-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))))\
)*(Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
               rlog(Abs(v2))*rlog(Abs(v3)) - 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
               rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
           (4.*v1*v4*(v2 + v3 - v5)*v5*
             sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
               Power(v2*v3 + v4*(-v3 + v5),2) - 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5)))))))/2.) + 
  ((-2*(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
        (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
           (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
          2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
           Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
          2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
           ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
          2*(-(t*v3f) - (1 - t)*v3i)*
           (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (v2f - v2i - v5f + v5i) - 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-v5f + v5i) + 
                (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i))) + 
          2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                (-(t*v5f) - (1 - t)*v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i)))))*
     ((3*Power(M_PI,2)*rlog(Abs(v1)))/4. + (5*Power(M_PI,2)*rlog(Abs(v2)))/4. - 
       (9*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/4. - 
       (9*Power(rlog(Abs(v2)),3))/4. + (3*Power(M_PI,2)*rlog(Abs(v3)))/4. - 
       (9*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. + 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       (9*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (9*rlog(Abs(v3))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. + 
       (9*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. + 
       (9*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. + (9*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. + 
       (9*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/4. + 
       (5*Power(rlog(Abs(v4)),3))/4. + 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. + 
       (9*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v5)) - (9*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       3*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       (9*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) - 
       (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/2. - 
       Power(rlog(Abs(v5)),3)/2. + 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       (9*rlog(Abs(v1))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (9*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (9*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- 3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
             Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
             rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
             hvs(-v2)*hvs(v4)*hvs(v5)*
              (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
                Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6.) - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v5)))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v4)))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)))))/
   (4.*v1*v2*v3*(-v2 + v4 + v5)*
     sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - Power(v1*(v2 - v5) + v4*v5,2) - 
       2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
          v4*(v1*v2 + (v1 + v2)*v5)))) + 
  ((-2*(Power(v4,2)*Power(-v3 + v5,2) + Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
           (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
          2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
           Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
             (-v2f + v2i)*(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v4f) - (1 - t)*v4i)*
           ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
          2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2))))*
     (-(Power(M_PI,2)*rlog(Abs(v1)))/4. - Power(rlog(Abs(v1)),3) + 
       (3*Power(M_PI,2)*rlog(Abs(v2)))/4. + 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       (9*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (9*rlog(Abs(v2))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (5*Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/2. + 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. + (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. - 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/4. - 
       (9*Power(rlog(Abs(v3)),3))/4. + 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       (3*Power(M_PI,2)*rlog(Abs(v4)))/4. - 
       (9*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. + (9*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. - (9*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. + 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       (9*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (9*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (9*rlog(Abs(v4))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/2. - 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v5)) - (9*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) - 
       (9*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) + (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. + 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. + 
       (9*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/4. + 
       Power(rlog(Abs(v5)),3) + 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
             Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6. - 
             hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
             rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
             hvs(v1)*hvs(-v3)*hvs(v5)*
              (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                 6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) \
- hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v3)) + rlog(Abs(v5)))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v3)))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)))))/
   (4.*v2*v3*v4*(v1 - v3 + v5)*
     sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
       Power(v2*(-v1 + v3) + v1*v5,2) - 
       2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2)))) \
+ ((-2*(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
        (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
           (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
          2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
           Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
             (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
          2*(-(t*v1f) - (1 - t)*v1i)*
           (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
          2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                (-(t*v3f) - (1 - t)*v3i)) + 
             (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
     (-3*zeta3 + (3*Power(M_PI,2)*rlog(Abs(v1)))/4. - 
       (Power(M_PI,2)*rlog(Abs(v2)))/4. + 
       (9*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/4. + 
       (5*Power(rlog(Abs(v2)),3))/4. - (Power(M_PI,2)*rlog(Abs(v3)))/4. - 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/2. - 
       Power(rlog(Abs(v3)),3) + (3*Power(M_PI,2)*rlog(Abs(v4)))/4. + 
       (9*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. - 
       (9*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       (9*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*rlog(Abs(v4))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*Power(M_PI,2)*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. + 
       (9*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (9*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (9*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/2. + 
       (9*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) - (9*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. + 
       (15*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. - 
       (9*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/4. - 
       (5*Power(rlog(Abs(v5)),3))/2. + 
       9*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       9*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       (9*rlog(Abs(v1))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (9*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (9*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (9*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- 3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
          (rlog(Abs(v3)) - rlog(Abs(v5)))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (rlog(Abs(v2)) - rlog(Abs(v5)))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
             Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
             hvs(v2)*hvs(v3)*hvs(-v5)*
              (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6.) - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)))))/
   (4.*v1*v4*(v2 + v3 - v5)*v5*
     sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - Power(v2*v3 + v4*(-v3 + v5),2) - 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))\
)) + ((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
          Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
           (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
          2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
           Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
          2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-v5f + v5i) + (-v1f + v1i + v4f - v4i)*
              (-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v2f) - (1 - t)*v2i)*
           (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*(-v5f + v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v1f) - (1 - t)*v1i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
          2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                (-(t*v4f) - (1 - t)*v4i)) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
     ((-9*zeta3)/2. + (7*Power(M_PI,2)*rlog(Abs(v1)))/4. - 
       (5*Power(rlog(Abs(v1)),3))/2. + (Power(M_PI,2)*rlog(Abs(v2)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. + 
       Power(rlog(Abs(v2)),3)/4. + 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) + 
       (9*rlog(Abs(v2))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) + (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. + 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/4. + 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. + 
       (9*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. - 6*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) - 
       3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)) + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. + (27*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/
        4. - (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/2. - 
       (7*Power(rlog(Abs(v4)),3))/4. + 
       9*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       (3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- 6*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       (9*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,v4/v1) - hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
               Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
               hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
               hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
               hvs(-v1)*hvs(v3)*hvs(v4)*
                (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                  rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                  (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                   6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/
                   6.) - hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v4)))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v3)))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))))/2. \
- (3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
            (rlog(Abs(v2)) - rlog(Abs(v4)))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v4)))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + 
               rLi(3,v2/v4) - hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                6. - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
               hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
               hvs(v1)*hvs(v2)*hvs(-v4)*
                (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                  rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                  (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                   6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                   6.) - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))))/2. + 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v5)))/2. - 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)) + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. + 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v5)) + (15*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. + 
       (9*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (9*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       6*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))*
        rlog(Abs(v5)) + (3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. + 
       Power(rlog(Abs(v5)),3)/4. + 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,v5/v2) - hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
               Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
               hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
               hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
               hvs(-v2)*hvs(v4)*hvs(v5)*
                (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                  rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                  (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/
                   6. - Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/
                   6.) - hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v5)))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v4)))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.))))/2. \
- (3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,v5/v3) - hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/
                6. - hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
               hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
               hvs(v1)*hvs(-v3)*hvs(v5)*
                (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                  rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                  (Power(M_PI,2)*
                     rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) - 
               hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v3)) + rlog(Abs(v5)))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v3)))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.))))/2. \
+ (3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
            (rlog(Abs(v3)) - rlog(Abs(v5)))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (rlog(Abs(v2)) - rlog(Abs(v5)))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
               Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
               hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
               hvs(v2)*hvs(v3)*hvs(-v5)*
                (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                  rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                  (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/
                   6. - Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/
                   6.) - hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.))))/2.))/
   (4.*v1*v2*(-v1 + v3 + v4)*v5*
     sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - Power(v3*v4 + (v1 - v4)*v5,2) - 
       2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
          v3*(v1*v5 + v4*(v1 + v5))))) + 
  ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2)\
)*(-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
        (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
             (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
           ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
          2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-(t*v2f) - (1 - t)*v2i)) + 
             (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i)) - 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-v2f + v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
             (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-(t*v5f) - (1 - t)*v5i) + 
          2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
           (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
          2*(-v1f + v1i + v4f - v4i)*
           (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
           Power(-(t*v5f) - (1 - t)*v5i,2)))*
     ((-9*zeta3)/2. - (Power(M_PI,2)*rlog(Abs(v1)))/4. + 
       Power(rlog(Abs(v1)),3)/2. + (Power(M_PI,2)*rlog(Abs(v2)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/2. - 
       (3*Power(rlog(Abs(v2)),3))/4. + 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) - 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)) + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. - (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. + 
       Power(rlog(Abs(v3)),3)/4. + 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       9*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       (9*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (9*rlog(Abs(v3))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (7*Power(M_PI,2)*rlog(Abs(v4)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. - 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) + 
       (15*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. + 
       3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)) + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/2. + 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. - 
       (9*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/4. - 
       (5*Power(rlog(Abs(v4)),3))/2. + 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       6*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       (3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,v4/v1) - hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
               Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
               hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
               hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
               hvs(-v1)*hvs(v3)*hvs(v4)*
                (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                  rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                  (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                   6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/
                   6.) - hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v4)))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v3)))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))))/2. \
- (9*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
            (rlog(Abs(v2)) - rlog(Abs(v4)))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v4)))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + 
               rLi(3,v2/v4) - hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                6. - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
               hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
               hvs(v1)*hvs(v2)*hvs(-v4)*
                (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                  rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                  (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                   6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                   6.) - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))))/2. + 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v5)))/2. + 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)) - 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. - 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v5)) - (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       3*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) + 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/2. + 
       6*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))*
        rlog(Abs(v5)) + (3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. + 
       Power(rlog(Abs(v5)),3)/4. + 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,v5/v2) - hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
               Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
               hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
               hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
               hvs(-v2)*hvs(v4)*hvs(v5)*
                (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                  rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                  (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/
                   6. - Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/
                   6.) - hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v5)))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v4)))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.))))/2. \
+ (3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,v5/v3) - hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/
                6. - hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
               hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
               hvs(v1)*hvs(-v3)*hvs(v5)*
                (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                  rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                  (Power(M_PI,2)*
                     rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) - 
               hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v3)) + rlog(Abs(v5)))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v3)))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.))))/2. \
+ (3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
            (rlog(Abs(v3)) - rlog(Abs(v5)))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (rlog(Abs(v2)) - rlog(Abs(v5)))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
               Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
               hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
               hvs(v2)*hvs(v3)*hvs(-v5)*
                (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                  rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                  (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/
                   6. - Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/
                   6.) - hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.))))/2.))/
   (4.*v3*(v1 + v2 - v4)*v4*v5*
     sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
       2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + v1*(v3*v4 + v2*(v3 + v4)))*
        v5 - Power(v1 - v4,2)*Power(v5,2))) - 
  ((-2*(Power(v4,2)*Power(-v3 + v5,2) + Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
           (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
          2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
           Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
             (-v2f + v2i)*(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v4f) - (1 - t)*v4i)*
           ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
          2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2))))*
     (-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (9*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (9*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (27*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. + 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/2. - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. - 
       (9*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (9*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. - 
       (9*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. + 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) - 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v5))) + (9*M_PI*hvs(-v1)*
          (-(M_PI*hvs(-v5)*rlog(Abs(v4))) - M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) + 3*hvs(-(v3/v1))*
        (rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) + 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) + 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) + 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. - 
       3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
          (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
          (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(hvs(v1)*hvs(-v3)*
                 Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*
                 hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*
                rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                   2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                 rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),2))/2.))))/
   (4.*v2*v3*v4*(v1 - v3 + v5)*
     sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
       Power(v2*(-v1 + v3) + v1*v5,2) - 
       2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2)))) \
- ((-2*(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
        (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
           (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
          2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
           Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
          2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
           ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
          2*(-(t*v3f) - (1 - t)*v3i)*
           (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (v2f - v2i - v5f + v5i) - 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-v5f + v5i) + 
                (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i))) + 
          2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                (-(t*v5f) - (1 - t)*v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i)))))*
     ((9*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (27*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. + 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)) - 
       (9*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/4. - 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. - 
       (9*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. + 
       (9*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (9*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (15*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. + 
       (9*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. + 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (9*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. - 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/2. - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. - 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       (9*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v5))) + 3*(Power(M_PI,2)*Power(hvs(-v5),2)*
           rlog(Abs(v2)) + 2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) + 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) + 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) + 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. - 
       3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
          (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
          (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(hvs(-v2)*hvs(v4)*
                 Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*
                 hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. + 
             (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                   2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                 rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 2))/2. + (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.))))/
   (4.*v1*v2*v3*(-v2 + v4 + v5)*
     sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - Power(v1*(v2 - v5) + v4*v5,2) - 
       2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
          v4*(v1*v2 + (v1 + v2)*v5)))) - 
  ((-2*(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
        (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
           (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
          2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
           Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
             (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
          2*(-(t*v1f) - (1 - t)*v1i)*
           (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
          2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                (-(t*v3f) - (1 - t)*v3i)) + 
             (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
     ((-9*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (15*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. - 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. - 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. + 
       (9*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/4. - 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       (9*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. + 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (15*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (9*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/2. - 
       (9*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (15*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) + (9*
          (-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) + 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) + 
       (9*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (9*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. - 
       3*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
          (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
          hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
          (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                 Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                 2))/2. - (hvs(-1 + v2/v5)*
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                 2))/2. + (hvs((v2 - v5)/v3)*
                rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                   M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2)\
)/2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2)\
)/2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.))))/
   (4.*v1*v4*(v2 + v3 - v5)*v5*
     sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - Power(v2*v3 + v4*(-v3 + v5),2) - 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))\
)) - ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2)\
)*(-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
        (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
             (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
           ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
          2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-(t*v2f) - (1 - t)*v2i)) + 
             (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i)) - 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-v2f + v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
             (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-(t*v5f) - (1 - t)*v5i) + 
          2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
           (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
          2*(-v1f + v1i + v4f - v4i)*
           (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
           Power(-(t*v5f) - (1 - t)*v5i,2)))*
     ((3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/2. - 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)) - 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)) - 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. + 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)) + 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)) - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/2. - 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v3))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. - 
       (9*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (9*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (15*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) + 
       (15*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. - 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       6*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. + 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))) + 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/2. - 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v5))) + 6*(-(M_PI*hvs(-(v4/v1))*hvs(-v5)*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
          M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
           rlog(Abs(v5))) + (3*
          (Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. + 
       (9*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. - 
       (3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
            (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                  hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. \
+ (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
            (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(hvs(-v1)*hvs(v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*hvs(v4)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                     2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.)))/2. - 
       (9*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
            (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. \
+ hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
            (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - 
                    M_PI*sign(v4),2))/2. + 
               (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                     M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   2))/2. + (hvs((v2 - v4)/v1)*
                  rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.)))/2. + 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
            (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                  hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. \
+ (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
            (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(hvs(v1)*hvs(-v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*
                   hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                     2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. - 
       (3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
            (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                  hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. \
+ (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
            (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(hvs(-v2)*hvs(v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*hvs(v5)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                     2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. + 
       (3*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
            (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. \
+ hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
            (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. \
+ hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),
                   2))/2. + (hvs((v3 - v5)/v2)*
                  rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),
                   2))/2.) + hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                     M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.)))/2.))/
   (4.*v3*(v1 + v2 - v4)*v4*v5*
     sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
       2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + v1*(v3*v4 + v2*(v3 + v4)))*
        v5 - Power(v1 - v4,2)*Power(v5,2))) - 
  ((-2*(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
           (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
          2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
           Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
          2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-v5f + v5i) + (-v1f + v1i + v4f - v4i)*
              (-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v2f) - (1 - t)*v2i)*
           (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*(-v5f + v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v1f) - (1 - t)*v1i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
          2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                (-(t*v4f) - (1 - t)*v4i)) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
     ((-15*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       6*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)) + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. - 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)) - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. + 
       (9*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (9*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) - (3*
          (-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (21*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. + 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. + 
       (9*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. + 
       (27*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
               rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
               rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       6*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. - 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))) - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. + 
       (15*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. + 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v5))) - (9*M_PI*hvs(-v1)*
          (-(M_PI*hvs(-v5)*rlog(Abs(v4))) - M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (9*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       6*(-(M_PI*hvs(-(v4/v1))*hvs(-v5)*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
          M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
           rlog(Abs(v5))) + (3*
          (Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. + 
       (9*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. - 
       (9*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
            (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                  hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. \
+ (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
            (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(hvs(-v1)*hvs(v3)*
                   Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),
                    2)*hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. \
+ (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                     2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.)))/2. - 
       (3*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
            (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. \
+ hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
            (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   2))/2. + (hvs((v2 - v4)/v1)*
                  rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                     M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
               (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.)))/2. + 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. - 
       (3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
            (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                  hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. \
+ (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
            (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(hvs(v1)*hvs(-v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*hvs(v5)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                     2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. + 
       (3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
            (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                  hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. \
+ (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
            (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(hvs(-v2)*hvs(v4)*
                   Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),
                    2)*hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. \
+ (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                     2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. + 
       (3*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
            (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
            hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
                hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
            (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                   Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),
                    2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                     M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                   2))/2. - (hvs(-1 + v2/v5)*
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                   2))/2. + (hvs((v2 - v5)/v3)*
                  rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.)))/2.))/
   (4.*v1*v2*(-v1 + v3 + v4)*v5*
     sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - Power(v3*v4 + (v1 - v4)*v5,2) - 
       2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + v3*(v1*v5 + v4*(v1 + v5)))\
))
;
 return integrandIm50;
}  


==> anc/evaluate_pentagon/src/functions/f50Re.cpp <==

#include "../header.h"


double integrandRe50 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe50=  (bcphi5Re*(-v1f + v1i - v2f + v2i + v4f - v4i))/(v1 + v2 - v4) + 
  (bcphi5Re*(v1f - v1i - v3f + v3i - v4f + v4i))/(-v1 + v3 + v4) + 
  (4*bcphi5Re*(Power(t*(v1f - v1i) + v1i,2)*(v2f - v2i - v5f + v5i)*
        (v2i - v5i + t*(v2f - v2i - v5f + v5i)) + 
       (v1f - v1i)*(t*(v1f - v1i) + v1i)*
        Power(v2i - v5i + t*(v2f - v2i - v5f + v5i),2) + 
       ((t*(v2f - v2i) + v2i)*(t*(v3f - v3i) + v3i) - 
          (t*(v4f - v4i) + v4i)*(v3i - v5i + t*(v3f - v3i - v5f + v5i)))*
        (v2i*(v3f - 2*v3i) + v2f*v3i - v3i*v4f - v3f*v4i + 2*v3i*v4i + 
          v4i*v5f + v4f*v5i - 2*v4i*v5i + 
          2*t*(v2f*(v3f - v3i) + v2i*(-v3f + v3i) - 
             (v4f - v4i)*(v3f - v3i - v5f + v5i))) + 
       (-v1f + v1i)*(Power(t*(v2f - v2i) + v2i,2)*(t*(v3f - v3i) + v3i) + 
          (t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i)*
           (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
          (-v2i + t*(-v2f + v2i))*
           ((t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i) + 
             (t*(v3f - v3i) + v3i)*(v4i + t*(v4f - v4i + v5f - v5i) + v5i))\
) + (-v1i + t*(-v1f + v1i))*(Power(t*(v2f - v2i) + v2i,2)*(v3f - v3i) + 
          2*(v2f - v2i)*(t*(v2f - v2i) + v2i)*(t*(v3f - v3i) + v3i) - 
          (t*(v4f - v4i) + v4i)*(v3f - v3i - v5f + v5i)*
           (t*(v5f - v5i) + v5i) + 
          (t*(v4f - v4i) + v4i)*(v5f - v5i)*
           (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
          (v4f - v4i)*(t*(v5f - v5i) + v5i)*
           (-v3i + t*(-v3f + v3i + v5f - v5i) + v5i) + 
          (-v2f + v2i)*((t*(v4f - v4i) + v4i)*(t*(v5f - v5i) + v5i) + 
             (t*(v3f - v3i) + v3i)*(v4i + t*(v4f - v4i + v5f - v5i) + v5i)) \
- (t*(v2f - v2i) + v2i)*(v3f*v4i + v4i*v5f + 
             v3i*(v4f - 2*v4i + v5f - 2*v5i) + v3f*v5i + v4f*v5i - 
             2*v4i*v5i + 2*t*((v4f - v4i)*(v5f - v5i) + 
                v3f*(v4f - v4i + v5f - v5i) + v3i*(-v4f + v4i - v5f + v5i)))\
)))/(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
     2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))) \
- (3*rlog((v1f - v3f - v4f)/(-v1 + v3 + v4))*
     (((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                  (-v3f + v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
               2*(-v2f + v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (-(hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
               rlog(1 - v1/v3)) + 
            (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) + 
            M_PI*hvs(-v1)*rlog(Abs(v1)) - M_PI*hvs(-v4)*rlog(Abs(v1)) - 
            M_PI*hvs(-v3)*rlog(Abs(v3)) + M_PI*hvs(-v4)*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*rlog(Abs(v4)) + M_PI*hvs(-v3)*rlog(Abs(v4))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(1 - v2/v4) - 
            (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) - 
            M_PI*hvs(-v1)*rlog(Abs(v1)) + M_PI*hvs(-v2)*rlog(Abs(v1)) + 
            M_PI*hvs(-v1)*rlog(Abs(v2)) - M_PI*hvs(-v4)*rlog(Abs(v2)) - 
            M_PI*hvs(-v2)*rlog(Abs(v4)) + M_PI*hvs(-v4)*rlog(Abs(v4))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2)\
)) + ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) \
+ (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
               rlog(1 - v2/v4)) + 
            (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) + 
            M_PI*hvs(-v2)*rlog(Abs(v2)) - M_PI*hvs(-v5)*rlog(Abs(v2)) - 
            M_PI*hvs(-v4)*rlog(Abs(v4)) + M_PI*hvs(-v5)*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*rlog(Abs(v5)) + M_PI*hvs(-v4)*rlog(Abs(v5))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(1 - v1/v3) - 
            hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(1 - v3/v5) - M_PI*hvs(-v3)*rlog(Abs(v1)) + 
            M_PI*hvs(-v5)*rlog(Abs(v1)) - M_PI*hvs(-v1)*rlog(Abs(v3)) + 
            M_PI*hvs(-v3)*rlog(Abs(v3)) + M_PI*hvs(-v1)*rlog(Abs(v5)) - 
            M_PI*hvs(-v5)*rlog(Abs(v5))))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(1 - v3/v5) - 
            (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) - 
            M_PI*hvs(-v2)*rlog(Abs(v2)) + M_PI*hvs(-v3)*rlog(Abs(v2)) + 
            M_PI*hvs(-v2)*rlog(Abs(v3)) - M_PI*hvs(-v5)*rlog(Abs(v3)) - 
            M_PI*hvs(-v3)*rlog(Abs(v5)) + M_PI*hvs(-v5)*rlog(Abs(v5))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5)))))))/2. - 
  (3*rlog((-v1f - v2f + v4f)/(v1 + v2 - v4))*
     (((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                  (-v3f + v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
               2*(-v2f + v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (-(hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
               rlog(1 - v1/v3)) + 
            (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) + 
            M_PI*hvs(-v1)*rlog(Abs(v1)) - M_PI*hvs(-v4)*rlog(Abs(v1)) - 
            M_PI*hvs(-v3)*rlog(Abs(v3)) + M_PI*hvs(-v4)*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*rlog(Abs(v4)) + M_PI*hvs(-v3)*rlog(Abs(v4))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(1 - v2/v4) - 
            (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) - 
            M_PI*hvs(-v1)*rlog(Abs(v1)) + M_PI*hvs(-v2)*rlog(Abs(v1)) + 
            M_PI*hvs(-v1)*rlog(Abs(v2)) - M_PI*hvs(-v4)*rlog(Abs(v2)) - 
            M_PI*hvs(-v2)*rlog(Abs(v4)) + M_PI*hvs(-v4)*rlog(Abs(v4))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2)\
)) + ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) \
+ (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
               rlog(1 - v2/v4)) + 
            (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) + 
            M_PI*hvs(-v2)*rlog(Abs(v2)) - M_PI*hvs(-v5)*rlog(Abs(v2)) - 
            M_PI*hvs(-v4)*rlog(Abs(v4)) + M_PI*hvs(-v5)*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*rlog(Abs(v5)) + M_PI*hvs(-v4)*rlog(Abs(v5))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(1 - v1/v3) - 
            hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(1 - v3/v5) - M_PI*hvs(-v3)*rlog(Abs(v1)) + 
            M_PI*hvs(-v5)*rlog(Abs(v1)) - M_PI*hvs(-v1)*rlog(Abs(v3)) + 
            M_PI*hvs(-v3)*rlog(Abs(v3)) + M_PI*hvs(-v1)*rlog(Abs(v5)) - 
            M_PI*hvs(-v5)*rlog(Abs(v5))))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(1 - v3/v5) - 
            (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) - 
            M_PI*hvs(-v2)*rlog(Abs(v2)) + M_PI*hvs(-v3)*rlog(Abs(v2)) + 
            M_PI*hvs(-v2)*rlog(Abs(v3)) - M_PI*hvs(-v5)*rlog(Abs(v3)) - 
            M_PI*hvs(-v3)*rlog(Abs(v5)) + M_PI*hvs(-v5)*rlog(Abs(v5))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5)))))))/2. - 
  3*rlog((Power(v2f*v3f - v4f*(v3f - v5f),2) + 
       Power(v1f,2)*Power(-v2f + v5f,2) - 
       2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
          v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f)))/
     (Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
          v2*(v4*v5 + v3*(v4 + v5)))))*
   (((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
             Power(v3*v4 + (v1 - v4)*v5,2) + 
             2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                v3*(v1*v5 + v4*(v1 + v5))))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
             2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                 (-v5f + v5i) + 
                (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v2f) - (1 - t)*v2i)*
              (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-v5f + v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                   (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v4f + v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
             2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                   (-(t*v4f) - (1 - t)*v4i)) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
        (-(hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(1 - v1/v3)) + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) + 
          M_PI*hvs(-v1)*rlog(Abs(v1)) - M_PI*hvs(-v4)*rlog(Abs(v1)) - 
          M_PI*hvs(-v3)*rlog(Abs(v3)) + M_PI*hvs(-v4)*rlog(Abs(v3)) - 
          M_PI*hvs(-v1)*rlog(Abs(v4)) + M_PI*hvs(-v3)*rlog(Abs(v4))))/
      (4.*v1*v2*(-v1 + v3 + v4)*v5*
        sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
          Power(v3*v4 + (v1 - v4)*v5,2) - 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))) + 
     ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
             2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
             Power(v1 - v4,2)*Power(v5,2))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
           (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)\
)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
             2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-(t*v2f) - (1 - t)*v2i)) + 
                (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-v5f + v5i) + 2*
              (-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-v2f + v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
                (-v1f + v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-(t*v5f) - (1 - t)*v5i) + 
             2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
              (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
             2*(-v1f + v1i + v4f - v4i)*
              (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              Power(-(t*v5f) - (1 - t)*v5i,2)))*
        (hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(1 - v2/v4) - 
          (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) - 
          M_PI*hvs(-v1)*rlog(Abs(v1)) + M_PI*hvs(-v2)*rlog(Abs(v1)) + 
          M_PI*hvs(-v1)*rlog(Abs(v2)) - M_PI*hvs(-v4)*rlog(Abs(v2)) - 
          M_PI*hvs(-v2)*rlog(Abs(v4)) + M_PI*hvs(-v4)*rlog(Abs(v4))))/
      (4.*v3*(v1 + v2 - v4)*v4*v5*
        sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2))) \
+ ((-2*(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
             2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                v4*(v1*v2 + (v1 + v2)*v5)))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
           (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
             2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
             2*(-(t*v3f) - (1 - t)*v3i)*
              (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (v2f - v2i - v5f + v5i) - 
                2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
                (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i))) + 
             2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i)))))*
        (-(hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(1 - v2/v4)) + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) + 
          M_PI*hvs(-v2)*rlog(Abs(v2)) - M_PI*hvs(-v5)*rlog(Abs(v2)) - 
          M_PI*hvs(-v4)*rlog(Abs(v4)) + M_PI*hvs(-v5)*rlog(Abs(v4)) - 
          M_PI*hvs(-v2)*rlog(Abs(v5)) + M_PI*hvs(-v4)*rlog(Abs(v5))))/
      (4.*v1*v2*v3*(-v2 + v4 + v5)*
        sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
          Power(v1*(v2 - v5) + v4*v5,2) - 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))) + 
     ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
             Power(v2*(-v1 + v3) + v1*v5,2) + 
             2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                v1*Power(v5,2)))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                (-v2f + v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-v5f + v5i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-v1f + v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
             2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)))\
)*(hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(1 - v1/v3) - 
          hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(1 - v3/v5) - 
          M_PI*hvs(-v3)*rlog(Abs(v1)) + M_PI*hvs(-v5)*rlog(Abs(v1)) - 
          M_PI*hvs(-v1)*rlog(Abs(v3)) + M_PI*hvs(-v3)*rlog(Abs(v3)) + 
          M_PI*hvs(-v1)*rlog(Abs(v5)) - M_PI*hvs(-v5)*rlog(Abs(v5))))/
      (4.*v2*v3*v4*(v1 - v3 + v5)*
        sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
          Power(v2*(-v1 + v3) + v1*v5,2) - 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))) + 
     ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
             Power(v2*v3 + v4*(-v3 + v5),2) + 
             2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                v2*(v4*v5 + v3*(v4 + v5))))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
           (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
             2*(-(t*v1f) - (1 - t)*v1i)*
              (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v3f + v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
             2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                   (-(t*v3f) - (1 - t)*v3i)) + 
                (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
        (hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(1 - v3/v5) - 
          (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) - 
          M_PI*hvs(-v2)*rlog(Abs(v2)) + M_PI*hvs(-v3)*rlog(Abs(v2)) + 
          M_PI*hvs(-v2)*rlog(Abs(v3)) - M_PI*hvs(-v5)*rlog(Abs(v3)) - 
          M_PI*hvs(-v3)*rlog(Abs(v5)) + M_PI*hvs(-v5)*rlog(Abs(v5))))/
      (4.*v1*v4*(v2 + v3 - v5)*v5*
        sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
          Power(v2*v3 + v4*(-v3 + v5),2) - 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5)))))) + 
  ((-2*(Power(v4,2)*Power(-v3 + v5,2) + Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
           (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
          2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
           Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
             (-v2f + v2i)*(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v4f) - (1 - t)*v4i)*
           ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
          2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2))))*
     (Power(M_PI,3)*Power(hvs(-v1),3) - 
       (9*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/2. - 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/4. + 
       (9*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v3),2))/4. + 
       (9*Power(M_PI,3)*Power(hvs(-v3),3))/4. - 
       (9*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. - 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. + 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. - 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4))/2. + 
       (9*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4))/4. - 
       (9*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v5))/2. + 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5))/2. + 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5))/2. - 
       3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5) - 
       3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v5) + 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2))/4. - 
       (9*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/4. - 
       (9*Power(M_PI,3)*hvs(-v4)*Power(hvs(-v5),2))/4. - 
       Power(M_PI,3)*Power(hvs(-v5),3) + 
       (9*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       3*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) + 
       hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),
         3) + hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + 
          M_PI*sign(v3),3) + hvs(-(v5/v3))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),3) + 
       (hvs(-(v3/v5))*Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),
           3))/2. - 3*(-((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
              Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                 hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. - 
          ((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           ((hvs(v1)*hvs(-v3)*
                Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),3)*
                hvs(v5))/6. - (hvs(-1 + v5/v3)*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((v1 - v3)/v5)*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 3))/6. - (hvs((-v3 + v5)/v1)*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v1/v3)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 3))/6.) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                2*M_PI*hvs(-v3)*hvs(-(v1*v5)),3)/6. - 
             (hvs(-1 + v5/v3)*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((v1 - v3)/v5)*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 3))/6. - (hvs((-v3 + v5)/v1)*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v1/v3)*Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),3))/6.))))/
   (4.*v2*v3*v4*(v1 - v3 + v5)*
     sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
       Power(v2*(-v1 + v3) + v1*v5,2) - 
       2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2)))) \
+ ((-2*(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
        (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
           (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
          2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
           Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
          2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
           ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
          2*(-(t*v3f) - (1 - t)*v3i)*
           (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (v2f - v2i - v5f + v5i) - 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-v5f + v5i) + 
                (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i))) + 
          2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                (-(t*v5f) - (1 - t)*v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i)))))*
     ((9*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v2),2))/4. + 
       (9*Power(M_PI,3)*Power(hvs(-v2),3))/4. + 
       (9*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3))/4. - 
       (9*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/4. - 
       (9*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/4. - 
       (9*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v4),2))/4. - 
       (5*Power(M_PI,3)*Power(hvs(-v4),3))/4. + 
       (9*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       (9*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. - 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/2. - 
       (9*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5))/2. + 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5))/2. + 
       3*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5) + 
       (9*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5))/2. + 
       3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*hvs(-v5) - 
       3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2) + 
       (3*Power(M_PI,3)*hvs(-v4)*Power(hvs(-v5),2))/2. + 
       (Power(M_PI,3)*Power(hvs(-v5),3))/2. - 
       (9*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       (9*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       (9*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       3*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) + hvs(-(v4/v2))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),3) + 
       hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),
         3) + hvs(-(v2/v4))*Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + 
          M_PI*sign(v4),3) + (hvs(-(v2/v5))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3))/2. - 
       3*(-((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
              Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                 hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. - 
          ((M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           ((hvs(-v2)*hvs(v4)*
                Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),3)*
                hvs(v5))/6. - (hvs((-v2 + v4)/v5)*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs((-v2 + v5)/v4)*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs(-1 + v5/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),3))/6. - 
             (hvs(-1 + v4/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 3))/6.) + hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                2*M_PI*hvs(-v2)*hvs(-(v4*v5)),3)/6. - 
             (hvs((-v2 + v4)/v5)*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 3))/6. - (hvs((-v2 + v5)/v4)*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs(-1 + v5/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),3))/6. - 
             (hvs(-1 + v4/v2)*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 3))/6.))))/
   (4.*v1*v2*v3*(-v2 + v4 + v5)*
     sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - Power(v1*(v2 - v5) + v4*v5,2) - 
       2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
          v4*(v1*v2 + (v1 + v2)*v5)))) + 
  ((-2*(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
        (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
           (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
          2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
           Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
             (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
          2*(-(t*v1f) - (1 - t)*v1i)*
           (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
          2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                (-(t*v3f) - (1 - t)*v3i)) + 
             (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
     ((-9*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v2),2))/4. - 
       (5*Power(M_PI,3)*Power(hvs(-v2),3))/4. + 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3))/4. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v3),2))/2. + 
       Power(M_PI,3)*Power(hvs(-v3),3) - 
       (9*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/4. + 
       (9*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/2. - 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5))/2. + 
       (9*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5))/2. - 
       (9*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/2. - 
       (9*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5))/2. + 
       (9*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2))/4. - 
       (15*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/4. - 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/4. + 
       (9*Power(M_PI,3)*hvs(-v4)*Power(hvs(-v5),2))/4. + 
       (5*Power(M_PI,3)*Power(hvs(-v5),3))/2. - 
       (9*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       3*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) + 
       (9*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. + 
       (9*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. + 
       (9*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. + 
       (9*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       3*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) + hvs(-(v5/v2))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),3) + 
       hvs(-(v5/v3))*Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),
         3) + (3*hvs(-(v2/v5))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3))/2. + 
       (3*hvs(-(v3/v5))*Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),
           3))/2. - 3*(-(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
              Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                 hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. - 
          (hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           ((hvs(v2)*hvs(v3)*hvs(-v5)*
                Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),3))/
              6. - (hvs(-1 + v3/v5)*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                 3))/6. - (hvs(-1 + v2/v5)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                 3))/6. - (hvs((v2 - v5)/v3)*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
             (hvs((v3 - v5)/v2)*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),3)/6. - 
             (hvs(-1 + v3/v5)*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),3)\
)/6. - (hvs(-1 + v2/v5)*Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),3)\
)/6. - (hvs((v2 - v5)/v3)*Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                   hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
             (hvs((v3 - v5)/v2)*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.))))/
   (4.*v1*v4*(v2 + v3 - v5)*v5*
     sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - Power(v2*v3 + v4*(-v3 + v5),2) - 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))\
)) + ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2)\
)*(-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
        (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
             (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
           ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
          2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-(t*v2f) - (1 - t)*v2i)) + 
             (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i)) - 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-v2f + v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
             (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-(t*v5f) - (1 - t)*v5i) + 
          2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
           (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
          2*(-v1f + v1i + v4f - v4i)*
           (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
           Power(-(t*v5f) - (1 - t)*v5i,2)))*
     (-(Power(M_PI,3)*Power(hvs(-v1),3))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v2),2))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),3))/4. - 
       3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3) + 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3) + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/2. - 
       (Power(M_PI,3)*Power(hvs(-v3),3))/4. - 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. + 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/4. + 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4) - 
       (15*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/4. - 
       3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4) - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/2. - 
       (9*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/4. + 
       (9*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v4),2))/4. + 
       (5*Power(M_PI,3)*Power(hvs(-v4),3))/2. - 
       (9*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. - 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) - 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       6*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) + (3*Power(M_PI,2)*hvs(-v2)*
          (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v5) + 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5))/2. - 
       3*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5) - 
       (3*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5))/2. - 
       3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*hvs(-v5) + 
       6*Power(M_PI,2)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1)*hvs(-v5) - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/2. - 
       (Power(M_PI,3)*Power(hvs(-v5),3))/4. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (3*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       (3*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. + 
       (hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + 
            M_PI*sign(v1),3))/2. + 
       (3*hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + 
            M_PI*sign(v1),3))/2. + 
       (hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + 
            M_PI*sign(v2),3))/2. + 
       (hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + 
            M_PI*sign(v2),3))/2. + 
       (hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),
           3))/2. + (hvs(-(v5/v3))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),3))/2. + 
       (hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),
           3))/2. + (hvs(-(v2/v4))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3))/2. - 
       (3*(-((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
                Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/
             2. - ((M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             ((hvs(-v1)*hvs(v3)*
                  Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),
                   3)*hvs(v4))/6. - 
               (hvs((-v1 + v3)/v4)*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((-v1 + v4)/v3)*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v4/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v3/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),3))/6.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                  2*M_PI*hvs(-v1)*hvs(-(v3*v4)),3)/6. - 
               (hvs((-v1 + v3)/v4)*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((-v1 + v4)/v3)*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v4/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v3/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),3))/6.)))/2. - 
       (9*(-(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/
             2. - (hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             ((hvs(v1)*hvs(v2)*hvs(-v4)*
                  Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),
                   3))/6. - (hvs(-1 + v2/v4)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v1/v4)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((v1 - v4)/v2)*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs((v2 - v4)/v1)*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   3))/6.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),3)/6. - 
               (hvs(-1 + v2/v4)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v1/v4)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((v1 - v4)/v2)*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   3))/6. - (hvs((v2 - v4)/v1)*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   3))/6.)))/2. + 
       (hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),
           3))/2. + (hvs(-(v3/v5))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3))/2. + 
       (3*(-((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/
             2. - ((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             ((hvs(v1)*hvs(-v3)*
                  Power(2*M_PI - 
                    M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),3)*hvs(v5))/
                6. - (hvs(-1 + v5/v3)*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((v1 - v3)/v5)*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((-v3 + v5)/v1)*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v1/v3)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),3))/6.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                  2*M_PI*hvs(-v3)*hvs(-(v1*v5)),3)/6. - 
               (hvs(-1 + v5/v3)*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((v1 - v3)/v5)*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((-v3 + v5)/v1)*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v1/v3)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),3))/6.)))/2. - 
       (3*(-((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
                Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/
             2. - ((M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             ((hvs(-v2)*hvs(v4)*
                  Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),
                   3)*hvs(v5))/6. - 
               (hvs((-v2 + v4)/v5)*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((-v2 + v5)/v4)*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v5/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs(-1 + v4/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),3))/6.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                  2*M_PI*hvs(-v2)*hvs(-(v4*v5)),3)/6. - 
               (hvs((-v2 + v4)/v5)*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((-v2 + v5)/v4)*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v5/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs(-1 + v4/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),3))/6.)))/2. + 
       (3*(-(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. \
- (hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. \
+ hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             ((hvs(v2)*hvs(v3)*hvs(-v5)*
                  Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),
                   3))/6. - (hvs(-1 + v3/v5)*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v2/v5)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((v2 - v5)/v3)*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),
                   3))/6. - (hvs((v3 - v5)/v2)*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),
                   3))/6.) + hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),3)/6. - 
               (hvs(-1 + v3/v5)*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v2/v5)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((v2 - v5)/v3)*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
               (hvs((v3 - v5)/v2)*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.)))/2.))/
   (4.*v3*(v1 + v2 - v4)*v4*v5*
     sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
       2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + v1*(v3*v4 + v2*(v3 + v4)))*
        v5 - Power(v1 - v4,2)*Power(v5,2))) + 
  ((-2*(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
           (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
          2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
           Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
          2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-v5f + v5i) + (-v1f + v1i + v4f - v4i)*
              (-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v2f) - (1 - t)*v2i)*
           (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*(-v5f + v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v1f) - (1 - t)*v1i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
          2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                (-(t*v4f) - (1 - t)*v4i)) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
     ((5*Power(M_PI,3)*Power(hvs(-v1),3))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2))/4. - 
       (Power(M_PI,3)*Power(hvs(-v2),3))/4. - 
       3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3) + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/4. - 
       (9*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v3),2))/4. + 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. + 
       3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/4. + 
       6*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4) + 
       3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4) - 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4))/4. + 
       (9*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v4))/2. - 
       (27*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v4),2))/2. + 
       (7*Power(M_PI,3)*Power(hvs(-v4),3))/4. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       (3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 
       6*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) + 3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v5) - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/2. - 
       (15*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/4. + 
       3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v5) - 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5))/2. + 
       (9*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5))/2. - 
       6*Power(M_PI,2)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1)*hvs(-v5) - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/2. - 
       (Power(M_PI,3)*Power(hvs(-v5),3))/4. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (3*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       (3*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. + 
       (hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + 
            M_PI*sign(v1),3))/2. + 
       (hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + 
            M_PI*sign(v1),3))/2. + 
       (hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + 
            M_PI*sign(v2),3))/2. + 
       (hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + 
            M_PI*sign(v2),3))/2. + 
       (hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),
           3))/2. + (hvs(-(v5/v3))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),3))/2. + 
       (3*hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),
           3))/2. + (hvs(-(v2/v4))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3))/2. - 
       (9*(-((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
                Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/
             2. - ((M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             ((hvs(-v1)*hvs(v3)*
                  Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),
                   3)*hvs(v4))/6. - 
               (hvs((-v1 + v3)/v4)*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((-v1 + v4)/v3)*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v4/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v3/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),3))/6.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                  2*M_PI*hvs(-v1)*hvs(-(v3*v4)),3)/6. - 
               (hvs((-v1 + v3)/v4)*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((-v1 + v4)/v3)*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v4/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v3/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),3))/6.)))/2. - 
       (3*(-(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/
             2. - (hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             ((hvs(v1)*hvs(v2)*hvs(-v4)*
                  Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),
                   3))/6. - (hvs(-1 + v2/v4)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v1/v4)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((v1 - v4)/v2)*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs((v2 - v4)/v1)*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   3))/6.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),3)/6. - 
               (hvs(-1 + v2/v4)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v1/v4)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((v1 - v4)/v2)*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   3))/6. - (hvs((v2 - v4)/v1)*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   3))/6.)))/2. + 
       (hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),
           3))/2. + (hvs(-(v3/v5))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3))/2. - 
       (3*(-((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/
             2. - ((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             ((hvs(v1)*hvs(-v3)*
                  Power(2*M_PI - 
                    M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),3)*hvs(v5))/
                6. - (hvs(-1 + v5/v3)*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((v1 - v3)/v5)*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((-v3 + v5)/v1)*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v1/v3)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),3))/6.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                  2*M_PI*hvs(-v3)*hvs(-(v1*v5)),3)/6. - 
               (hvs(-1 + v5/v3)*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((v1 - v3)/v5)*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((-v3 + v5)/v1)*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v1/v3)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),3))/6.)))/2. + 
       (3*(-((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
                Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/
             2. - ((M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             ((hvs(-v2)*hvs(v4)*
                  Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),
                   3)*hvs(v5))/6. - 
               (hvs((-v2 + v4)/v5)*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((-v2 + v5)/v4)*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v5/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs(-1 + v4/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),3))/6.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                  2*M_PI*hvs(-v2)*hvs(-(v4*v5)),3)/6. - 
               (hvs((-v2 + v4)/v5)*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((-v2 + v5)/v4)*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v5/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs(-1 + v4/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),3))/6.)))/2. + 
       (3*(-(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. \
- (hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. \
+ hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             ((hvs(v2)*hvs(v3)*hvs(-v5)*
                  Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),
                   3))/6. - (hvs(-1 + v3/v5)*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v2/v5)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((v2 - v5)/v3)*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),
                   3))/6. - (hvs((v3 - v5)/v2)*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),
                   3))/6.) + hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),3)/6. - 
               (hvs(-1 + v3/v5)*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v2/v5)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((v2 - v5)/v3)*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
               (hvs((v3 - v5)/v2)*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.)))/2.))/
   (4.*v1*v2*(-v1 + v3 + v4)*v5*
     sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - Power(v3*v4 + (v1 - v4)*v5,2) - 
       2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
          v3*(v1*v5 + v4*(v1 + v5))))) - 
  ((-2*(Power(v4,2)*Power(-v3 + v5,2) + Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
           (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
          2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
           Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
             (-v2f + v2i)*(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v4f) - (1 - t)*v4i)*
           ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
          2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2))))*
     ((Power(M_PI,3)*hvs(-v1))/4. - (3*Power(M_PI,3)*hvs(-v2))/4. - 
       (5*Power(M_PI,3)*hvs(-v3))/4. - (3*Power(M_PI,3)*hvs(-v4))/4. + 
       3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2) - 
       (9*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (9*(-(M_PI*hvs(-v2)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (9*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (27*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/4. + 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (9*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v3))))/2. + 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/4. - 
       (9*(-2*M_PI*hvs(-v3)*rlog(Abs(v2))*rlog(Abs(v3)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v3)),2)))/4. - 
       (9*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (9*(-(M_PI*hvs(-v4)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v4))))/2. - 
       (9*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))))/4. + 
       (9*(-(M_PI*hvs(-v1)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (9*(-(M_PI*hvs(-v2)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v3))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (9*(-(M_PI*hvs(-v4)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v4))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (9*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (9*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (9*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2) - 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v5))))/2. - 
       3*(-(M_PI*hvs(-v5)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v5))) + 3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
          2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))) + 
       3*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
           rlog(Abs(v5))) + (3*
          (-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2)))/4. + 
       (9*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/4. + 
       (9*(-2*M_PI*hvs(-v5)*rlog(Abs(v4))*rlog(Abs(v5)) - 
            M_PI*hvs(-v4)*Power(rlog(Abs(v5)),2)))/4. + 
       6*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) + 
       6*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) + 
       6*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) + 
       3*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)) + 
          hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) + 
          hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v3) - 
                  M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. + 
             ((-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                  2*M_PI*hvs(-v3)*hvs(-(v1*v5)))*
                Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2. - 
             hvs(-1 + v5/v3)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((v1 - v3)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                   (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs((-v3 + v5)/v1)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                   (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v1/v3)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (hvs(v1)*hvs(-v3)*hvs(v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))))*
                   Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2.) - 
             hvs(-1 + v5/v3)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((v1 - v3)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                   (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs((-v3 + v5)/v1)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                   (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v1/v3)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5)\
))/2.)))))/(4.*v2*v3*v4*(v1 - v3 + v5)*
     sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
       Power(v2*(-v1 + v3) + v1*v5,2) - 
       2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2)))) \
- ((-2*(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
        (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
           (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
          2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
           Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
          2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
           ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
          2*(-(t*v3f) - (1 - t)*v3i)*
           (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (v2f - v2i - v5f + v5i) - 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-v5f + v5i) + 
                (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i))) + 
          2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                (-(t*v5f) - (1 - t)*v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i)))))*
     ((-3*Power(M_PI,3)*hvs(-v1))/4. - (5*Power(M_PI,3)*hvs(-v2))/4. - 
       (3*Power(M_PI,3)*hvs(-v3))/4. + (Power(M_PI,3)*hvs(-v4))/4. + 
       (27*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/4. - 
       (9*(-2*M_PI*hvs(-v2)*rlog(Abs(v1))*rlog(Abs(v2)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v2)),2)))/4. - 
       (9*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))))/4. + 
       (9*(-(M_PI*hvs(-v1)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (9*(-(M_PI*hvs(-v3)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v3))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (15*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/4. + 
       (9*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/4. + 
       (9*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v4))))/2. + 
       (9*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/4. + 
       (9*(-2*M_PI*hvs(-v4)*rlog(Abs(v3))*rlog(Abs(v4)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v4)),2)))/4. - 
       (9*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (9*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (9*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       3*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)) + 
       (9*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/2. + 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (9*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       (9*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/2. + 
       3*(-(M_PI*hvs(-v5)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
           rlog(Abs(v5))) + 3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*
           rlog(Abs(v5)) - M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)) - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v4))*rlog(Abs(v5)) - 
            M_PI*hvs(-v4)*Power(rlog(Abs(v5)),2)))/2. - 
       (9*(hvs(-(v5/v2))*rlog(Abs(v1))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v1)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + (3*(hvs(-(v5/v2))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - (9*(hvs(-(v5/v2))*rlog(Abs(v3))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v3)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - (9*(hvs(-(v5/v2))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v4)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - 3*(hvs(-(v5/v2))*rlog(Abs(v5))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) + 
       6*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) + 
       6*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) + 
       6*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) + 
       3*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)) + 
          hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) + 
          hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v2) - 
                  M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5))))/6. + 
             ((-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                  2*M_PI*hvs(-v2)*hvs(-(v4*v5)))*
                Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2. - 
             hvs((-v2 + v4)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((-v2 + v5)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v5/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/2.) - 
             hvs(-1 + v4/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (hvs(-v2)*hvs(v4)*hvs(v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))))*
                   Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2.) - 
             hvs((-v2 + v4)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((-v2 + v5)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v5/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/2.) - 
             hvs(-1 + v4/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/2.)))))/
   (4.*v1*v2*v3*(-v2 + v4 + v5)*
     sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - Power(v1*(v2 - v5) + v4*v5,2) - 
       2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
          v4*(v1*v2 + (v1 + v2)*v5)))) - 
  ((-2*(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
        (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
           (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
          2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
           Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
             (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
          2*(-(t*v1f) - (1 - t)*v1i)*
           (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
          2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                (-(t*v3f) - (1 - t)*v3i)) + 
             (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
     ((-3*Power(M_PI,3)*hvs(-v1))/4. + (Power(M_PI,3)*hvs(-v2))/4. + 
       (Power(M_PI,3)*hvs(-v3))/4. - (3*Power(M_PI,3)*hvs(-v4))/4. - 
       (3*Power(M_PI,3)*hvs(-v5))/2. - 
       (15*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/4. + 
       (9*(-2*M_PI*hvs(-v2)*rlog(Abs(v1))*rlog(Abs(v2)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v2)),2)))/4. + 
       (9*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2) - 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))))/4. - 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v2))*rlog(Abs(v3)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v3)),2)))/2. + 
       (9*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (9*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (9*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/4. - 
       (9*(-(M_PI*hvs(-v1)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*(-(M_PI*hvs(-v2)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v3))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*(-(M_PI*hvs(-v4)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v4))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (9*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (9*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (15*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/2. + 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (9*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (9*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/2. + 
       (9*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/2. + 
       3*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
           rlog(Abs(v5))) - (9*
          (-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2)))/4. + 
       (15*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/4. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/4. - 
       (9*(-2*M_PI*hvs(-v5)*rlog(Abs(v4))*rlog(Abs(v5)) - 
            M_PI*hvs(-v4)*Power(rlog(Abs(v5)),2)))/4. + 
       (9*(hvs(-(v5/v2))*rlog(Abs(v1))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v1)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + (9*(hvs(-(v5/v2))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + (9*(hvs(-(v5/v2))*rlog(Abs(v3))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v3)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + (9*(hvs(-(v5/v2))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v4)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - 3*(hvs(-(v5/v2))*rlog(Abs(v5))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) + 
       6*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) + 
       6*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) + 
       9*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) + 
       9*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       3*((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) + 
          hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. + 
             ((-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)))*
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2. - 
             hvs(-1 + v3/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v2/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs((v2 - v5)/v3)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                      hvs(v5) - M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)\
))/6. + (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
             hvs((v3 - v5)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                      hvs(v5) - M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5))\
)/6. + (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                   (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (hvs(v2)*hvs(v3)*hvs(-v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))))*
                   Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2.) - 
             hvs(-1 + v3/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2)\
))/2.) - hvs(-1 + v2/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3)\
))/2.) - hvs((v2 - v5)/v3)*((Power(M_PI,2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
             hvs((v3 - v5)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) \
- M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                   (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)))))/
   (4.*v1*v4*(v2 + v3 - v5)*v5*
     sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - Power(v2*v3 + v4*(-v3 + v5),2) - 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))\
)) - ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2)\
)*(-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
        (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
             (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
           ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
          2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-(t*v2f) - (1 - t)*v2i)) + 
             (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i)) - 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-v2f + v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
             (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-(t*v5f) - (1 - t)*v5i) + 
          2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
           (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
          2*(-v1f + v1i + v4f - v4i)*
           (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
           Power(-(t*v5f) - (1 - t)*v5i,2)))*
     ((Power(M_PI,3)*hvs(-v1))/4. - (Power(M_PI,3)*hvs(-v2))/4. - 
       (Power(M_PI,3)*hvs(-v3))/4. - (7*Power(M_PI,3)*hvs(-v4))/4. - 
       (Power(M_PI,3)*hvs(-v5))/2. - 
       (3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/2. + 
       (9*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/4. - 
       (3*(-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))))/4. - 
       (3*(-2*M_PI*hvs(-v2)*rlog(Abs(v1))*rlog(Abs(v2)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v2)),2)))/2. - 
       (3*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)) - 
       (3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/4. - 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v3))) + 
       3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))) + 
       (3*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v3))))/2. - 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/2. - 
       (9*(-(M_PI*hvs(-v1)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       3*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*rlog(Abs(v2))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (9*(-(M_PI*hvs(-v3)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v3))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)) - 
       3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)) + 
       (15*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/2. - 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) + 
       3*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/4. + 
       (15*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/4. + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/2. + 
       (9*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/4. - 
       (9*(-2*M_PI*hvs(-v4)*rlog(Abs(v3))*rlog(Abs(v4)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v4)),2)))/4. + 
       6*(hvs(-(v4/v1))*rlog(Abs(v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) + 
       (3*(hvs(-(v4/v1))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v2)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. + (3*(hvs(-(v4/v1))*rlog(Abs(v3))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v3)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (3*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v3))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (9*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       3*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)) - 
       (3*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/4. - 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       (3*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v5))) + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/4. - 
       3*(-(M_PI*hvs(-v5)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
           rlog(Abs(v5))) - (3*
          (-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
            2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))))/2. + 
       6*(-(M_PI*hvs(-v5)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) \
+ hvs(-(v4/v1))*(-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))*
           rlog(Abs(v5))) + (3*
          (-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                  rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
             rlog(Abs(v5))))/2. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/2. + 
       (3*(hvs(-(v5/v2))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - (3*(hvs(-(v5/v2))*rlog(Abs(v5))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + 3*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) + 
       9*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) + 
       3*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) + 
       3*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) + 
       3*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) + 
       3*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) + 
       3*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) + 
       3*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       (3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (M_PI*hvs(-v1) - M_PI*hvs(-v3))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)) + 
            hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) + 
            hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v1) - 
                    M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4))))/6. + 
               ((-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                    2*M_PI*hvs(-v1)*hvs(-(v3*v4)))*
                  Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2. - 
               hvs((-v1 + v3)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/2.) - 
               hvs((-v1 + v4)/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/2.) - hvs(-1 + v4/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/2.) - hvs(-1 + v3/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/2.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (hvs(-v1)*hvs(v3)*hvs(v4)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))))*
                     Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2.) \
- hvs((-v1 + v3)/v4)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs((-v1 + v4)/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/2.) - hvs(-1 + v4/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/2.) - hvs(-1 + v3/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/2.))))/2. - 
       (9*((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) + 
            hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v4) - 
                    M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. + 
               ((-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                    M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)))*
                  Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2. - 
               hvs(-1 + v2/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v1)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v1)))/2.) - 
               hvs(-1 + v1/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((v1 - v4)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
               hvs((v2 - v4)/v1)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (hvs(v1)*hvs(v2)*hvs(-v4)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2)))))/
                   6. + ((2*M_PI - 
                       M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))))*
                     Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2.\
) - hvs(-1 + v2/v4)*((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v1)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs(-1 + v1/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((v1 - v4)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
               hvs((v2 - v4)/v1)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.))))/2. \
+ 3*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) + 
       3*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) + 
       (3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)) + 
            hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) + 
            hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v3) - 
                    M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. + 
               ((-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                    2*M_PI*hvs(-v3)*hvs(-(v1*v5)))*
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2. - 
               hvs(-1 + v5/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v1)))/2.) - hvs((v1 - v3)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*
                        hvs(v1 - v5)*hvs(v5)*hvs(-v3 + v5)*
                        hvs(v1 - v3 + v5) - M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((-v3 + v5)/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v3)))/2.) - hvs(-1 + v1/v3)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (hvs(v1)*hvs(-v3)*hvs(v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5)))))/
                   6. + ((2*M_PI - 
                       M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))))*
                     Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2.\
) - hvs(-1 + v5/v3)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v1)))/2.) - 
               hvs((v1 - v3)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((-v3 + v5)/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs(-1 + v1/v3)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/2.))))/2. - 
       (3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (M_PI*hvs(-v2) - M_PI*hvs(-v4))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)) + 
            hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) + 
            hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v2) - 
                    M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5))))/6. + 
               ((-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                    2*M_PI*hvs(-v2)*hvs(-(v4*v5)))*
                  Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2. - 
               hvs((-v2 + v4)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*
                        hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v2)))/6. + 
                  (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*
                        hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v2)))/2.) - 
               hvs((-v2 + v5)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v2)))/6. + 
                  (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/2.) - hvs(-1 + v5/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/2.) - hvs(-1 + v4/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*
                        hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (hvs(-v2)*hvs(v4)*hvs(v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))))*
                     Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2.) \
- hvs((-v2 + v4)/v5)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*
                        hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v2)))/6. + 
                  (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((-v2 + v5)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/6. + (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/2.) - hvs(-1 + v5/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/6. + (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/2.) - hvs(-1 + v4/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/2.))))/2. + 
       (3*((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) + 
            hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v5) - 
                    M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. + 
               ((-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                    M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)))*
                  Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2. - 
               hvs(-1 + v3/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                        hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                        hvs(v5) - M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs(-1 + v2/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((v2 - v5)/v3)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
               hvs((v3 - v5)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (hvs(v2)*hvs(v3)*hvs(-v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))))*
                     Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2.) \
- hvs(-1 + v3/v5)*((Power(M_PI,2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs(-1 + v2/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((v2 - v5)/v3)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
               hvs((v3 - v5)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.))))/2.)\
)/(4.*v3*(v1 + v2 - v4)*v4*v5*sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
       2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + v1*(v3*v4 + v2*(v3 + v4)))*
        v5 - Power(v1 - v4,2)*Power(v5,2))) - 
  ((-2*(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
           (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
          2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
           Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
          2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-v5f + v5i) + (-v1f + v1i + v4f - v4i)*
              (-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v2f) - (1 - t)*v2i)*
           (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*(-v5f + v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v1f) - (1 - t)*v1i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
          2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                (-(t*v4f) - (1 - t)*v4i)) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
     ((-7*Power(M_PI,3)*hvs(-v1))/4. - (Power(M_PI,3)*hvs(-v2))/4. - 
       (Power(M_PI,3)*hvs(-v3))/4. + (Power(M_PI,3)*hvs(-v4))/4. - 
       (Power(M_PI,3)*hvs(-v5))/2. + 
       (15*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/2. - 
       (3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/4. - 
       (3*(-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))))/4. + 
       (9*(-(M_PI*hvs(-v2)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))\
) + hvs(-(v1/v3))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))) + 
       3*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) + 
          hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v3))) + (3*
          (-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/4. + 
       (9*(-2*M_PI*hvs(-v3)*rlog(Abs(v2))*rlog(Abs(v3)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v3)),2)))/4. - 
       (3*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))\
) + hvs(-(v2/v4))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)))/2. + 
       6*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)) + 
       3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)) + 
       (21*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/4. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. - 
       6*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) - 
       3*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/4. + 
       (9*(-(M_PI*hvs(-v4)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))\
) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))\
) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v4))))/2. + 
       (27*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v3))*rlog(Abs(v4)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v4)),2)))/2. - 
       (3*(hvs(-(v4/v1))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v2)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))))/
        2. - (3*(hvs(-(v4/v1))*rlog(Abs(v3))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v3)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))))/
        2. - 6*(hvs(-(v4/v1))*rlog(Abs(v4))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) - 
       (3*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))\
) + hvs(-(v3/v5))*rlog(Abs(v3))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (9*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (9*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/4. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (9*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v5))) - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/2. + 
       3*(-(M_PI*hvs(-v5)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) + 
          hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v5))) + (15*
          (-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/4. - 
       6*(-(M_PI*hvs(-v5)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) \
+ hvs(-(v4/v1))*(-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))*rlog(Abs(v5))\
) + (3*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))\
) + hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                  rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
             rlog(Abs(v5))))/2. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/2. + 
       (3*(hvs(-(v5/v2))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/
        2. - (3*(hvs(-(v5/v2))*rlog(Abs(v5))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/
        2. + 3*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) + 
       3*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) + 
       3*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) + 
       3*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) + 
       3*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) + 
       3*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) + 
       9*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) + 
       3*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       (9*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (M_PI*hvs(-v1) - M_PI*hvs(-v3))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)) + 
            hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) + 
            hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v1) - 
                    M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4))))/6. + 
               ((-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                    2*M_PI*hvs(-v1)*hvs(-(v3*v4)))*
                  Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2. - 
               hvs((-v1 + v3)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs((-v1 + v4)/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/2.) - hvs(-1 + v4/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/2.) - hvs(-1 + v3/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/2.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (hvs(-v1)*hvs(v3)*hvs(v4)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))))*
                     Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2.) \
- hvs((-v1 + v3)/v4)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs((-v1 + v4)/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs(-1 + v4/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v3)))/2.) - 
               hvs(-1 + v3/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/2.))))/2. - 
       (3*((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) + 
            hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v4) - 
                    M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. + 
               ((-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                    M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)))*
                  Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2. - 
               hvs(-1 + v2/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v1)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs(-1 + v1/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((v1 - v4)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
               hvs((v2 - v4)/v1)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (hvs(v1)*hvs(v2)*hvs(-v4)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))))*
                     Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2.) \
- hvs(-1 + v2/v4)*((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v1)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs(-1 + v1/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((v1 - v4)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
               hvs((v2 - v4)/v1)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.))))/2. \
+ 3*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) + 
       3*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       (3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)) + 
            hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) + 
            hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v3) - 
                    M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. + 
               ((-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                    2*M_PI*hvs(-v3)*hvs(-(v1*v5)))*
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2. - 
               hvs(-1 + v5/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v1)))/2.) - 
               hvs((v1 - v3)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((-v3 + v5)/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs(-1 + v1/v3)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (hvs(v1)*hvs(-v3)*hvs(v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))))*
                     Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2.) \
- hvs(-1 + v5/v3)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v1)))/2.) - 
               hvs((v1 - v3)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((-v3 + v5)/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs(-1 + v1/v3)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/2.))))/2. + 
       (3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (M_PI*hvs(-v2) - M_PI*hvs(-v4))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)) + 
            hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) + 
            hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v2) - 
                    M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5))))/6. + 
               ((-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                    2*M_PI*hvs(-v2)*hvs(-(v4*v5)))*
                  Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2. - 
               hvs((-v2 + v4)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*
                        hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v2)))/6. + 
                  (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((-v2 + v5)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/6. + (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/2.) - hvs(-1 + v5/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/6. + (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/2.) - hvs(-1 + v4/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (hvs(-v2)*hvs(v4)*hvs(v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))))*
                     Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2.) \
- hvs((-v2 + v4)/v5)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((-v2 + v5)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/6. + (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs(-1 + v5/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/6. + (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v4)))/2.) - 
               hvs(-1 + v4/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/2.))))/2. + 
       (3*((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) + 
            hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
                hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v5) - 
                    M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. + 
               ((-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                    M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)))*
                  Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2. - 
               hvs(-1 + v3/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs(-1 + v2/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((v2 - v5)/v3)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
               hvs((v3 - v5)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (hvs(v2)*hvs(v3)*hvs(-v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))))*
                     Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2.) \
- hvs(-1 + v3/v5)*((Power(M_PI,2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs(-1 + v2/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((v2 - v5)/v3)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
               hvs((v3 - v5)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.))))/2.))/
   (4.*v1*v2*(-v1 + v3 + v4)*v5*
     sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - Power(v3*v4 + (v1 - v4)*v5,2) - 
       2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + v3*(v1*v5 + v4*(v1 + v5)))\
))
;
 return integrandRe50;
}  


==> anc/evaluate_pentagon/src/functions/f51Eu.cpp <==

#include "../header.h"


double integrandEu51 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu51=  -(bcphi5Re*(-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
           2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
              v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2)\
)*(-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
           (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
           (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
           (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
           (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
           (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
           (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
           (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
           (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
           (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
        (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
         (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
              (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
              (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
              (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
            ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
              (-(t*v3f) - (1 - t)*v3i)*
               (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
           2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                 (-(t*v2f) - (1 - t)*v2i)) + 
              (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
               (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
              (-(t*v1f) - (1 - t)*v1i)*
               ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                 (-(t*v2f) - (1 - t)*v2i)*
                  (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
            (-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                 (-v2f + v2i)) - 
              2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
               (-(t*v2f) - (1 - t)*v2i) + 
              (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
               (-(t*v4f) - (1 - t)*v4i) + 
              (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
               (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
              (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
               (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
              (-(t*v1f) - (1 - t)*v1i)*
               ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                 (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                 (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                 (-v2f + v2i)*
                  (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
              (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*
                  (-(t*v4f) - (1 - t)*v4i) + 
                 (-(t*v2f) - (1 - t)*v2i)*
                  (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
            (-(t*v5f) - (1 - t)*v5i) + 
           2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
            (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
           2*(-v1f + v1i + v4f - v4i)*
            (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
            Power(-(t*v5f) - (1 - t)*v5i,2))))/
   (4.*v3*(v1 + v2 - v4)*v4*v5*
     sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
       2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + v1*(v3*v4 + v2*(v3 + v4)))*
        v5 + Power(v1 - v4,2)*Power(v5,2))) + 
  ((v1f - v1i - v3f + v3i)*((-3*Power(rlog(Abs(v1)),3))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4.))/(-v1 + v3) - 
  ((v1f - v1i - v3f + v3i)*((-9*Power(M_PI,2)*Power(hvs(-v1),2)*
          rlog(Abs(v1)))/4. + (3*
          (2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4.))/(-v1 + v3) + 
  ((v2f - v2i - v4f + v4i)*((3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/4. + 
       (3*Power(rlog(Abs(v2)),3))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. - 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (9*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4.))/(-v2 + v4) - 
  ((v2f - v2i - v4f + v4i)*((3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*
          rlog(Abs(v1)))/2. - 3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*
        rlog(Abs(v1)) - (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/
        2. + (9*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4.))/(-v2 + v4) + 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     (-3*zeta3 + Power(rlog(Abs(v1)),3)/2. + 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. - (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. + 
       (3*Power(rlog(Abs(v3)),3))/4. + 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) - 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. - 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. + (3*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. - (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/2. - 
       Power(rlog(Abs(v4)),3)/2. + 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       (3*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2.))/
   (-v1 + v3 + v4) + ((-v1f + v1i + v4f - v4i)*
     ((3*Power(rlog(Abs(v1)),3))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. - 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. + 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. + 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. + 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)) - 
       3*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5))))/(v1 - v4) + 
  ((v3f - v3i - v5f + v5i)*((3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/2. - 
       (3*Power(rlog(Abs(v3)),3))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/2. - 
       3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/2.))/(-v3 + v5) + 
  ((-v2f + v2i + v5f - v5i)*((-3*Power(rlog(Abs(v2)),3))/4. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/2. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/4. - 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. - 
       3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2.))/(v2 - v5) - 
  ((-v1f + v1i + v4f - v4i)*((9*Power(M_PI,2)*Power(hvs(-v1),2)*
          rlog(Abs(v1)))/4. - (3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*
          rlog(Abs(v1)))/2. - 3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*
        rlog(Abs(v1)) + 3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)) + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. - 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)) + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. + 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v5))) + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5)))))/(v1 - v4) - 
  ((v3f - v3i - v5f + v5i)*((3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*
          rlog(Abs(v1)))/2. - (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*
          rlog(Abs(v1)))/2. - (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*
          rlog(Abs(v2)))/2. - 3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*
        rlog(Abs(v2)) + (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/
        2. - (9*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/2. + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/2.))/(-v3 + v5) - 
  ((-v2f + v2i + v5f - v5i)*((-9*Power(M_PI,2)*Power(hvs(-v2),2)*
          rlog(Abs(v2)))/4. - (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*
          rlog(Abs(v2)))/2. - 3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*
        rlog(Abs(v2)) + (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/
        2. + (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2.))/(v2 - v5) + 
  ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     (3*zeta3 - (Power(M_PI,2)*rlog(Abs(v3)))/4. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. + Power(rlog(Abs(v3)),3)/4. - 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) - 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. - (3*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. + (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. - 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*rlog(Abs(v4))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v5)))/2. - (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/4. - 
       Power(rlog(Abs(v5)),3)/4. - 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.))))/
   (v1 - v3 + v5) - ((-v3f + v3i)*
     ((3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (9*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. + 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2.))/v3 - 
  ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     ((3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (9*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2.))/
   (v2 + v3 - v5) + ((-v5f + v5i)*
     ((3*Power(rlog(Abs(v1)),3))/4. - (Power(M_PI,2)*rlog(Abs(v2)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/2. - 
       Power(rlog(Abs(v2)),3) - 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/2. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/4. + 
       (3*Power(rlog(Abs(v3)),3))/2. - 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       (9*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*rlog(Abs(v3))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*Power(M_PI,2)*rlog(Abs(v4)))/4. - 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) + 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. + 3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) + 
       3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)) + 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) - (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. - 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/4. + 
       Power(rlog(Abs(v4)),3) - 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ 3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,v4/v1) - hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
               Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
               hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
               hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
               hvs(-v1)*hvs(v3)*hvs(v4)*
                (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                  rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                  (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                   6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/
                   6.) - hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v4)))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v3)))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))))/2. \
- (3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
            (rlog(Abs(v2)) - rlog(Abs(v4)))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v4)))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + 
               rLi(3,v2/v4) - hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                6. - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
               hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
               hvs(v1)*hvs(v2)*hvs(-v4)*
                (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                  rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                  (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                   6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                   6.) - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))))/2. - 
       (3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (3*rlog(Abs(v4))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v5)))/2. + 3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v1))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v2))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. + (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. + 
       (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2.))/
   v5 + ((-v3f + v3i)*(-(Power(M_PI,2)*rlog(Abs(v1)))/4. + 
       (Power(M_PI,2)*rlog(Abs(v2)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. + 
       (3*Power(rlog(Abs(v2)),3))/4. + 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. - 
       (3*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. - 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. + 
       (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2.))/
   v3 + ((-v4f + v4i)*((Power(M_PI,2)*rlog(Abs(v1)))/4. + 
       Power(rlog(Abs(v1)),3) + (Power(M_PI,2)*rlog(Abs(v2)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/2. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/4. - 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) + 
       (9*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v3)))/2. - 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/2. - 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) + 3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) - 
       Power(rlog(Abs(v3)),3) - 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*rlog(Abs(v3))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. + 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. + (3*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. - (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/4. + 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. + 
       (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2.))/
   v4 + ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     ((Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/2. - 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. + 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*rlog(Abs(v4))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. - (9*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. + 
       (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/4. + 
       (3*Power(rlog(Abs(v5)),3))/4. + 
       (3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2.))/
   (v2 + v3 - v5) + ((v2f - v2i - v4f + v4i - v5f + v5i)*
     (3*zeta3 - Power(rlog(Abs(v2)),3)/2. + 
       (Power(M_PI,2)*rlog(Abs(v3)))/4. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. - 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (3*rlog(Abs(v3))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. - 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. + (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/4. - 
       (3*Power(rlog(Abs(v4)),3))/4. - 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. + 
       (9*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v2))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v3))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. + (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/2. + 
       Power(rlog(Abs(v5)),3)/2. - 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       (3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2.))/
   (-v2 + v4 + v5) + ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     ((3*d38s3)/2. - (85*zeta3)/2. - Power(rlog(Abs(v1)),3)/4. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/4. - 
       Power(rlog(Abs(v2)),3) + 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/2. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. - (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. + 
       Power(rlog(Abs(v3)),3)/4. + 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       (9*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
            hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
               (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
               Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)))/2. + 
       (9*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
            hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
               (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
               Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)))/2. - 
       (3*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (3*rlog(Abs(v3))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v4)))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. + 
       (15*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. + 
       (9*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. + (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/2. - 
       (15*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/4. + 
       (3*Power(rlog(Abs(v4)),3))/4. + 
       (9*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
            hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
               (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
               Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)))/2. + 
       (9*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
            hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
               (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
               Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)))/2. + 
       3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       (3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (9*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,v4/v1) - hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
               Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
               hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
               hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
               hvs(-v1)*hvs(v3)*hvs(v4)*
                (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                  rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                  (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                   6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/
                   6.) - hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v4)))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v3)))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))))/2. \
+ 3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       3*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))*
        rlog(Abs(v5)) + (3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. + 
       Power(rlog(Abs(v5)),3)/4. + 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,v5/v2) - hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
               Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
               hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
               hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
               hvs(-v2)*hvs(v4)*hvs(v5)*
                (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                  rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                  (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/
                   6. - Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/
                   6.) - hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v5)))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v4)))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.))))/2. \
+ (3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,v5/v3) - hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/
                6. - hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
               hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
               hvs(v1)*hvs(-v3)*hvs(v5)*
                (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                  rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                  (Power(M_PI,2)*
                     rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) - 
               hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v3)) + rlog(Abs(v5)))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v3)))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.))))/2. \
+ (3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
            (rlog(Abs(v3)) - rlog(Abs(v5)))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (rlog(Abs(v2)) - rlog(Abs(v5)))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
               Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
               hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
               hvs(v2)*hvs(v3)*hvs(-v5)*
                (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                  rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                  (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/
                   6. - Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/
                   6.) - hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.))))/2.))/
   (v1 + v2 - v4) - (3*(-((-2*
              (Power(v2,2)*Power(-v1 + v3,2) + 
                Power(v3*v4 + (v1 - v4)*v5,2) + 
                2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                   v3*(v1*v5 + v4*(v1 + v5))))*
              (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
              (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                 (v1f - v1i - v3f + v3i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
                2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i)) + 
                2*(-(t*v2f) - (1 - t)*v2i)*
                 (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                   2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-v1f + v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-v1f + v1i - v5f + v5i) + 
                      (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-v4f + v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                      (-(t*v4f) - (1 - t)*v4i)) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))))\
)*(-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
             (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
             Power(M_PI,2)*hvs(-v1)*hvs(-v4) - 
             Power(M_PI,2)*hvs(-v3)*hvs(-v4)))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
            Power(v3*v4 + (v1 - v4)*v5,2) + 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) - 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v2) + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
            Power(v1 - v4,2)*Power(v5,2))) - 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                (v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)\
) + (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)\
))/(4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
            Power(v1*(v2 - v5) + v4*v5,2) + 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) - 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
            Power(M_PI,2)*hvs(-v2)*hvs(-v3) + 
            Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(Power(v1,2)*Power(v2 - v5,2) + 
            Power(v2*v3 + v4*(-v3 + v5),2) + 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) - 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)*hvs(-v1)*hvs(-v3) - 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
            Power(v2*(-v1 + v3) + v1*v5,2) + 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))))*
     rlog(Abs(((-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5 - 
            sqrt(Power(v1,2)*Power(v2 - v5,2) + 
              Power(v2*v3 + v4*(-v3 + v5),2) + 
              2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                 v2*(v4*v5 + v3*(v4 + v5)))))*
          (-(v1f*v2f) + v2f*v3f - v3f*v4f + v1f*v5f - v4f*v5f + 
            sqrt(Power(v2f*v3f - v4f*(v3f - v5f),2) + 
              Power(v1f,2)*Power(-v2f + v5f,2) - 
              2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
                 v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f)))))/
        ((-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5 + 
            sqrt(Power(v1,2)*Power(v2 - v5,2) + 
              Power(v2*v3 + v4*(-v3 + v5),2) + 
              2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                 v2*(v4*v5 + v3*(v4 + v5)))))*
          (-(v1f*v2f) + v2f*v3f - v3f*v4f + v1f*v5f - v4f*v5f - 
            sqrt(Power(v2f*v3f - v4f*(v3f - v5f),2) + 
              Power(v1f,2)*Power(-v2f + v5f,2) - 
              2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
                 v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f))))))))/2. + 
  (3*(-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                Power(v3*v4 + (v1 - v4)*v5,2) + 
                2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                   v3*(v1*v5 + v4*(v1 + v5))))*
              (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
              (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                 (v1f - v1i - v3f + v3i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
                2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i)) + 
                2*(-(t*v2f) - (1 - t)*v2i)*
                 (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                   2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-v1f + v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-v1f + v1i - v5f + v5i) + 
                      (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-v4f + v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                      (-(t*v4f) - (1 - t)*v4i)) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))))\
)*(Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
             hvs(v4/v1)*rLi(2,1 - v4/v1) - Power(rlog(Abs(v1)),2)/2. + 
             hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
             Power(rlog(Abs(v3)),2)/2. + rlog(Abs(v1))*rlog(Abs(v4)) - 
             rlog(Abs(v3))*rlog(Abs(v4)) - 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
            Power(v3*v4 + (v1 - v4)*v5,2) + 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) - 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
            rlog(Abs(v1))*rlog(Abs(v2)) - 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
            Power(v1 - v4,2)*Power(v5,2))) - 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*
                (v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(v3/v5)*rLi(2,1 - v3/v5) - 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
            rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
            Power(v2*(-v1 + v3) + v1*v5,2) + 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) - 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                (v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)\
) + (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
            hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
            rlog(Abs(v4))*rlog(Abs(v5)) - 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
            Power(v1*(v2 - v5) + v4*v5,2) + 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) - 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
            rlog(Abs(v2))*rlog(Abs(v3)) - 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
            rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(Power(v1,2)*Power(v2 - v5,2) + 
            Power(v2*v3 + v4*(-v3 + v5),2) + 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))))*
     rlog(Abs(((-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5 - 
            sqrt(Power(v1,2)*Power(v2 - v5,2) + 
              Power(v2*v3 + v4*(-v3 + v5),2) + 
              2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                 v2*(v4*v5 + v3*(v4 + v5)))))*
          (-(v1f*v2f) + v2f*v3f - v3f*v4f + v1f*v5f - v4f*v5f + 
            sqrt(Power(v2f*v3f - v4f*(v3f - v5f),2) + 
              Power(v1f,2)*Power(-v2f + v5f,2) - 
              2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
                 v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f)))))/
        ((-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5 + 
            sqrt(Power(v1,2)*Power(v2 - v5,2) + 
              Power(v2*v3 + v4*(-v3 + v5),2) + 
              2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                 v2*(v4*v5 + v3*(v4 + v5)))))*
          (-(v1f*v2f) + v2f*v3f - v3f*v4f + v1f*v5f - v4f*v5f - 
            sqrt(Power(v2f*v3f - v4f*(v3f - v5f),2) + 
              Power(v1f,2)*Power(-v2f + v5f,2) - 
              2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
                 v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f))))))))/2. - 
  ((-v4f + v4i)*(3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/4. + 
       (9*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. - 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/2. + 
       3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))) - 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) + (3*
          (-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) - 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2.))/v4 - 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     ((3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (9*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. - 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/2. - 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2.))/
   (-v1 + v3 + v4) - ((-v5f + v5i)*
     ((9*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/4. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. - 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)) + 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)) + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) + 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)) + 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)) - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/2. + 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (9*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/2. - 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/4. - 
       (9*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) + 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) - 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) - (3*
          (-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. - 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. + 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) - 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
            (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                  hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. \
+ (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
            (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(hvs(-v1)*hvs(v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*hvs(v4)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                     2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.)))/2. - 
       (3*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
            (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. \
+ hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
            (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   2))/2. + (hvs((v2 - v4)/v1)*
                  rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                     M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
               (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.)))/2.))/
   v5 - ((v2f - v2i - v4f + v4i - v5f + v5i)*
     ((-3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. + 
       3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (9*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/2. + 
       (9*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. - 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. - 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2.))/
   (-v2 + v4 + v5) - ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     ((-3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. - 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. - 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. - 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2.))/
   (v1 - v3 + v5) - ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     ((-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/4. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) - 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/4. - 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (9*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (15*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/2. - 
       (15*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (9*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
               rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
               rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (9*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
               rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       3*(-(M_PI*hvs(-(v4/v1))*hvs(-v5)*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
          M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
           rlog(Abs(v5))) + (3*
          (Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. + 
       (9*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/4. + 
       (9*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/4. + 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. + 
       (9*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/4. + 
       (9*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/4. - 
       (3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
            (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                  hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. \
+ (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
            (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(hvs(-v1)*hvs(v3)*
                   Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),
                    2)*hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. \
+ (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                     2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.)))/2. + 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
            (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                  hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. \
+ (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
            (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(hvs(v1)*hvs(-v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*hvs(v5)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                     2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. - 
       (3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
            (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                  hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. \
+ (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
            (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(hvs(-v2)*hvs(v4)*
                   Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),
                    2)*hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. \
+ (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                     2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. + 
       (3*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
            (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
            hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
                hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
            (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                   Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),
                    2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                     M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                   2))/2. - (hvs(-1 + v2/v5)*
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                   2))/2. + (hvs((v2 - v5)/v3)*
                  rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.)))/2.))/
   (v1 + v2 - v4)
;
 return integrandEu51;
}  


==> anc/evaluate_pentagon/src/functions/f51Im.cpp <==

#include "../header.h"


double integrandIm51 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm51=  (bcphi5Re*(-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
        (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
             (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
           ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
          2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-(t*v2f) - (1 - t)*v2i)) + 
             (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i)) - 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i - t*v4f - 
                   (1 - t)*v4i)) + 
             (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-(t*v5f) - (1 - t)*v5i) + 
          2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
           (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
          2*(-v1f + v1i + v4f - v4i)*
           (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
           Power(-(t*v5f) - (1 - t)*v5i,2))))/
   (4.*v3*(v1 + v2 - v4)*v4*v5*
     sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
       2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + v1*(v3*v4 + v2*(v3 + v4)))*
        v5 - Power(v1 - v4,2)*Power(v5,2))) - 
  ((v1f - v1i - v3f + v3i)*((3*Power(M_PI,3)*Power(hvs(-v1),3))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/4.))/(-v1 + v3) - 
  ((v2f - v2i - v4f + v4i)*((-3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2))/
        4. - (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v2),2))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),3))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/4. + 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4) + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4))/2. - 
       (9*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/4.))/(-v2 + v4) - 
  ((-v1f + v1i + v4f - v4i)*((-3*Power(M_PI,3)*Power(hvs(-v1),3))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v2),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/4. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/4. + 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4) + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/4. - 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4))/4. - 
       (9*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/4. - 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5) + 
       3*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5)))/(v1 - v4) - 
  ((v3f - v3i - v5f + v5i)*((-3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v3),2))/
        2. + (3*Power(M_PI,3)*Power(hvs(-v3),3))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4))/2. + 
       3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5) - 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/2.))/(-v3 + v5) - 
  ((-v2f + v2i + v5f - v5i)*((3*Power(M_PI,3)*Power(hvs(-v2),3))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v3),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/4. + 
       3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5) + 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/4. - 
       (3*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5))/4. - 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/2.))/(v2 - v5) - 
  ((-v3f + v3i)*((3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),3))/4. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/4. + 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/4. - 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. - 
       (3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2))/4. - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/4. + 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2.))/v3 - 
  ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     ((-3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3))/4. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v3),2))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/4. - 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/4. - 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5))/2. + 
       (9*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/4. - 
       (3*Power(M_PI,3)*hvs(-v4)*Power(hvs(-v5),2))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v5),3))/4. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (3*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       (3*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2.))/(v2 + v3 - v5) + 
  ((v1f - v1i - v3f + v3i)*((9*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/4. + 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/4.))/(-v1 + v3) + 
  ((v2f - v2i - v4f + v4i)*((-9*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/4. + 
       (3*(-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))))/4. + 
       (3*(-2*M_PI*hvs(-v2)*rlog(Abs(v1))*rlog(Abs(v2)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v2)),2)))/4. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))))/2. + 
       3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)) + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/4. + 
       (9*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/4.))/(-v2 + v4) + 
  ((-v1f + v1i + v4f - v4i)*((-9*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/4. + 
       (3*(-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))))/4. + 
       (3*(-2*M_PI*hvs(-v2)*rlog(Abs(v1))*rlog(Abs(v2)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v2)),2)))/4. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/4. + 
       3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)) - 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) + 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))))/4. + 
       (9*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/4. - 
       3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)) + 
       3*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)) + 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v5))) - 
       3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5)))))/(v1 - v4) + 
  ((v3f - v3i - v5f + v5i)*((9*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/2. + 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v2))*rlog(Abs(v3)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v3)),2)))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))))/2. + 
       3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)) + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/2. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/2.))/(-v3 + v5) + 
  ((-v2f + v2i + v5f - v5i)*((9*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/4. + 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))))/2. + 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v2))*rlog(Abs(v3)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v3)),2)))/4. + 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/4. + 
       3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)) - 
       (3*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       (3*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
            2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))))/4. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/2.))/(v2 - v5) + 
  ((-v3f + v3i)*((Power(M_PI,3)*hvs(-v1))/4. - (Power(M_PI,3)*hvs(-v2))/4. - 
       (9*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/4. - 
       (3*(-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))))/4. + 
       (3*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/4. + 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/4. - 
       (3*(-(M_PI*hvs(-v1)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/2. - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/4. - 
       (3*(hvs(-(v4/v1))*rlog(Abs(v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (3*(hvs(-(v4/v1))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v2)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. + (3*(-(M_PI*hvs(-v1)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*(-(M_PI*hvs(-v2)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/2. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2)))/4. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/4. + 
       (3*(hvs(-(v5/v2))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/
        2.))/v3 + ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     (-(Power(M_PI,3)*hvs(-v3))/4. + (Power(M_PI,3)*hvs(-v4))/4. + 
       (Power(M_PI,3)*hvs(-v5))/4. + 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))))/4. - 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v2))*rlog(Abs(v3)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v3)),2)))/2. - 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v3))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*(-(M_PI*hvs(-v4)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v4))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (9*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/4. + 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                  rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
             rlog(Abs(v5))))/2. - 
       (9*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/4. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v4))*rlog(Abs(v5)) - 
            M_PI*hvs(-v4)*Power(rlog(Abs(v5)),2)))/4. + 
       (3*(hvs(-(v5/v2))*rlog(Abs(v3))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v3)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - (3*(hvs(-(v5/v2))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v4)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - (3*(hvs(-(v5/v2))*rlog(Abs(v5))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/
        2.))/(v2 + v3 - v5) - ((-v4f + v4i)*
     (-(Power(M_PI,3)*Power(hvs(-v1),3)) + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v2),2))/4. + 
       3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3) + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3))/2. - 
       3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2) + 
       Power(M_PI,3)*Power(hvs(-v3),3) + 
       (9*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. - 
       3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/4. - 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4))/4. - 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v4),2))/4. + 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       (3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2))/4. - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/4. - 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/4. - 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),
         3) - (hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + 
            M_PI*sign(v3),3))/2.))/v4 + 
  ((-v4f + v4i)*(-(Power(M_PI,3)*hvs(-v1))/4. - (Power(M_PI,3)*hvs(-v2))/4. + 
       (Power(M_PI,3)*hvs(-v3))/2. - 3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2) - 
       (3*(-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))))/2. - 
       (3*(-2*M_PI*hvs(-v2)*rlog(Abs(v1))*rlog(Abs(v2)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v2)),2)))/4. + 
       (9*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2) - 
       3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))) - 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))))/2. - 
       3*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v3))) + 3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*
           rlog(Abs(v3)) - M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)) + 
       (3*(-(M_PI*hvs(-v1)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*(-(M_PI*hvs(-v3)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v3))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (9*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-v4)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))))/4. + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v3))*rlog(Abs(v4)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v4)),2)))/4. + 
       (3*(hvs(-(v4/v1))*rlog(Abs(v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (3*(hvs(-(v4/v1))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v2)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (3*(-(M_PI*hvs(-v1)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*(-(M_PI*hvs(-v2)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v3))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/4. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2)))/4. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/4. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/4. + 
       (3*(hvs(-(v5/v2))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - 6*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) - 
       3*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.)))/v4 - 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     (-(Power(M_PI,3)*Power(hvs(-v1),3))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v3),3))/4. - 
       3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) + 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. + 
       (9*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4))/4. + 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/2. + 
       (Power(M_PI,3)*Power(hvs(-v4),3))/2. + 
       3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) - (3*Power(M_PI,2)*hvs(-v3)*
          (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. + 
       (hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + 
            M_PI*sign(v1),3))/2. + 
       (hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + 
            M_PI*sign(v1),3))/2. + 
       (hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3))/
        2.))/(-v1 + v3 + v4) + ((v1f - v1i - v3f + v3i - v4f + v4i)*
     (-(Power(M_PI,3)*hvs(-v3))/4. + (Power(M_PI,3)*hvs(-v4))/4. - 
       (3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/2. - 
       3*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*rlog(Abs(v1))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (9*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/4. + 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/4. + 
       (3*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v3))))/2. - 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (9*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-v4)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))))/4. + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/2. + 
       3*(hvs(-(v4/v1))*rlog(Abs(v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) - 
       (3*(hvs(-(v4/v1))*rlog(Abs(v3))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v3)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (3*(hvs(-(v4/v1))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. + 3*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) + 
       3*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) + 
       3*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.)))/
   (-v1 + v3 + v4) - ((-v5f + v5i)*
     ((-3*Power(M_PI,3)*Power(hvs(-v1),3))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2))/2. + 
       Power(M_PI,3)*Power(hvs(-v2),3) + 
       (9*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v3),2))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v3),3))/2. + 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. + 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4) - 
       3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4) - 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4) - 
       3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4) - 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/4. + 
       (9*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v4),2))/4. - 
       Power(M_PI,3)*Power(hvs(-v4),3) - 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) - 
       (3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. + 
       3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) + (3*Power(M_PI,2)*hvs(-v4)*
          (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5))/2. - 
       3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5) + 
       3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5) - 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5))/4. + 
       (3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/4. - 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/2. - 
       (3*Power(M_PI,3)*hvs(-v4)*Power(hvs(-v5),2))/4. - 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       (hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + 
            M_PI*sign(v1),3))/2. - 
       (hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + 
            M_PI*sign(v1),3))/2. + 
       hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),
         3) - (hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + 
            M_PI*sign(v4),3))/2. + 
       (hvs(-(v2/v4))*Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),
           3))/2. + (3*(-((M_PI*hvs(-v1) - M_PI*hvs(-v4))*
                hvs((-v1 + v4)/v3)*
                Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/
             2. - ((M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             ((hvs(-v1)*hvs(v3)*
                  Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),
                   3)*hvs(v4))/6. - 
               (hvs((-v1 + v3)/v4)*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((-v1 + v4)/v3)*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v4/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v3/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),3))/6.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                  2*M_PI*hvs(-v1)*hvs(-(v3*v4)),3)/6. - 
               (hvs((-v1 + v3)/v4)*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((-v1 + v4)/v3)*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v4/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v3/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),3))/6.)))/2. - 
       (3*(-(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. \
- (hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             ((hvs(v1)*hvs(v2)*hvs(-v4)*
                  Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),
                   3))/6. - (hvs(-1 + v2/v4)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v1/v4)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((v1 - v4)/v2)*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   3))/6. - (hvs((v2 - v4)/v1)*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   3))/6.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),3)/6. - 
               (hvs(-1 + v2/v4)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v1/v4)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((v1 - v4)/v2)*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),3))/6. - 
               (hvs((v2 - v4)/v1)*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),3))/6.)))/2.))/
   v5 + ((-v5f + v5i)*((Power(M_PI,3)*hvs(-v2))/4. - 
       (3*Power(M_PI,3)*hvs(-v4))/4. - 
       (9*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/4. + 
       3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2) + 
       (3*(-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))))/2. + 
       (3*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (9*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (9*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/4. - 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))))/2. + 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v2))*rlog(Abs(v3)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v3)),2)))/4. - 
       (9*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*(-(M_PI*hvs(-v3)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v3))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)) - 
       3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)) - 
       3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)) - 
       3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2) - 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) + 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       3*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))) - 
       (3*(-(M_PI*hvs(-v4)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v4))))/2. + 
       3*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
           rlog(Abs(v4))) - (3*
          (-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/4. - 
       (9*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v3))*rlog(Abs(v4)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v4)),2)))/4. - 
       (3*(hvs(-(v4/v1))*rlog(Abs(v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. + 3*(hvs(-(v4/v1))*rlog(Abs(v2))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v2)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) + 
       (3*(hvs(-(v4/v1))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (3*(-(M_PI*hvs(-v1)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(-(M_PI*hvs(-v2)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       3*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*rlog(Abs(v3))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (3*(-(M_PI*hvs(-v4)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v4))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)) + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-v5)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v5))))/2. - 
       3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
          2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))) + 
       (3*(-(M_PI*hvs(-v5)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
            2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))))/4. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/4. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/2. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v4))*rlog(Abs(v5)) - 
            M_PI*hvs(-v4)*Power(rlog(Abs(v5)),2)))/4. - 
       (3*(hvs(-(v5/v2))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - 3*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) - 
       3*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) + 
       6*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) - 
       3*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) + 
       3*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) + 
       (3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (M_PI*hvs(-v1) - M_PI*hvs(-v3))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)) + 
            hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) + 
            hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v1) - 
                    M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4))))/6. + 
               ((-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                    2*M_PI*hvs(-v1)*hvs(-(v3*v4)))*
                  Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2. - 
               hvs((-v1 + v3)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/2.) - 
               hvs((-v1 + v4)/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/2.) - hvs(-1 + v4/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/2.) - hvs(-1 + v3/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/2.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (hvs(-v1)*hvs(v3)*hvs(v4)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))))*
                     Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2.) \
- hvs((-v1 + v3)/v4)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs((-v1 + v4)/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/2.) - hvs(-1 + v4/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/2.) - hvs(-1 + v3/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/2.))))/2. - 
       (3*((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) + 
            hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v4) - 
                    M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. + 
               ((-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                    M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)))*
                  Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2. - 
               hvs(-1 + v2/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v1)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs(-1 + v1/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((v1 - v4)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
               hvs((v2 - v4)/v1)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (hvs(v1)*hvs(v2)*hvs(-v4)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))))*
                     Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2.) \
- hvs(-1 + v2/v4)*((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v1)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs(-1 + v1/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((v1 - v4)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
               hvs((v2 - v4)/v1)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.))))/2.)\
)/v5 - ((v2f - v2i - v4f + v4i - v5f + v5i)*
     ((Power(M_PI,3)*Power(hvs(-v2),3))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3))/4. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/4. - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/2. - 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v4),2))/4. + 
       (3*Power(M_PI,3)*Power(hvs(-v4),3))/4. + 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. - 
       (3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. - 
       (9*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/4. - 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5))/4. - 
       (3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/2. - 
       (Power(M_PI,3)*Power(hvs(-v5),3))/2. - 
       3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) - (3*Power(M_PI,2)*hvs(-v3)*
          (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. + 
       (3*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       (hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + 
            M_PI*sign(v2),3))/2. - 
       (hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + 
            M_PI*sign(v2),3))/2. - 
       (hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3))/
        2.))/(-v2 + v4 + v5) - ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     (-(Power(M_PI,3)*Power(hvs(-v3),3))/4. - 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4))/4. + 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/4. + 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v4)*Power(hvs(-v5),2))/4. + 
       (Power(M_PI,3)*Power(hvs(-v5),3))/4. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       (3*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       (hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),
           3))/2. - (hvs(-(v5/v3))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),3))/2. - 
       (hvs(-(v3/v5))*Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3))/
        2.))/(v1 - v3 + v5) + ((v2f - v2i - v4f + v4i - v5f + v5i)*
     (-(Power(M_PI,3)*hvs(-v3))/4. + (Power(M_PI,3)*hvs(-v4))/4. - 
       (Power(M_PI,3)*hvs(-v5))/4. + 
       (3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/2. - 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))))/4. + 
       3*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*rlog(Abs(v2))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (3*(-(M_PI*hvs(-v3)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v3))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (9*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/4. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v4))))/2. + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/2. + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v3))*rlog(Abs(v4)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v4)),2)))/4. - 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/2. + 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (9*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-v5)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
            2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))))/4. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/2. - 
       3*(hvs(-(v5/v2))*rlog(Abs(v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) - 
       (3*(hvs(-(v5/v2))*rlog(Abs(v3))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v3)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + (3*(hvs(-(v5/v2))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v4)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + (3*(hvs(-(v5/v2))*rlog(Abs(v5))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - 3*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) - 
       3*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) - 
       3*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.)))/
   (-v2 + v4 + v5) + ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     ((Power(M_PI,3)*hvs(-v3))/4. + (Power(M_PI,3)*hvs(-v4))/4. - 
       (Power(M_PI,3)*hvs(-v5))/4. - 
       (3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/4. - 
       (3*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v3))))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-v4)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v3))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(-(M_PI*hvs(-v4)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v4))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/4. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                  rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
             rlog(Abs(v5))))/2. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v4))*rlog(Abs(v5)) - 
            M_PI*hvs(-v4)*Power(rlog(Abs(v5)),2)))/4. - 
       3*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) - 
       3*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) - 
       3*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.)))/
   (v1 - v3 + v5) - ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     ((Power(M_PI,3)*Power(hvs(-v1),3))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v2),2))/4. + 
       Power(M_PI,3)*Power(hvs(-v2),3) - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/2. - 
       (Power(M_PI,3)*Power(hvs(-v3),3))/4. - 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. + 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4))/2. - 
       (15*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/2. + 
       (15*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v4),2))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v4),3))/4. - 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. - 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       (9*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) + (3*Power(M_PI,2)*hvs(-v2)*
          (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 
       (9*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5))/2. + 
       3*Power(M_PI,2)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1)*hvs(-v5) - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/2. - 
       (Power(M_PI,3)*Power(hvs(-v5),3))/4. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (3*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       (3*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. + 
       (hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + 
            M_PI*sign(v1),3))/2. + 
       (3*hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + 
            M_PI*sign(v1),3))/4. + 
       (3*hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + 
            M_PI*sign(v2),3))/4. + 
       (hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + 
            M_PI*sign(v2),3))/2. + 
       (hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),
           3))/2. + (hvs(-(v5/v3))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),3))/2. + 
       (3*hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),
           3))/4. + (3*hvs(-(v2/v4))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3))/4. - 
       (3*(-((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
                Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/
             2. - ((M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             ((hvs(-v1)*hvs(v3)*
                  Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),
                   3)*hvs(v4))/6. - 
               (hvs((-v1 + v3)/v4)*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((-v1 + v4)/v3)*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v4/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v3/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),3))/6.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                  2*M_PI*hvs(-v1)*hvs(-(v3*v4)),3)/6. - 
               (hvs((-v1 + v3)/v4)*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((-v1 + v4)/v3)*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v4/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v3/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),3))/6.)))/2. + 
       (hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),
           3))/2. + (hvs(-(v3/v5))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3))/2. + 
       (3*(-((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/
             2. - ((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             ((hvs(v1)*hvs(-v3)*
                  Power(2*M_PI - 
                    M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),3)*hvs(v5))/
                6. - (hvs(-1 + v5/v3)*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((v1 - v3)/v5)*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((-v3 + v5)/v1)*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v1/v3)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),3))/6.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                  2*M_PI*hvs(-v3)*hvs(-(v1*v5)),3)/6. - 
               (hvs(-1 + v5/v3)*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((v1 - v3)/v5)*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((-v3 + v5)/v1)*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v1/v3)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),3))/6.)))/2. - 
       (3*(-((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
                Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/
             2. - ((M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             ((hvs(-v2)*hvs(v4)*
                  Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),
                   3)*hvs(v5))/6. - 
               (hvs((-v2 + v4)/v5)*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((-v2 + v5)/v4)*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v5/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs(-1 + v4/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),3))/6.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                  2*M_PI*hvs(-v2)*hvs(-(v4*v5)),3)/6. - 
               (hvs((-v2 + v4)/v5)*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((-v2 + v5)/v4)*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v5/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs(-1 + v4/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),3))/6.)))/2. + 
       (3*(-(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. \
- (hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. \
+ hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             ((hvs(v2)*hvs(v3)*hvs(-v5)*
                  Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),
                   3))/6. - (hvs(-1 + v3/v5)*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v2/v5)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((v2 - v5)/v3)*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),
                   3))/6. - (hvs((v3 - v5)/v2)*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),
                   3))/6.) + hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),3)/6. - 
               (hvs(-1 + v3/v5)*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v2/v5)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((v2 - v5)/v3)*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
               (hvs((v3 - v5)/v2)*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.)))/2.))/
   (v1 + v2 - v4) + ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     ((Power(M_PI,3)*hvs(-v3))/4. - (Power(M_PI,3)*hvs(-v4))/2. + 
       (3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/4. + 
       3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2) - 
       (3*(-2*M_PI*hvs(-v2)*rlog(Abs(v1))*rlog(Abs(v2)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v2)),2)))/4. - 
       (3*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/4. + 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v3))))/2. - 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/2. - 
       (3*(-(M_PI*hvs(-v1)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       3*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*rlog(Abs(v2))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (3*(-(M_PI*hvs(-v3)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v3))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)))/2. - 
       (9*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/4. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/2. + 
       (15*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/4. + 
       (9*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v4))))/2. + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/2. - 
       (15*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v3))*rlog(Abs(v4)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v4)),2)))/4. + 
       3*(hvs(-(v4/v1))*rlog(Abs(v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) + 
       (3*(hvs(-(v4/v1))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v2)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (3*(hvs(-(v4/v1))*rlog(Abs(v3))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v3)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (9*(hvs(-(v4/v1))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (3*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v3))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/4. + 
       3*(-(M_PI*hvs(-v5)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) \
+ hvs(-(v4/v1))*(-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))*
           rlog(Abs(v5))) + (3*
          (-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                  rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
             rlog(Abs(v5))))/2. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/2. + 
       (3*(hvs(-(v5/v2))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - (3*(hvs(-(v5/v2))*rlog(Abs(v5))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + 3*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) + 
       (9*hvs(-(v4/v1))*((Power(M_PI,2)*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
            (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.))/2. + 
       (9*hvs(-(v4/v2))*((Power(M_PI,2)*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
            (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.))/2. + 
       3*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) + 
       3*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) + 
       3*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) + 
       (9*hvs(-(v1/v4))*((Power(M_PI,2)*
               (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
            (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
               (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.))/2. + 
       (9*hvs(-(v2/v4))*((Power(M_PI,2)*
               (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
            (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
               (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.))/2. - 
       (3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (M_PI*hvs(-v1) - M_PI*hvs(-v3))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)) + 
            hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) + 
            hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v1) - 
                    M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4))))/6. + 
               ((-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                    2*M_PI*hvs(-v1)*hvs(-(v3*v4)))*
                  Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2. - 
               hvs((-v1 + v3)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/2.) - 
               hvs((-v1 + v4)/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/2.) - hvs(-1 + v4/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/2.) - hvs(-1 + v3/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/2.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (hvs(-v1)*hvs(v3)*hvs(v4)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))))*
                     Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2.) \
- hvs((-v1 + v3)/v4)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs((-v1 + v4)/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/2.) - hvs(-1 + v4/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/2.) - hvs(-1 + v3/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/2.))))/2. + 
       3*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) + 
       3*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) + 
       (3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)) + 
            hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) + 
            hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v3) - 
                    M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. + 
               ((-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                    2*M_PI*hvs(-v3)*hvs(-(v1*v5)))*
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2. - 
               hvs(-1 + v5/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v1)))/2.) - hvs((v1 - v3)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*
                        hvs(v1 - v5)*hvs(v5)*hvs(-v3 + v5)*
                        hvs(v1 - v3 + v5) - M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((-v3 + v5)/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v3)))/2.) - hvs(-1 + v1/v3)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (hvs(v1)*hvs(-v3)*hvs(v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5)))))/
                   6. + ((2*M_PI - 
                       M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))))*
                     Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2.\
) - hvs(-1 + v5/v3)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v1)))/2.) - 
               hvs((v1 - v3)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((-v3 + v5)/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs(-1 + v1/v3)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/2.))))/2. - 
       (3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (M_PI*hvs(-v2) - M_PI*hvs(-v4))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)) + 
            hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) + 
            hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v2) - 
                    M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5))))/6. + 
               ((-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                    2*M_PI*hvs(-v2)*hvs(-(v4*v5)))*
                  Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2. - 
               hvs((-v2 + v4)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*
                        hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v2)))/6. + 
                  (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*
                        hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v2)))/2.) - 
               hvs((-v2 + v5)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v2)))/6. + 
                  (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/2.) - hvs(-1 + v5/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/2.) - hvs(-1 + v4/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*
                        hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (hvs(-v2)*hvs(v4)*hvs(v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))))*
                     Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2.) \
- hvs((-v2 + v4)/v5)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*
                        hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v2)))/6. + 
                  (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((-v2 + v5)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/6. + (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/2.) - hvs(-1 + v5/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/6. + (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/2.) - hvs(-1 + v4/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/2.))))/2. + 
       (3*((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) + 
            hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v5) - 
                    M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. + 
               ((-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                    M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)))*
                  Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2. - 
               hvs(-1 + v3/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                        hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                        hvs(v5) - M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs(-1 + v2/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((v2 - v5)/v3)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
               hvs((v3 - v5)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (hvs(v2)*hvs(v3)*hvs(-v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))))*
                     Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2.) \
- hvs(-1 + v3/v5)*((Power(M_PI,2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs(-1 + v2/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((v2 - v5)/v3)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
               hvs((v3 - v5)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.))))/2.)\
)/(v1 + v2 - v4) - (3*(((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                  (-v3f + v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
               2*(-v2f + v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (-(hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
               rlog(1 - v1/v3)) + 
            (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) + 
            M_PI*hvs(-v1)*rlog(Abs(v1)) - M_PI*hvs(-v4)*rlog(Abs(v1)) - 
            M_PI*hvs(-v3)*rlog(Abs(v3)) + M_PI*hvs(-v4)*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*rlog(Abs(v4)) + M_PI*hvs(-v3)*rlog(Abs(v4))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(1 - v2/v4) - 
            (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) - 
            M_PI*hvs(-v1)*rlog(Abs(v1)) + M_PI*hvs(-v2)*rlog(Abs(v1)) + 
            M_PI*hvs(-v1)*rlog(Abs(v2)) - M_PI*hvs(-v4)*rlog(Abs(v2)) - 
            M_PI*hvs(-v2)*rlog(Abs(v4)) + M_PI*hvs(-v4)*rlog(Abs(v4))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2)\
)) + ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) \
+ (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
               rlog(1 - v2/v4)) + 
            (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) + 
            M_PI*hvs(-v2)*rlog(Abs(v2)) - M_PI*hvs(-v5)*rlog(Abs(v2)) - 
            M_PI*hvs(-v4)*rlog(Abs(v4)) + M_PI*hvs(-v5)*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*rlog(Abs(v5)) + M_PI*hvs(-v4)*rlog(Abs(v5))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(1 - v1/v3) - 
            hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(1 - v3/v5) - M_PI*hvs(-v3)*rlog(Abs(v1)) + 
            M_PI*hvs(-v5)*rlog(Abs(v1)) - M_PI*hvs(-v1)*rlog(Abs(v3)) + 
            M_PI*hvs(-v3)*rlog(Abs(v3)) + M_PI*hvs(-v1)*rlog(Abs(v5)) - 
            M_PI*hvs(-v5)*rlog(Abs(v5))))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(1 - v3/v5) - 
            (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) - 
            M_PI*hvs(-v2)*rlog(Abs(v2)) + M_PI*hvs(-v3)*rlog(Abs(v2)) + 
            M_PI*hvs(-v2)*rlog(Abs(v3)) - M_PI*hvs(-v5)*rlog(Abs(v3)) - 
            M_PI*hvs(-v3)*rlog(Abs(v5)) + M_PI*hvs(-v5)*rlog(Abs(v5))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))))*
     (-atan(((-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
            sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
              Power(v2*v3 + v4*(-v3 + v5),2) - 
              2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                 v2*(v4*v5 + v3*(v4 + v5)))))/
          (Power(v2,2)*Power(v3,2) - 2*v2*Power(v3,2)*v4 + 
            Power(v1,2)*Power(v2 - v5,2) + 
            Power(v4,2)*(Power(v3,2) + Power(v5,2)) + 
            2*v1*(-(Power(v2,2)*v3) - v4*Power(v5,2) + 
               v2*(v4*v5 + v3*(v4 + v5))))) + 
       atan(((-(v1f*v2f) + v2f*v3f - v3f*v4f + v1f*v5f - v4f*v5f)*
           sqrt(-Power(v2f*v3f - v4f*(v3f - v5f),2) - 
             Power(v1f,2)*Power(-v2f + v5f,2) + 
             2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
                v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f))))/
         (Power(v2f,2)*Power(v3f,2) - 2*v2f*Power(v3f,2)*v4f + 
           Power(v1f,2)*Power(v2f - v5f,2) + 
           Power(v4f,2)*(Power(v3f,2) + Power(v5f,2)) + 
           2*v1f*(-(Power(v2f,2)*v3f) - v4f*Power(v5f,2) + 
              v2f*(v4f*v5f + v3f*(v4f + v5f))))) - 
       M_PI*hvs(2*(Power(v2,2)*Power(v3,2) - 2*v2*Power(v3,2)*v4 + 
            Power(v1,2)*Power(v2 - v5,2) + 
            Power(v4,2)*(Power(v3,2) + Power(v5,2)) + 
            2*v1*(-(Power(v2,2)*v3) - v4*Power(v5,2) + 
               v2*(v4*v5 + v3*(v4 + v5)))))*
        sign(-2*(-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) + 
       M_PI*hvs(2*(Power(v2f,2)*Power(v3f,2) - 2*v2f*Power(v3f,2)*v4f + 
            Power(v1f,2)*Power(v2f - v5f,2) + 
            Power(v4f,2)*(Power(v3f,2) + Power(v5f,2)) + 
            2*v1f*(-(Power(v2f,2)*v3f) - v4f*Power(v5f,2) + 
               v2f*(v4f*v5f + v3f*(v4f + v5f)))))*
        sign(-2*(-(v1f*v2f) + v2f*v3f - v3f*v4f + v1f*v5f - v4f*v5f)*
          sqrt(-Power(v2f*v3f - v4f*(v3f - v5f),2) - 
            Power(v1f,2)*Power(-v2f + v5f,2) + 
            2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
               v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f))))))/2.
;
 return integrandIm51;
}  


==> anc/evaluate_pentagon/src/functions/f51Re.cpp <==

#include "../header.h"


double integrandRe51 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe51=  -(bcphi5Im*(-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
           2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
              v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2)\
)*(-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
           (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
           (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
           (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
           (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
           (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
           (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
           (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
           (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
           (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
        (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
         (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
              (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
              (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
              (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
            ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
              (-(t*v3f) - (1 - t)*v3i)*
               (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
           2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                 (-(t*v2f) - (1 - t)*v2i)) + 
              (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
               (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
              (-(t*v1f) - (1 - t)*v1i)*
               ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                 (-(t*v2f) - (1 - t)*v2i)*
                  (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
            (-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                 (-v2f + v2i)) - 
              2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
               (-(t*v2f) - (1 - t)*v2i) + 
              (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
               (-(t*v4f) - (1 - t)*v4i) + 
              (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
               (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
              (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
               (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
              (-(t*v1f) - (1 - t)*v1i)*
               ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                 (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                 (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                 (-v2f + v2i)*
                  (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
              (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*
                  (-(t*v4f) - (1 - t)*v4i) + 
                 (-(t*v2f) - (1 - t)*v2i)*
                  (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
            (-(t*v5f) - (1 - t)*v5i) + 
           2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
            (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
           2*(-v1f + v1i + v4f - v4i)*
            (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
            Power(-(t*v5f) - (1 - t)*v5i,2))))/
   (4.*v3*(v1 + v2 - v4)*v4*v5*
     sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
       2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + v1*(v3*v4 + v2*(v3 + v4)))*
        v5 - Power(v1 - v4,2)*Power(v5,2))) + 
  ((v1f - v1i - v3f + v3i)*((-3*Power(rlog(Abs(v1)),3))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4.))/(-v1 + v3) - 
  ((v1f - v1i - v3f + v3i)*((-9*Power(M_PI,2)*Power(hvs(-v1),2)*
          rlog(Abs(v1)))/4. + (3*
          (2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4.))/(-v1 + v3) + 
  ((v2f - v2i - v4f + v4i)*((3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/4. + 
       (3*Power(rlog(Abs(v2)),3))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. - 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (9*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4.))/(-v2 + v4) - 
  ((v2f - v2i - v4f + v4i)*((3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*
          rlog(Abs(v1)))/2. - 3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*
        rlog(Abs(v1)) - (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/
        2. + (9*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4.))/(-v2 + v4) + 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     (-3*zeta3 + Power(rlog(Abs(v1)),3)/2. + 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. - (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. + 
       (3*Power(rlog(Abs(v3)),3))/4. + 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) - 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. - 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. + (3*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. - (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/2. - 
       Power(rlog(Abs(v4)),3)/2. + 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       (3*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2.))/
   (-v1 + v3 + v4) + ((-v1f + v1i + v4f - v4i)*
     ((3*Power(rlog(Abs(v1)),3))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. - 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. + 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. + 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. + 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)) - 
       3*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5))))/(v1 - v4) + 
  ((v3f - v3i - v5f + v5i)*((3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/2. - 
       (3*Power(rlog(Abs(v3)),3))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/2. - 
       3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/2.))/(-v3 + v5) + 
  ((-v2f + v2i + v5f - v5i)*((-3*Power(rlog(Abs(v2)),3))/4. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/2. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/4. - 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. - 
       3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2.))/(v2 - v5) - 
  ((-v1f + v1i + v4f - v4i)*((9*Power(M_PI,2)*Power(hvs(-v1),2)*
          rlog(Abs(v1)))/4. - (3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*
          rlog(Abs(v1)))/2. - 3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*
        rlog(Abs(v1)) + 3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)) + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. - 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)) + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. + 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v5))) + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5)))))/(v1 - v4) - 
  ((v3f - v3i - v5f + v5i)*((3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*
          rlog(Abs(v1)))/2. - (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*
          rlog(Abs(v1)))/2. - (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*
          rlog(Abs(v2)))/2. - 3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*
        rlog(Abs(v2)) + (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/
        2. - (9*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/2. + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/2.))/(-v3 + v5) - 
  ((-v2f + v2i + v5f - v5i)*((-9*Power(M_PI,2)*Power(hvs(-v2),2)*
          rlog(Abs(v2)))/4. - (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*
          rlog(Abs(v2)))/2. - 3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*
        rlog(Abs(v2)) + (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/
        2. + (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2.))/(v2 - v5) + 
  ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     (3*zeta3 - (Power(M_PI,2)*rlog(Abs(v3)))/4. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. + Power(rlog(Abs(v3)),3)/4. - 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) - 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. - (3*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. + (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. - 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*rlog(Abs(v4))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v5)))/2. - (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/4. - 
       Power(rlog(Abs(v5)),3)/4. - 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.))))/
   (v1 - v3 + v5) - ((-v3f + v3i)*
     ((3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (9*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. + 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2.))/v3 - 
  ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     ((3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (9*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2.))/
   (v2 + v3 - v5) + ((-v5f + v5i)*
     ((3*Power(rlog(Abs(v1)),3))/4. - (Power(M_PI,2)*rlog(Abs(v2)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/2. - 
       Power(rlog(Abs(v2)),3) - 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/2. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/4. + 
       (3*Power(rlog(Abs(v3)),3))/2. - 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       (9*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*rlog(Abs(v3))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*Power(M_PI,2)*rlog(Abs(v4)))/4. - 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) + 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. + 3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) + 
       3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)) + 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) - (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. - 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/4. + 
       Power(rlog(Abs(v4)),3) - 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ 3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,v4/v1) - hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
               Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
               hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
               hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
               hvs(-v1)*hvs(v3)*hvs(v4)*
                (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                  rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                  (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                   6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/
                   6.) - hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v4)))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v3)))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))))/2. \
- (3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
            (rlog(Abs(v2)) - rlog(Abs(v4)))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v4)))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + 
               rLi(3,v2/v4) - hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                6. - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
               hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
               hvs(v1)*hvs(v2)*hvs(-v4)*
                (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                  rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                  (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                   6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                   6.) - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))))/2. - 
       (3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (3*rlog(Abs(v4))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v5)))/2. + 3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v1))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v2))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. + (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. + 
       (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2.))/
   v5 + ((-v3f + v3i)*(-(Power(M_PI,2)*rlog(Abs(v1)))/4. + 
       (Power(M_PI,2)*rlog(Abs(v2)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. + 
       (3*Power(rlog(Abs(v2)),3))/4. + 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. - 
       (3*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. - 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. + 
       (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2.))/
   v3 + ((-v4f + v4i)*((Power(M_PI,2)*rlog(Abs(v1)))/4. + 
       Power(rlog(Abs(v1)),3) + (Power(M_PI,2)*rlog(Abs(v2)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/2. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/4. - 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) + 
       (9*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v3)))/2. - 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/2. - 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) + 3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) - 
       Power(rlog(Abs(v3)),3) - 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*rlog(Abs(v3))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. + 
       (9*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. + (3*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. - (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/4. + 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. + 
       (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2.))/
   v4 + ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     ((Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/2. - 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. + 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*rlog(Abs(v4))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. - (9*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. + 
       (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/4. + 
       (3*Power(rlog(Abs(v5)),3))/4. + 
       (3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2.))/
   (v2 + v3 - v5) + ((v2f - v2i - v4f + v4i - v5f + v5i)*
     (3*zeta3 - Power(rlog(Abs(v2)),3)/2. + 
       (Power(M_PI,2)*rlog(Abs(v3)))/4. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. - 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (3*rlog(Abs(v3))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. - 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. + (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/4. - 
       (3*Power(rlog(Abs(v4)),3))/4. - 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. + 
       (9*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v2))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v3))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. + (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/2. + 
       Power(rlog(Abs(v5)),3)/2. - 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       (3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2.))/
   (-v2 + v4 + v5) + ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     ((3*d38s3)/2. - (85*zeta3)/2. - Power(rlog(Abs(v1)),3)/4. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/4. - 
       Power(rlog(Abs(v2)),3) + 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/2. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. - (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. + 
       Power(rlog(Abs(v3)),3)/4. + 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       (9*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
            hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
               (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
               Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)))/2. + 
       (9*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
            hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
               (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
               Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)))/2. - 
       (3*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (3*rlog(Abs(v3))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v4)))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. + 
       (15*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. + 
       (9*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. + (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/2. - 
       (15*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/4. + 
       (3*Power(rlog(Abs(v4)),3))/4. + 
       (9*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
            hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
               (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
               Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)))/2. + 
       (9*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
            hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
               (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
               Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)))/2. + 
       3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       (3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (9*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,v4/v1) - hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
               Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
               hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
               hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
               hvs(-v1)*hvs(v3)*hvs(v4)*
                (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                  rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                  (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                   6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/
                   6.) - hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v4)))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v3)))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))))/2. \
+ 3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       3*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))*
        rlog(Abs(v5)) + (3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. + 
       Power(rlog(Abs(v5)),3)/4. + 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,v5/v2) - hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
               Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
               hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
               hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
               hvs(-v2)*hvs(v4)*hvs(v5)*
                (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                  rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                  (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/
                   6. - Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/
                   6.) - hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v5)))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v4)))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.))))/2. \
+ (3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,v5/v3) - hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/
                6. - hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
               hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
               hvs(v1)*hvs(-v3)*hvs(v5)*
                (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                  rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                  (Power(M_PI,2)*
                     rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) - 
               hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v3)) + rlog(Abs(v5)))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v3)))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.))))/2. \
+ (3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
            (rlog(Abs(v3)) - rlog(Abs(v5)))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (rlog(Abs(v2)) - rlog(Abs(v5)))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
               Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
               hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
               hvs(v2)*hvs(v3)*hvs(-v5)*
                (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                  rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                  (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/
                   6. - Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/
                   6.) - hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.))))/2.))/
   (v1 + v2 - v4) - ((-v4f + v4i)*
     (3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/4. + 
       (9*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. - 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/2. + 
       3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))) - 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) + (3*
          (-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) - 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2.))/v4 - 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     ((3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (9*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. - 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/2. - 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2.))/
   (-v1 + v3 + v4) - ((-v5f + v5i)*
     ((9*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/4. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. - 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)) + 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)) + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) + 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)) + 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)) - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/2. + 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (9*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/2. - 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/4. - 
       (9*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) + 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) - 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) - (3*
          (-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. - 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. + 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) - 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
            (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                  hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. \
+ (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
            (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(hvs(-v1)*hvs(v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*hvs(v4)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                     2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.)))/2. - 
       (3*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
            (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. \
+ hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
            (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   2))/2. + (hvs((v2 - v4)/v1)*
                  rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                     M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
               (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.)))/2.))/
   v5 - ((v2f - v2i - v4f + v4i - v5f + v5i)*
     ((-3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. + 
       3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (9*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/2. + 
       (9*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. - 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. - 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2.))/
   (-v2 + v4 + v5) - ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     ((-3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. - 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. - 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. - 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2.))/
   (v1 - v3 + v5) - ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     ((-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/4. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) - 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/4. - 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (9*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (15*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/2. - 
       (15*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (9*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (9*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       3*(-(M_PI*hvs(-(v4/v1))*hvs(-v5)*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
          M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
           rlog(Abs(v5))) + (3*
          (Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. + 
       (9*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/4. + 
       (9*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/4. + 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. + 
       (9*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/4. + 
       (9*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/4. - 
       (3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
            (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                  hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. \
+ (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
            (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(hvs(-v1)*hvs(v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*hvs(v4)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                     2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.)))/2. + 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
            (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                  hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. \
+ (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
            (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(hvs(v1)*hvs(-v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*
                   hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                     2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. - 
       (3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
            (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                  hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. \
+ (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
            (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(hvs(-v2)*hvs(v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*hvs(v5)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                     2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. + 
       (3*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
            (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. \
+ hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
            (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. \
+ hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),
                   2))/2. + (hvs((v3 - v5)/v2)*
                  rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),
                   2))/2.) + hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                     M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.)))/2.))/
   (v1 + v2 - v4) + (3*(((-2*
             (Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                (v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
            Power(M_PI,2)*hvs(-v1)*hvs(-v4) - Power(M_PI,2)*hvs(-v3)*hvs(-v4)\
))/(4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v2) + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - 
            Power(v1 - v4,2)*Power(v5,2))) + 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                (v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)\
) + (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)\
))/(4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
            Power(M_PI,2)*hvs(-v2)*hvs(-v3) + 
            Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) + 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)*hvs(-v1)*hvs(-v3) - 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))))*
     (-atan(((-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
            sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
              Power(v2*v3 + v4*(-v3 + v5),2) - 
              2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                 v2*(v4*v5 + v3*(v4 + v5)))))/
          (Power(v2,2)*Power(v3,2) - 2*v2*Power(v3,2)*v4 + 
            Power(v1,2)*Power(v2 - v5,2) + 
            Power(v4,2)*(Power(v3,2) + Power(v5,2)) + 
            2*v1*(-(Power(v2,2)*v3) - v4*Power(v5,2) + 
               v2*(v4*v5 + v3*(v4 + v5))))) + 
       atan(((-(v1f*v2f) + v2f*v3f - v3f*v4f + v1f*v5f - v4f*v5f)*
           sqrt(-Power(v2f*v3f - v4f*(v3f - v5f),2) - 
             Power(v1f,2)*Power(-v2f + v5f,2) + 
             2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
                v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f))))/
         (Power(v2f,2)*Power(v3f,2) - 2*v2f*Power(v3f,2)*v4f + 
           Power(v1f,2)*Power(v2f - v5f,2) + 
           Power(v4f,2)*(Power(v3f,2) + Power(v5f,2)) + 
           2*v1f*(-(Power(v2f,2)*v3f) - v4f*Power(v5f,2) + 
              v2f*(v4f*v5f + v3f*(v4f + v5f))))) - 
       M_PI*hvs(2*(Power(v2,2)*Power(v3,2) - 2*v2*Power(v3,2)*v4 + 
            Power(v1,2)*Power(v2 - v5,2) + 
            Power(v4,2)*(Power(v3,2) + Power(v5,2)) + 
            2*v1*(-(Power(v2,2)*v3) - v4*Power(v5,2) + 
               v2*(v4*v5 + v3*(v4 + v5)))))*
        sign(-2*(-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) + 
       M_PI*hvs(2*(Power(v2f,2)*Power(v3f,2) - 2*v2f*Power(v3f,2)*v4f + 
            Power(v1f,2)*Power(v2f - v5f,2) + 
            Power(v4f,2)*(Power(v3f,2) + Power(v5f,2)) + 
            2*v1f*(-(Power(v2f,2)*v3f) - v4f*Power(v5f,2) + 
               v2f*(v4f*v5f + v3f*(v4f + v5f)))))*
        sign(-2*(-(v1f*v2f) + v2f*v3f - v3f*v4f + v1f*v5f - v4f*v5f)*
          sqrt(-Power(v2f*v3f - v4f*(v3f - v5f),2) - 
            Power(v1f,2)*Power(-v2f + v5f,2) + 
            2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
               v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f))))))/2. - 
  (3*(((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                  (-v3f + v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
               2*(-v2f + v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
            hvs(v4/v1)*rLi(2,1 - v4/v1) - Power(rlog(Abs(v1)),2)/2. + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            Power(rlog(Abs(v3)),2)/2. + rlog(Abs(v1))*rlog(Abs(v4)) - 
            rlog(Abs(v3))*rlog(Abs(v4)) - 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
            rlog(Abs(v1))*rlog(Abs(v2)) - 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2)\
)) + ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(v3/v5)*rLi(2,1 - v3/v5) - 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
            rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) + 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) \
+ (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
            hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
            rlog(Abs(v4))*rlog(Abs(v5)) - 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
            rlog(Abs(v2))*rlog(Abs(v3)) - 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
            rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))))*
     (-atan(((-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
            sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
              Power(v2*v3 + v4*(-v3 + v5),2) - 
              2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                 v2*(v4*v5 + v3*(v4 + v5)))))/
          (Power(v2,2)*Power(v3,2) - 2*v2*Power(v3,2)*v4 + 
            Power(v1,2)*Power(v2 - v5,2) + 
            Power(v4,2)*(Power(v3,2) + Power(v5,2)) + 
            2*v1*(-(Power(v2,2)*v3) - v4*Power(v5,2) + 
               v2*(v4*v5 + v3*(v4 + v5))))) + 
       atan(((-(v1f*v2f) + v2f*v3f - v3f*v4f + v1f*v5f - v4f*v5f)*
           sqrt(-Power(v2f*v3f - v4f*(v3f - v5f),2) - 
             Power(v1f,2)*Power(-v2f + v5f,2) + 
             2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
                v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f))))/
         (Power(v2f,2)*Power(v3f,2) - 2*v2f*Power(v3f,2)*v4f + 
           Power(v1f,2)*Power(v2f - v5f,2) + 
           Power(v4f,2)*(Power(v3f,2) + Power(v5f,2)) + 
           2*v1f*(-(Power(v2f,2)*v3f) - v4f*Power(v5f,2) + 
              v2f*(v4f*v5f + v3f*(v4f + v5f))))) - 
       M_PI*hvs(2*(Power(v2,2)*Power(v3,2) - 2*v2*Power(v3,2)*v4 + 
            Power(v1,2)*Power(v2 - v5,2) + 
            Power(v4,2)*(Power(v3,2) + Power(v5,2)) + 
            2*v1*(-(Power(v2,2)*v3) - v4*Power(v5,2) + 
               v2*(v4*v5 + v3*(v4 + v5)))))*
        sign(-2*(-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) + 
       M_PI*hvs(2*(Power(v2f,2)*Power(v3f,2) - 2*v2f*Power(v3f,2)*v4f + 
            Power(v1f,2)*Power(v2f - v5f,2) + 
            Power(v4f,2)*(Power(v3f,2) + Power(v5f,2)) + 
            2*v1f*(-(Power(v2f,2)*v3f) - v4f*Power(v5f,2) + 
               v2f*(v4f*v5f + v3f*(v4f + v5f)))))*
        sign(-2*(-(v1f*v2f) + v2f*v3f - v3f*v4f + v1f*v5f - v4f*v5f)*
          sqrt(-Power(v2f*v3f - v4f*(v3f - v5f),2) - 
            Power(v1f,2)*Power(-v2f + v5f,2) + 
            2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
               v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f))))))/2.
;
 return integrandRe51;
}  


==> anc/evaluate_pentagon/src/functions/f52Eu.cpp <==

#include "../header.h"


double integrandEu52 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu52=  -(bcphi5Re*(-2*(Power(v1,2)*Power(v2 - v5,2) + 
           Power(v2*v3 + v4*(-v3 + v5),2) + 
           2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
              v2*(v4*v5 + v3*(v4 + v5))))*
         ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
           (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
           (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
           (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
           (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
           (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
           (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
           (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
           (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
           (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
        (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
         (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
            (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
           2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
            Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
           2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
              (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
              (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
              (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
            ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
              (-(t*v4f) - (1 - t)*v4i)*
               (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
           2*(-(t*v1f) - (1 - t)*v1i)*
            (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
              2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
               (-(t*v3f) - (1 - t)*v3i) + 
              (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
               (-(t*v5f) - (1 - t)*v5i) + 
              (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
               (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
              (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
               (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
              (-(t*v2f) - (1 - t)*v2i)*
               ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                 (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                 (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                 (-v3f + v3i)*
                  (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
              (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                  (-(t*v5f) - (1 - t)*v5i) + 
                 (-(t*v3f) - (1 - t)*v3i)*
                  (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
           2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                 (-(t*v3f) - (1 - t)*v3i)) + 
              (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
               (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
              (-(t*v2f) - (1 - t)*v2i)*
               ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                 (-(t*v3f) - (1 - t)*v3i)*
                  (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))))))/
   (4.*v1*v4*(v2 + v3 - v5)*v5*
     sqrt(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))\
)) + ((v2f - v2i - v4f + v4i)*((-3*Power(rlog(Abs(v2)),3))/4. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4.))/(-v2 + v4) - 
  ((v2f - v2i - v4f + v4i)*((-9*Power(M_PI,2)*Power(hvs(-v2),2)*
          rlog(Abs(v2)))/4. + (3*
          (2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4.))/(-v2 + v4) + 
  ((-v1f + v1i + v4f - v4i)*((3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/2. - 
       3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/2. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/2. - 
       (3*Power(rlog(Abs(v4)),3))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/2.))/(v1 - v4) + 
  ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     (3*zeta3 + (Power(M_PI,2)*rlog(Abs(v1)))/4. - 
       Power(rlog(Abs(v1)),3)/4. - 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. - 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. - (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. + 
       Power(rlog(Abs(v4)),3)/4. - 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v2))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. + (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. - 
       (3*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))*
          rlog(Abs(v5)))/2.))/(v1 + v2 - v4) + 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     (-(Power(M_PI,2)*rlog(Abs(v1)))/4. + (3*Power(rlog(Abs(v1)),3))/4. - 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. + 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. - 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. + (3*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. + (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/2. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/2. + 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (Power(M_PI,2)*rlog(Abs(v5)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/4. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v5)))/2. - (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))*
          rlog(Abs(v5)))/2.))/(-v1 + v3 + v4) + 
  ((v3f - v3i - v5f + v5i)*((3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/4. + 
       (3*Power(rlog(Abs(v3)),3))/4. + 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. - 
       3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. - 
       (3*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4.))/(-v3 + v5) + 
  ((v1f - v1i - v3f + v3i)*((3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. - 
       (3*Power(rlog(Abs(v3)),3))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. - 
       3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/2. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4.))/(-v1 + v3) + 
  ((-v2f + v2i + v5f - v5i)*((3*Power(rlog(Abs(v2)),3))/4. + 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)) + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/4. - 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. - 
       3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. + 
       (9*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4.))/(v2 - v5) + 
  ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     (3*zeta3 + (Power(M_PI,2)*rlog(Abs(v1)))/4. + 
       Power(rlog(Abs(v1)),3)/2. - 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/2. - 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) + (9*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. - 
       Power(rlog(Abs(v3)),3)/2. - 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. + (3*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. - (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. - 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (3*rlog(Abs(v4))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v5)))/2. - (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. + 
       (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/4. - 
       (3*Power(rlog(Abs(v5)),3))/4.))/(v1 - v3 + v5) - 
  ((-v1f + v1i + v4f - v4i)*(-3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*
        rlog(Abs(v1)) - (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/
        2. + (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/2. - 
       (9*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/2. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/2.))/(v1 - v4) - 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     ((9*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/4. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. - 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-(v4/v1))*hvs(-v5)*
               (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
                 (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
            M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v5))))/2.))/(-v1 + v3 + v4) - 
  ((v3f - v3i - v5f + v5i)*((3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*
          rlog(Abs(v2)))/2. - 3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*
        rlog(Abs(v2)) - (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/
        2. + (9*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/4. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4.))/(-v3 + v5) - 
  ((v1f - v1i - v3f + v3i)*(-3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*
        rlog(Abs(v1)) + (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/
        2. - (9*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4.))/(-v1 + v3) - 
  ((-v2f + v2i + v5f - v5i)*(3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*
        rlog(Abs(v1)) - 3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)) + 
       (9*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. - 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)) + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v3))) + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. + 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4.))/(v2 - v5) - 
  ((-v4f + v4i)*((-3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. + 
       (9*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2.))/v4 + 
  ((-v4f + v4i)*(-(Power(M_PI,2)*rlog(Abs(v2)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. + 
       (Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. - (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. + 
       (3*Power(rlog(Abs(v3)),3))/4. + 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. + 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. + 
       (3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2.))/
   v4 + ((-v5f + v5i)*((Power(M_PI,2)*rlog(Abs(v2)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. + 
       Power(rlog(Abs(v2)),3) + (Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/2. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. - (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/4. - 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       (9*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v4)))/2. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. - 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/2. - 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) - (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. + 
       3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) - Power(rlog(Abs(v4)),3) - 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       (3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*rlog(Abs(v4))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (9*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. - 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v1))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v2))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/4. + 
       (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2.))/
   v5 + ((v2f - v2i - v4f + v4i - v5f + v5i)*
     (-3*zeta3 + Power(rlog(Abs(v2)),3)/2. + 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. - (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. + 
       (3*Power(rlog(Abs(v4)),3))/4. + 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) - 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (9*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v2))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/2. - 
       Power(rlog(Abs(v5)),3)/2. + 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       (3*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2.))/
   (-v2 + v4 + v5) + ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     ((3*d38s3)/2. - (85*zeta3)/2. + Power(rlog(Abs(v1)),3)/4. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/2. - 
       Power(rlog(Abs(v2)),3)/4. + 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. - (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/4. - 
       Power(rlog(Abs(v3)),3) + 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/2. + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. + (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. + 
       Power(rlog(Abs(v4)),3)/4. + 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,v4/v1) - hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
               Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
               hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
               hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
               hvs(-v1)*hvs(v3)*hvs(v4)*
                (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                  rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                  (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                   6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/
                   6.) - hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v4)))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v3)))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))))/2. \
+ (3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
            (rlog(Abs(v2)) - rlog(Abs(v4)))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v4)))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + 
               rLi(3,v2/v4) - hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                6. - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
               hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
               hvs(v1)*hvs(v2)*hvs(-v4)*
                (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                  rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                  (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                   6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                   6.) - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))))/2. + 
       (9*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
            hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
               (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
               Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)))/2. + 
       (9*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
            hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
               (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
               Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)))/2. - 
       (3*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (3*rlog(Abs(v4))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (15*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (9*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/2. - 
       (15*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/4. + 
       (3*Power(rlog(Abs(v5)),3))/4. + 
       (9*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
            hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
               (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
               Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)))/2. + 
       (9*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
            hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
               (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
               Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)))/2. + 
       3*rlog(Abs(v1))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       (3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (9*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,v5/v2) - hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
               Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
               hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
               hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
               hvs(-v2)*hvs(v4)*hvs(v5)*
                (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                  rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                  (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/
                   6. - Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/
                   6.) - hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v5)))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v4)))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.))))/2. \
- (3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,v5/v3) - hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
               Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6. - 
               hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
               hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
               hvs(v1)*hvs(-v3)*hvs(v5)*
                (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                  rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                  (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                   6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/
                   6.) - hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v3)) + rlog(Abs(v5)))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v3)))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.))))/2.)\
)/(v2 + v3 - v5) + ((-v1f + v1i)*
     ((-3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. + 
       (3*Power(rlog(Abs(v2)),3))/4. - (Power(M_PI,2)*rlog(Abs(v3)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/2. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. + (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. - 
       Power(rlog(Abs(v3)),3) - 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. - 
       (9*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. + 
       3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) - 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/2. - 
       3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/4. + 
       (3*Power(rlog(Abs(v4)),3))/2. - 
       (3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ 3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*rlog(Abs(v4))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*Power(M_PI,2)*rlog(Abs(v5)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) - 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. + 3*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) + 
       3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)) + 
       (3*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))*
          rlog(Abs(v5)))/2. + 3*
        (hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) + (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. - 
       (9*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/4. + 
       Power(rlog(Abs(v5)),3) - 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ 3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,v5/v2) - hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
               Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
               hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
               hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
               hvs(-v2)*hvs(v4)*hvs(v5)*
                (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                  rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                  (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/
                   6. - Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/
                   6.) - hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v5)))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v4)))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.))))/2. \
- (3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
            (rlog(Abs(v3)) - rlog(Abs(v5)))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (rlog(Abs(v2)) - rlog(Abs(v5)))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
               Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
               hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
               hvs(v2)*hvs(v3)*hvs(-v5)*
                (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                  rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                  (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/
                   6. - Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/
                   6.) - hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.))))/2.))/v1 - 
  (3*(-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                Power(v3*v4 + (v1 - v4)*v5,2) + 
                2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                   v3*(v1*v5 + v4*(v1 + v5))))*
              (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
              (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                 (v1f - v1i - v3f + v3i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
                2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i)) + 
                2*(-(t*v2f) - (1 - t)*v2i)*
                 (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                   2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-v1f + v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-v1f + v1i - v5f + v5i) + 
                      (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-v4f + v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                      (-(t*v4f) - (1 - t)*v4i)) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))))\
)*(-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
             (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
             Power(M_PI,2)*hvs(-v1)*hvs(-v4) - 
             Power(M_PI,2)*hvs(-v3)*hvs(-v4)))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
            Power(v3*v4 + (v1 - v4)*v5,2) + 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) - 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v2) + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
            Power(v1 - v4,2)*Power(v5,2))) - 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                (v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)\
) + (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)\
))/(4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
            Power(v1*(v2 - v5) + v4*v5,2) + 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) - 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
            Power(M_PI,2)*hvs(-v2)*hvs(-v3) + 
            Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(Power(v1,2)*Power(v2 - v5,2) + 
            Power(v2*v3 + v4*(-v3 + v5),2) + 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) - 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)*hvs(-v1)*hvs(-v3) - 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
            Power(v2*(-v1 + v3) + v1*v5,2) + 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))))*
     rlog(Abs(((v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5 - 
            sqrt(Power(v1,2)*Power(v2 - v5,2) + 
              Power(v2*v3 + v4*(-v3 + v5),2) + 
              2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                 v2*(v4*v5 + v3*(v4 + v5)))))*
          (v1f*v2f - v2f*v3f + v3f*v4f - v1f*v5f - v4f*v5f + 
            sqrt(Power(v2f*v3f - v4f*(v3f - v5f),2) + 
              Power(v1f,2)*Power(-v2f + v5f,2) - 
              2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
                 v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f)))))/
        ((v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5 + 
            sqrt(Power(v1,2)*Power(v2 - v5,2) + 
              Power(v2*v3 + v4*(-v3 + v5),2) + 
              2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                 v2*(v4*v5 + v3*(v4 + v5)))))*
          (v1f*v2f - v2f*v3f + v3f*v4f - v1f*v5f - v4f*v5f - 
            sqrt(Power(v2f*v3f - v4f*(v3f - v5f),2) + 
              Power(v1f,2)*Power(-v2f + v5f,2) - 
              2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
                 v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f))))))))/2. + 
  (3*(-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                Power(v3*v4 + (v1 - v4)*v5,2) + 
                2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                   v3*(v1*v5 + v4*(v1 + v5))))*
              (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
              (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                 (v1f - v1i - v3f + v3i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
                2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i)) + 
                2*(-(t*v2f) - (1 - t)*v2i)*
                 (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                   2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-v1f + v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-v1f + v1i - v5f + v5i) + 
                      (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-v4f + v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                      (-(t*v4f) - (1 - t)*v4i)) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))))\
)*(Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
             hvs(v4/v1)*rLi(2,1 - v4/v1) - Power(rlog(Abs(v1)),2)/2. + 
             hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
             Power(rlog(Abs(v3)),2)/2. + rlog(Abs(v1))*rlog(Abs(v4)) - 
             rlog(Abs(v3))*rlog(Abs(v4)) - 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
            Power(v3*v4 + (v1 - v4)*v5,2) + 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) - 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
            rlog(Abs(v1))*rlog(Abs(v2)) - 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
            Power(v1 - v4,2)*Power(v5,2))) - 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*
                (v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(v3/v5)*rLi(2,1 - v3/v5) - 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
            rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
            Power(v2*(-v1 + v3) + v1*v5,2) + 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) - 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                (v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)\
) + (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
            hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
            rlog(Abs(v4))*rlog(Abs(v5)) - 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
            Power(v1*(v2 - v5) + v4*v5,2) + 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) - 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
            rlog(Abs(v2))*rlog(Abs(v3)) - 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
            rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(Power(v1,2)*Power(v2 - v5,2) + 
            Power(v2*v3 + v4*(-v3 + v5),2) + 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))))*
     rlog(Abs(((v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5 - 
            sqrt(Power(v1,2)*Power(v2 - v5,2) + 
              Power(v2*v3 + v4*(-v3 + v5),2) + 
              2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                 v2*(v4*v5 + v3*(v4 + v5)))))*
          (v1f*v2f - v2f*v3f + v3f*v4f - v1f*v5f - v4f*v5f + 
            sqrt(Power(v2f*v3f - v4f*(v3f - v5f),2) + 
              Power(v1f,2)*Power(-v2f + v5f,2) - 
              2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
                 v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f)))))/
        ((v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5 + 
            sqrt(Power(v1,2)*Power(v2 - v5,2) + 
              Power(v2*v3 + v4*(-v3 + v5),2) + 
              2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                 v2*(v4*v5 + v3*(v4 + v5)))))*
          (v1f*v2f - v2f*v3f + v3f*v4f - v1f*v5f - v4f*v5f - 
            sqrt(Power(v2f*v3f - v4f*(v3f - v5f),2) + 
              Power(v1f,2)*Power(-v2f + v5f,2) - 
              2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
                 v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f))))))))/2. - 
  ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     ((3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/2. + 
       (9*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. - 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) - (3*M_PI*hvs(-v1)*
          (-(M_PI*hvs(-v4)*rlog(Abs(v3))) - M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. - 
       (3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. - 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. - 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2.))/
   (v1 - v3 + v5) - ((-v5f + v5i)*
     ((-3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) + 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. + 
       (9*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. - 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))) - 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) - (3*
          (-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) - 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2.))/v5 - 
  ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     ((-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/4. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. + 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-(v4/v1))*hvs(-v5)*
               (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
                 (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
            M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v5))))/2. - 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. - 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. - 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2.))/
   (v1 + v2 - v4) - ((v2f - v2i - v4f + v4i - v5f + v5i)*
     ((3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (9*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. - 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/2. - 
       (9*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2.))/
   (-v2 + v4 + v5) - ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     ((3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/4. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/2. - 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (9*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (15*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       (15*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (9*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. + 
       (9*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/4. + 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. + 
       (9*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/4. + 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
            (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                  hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. \
+ (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
            (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(hvs(-v1)*hvs(v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*hvs(v4)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                     2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.)))/2. + 
       (3*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
            (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. \
+ hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
            (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - 
                    M_PI*sign(v4),2))/2. + 
               (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                     M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   2))/2. + (hvs((v2 - v4)/v1)*
                  rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.)))/2. + 
       (9*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/4. + 
       (9*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/4. - 
       (3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
            (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                  hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. \
+ (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
            (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(hvs(v1)*hvs(-v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*
                   hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                     2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. - 
       (3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
            (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                  hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. \
+ (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
            (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(hvs(-v2)*hvs(v4)*
                   Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),
                    2)*hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. \
+ (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                     2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2.))/(v2 + v3 - v5) - 
  ((-v1f + v1i)*((3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. + 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)) - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (9*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. - 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)) + 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)) - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. - 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)) - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (9*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. - 
       (9*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/2. - 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
               rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
               rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) - 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-(v4/v1))*hvs(-v5)*
               (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
                 (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
            M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) - (3*
          (-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v3))) - M_PI*hvs(-v3)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. - 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. + 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) - 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
            (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                  hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. \
+ (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
            (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(hvs(-v2)*hvs(v4)*
                   Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),
                    2)*hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. \
+ (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                     2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. - 
       (3*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
            (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
            hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
                hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
            (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                   Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),
                    2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                     M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                   2))/2. - (hvs(-1 + v2/v5)*
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                   2))/2. + (hvs((v2 - v5)/v3)*
                  rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.)))/2.))/v1
;
 return integrandEu52;
}  


==> anc/evaluate_pentagon/src/functions/f52Im.cpp <==

#include "../header.h"


double integrandIm52 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm52=  (bcphi5Re*(-2*(Power(v1,2)*Power(v2 - v5,2) + 
          Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
        (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
           (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
          2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
           Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
             (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
          2*(-(t*v1f) - (1 - t)*v1i)*
           (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
          2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                (-(t*v3f) - (1 - t)*v3i)) + 
             (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))))))/
   (4.*v1*v4*(v2 + v3 - v5)*v5*
     sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - Power(v2*v3 + v4*(-v3 + v5),2) - 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))\
)) - ((v2f - v2i - v4f + v4i)*((3*Power(M_PI,3)*Power(hvs(-v2),3))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/4.))/(-v2 + v4) - 
  ((-v1f + v1i + v4f - v4i)*((-3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/
        2. + 3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4) - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/2. - 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v4),2))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v4),3))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5))/2.))/(v1 - v4) - 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     ((-3*Power(M_PI,3)*Power(hvs(-v1),3))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/4. - 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. + 
       (9*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4))/4. + 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/2. + 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v4),2))/2. + 
       (3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v5))/4. + 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/4. - 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5))/2. + 
       (3*Power(M_PI,2)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1)*hvs(-v5))/2.))/(-v1 + v3 + v4) - 
  ((v3f - v3i - v5f + v5i)*((-3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3))/
        4. - (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v3),2))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v3),3))/4. - 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/4. + 
       3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5) + 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/4. + 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5))/2. - 
       (9*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/4.))/(-v3 + v5) - 
  ((-v2f + v2i + v5f - v5i)*((-3*Power(M_PI,3)*Power(hvs(-v2),3))/4. - 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3) - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3))/4. - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v3),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/4. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/4. + 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5) + 
       3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5) + 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/4. - 
       (3*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5))/4. - 
       (9*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/4.))/(v2 - v5) - 
  ((v1f - v1i - v3f + v3i)*((-3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/
        4. + (3*Power(M_PI,3)*Power(hvs(-v3),3))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/2. + 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4) - 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/4. - 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v4),2))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2))/4. - 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/4.))/(-v1 + v3) - 
  ((-v4f + v4i)*((-3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v3),3))/4. + 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/4. - 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/4. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/4. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2.))/v4 + 
  ((v2f - v2i - v4f + v4i)*((9*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/4. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/4.))/(-v2 + v4) + 
  ((-v1f + v1i + v4f - v4i)*((3*
          (-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/2. + 
       3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)) + 
       (9*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/2. - 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/2. + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v3))*rlog(Abs(v4)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v4)),2)))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
            2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))))/2.))/(v1 - v4) + 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     ((Power(M_PI,3)*hvs(-v1))/4. - (Power(M_PI,3)*hvs(-v4))/4. + 
       (Power(M_PI,3)*hvs(-v5))/4. - 
       (9*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/4. - 
       (3*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/4. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (9*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-v4)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))))/4. + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/2. - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v3))*rlog(Abs(v4)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v4)),2)))/2. + 
       (3*(hvs(-(v4/v1))*rlog(Abs(v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (3*(hvs(-(v4/v1))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. + (3*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-v5)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-v5)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
                 hvs(-(v4/v1))*
                  (Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                    (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))\
)) + hvs(-(v4/v1))*(-(M_PI*hvs(-1 + v4/v1)*
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))*
             rlog(Abs(v5))))/2.))/(-v1 + v3 + v4) + 
  ((v3f - v3i - v5f + v5i)*((-9*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/4. + 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))))/4. + 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v2))*rlog(Abs(v3)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v3)),2)))/4. - 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))))/2. + 
       3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)) + 
       (3*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/4. + 
       (9*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/4.))/(-v3 + v5) + 
  ((v1f - v1i - v3f + v3i)*((9*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/4. + 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/4. + 
       3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)) - 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))))/2. - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/4. + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v3))*rlog(Abs(v4)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v4)),2)))/4. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2)))/4. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/4.))/(-v1 + v3) + 
  ((-v2f + v2i + v5f - v5i)*((-9*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/4. - 
       3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)) + 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v3))) + 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))))/4. + 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v2))*rlog(Abs(v3)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v3)),2)))/4. + 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/4. + 
       3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)) + 
       3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)) - 
       (3*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       (3*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
            2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))))/4. + 
       (9*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/4.))/(v2 - v5) + 
  ((-v4f + v4i)*((Power(M_PI,3)*hvs(-v2))/4. - (Power(M_PI,3)*hvs(-v3))/4. + 
       (3*(-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))))/4. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (9*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/4. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/4. - 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))))/4. + 
       (3*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v3))))/2. - 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/2. + 
       (3*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)))/2. - 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/4. + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/4. + 
       (3*(hvs(-(v4/v1))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v2)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. + (3*(hvs(-(v4/v1))*rlog(Abs(v3))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v3)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (3*(-(M_PI*hvs(-v2)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v3))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/2. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/4. - 
       (3*(hvs(-(v5/v2))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - (3*(hvs(-(v5/v2))*rlog(Abs(v3))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v3)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/
        2.))/v4 - ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     (-(Power(M_PI,3)*Power(hvs(-v1),3))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/2. - 
       (9*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/4. + 
       (Power(M_PI,3)*Power(hvs(-v3),3))/2. + 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. - 
       3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4))/4. - 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/4. + 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2))/4. - 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/2. - 
       (3*Power(M_PI,3)*hvs(-v4)*Power(hvs(-v5),2))/4. + 
       (3*Power(M_PI,3)*Power(hvs(-v5),3))/4. - 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       (3*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       (hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + 
            M_PI*sign(v1),3))/2. - 
       (hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),
           3))/2. - (hvs(-(v5/v3))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),3))/2.))/
   (v1 - v3 + v5) + ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     (-(Power(M_PI,3)*hvs(-v1))/4. - (Power(M_PI,3)*hvs(-v4))/4. + 
       (Power(M_PI,3)*hvs(-v5))/4. - 
       (3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/2. + 
       (3*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/2. - 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/2. - 
       3*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v3))) + (9*
          (-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/4. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*hvs(-v4)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-v1)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       3*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*rlog(Abs(v3))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (3*(-(M_PI*hvs(-v4)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v4))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (9*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                  rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
             rlog(Abs(v5))))/2. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2)))/4. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/2. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v4))*rlog(Abs(v5)) - 
            M_PI*hvs(-v4)*Power(rlog(Abs(v5)),2)))/4. - 
       3*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) - 
       3*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) - 
       3*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.)))/
   (v1 - v3 + v5) - ((-v5f + v5i)*
     ((3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2))/4. - 
       Power(M_PI,3)*Power(hvs(-v2),3) - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/2. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v3),2))/4. + 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4))/2. + 
       3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4) + 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/4. - 
       3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2) + 
       Power(M_PI,3)*Power(hvs(-v4),3) + 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. - 
       3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) - 
       (3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5))/2. - 
       (9*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5))/4. - 
       (3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v4)*Power(hvs(-v5),2))/4. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),
         3) - (hvs(-(v2/v4))*Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + 
            M_PI*sign(v4),3))/2.))/v5 - 
  ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     ((Power(M_PI,3)*Power(hvs(-v1),3))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/4. - 
       (Power(M_PI,3)*Power(hvs(-v4),3))/4. + 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. - 
       (3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. - 
       (3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v5))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5))/4. + 
       (3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*hvs(-v5))/2. - 
       (3*Power(M_PI,2)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1)*hvs(-v5))/2. - 
       (hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + 
            M_PI*sign(v1),3))/2. - 
       (hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),
           3))/2. - (hvs(-(v2/v4))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3))/2.))/
   (v1 + v2 - v4) + ((-v5f + v5i)*
     (-(Power(M_PI,3)*hvs(-v2))/4. - (Power(M_PI,3)*hvs(-v3))/4. + 
       (Power(M_PI,3)*hvs(-v4))/2. - 3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2) - 
       (3*(-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))))/4. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/4. - 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v3))))/2. - 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/2. - 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v2))*rlog(Abs(v3)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v3)),2)))/4. + 
       (9*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)))/2. + 
       3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2) + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/4. - 
       3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))) - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))))/2. - 
       3*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
           rlog(Abs(v4))) - (3*
          (-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/4. + 
       3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)) - 
       (3*(hvs(-(v4/v1))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v2)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. + (3*(hvs(-(v4/v1))*rlog(Abs(v3))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v3)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. + (3*(hvs(-(v4/v1))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. + (3*(-(M_PI*hvs(-v2)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v3))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(-(M_PI*hvs(-v4)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v4))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (9*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (9*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-v5)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
            2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))))/4. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v4))*rlog(Abs(v5)) - 
            M_PI*hvs(-v4)*Power(rlog(Abs(v5)),2)))/4. + 
       (3*(hvs(-(v5/v2))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - (3*(hvs(-(v5/v2))*rlog(Abs(v3))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v3)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - 6*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) - 
       3*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.)))/v5 + 
  ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     (-(Power(M_PI,3)*hvs(-v1))/4. + (Power(M_PI,3)*hvs(-v4))/4. + 
       (Power(M_PI,3)*hvs(-v5))/4. + 
       (3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/4. + 
       (3*(-(M_PI*hvs(-v1)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/4. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v4))))/2. - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/4. - 
       (3*(hvs(-(v4/v1))*rlog(Abs(v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. + (3*(hvs(-(v4/v1))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-v5)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
            2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-v5)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
                 hvs(-(v4/v1))*
                  (Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                    (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))\
))) + hvs(-(v4/v1))*(-(M_PI*hvs(-1 + v4/v1)*
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))*
             rlog(Abs(v5))))/2. - 
       3*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) - 
       3*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       3*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.)))/
   (v1 + v2 - v4) - ((v2f - v2i - v4f + v4i - v5f + v5i)*
     (-(Power(M_PI,3)*Power(hvs(-v2),3))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/4. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v4),3))/4. - 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) + 
       (3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       (9*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/4. - 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5))/4. + 
       (3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/2. + 
       (Power(M_PI,3)*Power(hvs(-v5),3))/2. + 
       3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) - (3*Power(M_PI,2)*hvs(-v4)*
          (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2))/2. - 
       (3*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. + 
       (hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + 
            M_PI*sign(v2),3))/2. + 
       (hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + 
            M_PI*sign(v2),3))/2. + 
       (hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3))/
        2.))/(-v2 + v4 + v5) + ((v2f - v2i - v4f + v4i - v5f + v5i)*
     (-(Power(M_PI,3)*hvs(-v4))/4. + (Power(M_PI,3)*hvs(-v5))/4. - 
       (3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/2. - 
       3*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*rlog(Abs(v2))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (9*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/4. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v4))))/2. - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/2. - 
       (3*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/2. + 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (9*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-v5)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
            2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))))/4. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/2. + 
       3*(hvs(-(v5/v2))*rlog(Abs(v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) - 
       (3*(hvs(-(v5/v2))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v4)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - (3*(hvs(-(v5/v2))*rlog(Abs(v5))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + 3*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) + 
       3*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) + 
       3*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.)))/
   (-v2 + v4 + v5) - ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     (-(Power(M_PI,3)*Power(hvs(-v1),3))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v2),2))/2. + 
       (Power(M_PI,3)*Power(hvs(-v2),3))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3))/2. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v3),2))/4. + 
       Power(M_PI,3)*Power(hvs(-v3),3) - 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. + 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/2. - 
       (Power(M_PI,3)*Power(hvs(-v4),3))/4. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       (3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       (3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5))/2. - 
       (15*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/2. + 
       (15*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v4)*Power(hvs(-v5),2))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v5),3))/4. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (9*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) + 3*Power(M_PI,2)*hvs(-v2)*
        (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2) + 
       (3*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       (9*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. + 
       (hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + 
            M_PI*sign(v1),3))/2. + 
       (hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + 
            M_PI*sign(v1),3))/2. + 
       (hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + 
            M_PI*sign(v2),3))/2. + 
       (3*hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + 
            M_PI*sign(v2),3))/4. + 
       (hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),
           3))/2. + (3*hvs(-(v5/v3))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),3))/4. + 
       (hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),
           3))/2. + (hvs(-(v2/v4))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3))/2. + 
       (3*(-((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
                Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/
             2. - ((M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             ((hvs(-v1)*hvs(v3)*
                  Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),
                   3)*hvs(v4))/6. - 
               (hvs((-v1 + v3)/v4)*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((-v1 + v4)/v3)*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v4/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v3/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),3))/6.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                  2*M_PI*hvs(-v1)*hvs(-(v3*v4)),3)/6. - 
               (hvs((-v1 + v3)/v4)*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((-v1 + v4)/v3)*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v4/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v3/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),3))/6.)))/2. + 
       (3*(-(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/
             2. - (hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             ((hvs(v1)*hvs(v2)*hvs(-v4)*
                  Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),
                   3))/6. - (hvs(-1 + v2/v4)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v1/v4)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((v1 - v4)/v2)*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs((v2 - v4)/v1)*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   3))/6.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),3)/6. - 
               (hvs(-1 + v2/v4)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v1/v4)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((v1 - v4)/v2)*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   3))/6. - (hvs((v2 - v4)/v1)*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   3))/6.)))/2. + 
       (3*hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),
           3))/4. + (3*hvs(-(v3/v5))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3))/4. - 
       (3*(-((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/
             2. - ((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             ((hvs(v1)*hvs(-v3)*
                  Power(2*M_PI - 
                    M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),3)*hvs(v5))/
                6. - (hvs(-1 + v5/v3)*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((v1 - v3)/v5)*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((-v3 + v5)/v1)*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v1/v3)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),3))/6.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                  2*M_PI*hvs(-v3)*hvs(-(v1*v5)),3)/6. - 
               (hvs(-1 + v5/v3)*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((v1 - v3)/v5)*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((-v3 + v5)/v1)*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v1/v3)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),3))/6.)))/2. - 
       (3*(-((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
                Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. \
- ((M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             ((hvs(-v2)*hvs(v4)*
                  Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),
                   3)*hvs(v5))/6. - 
               (hvs((-v2 + v4)/v5)*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((-v2 + v5)/v4)*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v5/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs(-1 + v4/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),3))/6.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                  2*M_PI*hvs(-v2)*hvs(-(v4*v5)),3)/6. - 
               (hvs((-v2 + v4)/v5)*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((-v2 + v5)/v4)*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v5/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs(-1 + v4/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),3))/6.)))/2.))/(v2 + v3 - v5) - 
  ((-v1f + v1i)*((3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),3))/4. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/4. + 
       Power(M_PI,3)*Power(hvs(-v3),3) - 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4))/2. + 
       (9*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/4. - 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4) + 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4))/2. + 
       3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2) - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v4),2))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v4),3))/2. - 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. + 
       3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) - (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v5))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5))/2. + 
       3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5) - 
       3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5) - 
       3*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5) - 
       3*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5) - 
       (3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*hvs(-v5))/2. + 
       (3*Power(M_PI,2)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/4. + 
       (9*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v4)*Power(hvs(-v5),2))/4. - 
       Power(M_PI,3)*Power(hvs(-v5),3) + 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       3*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) - 
       (3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. + 
       3*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) + (3*Power(M_PI,2)*hvs(-v5)*
          (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2))/2. - 
       (hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + 
            M_PI*sign(v2),3))/2. - 
       (hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + 
            M_PI*sign(v2),3))/2. + 
       hvs(-(v5/v3))*Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),
         3) - (hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + 
            M_PI*sign(v5),3))/2. + 
       (hvs(-(v3/v5))*Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),
           3))/2. + (3*(-((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
                hvs((-v2 + v5)/v4)*
                Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/
             2. - ((M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             ((hvs(-v2)*hvs(v4)*
                  Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),
                   3)*hvs(v5))/6. - 
               (hvs((-v2 + v4)/v5)*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((-v2 + v5)/v4)*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v5/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs(-1 + v4/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),3))/6.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                  2*M_PI*hvs(-v2)*hvs(-(v4*v5)),3)/6. - 
               (hvs((-v2 + v4)/v5)*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((-v2 + v5)/v4)*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v5/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs(-1 + v4/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),3))/6.)))/2. - 
       (3*(-(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. \
- (hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. \
+ hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             ((hvs(v2)*hvs(v3)*hvs(-v5)*
                  Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),
                   3))/6. - (hvs(-1 + v3/v5)*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v2/v5)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((v2 - v5)/v3)*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),
                   3))/6. - (hvs((v3 - v5)/v2)*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),
                   3))/6.) + hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),3)/6. - 
               (hvs(-1 + v3/v5)*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v2/v5)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((v2 - v5)/v3)*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
               (hvs((v3 - v5)/v2)*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.)))/2.))/
   v1 + ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     ((Power(M_PI,3)*hvs(-v4))/4. - (Power(M_PI,3)*hvs(-v5))/2. - 
       (3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/4. + 
       (3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/4. + 
       (3*(-2*M_PI*hvs(-v2)*rlog(Abs(v1))*rlog(Abs(v2)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v2)),2)))/2. - 
       (3*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2) - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/4. + 
       (3*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v3))))/2. - 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v2))*rlog(Abs(v3)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v3)),2)))/4. - 
       (3*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/4. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v4))))/2. + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/2. + 
       (3*(hvs(-(v4/v1))*rlog(Abs(v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (3*(hvs(-(v4/v1))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (3*(-(M_PI*hvs(-v2)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       3*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*rlog(Abs(v3))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (3*(-(M_PI*hvs(-v4)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v4))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (9*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/2. + 
       (15*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/4. + 
       (9*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                  rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
             rlog(Abs(v5))))/2. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/2. - 
       (15*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v4))*rlog(Abs(v5)) - 
            M_PI*hvs(-v4)*Power(rlog(Abs(v5)),2)))/4. + 
       3*(hvs(-(v5/v2))*rlog(Abs(v1))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v1)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) + 
       3*(hvs(-(v5/v2))*rlog(Abs(v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) + 
       (3*(hvs(-(v5/v2))*rlog(Abs(v3))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v3)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - (3*(hvs(-(v5/v2))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v4)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - (9*(hvs(-(v5/v2))*rlog(Abs(v5))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + 3*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) + 
       3*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) + 
       3*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) + 
       (9*hvs(-(v5/v2))*((Power(M_PI,2)*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
            (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.))/2. + 
       3*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) + 
       (9*hvs(-(v5/v3))*((Power(M_PI,2)*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
            (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.))/2. + 
       3*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) + 
       3*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) + 
       (3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (M_PI*hvs(-v1) - M_PI*hvs(-v3))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)) + 
            hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) + 
            hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v1) - 
                    M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4))))/6. + 
               ((-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                    2*M_PI*hvs(-v1)*hvs(-(v3*v4)))*
                  Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2. - 
               hvs((-v1 + v3)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/2.) - 
               hvs((-v1 + v4)/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/2.) - hvs(-1 + v4/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/2.) - hvs(-1 + v3/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/2.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (hvs(-v1)*hvs(v3)*hvs(v4)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))))*
                     Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2.) \
- hvs((-v1 + v3)/v4)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs((-v1 + v4)/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/2.) - hvs(-1 + v4/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/2.) - hvs(-1 + v3/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/2.))))/2. + 
       (3*((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) + 
            hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v4) - 
                    M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. + 
               ((-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                    M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)))*
                  Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2. - 
               hvs(-1 + v2/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v1)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v1)))/2.) - 
               hvs(-1 + v1/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((v1 - v4)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
               hvs((v2 - v4)/v1)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (hvs(v1)*hvs(v2)*hvs(-v4)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2)))))/
                   6. + ((2*M_PI - 
                       M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))))*
                     Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2.\
) - hvs(-1 + v2/v4)*((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v1)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs(-1 + v1/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((v1 - v4)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
               hvs((v2 - v4)/v1)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.))))/2. \
+ (9*hvs(-(v2/v5))*((Power(M_PI,2)*
               (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
            (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
               (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.))/2. + 
       (9*hvs(-(v3/v5))*((Power(M_PI,2)*
               (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
            (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
               (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.))/2. - 
       (3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)) + 
            hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) + 
            hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v3) - 
                    M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. + 
               ((-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                    2*M_PI*hvs(-v3)*hvs(-(v1*v5)))*
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2. - 
               hvs(-1 + v5/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v1)))/2.) - hvs((v1 - v3)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*
                        hvs(v1 - v5)*hvs(v5)*hvs(-v3 + v5)*
                        hvs(v1 - v3 + v5) - M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((-v3 + v5)/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v3)))/2.) - hvs(-1 + v1/v3)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (hvs(v1)*hvs(-v3)*hvs(v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5)))))/
                   6. + ((2*M_PI - 
                       M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))))*
                     Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2.\
) - hvs(-1 + v5/v3)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v1)))/2.) - 
               hvs((v1 - v3)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((-v3 + v5)/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs(-1 + v1/v3)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/2.))))/2. - 
       (3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (M_PI*hvs(-v2) - M_PI*hvs(-v4))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)) + 
            hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) + 
            hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v2) - 
                    M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5))))/6. + 
               ((-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                    2*M_PI*hvs(-v2)*hvs(-(v4*v5)))*
                  Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2. - 
               hvs((-v2 + v4)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*
                        hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v2)))/6. + 
                  (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((-v2 + v5)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/6. + (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/2.) - hvs(-1 + v5/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/6. + (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/2.) - hvs(-1 + v4/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (hvs(-v2)*hvs(v4)*hvs(v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))))*
                     Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2.) \
- hvs((-v2 + v4)/v5)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((-v2 + v5)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/6. + (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs(-1 + v5/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/6. + (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v4)))/2.) - 
               hvs(-1 + v4/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/2.))))/2.))/(v2 + v3 - v5) + 
  ((-v1f + v1i)*((Power(M_PI,3)*hvs(-v3))/4. - (3*Power(M_PI,3)*hvs(-v5))/4. - 
       (9*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/4. - 
       (3*(-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))))/4. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2) + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/4. + 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))))/2. - 
       (3*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v3))))/2. + 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/4. - 
       (3*(-(M_PI*hvs(-v1)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)))/2. - 
       3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)) + 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (9*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) - 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/2. - 
       (9*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))))/2. - 
       3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)) + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v3))*rlog(Abs(v4)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v4)),2)))/4. - 
       (3*(hvs(-(v4/v1))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v2)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (3*(hvs(-(v4/v1))*rlog(Abs(v3))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v3)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. + 3*(hvs(-(v4/v1))*rlog(Abs(v4))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) + 
       (3*(-(M_PI*hvs(-v1)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v3))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(-(M_PI*hvs(-v4)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v4))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)) - 
       3*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)) - 
       3*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)) - 
       3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2) - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       3*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v5))))/4. + 
       3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
          2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))) - 
       (3*(-(M_PI*hvs(-v5)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
                 hvs(-(v4/v1))*
                  (Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                    (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))\
))) + hvs(-(v4/v1))*(-(M_PI*hvs(-1 + v4/v1)*
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))*
             rlog(Abs(v5))))/2. + 
       3*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
           rlog(Abs(v5))) + (3*
          (-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/4. - 
       (9*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v4))*rlog(Abs(v5)) - 
            M_PI*hvs(-v4)*Power(rlog(Abs(v5)),2)))/4. - 
       (3*(hvs(-(v5/v2))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + 3*(hvs(-(v5/v2))*rlog(Abs(v3))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v3)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) + 
       (3*(hvs(-(v5/v2))*rlog(Abs(v5))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - 3*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) - 
       3*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) + 
       6*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) - 
       3*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) + 
       3*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) + 
       (3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (M_PI*hvs(-v2) - M_PI*hvs(-v4))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)) + 
            hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) + 
            hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v2) - 
                    M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5))))/6. + 
               ((-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                    2*M_PI*hvs(-v2)*hvs(-(v4*v5)))*
                  Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2. - 
               hvs((-v2 + v4)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*
                        hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v2)))/6. + 
                  (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*
                        hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v2)))/2.) - 
               hvs((-v2 + v5)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v2)))/6. + 
                  (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/2.) - hvs(-1 + v5/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/2.) - hvs(-1 + v4/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*
                        hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (hvs(-v2)*hvs(v4)*hvs(v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))))*
                     Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2.) \
- hvs((-v2 + v4)/v5)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*
                        hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v2)))/6. + 
                  (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((-v2 + v5)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/6. + (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/2.) - hvs(-1 + v5/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/6. + (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/2.) - hvs(-1 + v4/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/2.))))/2. - 
       (3*((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) + 
            hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v5) - 
                    M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. + 
               ((-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                    M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)))*
                  Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2. - 
               hvs(-1 + v3/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                        hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                        hvs(v5) - M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs(-1 + v2/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((v2 - v5)/v3)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
               hvs((v3 - v5)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (hvs(v2)*hvs(v3)*hvs(-v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))))*
                     Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2.) \
- hvs(-1 + v3/v5)*((Power(M_PI,2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs(-1 + v2/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((v2 - v5)/v3)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
               hvs((v3 - v5)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.))))/2.)\
)/v1 - (3*(((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                  (-v3f + v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
               2*(-v2f + v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (-(hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
               rlog(1 - v1/v3)) + 
            (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) + 
            M_PI*hvs(-v1)*rlog(Abs(v1)) - M_PI*hvs(-v4)*rlog(Abs(v1)) - 
            M_PI*hvs(-v3)*rlog(Abs(v3)) + M_PI*hvs(-v4)*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*rlog(Abs(v4)) + M_PI*hvs(-v3)*rlog(Abs(v4))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(1 - v2/v4) - 
            (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) - 
            M_PI*hvs(-v1)*rlog(Abs(v1)) + M_PI*hvs(-v2)*rlog(Abs(v1)) + 
            M_PI*hvs(-v1)*rlog(Abs(v2)) - M_PI*hvs(-v4)*rlog(Abs(v2)) - 
            M_PI*hvs(-v2)*rlog(Abs(v4)) + M_PI*hvs(-v4)*rlog(Abs(v4))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2)\
)) + ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) \
+ (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
               rlog(1 - v2/v4)) + 
            (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) + 
            M_PI*hvs(-v2)*rlog(Abs(v2)) - M_PI*hvs(-v5)*rlog(Abs(v2)) - 
            M_PI*hvs(-v4)*rlog(Abs(v4)) + M_PI*hvs(-v5)*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*rlog(Abs(v5)) + M_PI*hvs(-v4)*rlog(Abs(v5))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(1 - v1/v3) - 
            hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(1 - v3/v5) - M_PI*hvs(-v3)*rlog(Abs(v1)) + 
            M_PI*hvs(-v5)*rlog(Abs(v1)) - M_PI*hvs(-v1)*rlog(Abs(v3)) + 
            M_PI*hvs(-v3)*rlog(Abs(v3)) + M_PI*hvs(-v1)*rlog(Abs(v5)) - 
            M_PI*hvs(-v5)*rlog(Abs(v5))))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(1 - v3/v5) - 
            (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) - 
            M_PI*hvs(-v2)*rlog(Abs(v2)) + M_PI*hvs(-v3)*rlog(Abs(v2)) + 
            M_PI*hvs(-v2)*rlog(Abs(v3)) - M_PI*hvs(-v5)*rlog(Abs(v3)) - 
            M_PI*hvs(-v3)*rlog(Abs(v5)) + M_PI*hvs(-v5)*rlog(Abs(v5))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))))*
     (-atan(((v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
            sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
              Power(v2*v3 + v4*(-v3 + v5),2) - 
              2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                 v2*(v4*v5 + v3*(v4 + v5)))))/
          (Power(v1,2)*Power(v2 - v5,2) + 2*v1*v2*v3*(-v2 + v4 + v5) + 
            Power(v2*v3 + v4*(-v3 + v5),2))) + 
       atan(((v1f*v2f - v2f*v3f + v3f*v4f - v1f*v5f - v4f*v5f)*
           sqrt(-Power(v2f*v3f - v4f*(v3f - v5f),2) - 
             Power(v1f,2)*Power(-v2f + v5f,2) + 
             2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
                v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f))))/
         (Power(v1f,2)*Power(v2f - v5f,2) + 
           2*v1f*v2f*v3f*(-v2f + v4f + v5f) + 
           Power(v2f*v3f + v4f*(-v3f + v5f),2))) - 
       M_PI*hvs(2*(Power(v1,2)*Power(v2 - v5,2) + 
            2*v1*v2*v3*(-v2 + v4 + v5) + Power(v2*v3 + v4*(-v3 + v5),2)))*
        sign(-2*(v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) + 
       M_PI*hvs(2*(Power(v1f,2)*Power(v2f - v5f,2) + 
            2*v1f*v2f*v3f*(-v2f + v4f + v5f) + 
            Power(v2f*v3f + v4f*(-v3f + v5f),2)))*
        sign(-2*(v1f*v2f - v2f*v3f + v3f*v4f - v1f*v5f - v4f*v5f)*
          sqrt(-Power(v2f*v3f - v4f*(v3f - v5f),2) - 
            Power(v1f,2)*Power(-v2f + v5f,2) + 
            2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
               v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f))))))/2.
;
 return integrandIm52;
}  


==> anc/evaluate_pentagon/src/functions/f52Re.cpp <==

#include "../header.h"


double integrandRe52 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe52=  -(bcphi5Im*(-2*(Power(v1,2)*Power(v2 - v5,2) + 
           Power(v2*v3 + v4*(-v3 + v5),2) + 
           2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
              v2*(v4*v5 + v3*(v4 + v5))))*
         ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
           (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
           (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
           (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
           (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
           (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
           (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
           (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
           (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
           (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
        (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
         (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
            (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
           2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
            Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
           2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
              (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
              (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
              (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
            ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
              (-(t*v4f) - (1 - t)*v4i)*
               (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
           2*(-(t*v1f) - (1 - t)*v1i)*
            (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
              2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
               (-(t*v3f) - (1 - t)*v3i) + 
              (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
               (-(t*v5f) - (1 - t)*v5i) + 
              (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
               (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
              (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
               (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
              (-(t*v2f) - (1 - t)*v2i)*
               ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                 (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                 (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                 (-v3f + v3i)*
                  (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
              (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                  (-(t*v5f) - (1 - t)*v5i) + 
                 (-(t*v3f) - (1 - t)*v3i)*
                  (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
           2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                 (-(t*v3f) - (1 - t)*v3i)) + 
              (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
               (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
              (-(t*v2f) - (1 - t)*v2i)*
               ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                 (-(t*v3f) - (1 - t)*v3i)*
                  (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))))))/
   (4.*v1*v4*(v2 + v3 - v5)*v5*
     sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - Power(v2*v3 + v4*(-v3 + v5),2) - 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))\
)) + ((v2f - v2i - v4f + v4i)*((-3*Power(rlog(Abs(v2)),3))/4. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4.))/(-v2 + v4) - 
  ((v2f - v2i - v4f + v4i)*((-9*Power(M_PI,2)*Power(hvs(-v2),2)*
          rlog(Abs(v2)))/4. + (3*
          (2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4.))/(-v2 + v4) + 
  ((-v1f + v1i + v4f - v4i)*((3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/2. - 
       3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/2. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/2. - 
       (3*Power(rlog(Abs(v4)),3))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/2.))/(v1 - v4) + 
  ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     (3*zeta3 + (Power(M_PI,2)*rlog(Abs(v1)))/4. - 
       Power(rlog(Abs(v1)),3)/4. - 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. - 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. - (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. + 
       Power(rlog(Abs(v4)),3)/4. - 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v2))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. + (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. - 
       (3*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))*
          rlog(Abs(v5)))/2.))/(v1 + v2 - v4) + 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     (-(Power(M_PI,2)*rlog(Abs(v1)))/4. + (3*Power(rlog(Abs(v1)),3))/4. - 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. + 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. - 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. + (3*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. + (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/2. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/2. + 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (Power(M_PI,2)*rlog(Abs(v5)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/4. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v5)))/2. - (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))*
          rlog(Abs(v5)))/2.))/(-v1 + v3 + v4) + 
  ((v3f - v3i - v5f + v5i)*((3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/4. + 
       (3*Power(rlog(Abs(v3)),3))/4. + 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. - 
       3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. - 
       (3*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4.))/(-v3 + v5) + 
  ((v1f - v1i - v3f + v3i)*((3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. - 
       (3*Power(rlog(Abs(v3)),3))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. - 
       3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/2. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4.))/(-v1 + v3) + 
  ((-v2f + v2i + v5f - v5i)*((3*Power(rlog(Abs(v2)),3))/4. + 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)) + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/4. - 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. - 
       3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. + 
       (9*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4.))/(v2 - v5) + 
  ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     (3*zeta3 + (Power(M_PI,2)*rlog(Abs(v1)))/4. + 
       Power(rlog(Abs(v1)),3)/2. - 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/2. - 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) + (9*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. - 
       Power(rlog(Abs(v3)),3)/2. - 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. + (3*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. - (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. - 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (3*rlog(Abs(v4))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v5)))/2. - (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. + 
       (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/4. - 
       (3*Power(rlog(Abs(v5)),3))/4.))/(v1 - v3 + v5) - 
  ((-v1f + v1i + v4f - v4i)*(-3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*
        rlog(Abs(v1)) - (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/
        2. + (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/2. - 
       (9*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/2. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/2.))/(v1 - v4) - 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     ((9*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/4. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. - 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-(v4/v1))*hvs(-v5)*
               (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
                 (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
            M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v5))))/2.))/(-v1 + v3 + v4) - 
  ((v3f - v3i - v5f + v5i)*((3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*
          rlog(Abs(v2)))/2. - 3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*
        rlog(Abs(v2)) - (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/
        2. + (9*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/4. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4.))/(-v3 + v5) - 
  ((v1f - v1i - v3f + v3i)*(-3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*
        rlog(Abs(v1)) + (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/
        2. - (9*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4.))/(-v1 + v3) - 
  ((-v2f + v2i + v5f - v5i)*(3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*
        rlog(Abs(v1)) - 3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)) + 
       (9*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. - 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)) + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v3))) + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. + 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4.))/(v2 - v5) - 
  ((-v4f + v4i)*((-3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. + 
       (9*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2.))/v4 + 
  ((-v4f + v4i)*(-(Power(M_PI,2)*rlog(Abs(v2)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. + 
       (Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. - (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. + 
       (3*Power(rlog(Abs(v3)),3))/4. + 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. + 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. + 
       (3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2.))/
   v4 + ((-v5f + v5i)*((Power(M_PI,2)*rlog(Abs(v2)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. + 
       Power(rlog(Abs(v2)),3) + (Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/2. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. - (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/4. - 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       (9*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v4)))/2. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. - 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/2. - 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) - (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. + 
       3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) - Power(rlog(Abs(v4)),3) - 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       (3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*rlog(Abs(v4))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (9*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. - 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v1))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v2))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/4. + 
       (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2.))/
   v5 + ((v2f - v2i - v4f + v4i - v5f + v5i)*
     (-3*zeta3 + Power(rlog(Abs(v2)),3)/2. + 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. - (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. + 
       (3*Power(rlog(Abs(v4)),3))/4. + 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) - 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (9*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v2))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/2. - 
       Power(rlog(Abs(v5)),3)/2. + 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       (3*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2.))/
   (-v2 + v4 + v5) + ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     ((3*d38s3)/2. - (85*zeta3)/2. + Power(rlog(Abs(v1)),3)/4. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/2. - 
       Power(rlog(Abs(v2)),3)/4. + 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. - (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/4. - 
       Power(rlog(Abs(v3)),3) + 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/2. + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. + (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. + 
       Power(rlog(Abs(v4)),3)/4. + 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,v4/v1) - hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
               Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
               hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
               hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
               hvs(-v1)*hvs(v3)*hvs(v4)*
                (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                  rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                  (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                   6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/
                   6.) - hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v4)))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v3)))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))))/2. \
+ (3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
            (rlog(Abs(v2)) - rlog(Abs(v4)))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v4)))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + 
               rLi(3,v2/v4) - hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                6. - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
               hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
               hvs(v1)*hvs(v2)*hvs(-v4)*
                (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                  rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                  (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                   6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                   6.) - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))))/2. + 
       (9*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
            hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
               (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
               Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)))/2. + 
       (9*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
            hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
               (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
               Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)))/2. - 
       (3*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (3*rlog(Abs(v4))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (15*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (9*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/2. - 
       (15*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/4. + 
       (3*Power(rlog(Abs(v5)),3))/4. + 
       (9*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
            hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
               (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
               Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)))/2. + 
       (9*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
            hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
               (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
               Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)))/2. + 
       3*rlog(Abs(v1))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       (3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (9*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,v5/v2) - hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
               Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
               hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
               hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
               hvs(-v2)*hvs(v4)*hvs(v5)*
                (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                  rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                  (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/
                   6. - Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/
                   6.) - hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v5)))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v4)))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.))))/2. \
- (3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,v5/v3) - hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
               Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6. - 
               hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
               hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
               hvs(v1)*hvs(-v3)*hvs(v5)*
                (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                  rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                  (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                   6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/
                   6.) - hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v3)) + rlog(Abs(v5)))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v3)))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.))))/2.)\
)/(v2 + v3 - v5) + ((-v1f + v1i)*
     ((-3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. + 
       (3*Power(rlog(Abs(v2)),3))/4. - (Power(M_PI,2)*rlog(Abs(v3)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/2. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. + (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. - 
       Power(rlog(Abs(v3)),3) - 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. - 
       (9*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. + 
       3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) - 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/2. - 
       3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/4. + 
       (3*Power(rlog(Abs(v4)),3))/2. - 
       (3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ 3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*rlog(Abs(v4))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*Power(M_PI,2)*rlog(Abs(v5)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) - 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. + 3*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) + 
       3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)) + 
       (3*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))*
          rlog(Abs(v5)))/2. + 3*
        (hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) + (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. - 
       (9*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/4. + 
       Power(rlog(Abs(v5)),3) - 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ 3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,v5/v2) - hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
               Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
               hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
               hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
               hvs(-v2)*hvs(v4)*hvs(v5)*
                (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                  rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                  (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/
                   6. - Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/
                   6.) - hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v5)))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v4)))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.))))/2. \
- (3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
            (rlog(Abs(v3)) - rlog(Abs(v5)))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (rlog(Abs(v2)) - rlog(Abs(v5)))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
               Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
               hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
               hvs(v2)*hvs(v3)*hvs(-v5)*
                (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                  rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                  (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/
                   6. - Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/
                   6.) - hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.))))/2.))/v1 - 
  ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     ((3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/2. + 
       (9*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. - 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) - (3*M_PI*hvs(-v1)*
          (-(M_PI*hvs(-v4)*rlog(Abs(v3))) - M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. - 
       (3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. - 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. - 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2.))/
   (v1 - v3 + v5) - ((-v5f + v5i)*
     ((-3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) + 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. + 
       (9*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. - 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))) - 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) - (3*
          (-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) - 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2.))/v5 - 
  ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     ((-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/4. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. + 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-(v4/v1))*hvs(-v5)*
               (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
                 (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
            M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v5))))/2. - 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. - 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. - 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2.))/
   (v1 + v2 - v4) - ((v2f - v2i - v4f + v4i - v5f + v5i)*
     ((3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (9*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. - 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/2. - 
       (9*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2.))/
   (-v2 + v4 + v5) - ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     ((3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/4. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/2. - 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (9*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (15*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       (15*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (9*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. + 
       (9*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/4. + 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. + 
       (9*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/4. + 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
            (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                  hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. \
+ (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
            (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(hvs(-v1)*hvs(v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*hvs(v4)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                     2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.)))/2. + 
       (3*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
            (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. \
+ hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
            (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - 
                    M_PI*sign(v4),2))/2. + 
               (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                     M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   2))/2. + (hvs((v2 - v4)/v1)*
                  rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.)))/2. + 
       (9*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/4. + 
       (9*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/4. - 
       (3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
            (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                  hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. \
+ (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
            (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(hvs(v1)*hvs(-v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*
                   hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                     2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. - 
       (3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
            (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                  hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. \
+ (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
            (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(hvs(-v2)*hvs(v4)*
                   Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),
                    2)*hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. \
+ (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                     2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2.))/(v2 + v3 - v5) - 
  ((-v1f + v1i)*((3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. + 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)) - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (9*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. - 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)) + 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)) - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. - 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)) - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (9*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. - 
       (9*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/2. - 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) - 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-(v4/v1))*hvs(-v5)*
               (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
                 (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
            M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) - (3*
          (-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v3))) - M_PI*hvs(-v3)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. - 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. + 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) - 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
            (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                  hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. \
+ (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
            (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(hvs(-v2)*hvs(v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*hvs(v5)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                     2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. - 
       (3*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
            (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. \
+ hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
            (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. \
+ hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),
                   2))/2. + (hvs((v3 - v5)/v2)*
                  rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),
                   2))/2.) + hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                     M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.)))/2.))/
   v1 + (3*(((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                (v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
            Power(M_PI,2)*hvs(-v1)*hvs(-v4) - Power(M_PI,2)*hvs(-v3)*hvs(-v4)\
))/(4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v2) + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - 
            Power(v1 - v4,2)*Power(v5,2))) + 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                (v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)\
) + (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)\
))/(4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
            Power(M_PI,2)*hvs(-v2)*hvs(-v3) + 
            Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) + 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)*hvs(-v1)*hvs(-v3) - 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))))*
     (-atan(((v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
            sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
              Power(v2*v3 + v4*(-v3 + v5),2) - 
              2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                 v2*(v4*v5 + v3*(v4 + v5)))))/
          (Power(v1,2)*Power(v2 - v5,2) + 2*v1*v2*v3*(-v2 + v4 + v5) + 
            Power(v2*v3 + v4*(-v3 + v5),2))) + 
       atan(((v1f*v2f - v2f*v3f + v3f*v4f - v1f*v5f - v4f*v5f)*
           sqrt(-Power(v2f*v3f - v4f*(v3f - v5f),2) - 
             Power(v1f,2)*Power(-v2f + v5f,2) + 
             2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
                v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f))))/
         (Power(v1f,2)*Power(v2f - v5f,2) + 
           2*v1f*v2f*v3f*(-v2f + v4f + v5f) + 
           Power(v2f*v3f + v4f*(-v3f + v5f),2))) - 
       M_PI*hvs(2*(Power(v1,2)*Power(v2 - v5,2) + 
            2*v1*v2*v3*(-v2 + v4 + v5) + Power(v2*v3 + v4*(-v3 + v5),2)))*
        sign(-2*(v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) + 
       M_PI*hvs(2*(Power(v1f,2)*Power(v2f - v5f,2) + 
            2*v1f*v2f*v3f*(-v2f + v4f + v5f) + 
            Power(v2f*v3f + v4f*(-v3f + v5f),2)))*
        sign(-2*(v1f*v2f - v2f*v3f + v3f*v4f - v1f*v5f - v4f*v5f)*
          sqrt(-Power(v2f*v3f - v4f*(v3f - v5f),2) - 
            Power(v1f,2)*Power(-v2f + v5f,2) + 
            2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
               v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f))))))/2. - 
  (3*(((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                  (-v3f + v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
               2*(-v2f + v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
            hvs(v4/v1)*rLi(2,1 - v4/v1) - Power(rlog(Abs(v1)),2)/2. + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            Power(rlog(Abs(v3)),2)/2. + rlog(Abs(v1))*rlog(Abs(v4)) - 
            rlog(Abs(v3))*rlog(Abs(v4)) - 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
            rlog(Abs(v1))*rlog(Abs(v2)) - 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2)\
)) + ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(v3/v5)*rLi(2,1 - v3/v5) - 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
            rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) + 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) \
+ (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
            hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
            rlog(Abs(v4))*rlog(Abs(v5)) - 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
            rlog(Abs(v2))*rlog(Abs(v3)) - 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
            rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))))*
     (-atan(((v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
            sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
              Power(v2*v3 + v4*(-v3 + v5),2) - 
              2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                 v2*(v4*v5 + v3*(v4 + v5)))))/
          (Power(v1,2)*Power(v2 - v5,2) + 2*v1*v2*v3*(-v2 + v4 + v5) + 
            Power(v2*v3 + v4*(-v3 + v5),2))) + 
       atan(((v1f*v2f - v2f*v3f + v3f*v4f - v1f*v5f - v4f*v5f)*
           sqrt(-Power(v2f*v3f - v4f*(v3f - v5f),2) - 
             Power(v1f,2)*Power(-v2f + v5f,2) + 
             2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
                v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f))))/
         (Power(v1f,2)*Power(v2f - v5f,2) + 
           2*v1f*v2f*v3f*(-v2f + v4f + v5f) + 
           Power(v2f*v3f + v4f*(-v3f + v5f),2))) - 
       M_PI*hvs(2*(Power(v1,2)*Power(v2 - v5,2) + 
            2*v1*v2*v3*(-v2 + v4 + v5) + Power(v2*v3 + v4*(-v3 + v5),2)))*
        sign(-2*(v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) + 
       M_PI*hvs(2*(Power(v1f,2)*Power(v2f - v5f,2) + 
            2*v1f*v2f*v3f*(-v2f + v4f + v5f) + 
            Power(v2f*v3f + v4f*(-v3f + v5f),2)))*
        sign(-2*(v1f*v2f - v2f*v3f + v3f*v4f - v1f*v5f - v4f*v5f)*
          sqrt(-Power(v2f*v3f - v4f*(v3f - v5f),2) - 
            Power(v1f,2)*Power(-v2f + v5f,2) + 
            2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
               v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f))))))/2.
;
 return integrandRe52;
}  


==> anc/evaluate_pentagon/src/functions/f53Eu.cpp <==

#include "../header.h"


double integrandEu53 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu53=  -(bcphi5Re*(-2*(Power(v2,2)*Power(-v1 + v3,2) + 
           Power(v3*v4 + (v1 - v4)*v5,2) + 
           2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
              v3*(v1*v5 + v4*(v1 + v5))))*
         (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
           (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
           (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
           (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
           (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
           (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
           (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
           (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
           (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
           (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
        (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
         (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
            (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
           2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
            Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
           2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
              (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
              (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
               (-v5f + v5i) + 
              (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
            ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
              (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
               (-(t*v5f) - (1 - t)*v5i)) + 
           2*(-(t*v2f) - (1 - t)*v2i)*
            (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
              2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
               (-(t*v4f) - (1 - t)*v4i) + 
              (-(t*v1f) - (1 - t)*v1i)*
               (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*(-v5f + v5i) + 
              (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
               (-(t*v5f) - (1 - t)*v5i) + 
              (-v1f + v1i)*(t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
               (-(t*v5f) - (1 - t)*v5i) + 
              (-(t*v3f) - (1 - t)*v3i)*
               ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                 (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                 (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                 (-v4f + v4i)*
                  (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
              (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                  (-(t*v5f) - (1 - t)*v5i) + 
                 (-(t*v4f) - (1 - t)*v4i)*
                  (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
           2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                 (-(t*v4f) - (1 - t)*v4i)) + 
              (-(t*v1f) - (1 - t)*v1i)*
               (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
               (-(t*v5f) - (1 - t)*v5i) + 
              (-(t*v3f) - (1 - t)*v3i)*
               ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                 (-(t*v4f) - (1 - t)*v4i)*
                  (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))))))/
   (4.*v1*v2*(-v1 + v3 + v4)*v5*
     sqrt(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) + 
       2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
          v3*(v1*v5 + v4*(v1 + v5))))) + 
  ((v3f - v3i - v5f + v5i)*((-3*Power(rlog(Abs(v3)),3))/4. + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4.))/(-v3 + v5) + 
  ((-v1f + v1i + v4f - v4i)*((9*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. - 
       3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/4. + 
       (3*Power(rlog(Abs(v4)),3))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/2.))/(v1 - v4) + 
  ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     (3*zeta3 - (Power(M_PI,2)*rlog(Abs(v1)))/4. - 
       (3*Power(rlog(Abs(v1)),3))/4. + (Power(M_PI,2)*rlog(Abs(v2)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. + 
       Power(rlog(Abs(v2)),3)/2. - 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/2. - 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) - (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. + 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. - 
       Power(rlog(Abs(v4)),3)/2. - 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ 3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v2))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. + 
       (3*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))*
          rlog(Abs(v5)))/2.))/(v1 + v2 - v4) + 
  ((v1f - v1i - v3f + v3i)*((-3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. + 
       (3*Power(rlog(Abs(v3)),3))/4. + 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. - 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) - 
       3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) + 
       3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)) + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4.))/(-v1 + v3) + 
  ((v2f - v2i - v4f + v4i)*((-3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. - 
       (3*Power(rlog(Abs(v4)),3))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       3*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) + 
       (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. + 
       (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/4.))/(-v2 + v4) + 
  ((-v2f + v2i + v5f - v5i)*((-3*rlog(Abs(v1))*rlog(Abs(v2))*
          rlog(Abs(v3)))/2. + (3*rlog(Abs(v1))*rlog(Abs(v2))*
          rlog(Abs(v4)))/2. + (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       3*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/2. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/2. + 
       (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/2. - 
       (3*Power(rlog(Abs(v5)),3))/2.))/(v2 - v5) + 
  ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     (-3*zeta3 - (Power(M_PI,2)*rlog(Abs(v1)))/4. - 
       Power(rlog(Abs(v1)),3)/2. + 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/2. + 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) - (9*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. + 
       Power(rlog(Abs(v3)),3)/2. + 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v5)))/2. + (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. + 
       (3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. + 
       (3*Power(rlog(Abs(v5)),3))/4.))/(v1 - v3 + v5) - 
  ((v3f - v3i - v5f + v5i)*((-9*Power(M_PI,2)*Power(hvs(-v3),2)*
          rlog(Abs(v3)))/4. + (3*
          (2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4.))/(-v3 + v5) - 
  ((-v1f + v1i + v4f - v4i)*(-3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*
        rlog(Abs(v1)) - (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/
        2. - (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (9*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/2.))/(v1 - v4) - 
  ((v1f - v1i - v3f + v3i)*(-3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*
        rlog(Abs(v1)) - 3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)) + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)) + 
       (9*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) - 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4.))/(-v1 + v3) - 
  ((v2f - v2i - v4f + v4i)*((3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*
          rlog(Abs(v1)))/2. - (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*
          rlog(Abs(v1)))/2. - 3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*
        rlog(Abs(v2)) - (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*
             rlog(Abs(v1)) + Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/
        4. - (9*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/4.))/(-v2 + v4) - 
  ((-v2f + v2i + v5f - v5i)*((-3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*
          rlog(Abs(v1)))/2. + (3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*
          rlog(Abs(v1)))/2. + (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*
          rlog(Abs(v1)))/2. + (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*
          rlog(Abs(v1)))/2. - (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*
          rlog(Abs(v1)))/2. - 3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*
        rlog(Abs(v2)) + (3*M_PI*hvs(-v1)*
          (-(M_PI*hvs(-v3)*rlog(Abs(v2))) - M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/2. - 
       (9*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/2.))/(v2 - v5) - 
  ((-v5f + v5i)*((3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. + 
       (9*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2.))/v5 - 
  ((v2f - v2i - v4f + v4i - v5f + v5i)*
     ((-3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (9*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/4. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (9*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2.))/
   (-v2 + v4 + v5) + ((-v5f + v5i)*
     (-(Power(M_PI,2)*rlog(Abs(v3)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. + (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. + 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. + (3*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. - (3*rlog(Abs(v2))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. - (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. - (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. + 
       (3*Power(rlog(Abs(v4)),3))/4. - 
       (3*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. + 
       (3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2.))/
   v5 + ((v2f - v2i - v4f + v4i - v5f + v5i)*
     (-(Power(M_PI,2)*rlog(Abs(v1)))/4. - (Power(M_PI,2)*rlog(Abs(v2)))/4. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/4. + 
       (3*Power(rlog(Abs(v2)),3))/4. - 
       (3*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. + 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (9*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v1))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v2))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. + (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/2. - 
       (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/2. + 
       (3*rlog(Abs(v1))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2.))/
   (-v2 + v4 + v5) + ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     (3*zeta3 - (Power(M_PI,2)*rlog(Abs(v1)))/4. + 
       (Power(M_PI,2)*rlog(Abs(v2)))/4. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/4. - 
       Power(rlog(Abs(v2)),3)/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. + 
       Power(rlog(Abs(v5)),3)/4. - 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2.))/
   (v2 + v3 - v5) + ((-v1f + v1i)*
     ((Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. - (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. + 
       Power(rlog(Abs(v3)),3) + (Power(M_PI,2)*rlog(Abs(v4)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. + (9*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. - (3*rlog(Abs(v2))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. - (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/2. + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. + (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/4. + 
       (3*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- 6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (9*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) - 
       (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/2. - 
       (3*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))*
          rlog(Abs(v5)))/2. - 3*
        (hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) - (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. + 
       3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2) - Power(rlog(Abs(v5)),3) - 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       (3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2.))/
   v1 + ((-v2f + v2i)*((3*Power(M_PI,2)*rlog(Abs(v1)))/4. + 
       Power(rlog(Abs(v1)),3) + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/4. - 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. + (3*Power(rlog(Abs(v3)),3))/4. - 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) - 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. - 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. + 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v4)) - 3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) + 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/2. - 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. + 3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. - 
       Power(rlog(Abs(v4)),3) + 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       (3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (9*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,v4/v1) - hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
               Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
               hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
               hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
               hvs(-v1)*hvs(v3)*hvs(v4)*
                (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                  rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                  (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                   6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/
                   6.) - hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v4)))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v3)))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))))/2. \
- 3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/4. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. + 
       3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (9*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. + 
       3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)) + 
       3*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/2. - 
       (3*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))*
          rlog(Abs(v5)))/2. - 3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/4. + 
       (3*Power(rlog(Abs(v5)),3))/2. + 
       (3*rlog(Abs(v1))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ 3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       (3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,v5/v3) - hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
               Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6. - 
               hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
               hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
               hvs(v1)*hvs(-v3)*hvs(v5)*
                (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                  rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                  (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                   6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/
                   6.) - hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v3)) + rlog(Abs(v5)))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v3)))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.))))/2.)\
)/v2 + ((v1f - v1i - v3f + v3i - v4f + v4i)*
     ((3*d38s3)/2. - (85*zeta3)/2. + (Power(M_PI,2)*rlog(Abs(v1)))/2. + 
       (3*Power(rlog(Abs(v1)),3))/4. + Power(rlog(Abs(v2)),3)/4. + 
       (9*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
            hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
               (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
               Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)))/2. - 
       (9*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       3*rlog(Abs(v2))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) - (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/2. - 
       Power(rlog(Abs(v3)),3)/4. + 
       (9*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
            hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
               (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
               Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)))/2. + 
       (9*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
            hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
               (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
               Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)))/2. + 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (15*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. + (3*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. - (3*rlog(Abs(v2))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. + (3*
          (hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. + (15*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/
        4. - (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/4. - 
       Power(rlog(Abs(v4)),3) + 
       (9*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
            hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
               (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
               Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)))/2. + 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       (9*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- 3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       (3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
            (rlog(Abs(v2)) - rlog(Abs(v4)))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v4)))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + 
               rLi(3,v2/v4) - hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                6. - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
               hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
               hvs(v1)*hvs(v2)*hvs(-v4)*
                (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                  rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                  (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                   6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                   6.) - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))))/2. + 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v5)))/2. + (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/2. - 
       (3*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))*
          rlog(Abs(v5)))/2. + (3*
          (hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. + 
       Power(rlog(Abs(v5)),3)/4. + 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,v5/v2) - hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
               Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
               hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
               hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
               hvs(-v2)*hvs(v4)*hvs(v5)*
                (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                  rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                  (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/
                   6. - Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/
                   6.) - hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v5)))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v4)))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.))))/2. \
- (3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,v5/v3) - hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/
                6. - hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
               hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
               hvs(v1)*hvs(-v3)*hvs(v5)*
                (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                  rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                  (Power(M_PI,2)*
                     rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) - 
               hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v3)) + rlog(Abs(v5)))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v3)))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.))))/2. \
+ (3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
            (rlog(Abs(v3)) - rlog(Abs(v5)))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (rlog(Abs(v2)) - rlog(Abs(v5)))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
               Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
               hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
               hvs(v2)*hvs(v3)*hvs(-v5)*
                (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                  rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                  (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/
                   6. - Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/
                   6.) - hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.))))/2.))/
   (-v1 + v3 + v4) - (3*(-((-2*
              (Power(v2,2)*Power(-v1 + v3,2) + 
                Power(v3*v4 + (v1 - v4)*v5,2) + 
                2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                   v3*(v1*v5 + v4*(v1 + v5))))*
              (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
              (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                 (v1f - v1i - v3f + v3i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
                2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i)) + 
                2*(-(t*v2f) - (1 - t)*v2i)*
                 (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                   2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-v1f + v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-v1f + v1i - v5f + v5i) + 
                      (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-v4f + v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                      (-(t*v4f) - (1 - t)*v4i)) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))))\
)*(-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
             (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
             Power(M_PI,2)*hvs(-v1)*hvs(-v4) - 
             Power(M_PI,2)*hvs(-v3)*hvs(-v4)))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
            Power(v3*v4 + (v1 - v4)*v5,2) + 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) - 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v2) + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
            Power(v1 - v4,2)*Power(v5,2))) - 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                (v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)\
) + (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)\
))/(4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
            Power(v1*(v2 - v5) + v4*v5,2) + 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) - 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
            Power(M_PI,2)*hvs(-v2)*hvs(-v3) + 
            Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(Power(v1,2)*Power(v2 - v5,2) + 
            Power(v2*v3 + v4*(-v3 + v5),2) + 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) - 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)*hvs(-v1)*hvs(-v3) - 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
            Power(v2*(-v1 + v3) + v1*v5,2) + 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))))*
     rlog(Abs(((-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5 - 
            sqrt(Power(v1,2)*Power(v2 - v5,2) + 
              Power(v2*v3 + v4*(-v3 + v5),2) + 
              2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                 v2*(v4*v5 + v3*(v4 + v5)))))*
          (-(v1f*v2f) + v2f*v3f - v3f*v4f - v1f*v5f + v4f*v5f + 
            sqrt(Power(v2f*v3f - v4f*(v3f - v5f),2) + 
              Power(v1f,2)*Power(-v2f + v5f,2) - 
              2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
                 v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f)))))/
        ((-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5 + 
            sqrt(Power(v1,2)*Power(v2 - v5,2) + 
              Power(v2*v3 + v4*(-v3 + v5),2) + 
              2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                 v2*(v4*v5 + v3*(v4 + v5)))))*
          (-(v1f*v2f) + v2f*v3f - v3f*v4f - v1f*v5f + v4f*v5f - 
            sqrt(Power(v2f*v3f - v4f*(v3f - v5f),2) + 
              Power(v1f,2)*Power(-v2f + v5f,2) - 
              2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
                 v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f))))))))/2. + 
  (3*(-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                Power(v3*v4 + (v1 - v4)*v5,2) + 
                2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                   v3*(v1*v5 + v4*(v1 + v5))))*
              (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
              (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                 (v1f - v1i - v3f + v3i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
                2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i)) + 
                2*(-(t*v2f) - (1 - t)*v2i)*
                 (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                   2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-v1f + v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-v1f + v1i - v5f + v5i) + 
                      (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-v4f + v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                      (-(t*v4f) - (1 - t)*v4i)) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))))\
)*(Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
             hvs(v4/v1)*rLi(2,1 - v4/v1) - Power(rlog(Abs(v1)),2)/2. + 
             hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
             Power(rlog(Abs(v3)),2)/2. + rlog(Abs(v1))*rlog(Abs(v4)) - 
             rlog(Abs(v3))*rlog(Abs(v4)) - 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
            Power(v3*v4 + (v1 - v4)*v5,2) + 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) - 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
            rlog(Abs(v1))*rlog(Abs(v2)) - 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
            Power(v1 - v4,2)*Power(v5,2))) - 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*
                (v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(v3/v5)*rLi(2,1 - v3/v5) - 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
            rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
            Power(v2*(-v1 + v3) + v1*v5,2) + 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) - 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                (v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)\
) + (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
            hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
            rlog(Abs(v4))*rlog(Abs(v5)) - 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
            Power(v1*(v2 - v5) + v4*v5,2) + 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) - 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
            rlog(Abs(v2))*rlog(Abs(v3)) - 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
            rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(Power(v1,2)*Power(v2 - v5,2) + 
            Power(v2*v3 + v4*(-v3 + v5),2) + 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))))*
     rlog(Abs(((-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5 - 
            sqrt(Power(v1,2)*Power(v2 - v5,2) + 
              Power(v2*v3 + v4*(-v3 + v5),2) + 
              2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                 v2*(v4*v5 + v3*(v4 + v5)))))*
          (-(v1f*v2f) + v2f*v3f - v3f*v4f - v1f*v5f + v4f*v5f + 
            sqrt(Power(v2f*v3f - v4f*(v3f - v5f),2) + 
              Power(v1f,2)*Power(-v2f + v5f,2) - 
              2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
                 v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f)))))/
        ((-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5 + 
            sqrt(Power(v1,2)*Power(v2 - v5,2) + 
              Power(v2*v3 + v4*(-v3 + v5),2) + 
              2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                 v2*(v4*v5 + v3*(v4 + v5)))))*
          (-(v1f*v2f) + v2f*v3f - v3f*v4f - v1f*v5f + v4f*v5f - 
            sqrt(Power(v2f*v3f - v4f*(v3f - v5f),2) + 
              Power(v1f,2)*Power(-v2f + v5f,2) - 
              2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
                 v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f))))))))/2. - 
  ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     ((-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/2. - 
       (9*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) + (3*
          (-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (9*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. + 
       (3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2.))/
   (v1 - v3 + v5) - ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     ((-9*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/4. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. + 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) - (3*
          (-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-(v4/v1))*hvs(-v5)*
               (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
                 (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
            M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v5))))/2. - 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. - 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. - 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2.))/
   (v1 + v2 - v4) - ((-v1f + v1i)*
     ((-3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. + 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. + 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) - 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-(v4/v1))*hvs(-v5)*
               (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
                 (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
            M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))) - 
       3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) - (3*
          (-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) - 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2.))/v1 - 
  ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     ((3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. - 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. - 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2.))/
   (v2 + v3 - v5) - ((-v2f + v2i)*
     (3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)) + 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)) + 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)) + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. + 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)) + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/4. + 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (9*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. - 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) - 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/2. + 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v4))) + 3*(Power(M_PI,2)*Power(hvs(-v4),2)*
           rlog(Abs(v1)) + 2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (9*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (9*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (9*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-(v4/v1))*hvs(-v5)*
               (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
                 (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
            M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v5))))/2. - 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       (3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. - 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. - 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. + 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       (3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
            (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                  hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. \
+ (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
            (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(hvs(-v1)*hvs(v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*hvs(v4)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                     2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.)))/2. + 
       (3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
            (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                  hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. \
+ (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
            (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(hvs(v1)*hvs(-v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*hvs(v5)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                     2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2.))/v2 - 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     ((9*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/4. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. - 
       (9*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) - (3*
          (-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) - 
       (15*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. + 
       (15*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. + 
       (9*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
               rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
               rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-(v4/v1))*hvs(-v5)*
               (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
                 (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
            M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (9*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/4. + 
       (9*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/4. + 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. + 
       (9*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/4. + 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. + 
       (9*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/4. + 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. - 
       (3*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
            (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. \
+ hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
            (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   2))/2. + (hvs((v2 - v4)/v1)*
                  rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                     M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
               (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.)))/2. + 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. - 
       (3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
            (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                  hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. \
+ (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
            (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(hvs(v1)*hvs(-v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*hvs(v5)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                     2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. + 
       (3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
            (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                  hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. \
+ (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
            (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(hvs(-v2)*hvs(v4)*
                   Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),
                    2)*hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. \
+ (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                     2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. + 
       (3*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
            (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
            hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
                hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
            (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                   Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),
                    2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                     M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                   2))/2. - (hvs(-1 + v2/v5)*
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                   2))/2. + (hvs((v2 - v5)/v3)*
                  rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.)))/2.))/
   (-v1 + v3 + v4)
;
 return integrandEu53;
}  


==> anc/evaluate_pentagon/src/functions/f53Im.cpp <==

#include "../header.h"


double integrandIm53 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm53=  (bcphi5Re*(-2*(Power(v2,2)*Power(-v1 + v3,2) + 
          Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
           (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
          2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
           Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
          2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-v5f + v5i) + (-v1f + v1i + v4f - v4i)*
              (-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v2f) - (1 - t)*v2i)*
           (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*(-v5f + v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v1f) - (1 - t)*v1i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
          2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                (-(t*v4f) - (1 - t)*v4i)) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))))))/
   (4.*v1*v2*(-v1 + v3 + v4)*v5*
     sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - Power(v3*v4 + (v1 - v4)*v5,2) - 
       2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
          v3*(v1*v5 + v4*(v1 + v5))))) - 
  ((v3f - v3i - v5f + v5i)*((3*Power(M_PI,3)*Power(hvs(-v3),3))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/4.))/(-v3 + v5) - 
  ((-v1f + v1i + v4f - v4i)*((-9*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/
        4. + (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/4. + 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4) - 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/4. - 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v4),2))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v4),3))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5))/2.))/(v1 - v4) - 
  ((v1f - v1i - v3f + v3i)*((3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v3),3))/4. - 
       (9*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/4. + 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4) + 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4) - 
       3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4) - 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/4. - 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v4),2))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/4.))/(-v1 + v3) - 
  ((v2f - v2i - v4f + v4i)*((3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/4. - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/4. + 
       (3*Power(M_PI,3)*Power(hvs(-v4),3))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5))/2. + 
       3*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5) - 
       (3*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/4. - 
       (3*Power(M_PI,3)*hvs(-v4)*Power(hvs(-v5),2))/4.))/(-v2 + v4) - 
  ((-v2f + v2i + v5f - v5i)*((3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3))/
        2. - (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5))/2. + 
       3*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5) + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/2. - 
       (3*Power(M_PI,3)*hvs(-v4)*Power(hvs(-v5),2))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v5),3))/2.))/(v2 - v5) - 
  ((-v5f + v5i)*((3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/2. - 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4))/4. - 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v4),3))/4. + 
       (3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/4. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2.))/v5 - 
  ((v2f - v2i - v4f + v4i - v5f + v5i)*
     ((-3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v2),2))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),3))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/4. - 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5))/2. + 
       (9*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5))/4. + 
       (3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/2. + 
       (3*Power(M_PI,3)*hvs(-v4)*Power(hvs(-v5),2))/2. + 
       (3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       (3*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2.))/(-v2 + v4 + v5) + 
  ((v3f - v3i - v5f + v5i)*((9*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/4. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/4.))/(-v3 + v5) + 
  ((-v1f + v1i + v4f - v4i)*((9*
          (-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/4. - 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/4. + 
       3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)) - 
       (9*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/4. - 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))))/4. - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/4. + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v3))*rlog(Abs(v4)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v4)),2)))/4. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
            2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))))/2.))/(v1 - v4) + 
  ((v1f - v1i - v3f + v3i)*((-9*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/4. - 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/4. + 
       3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)) + 
       3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)) - 
       3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)) - 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) - 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       3*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       (9*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))))/4. - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/4. + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v3))*rlog(Abs(v4)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v4)),2)))/4. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/4.))/(-v1 + v3) + 
  ((v2f - v2i - v4f + v4i)*((-3*
          (-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))))/4. + 
       (9*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/4. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/4. + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/4. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       3*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)) + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
            2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))))/2. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/4. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v4))*rlog(Abs(v5)) - 
            M_PI*hvs(-v4)*Power(rlog(Abs(v5)),2)))/4.))/(-v2 + v4) + 
  ((-v2f + v2i + v5f - v5i)*((3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)))/
        2. - (3*rlog(Abs(v1))*
          (-(M_PI*hvs(-v3)*rlog(Abs(v2))) - M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       3*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)) + 
       (9*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2)))/2. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/2. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v4))*rlog(Abs(v5)) - 
            M_PI*hvs(-v4)*Power(rlog(Abs(v5)),2)))/2.))/(v2 - v5) + 
  ((-v5f + v5i)*((Power(M_PI,3)*hvs(-v3))/4. - (Power(M_PI,3)*hvs(-v4))/4. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/4. + 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))))/4. - 
       (3*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v3))))/2. + 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (9*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/4. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-v4)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v4))))/2. - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/2. - 
       (3*(hvs(-(v4/v1))*rlog(Abs(v3))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v3)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (3*(hvs(-(v4/v1))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. + (3*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v3))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/4. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/4. + 
       (3*(hvs(-(v5/v2))*rlog(Abs(v3))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v3)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + (3*(hvs(-(v5/v2))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v4)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/
        2.))/v5 + ((v2f - v2i - v4f + v4i - v5f + v5i)*
     ((Power(M_PI,3)*hvs(-v1))/4. + (Power(M_PI,3)*hvs(-v2))/4. - 
       (Power(M_PI,3)*hvs(-v5))/4. - 
       (9*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/4. + 
       (3*(-2*M_PI*hvs(-v2)*rlog(Abs(v1))*rlog(Abs(v2)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v2)),2)))/4. - 
       (3*(-(M_PI*hvs(-v1)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/4. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (9*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-v5)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
            2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))))/4. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/2. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v4))*rlog(Abs(v5)) - 
            M_PI*hvs(-v4)*Power(rlog(Abs(v5)),2)))/2. + 
       (3*(hvs(-(v5/v2))*rlog(Abs(v1))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v1)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + (3*(hvs(-(v5/v2))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - (3*(hvs(-(v5/v2))*rlog(Abs(v5))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/
        2.))/(-v2 + v4 + v5) - ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     ((Power(M_PI,3)*Power(hvs(-v1),3))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/2. + 
       (9*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/4. - 
       (Power(M_PI,3)*Power(hvs(-v3),3))/2. - 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. + 
       3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/4. - 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v5),3))/4. + 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) + 
       (3*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + 
            M_PI*sign(v1),3))/2. + 
       (hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),
           3))/2. + (hvs(-(v5/v3))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),3))/2.))/
   (v1 - v3 + v5) + ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     ((Power(M_PI,3)*hvs(-v1))/4. - (Power(M_PI,3)*hvs(-v5))/4. + 
       (3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/2. - 
       (3*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/2. + 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/2. + 
       3*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v3))) - (9*
          (-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/4. + 
       (3*(-(M_PI*hvs(-v1)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       3*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*rlog(Abs(v3))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (9*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/4. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                  rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
             rlog(Abs(v5))))/2. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/2. + 
       3*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) + 
       3*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) + 
       3*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.)))/
   (v1 - v3 + v5) - ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     ((3*Power(M_PI,3)*Power(hvs(-v1),3))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2))/4. - 
       (Power(M_PI,3)*Power(hvs(-v2),3))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/4. - 
       (9*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/4. + 
       (Power(M_PI,3)*Power(hvs(-v4),3))/2. + 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. - 
       3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) - 
       (3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. + 
       3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) - (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v5))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5))/4. - 
       (3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*hvs(-v5))/2. + 
       (3*Power(M_PI,2)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1)*hvs(-v5))/2. - 
       (hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + 
            M_PI*sign(v2),3))/2. - 
       (hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),
           3))/2. - (hvs(-(v2/v4))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3))/2.))/
   (v1 + v2 - v4) + ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     ((Power(M_PI,3)*hvs(-v1))/4. - (Power(M_PI,3)*hvs(-v2))/4. - 
       (Power(M_PI,3)*hvs(-v5))/4. + 
       (9*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/4. - 
       (3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/2. + 
       (3*(-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))))/4. + 
       (3*(-(M_PI*hvs(-v1)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)))/2. + 
       (3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/2. - 
       3*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
           rlog(Abs(v4))) - (3*
          (-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/4. + 
       (9*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/4. - 
       (3*(hvs(-(v4/v1))*rlog(Abs(v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (3*(hvs(-(v4/v1))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v2)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. + 3*(hvs(-(v4/v1))*rlog(Abs(v4))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-v5)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
            2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-v5)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
                 hvs(-(v4/v1))*
                  (Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                    (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))\
))) + hvs(-(v4/v1))*(-(M_PI*hvs(-1 + v4/v1)*
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))*
             rlog(Abs(v5))))/2. - 
       3*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) - 
       3*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       3*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.)))/
   (v1 + v2 - v4) - ((-v1f + v1i)*
     ((-3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/4. - 
       Power(M_PI,3)*Power(hvs(-v3),3) + 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/4. - 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4))/2. - 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/2. + 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v4),2))/4. + 
       (3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v5))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5))/2. + 
       3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5) + 
       (3*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5))/2. - 
       (3*Power(M_PI,2)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/4. - 
       3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2) + 
       Power(M_PI,3)*Power(hvs(-v5),3) - 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       3*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) - 
       (3*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. + 
       (3*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       hvs(-(v5/v3))*Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),
         3) - (hvs(-(v3/v5))*Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + 
            M_PI*sign(v5),3))/2.))/v1 - 
  ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     ((3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v2),2))/4. + 
       (Power(M_PI,3)*Power(hvs(-v2),3))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/4. - 
       (Power(M_PI,3)*Power(hvs(-v5),3))/4. + 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       (3*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       (3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. + 
       (3*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       (hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + 
            M_PI*sign(v2),3))/2. - 
       (hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),
           3))/2. - (hvs(-(v3/v5))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3))/2.))/
   (v2 + v3 - v5) + ((-v1f + v1i)*
     (-(Power(M_PI,3)*hvs(-v3))/4. - (Power(M_PI,3)*hvs(-v4))/4. + 
       (Power(M_PI,3)*hvs(-v5))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2) - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/4. - 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))))/4. + 
       (3*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v3))))/2. - 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/4. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)))/2. - 
       (9*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-v4)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v4))))/2. + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/2. - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v3))*rlog(Abs(v4)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v4)),2)))/4. + 
       (3*(hvs(-(v4/v1))*rlog(Abs(v3))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v3)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (3*(hvs(-(v4/v1))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (3*(-(M_PI*hvs(-v1)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (9*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v3))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2) + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/4. - 
       3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
          2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))) - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
            2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
                 hvs(-(v4/v1))*
                  (Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                    (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))\
))) + hvs(-(v4/v1))*(-(M_PI*hvs(-1 + v4/v1)*
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))*
             rlog(Abs(v5))))/2. - 
       3*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
           rlog(Abs(v5))) - (3*
          (-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/4. + 
       3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
          M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)) - 
       (3*(hvs(-(v5/v2))*rlog(Abs(v3))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v3)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + (3*(hvs(-(v5/v2))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v4)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + (3*(hvs(-(v5/v2))*rlog(Abs(v5))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - 6*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) - 
       3*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.)))/v1 + 
  ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     ((Power(M_PI,3)*hvs(-v1))/4. - (Power(M_PI,3)*hvs(-v2))/4. + 
       (Power(M_PI,3)*hvs(-v5))/4. + 
       (3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/4. - 
       (3*(-2*M_PI*hvs(-v2)*rlog(Abs(v1))*rlog(Abs(v2)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v2)),2)))/4. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-v1)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*(-(M_PI*hvs(-v2)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                  rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
             rlog(Abs(v5))))/2. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/4. - 
       (3*(hvs(-(v5/v2))*rlog(Abs(v1))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v1)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - (3*(hvs(-(v5/v2))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + (3*(hvs(-(v5/v2))*rlog(Abs(v5))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - 3*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) - 
       3*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       3*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.)))/
   (v2 + v3 - v5) - ((-v2f + v2i)*
     (-(Power(M_PI,3)*Power(hvs(-v1),3)) - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v2),2))/4. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v3),3))/4. + 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. - 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. + 
       (9*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/4. + 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4) - 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4))/2. + 
       3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v4) - 
       3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2) - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/4. + 
       Power(M_PI,3)*Power(hvs(-v4),3) - 
       (3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) + (3*Power(M_PI,2)*hvs(-v2)*
          (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1))/2. - 
       (9*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v5))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/2. - 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5) - 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5))/2. + 
       (9*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/4. - 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5) - 
       3*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5) + 
       (3*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5))/2. - 
       (3*Power(M_PI,2)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1)*hvs(-v5))/2. + 
       3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2) - 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v4)*Power(hvs(-v5),2))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v5),3))/2. - 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. + 
       3*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) - (hvs(-(v3/v1))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),3))/2. + 
       (hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + 
            M_PI*sign(v1),3))/2. - 
       (hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),
           3))/2. - (hvs(-(v5/v3))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),3))/2. + 
       hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3) - 
       (3*(-((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
                Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/
             2. - ((M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             ((hvs(-v1)*hvs(v3)*
                  Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),
                   3)*hvs(v4))/6. - 
               (hvs((-v1 + v3)/v4)*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((-v1 + v4)/v3)*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v4/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v3/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),3))/6.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                  2*M_PI*hvs(-v1)*hvs(-(v3*v4)),3)/6. - 
               (hvs((-v1 + v3)/v4)*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((-v1 + v4)/v3)*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v4/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v3/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),3))/6.)))/2. + 
       (3*(-((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. \
- ((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             ((hvs(v1)*hvs(-v3)*
                  Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),
                   3)*hvs(v5))/6. - 
               (hvs(-1 + v5/v3)*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((v1 - v3)/v5)*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((-v3 + v5)/v1)*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v1/v3)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),3))/6.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                  2*M_PI*hvs(-v3)*hvs(-(v1*v5)),3)/6. - 
               (hvs(-1 + v5/v3)*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((v1 - v3)/v5)*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((-v3 + v5)/v1)*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v1/v3)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),3))/6.)))/2.))/v2 - 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     ((-3*Power(M_PI,3)*Power(hvs(-v1),3))/4. - 
       (Power(M_PI,3)*Power(hvs(-v2),3))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v3),2))/2. + 
       (Power(M_PI,3)*Power(hvs(-v3),3))/4. - 
       (9*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. + 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) + 
       3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) + 
       (15*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4))/2. + 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v4))/2. - 
       (15*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v4),2))/4. + 
       Power(M_PI,3)*Power(hvs(-v4),3) - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       (3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       (9*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 
       3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) + (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v5))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/2. - 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v5))/2. - 
       (3*Power(M_PI,2)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/2. - 
       (Power(M_PI,3)*Power(hvs(-v5),3))/4. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (3*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       (3*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. + 
       (3*hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + 
            M_PI*sign(v1),3))/4. + 
       (3*hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + 
            M_PI*sign(v1),3))/4. + 
       (hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + 
            M_PI*sign(v2),3))/2. + 
       (hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + 
            M_PI*sign(v2),3))/2. + 
       (3*hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),
           3))/4. + (hvs(-(v5/v3))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),3))/2. + 
       (3*hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),
           3))/4. + (hvs(-(v2/v4))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3))/2. - 
       (3*(-(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/
             2. - (hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             ((hvs(v1)*hvs(v2)*hvs(-v4)*
                  Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),
                   3))/6. - (hvs(-1 + v2/v4)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v1/v4)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((v1 - v4)/v2)*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs((v2 - v4)/v1)*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   3))/6.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),3)/6. - 
               (hvs(-1 + v2/v4)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v1/v4)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((v1 - v4)/v2)*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   3))/6. - (hvs((v2 - v4)/v1)*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   3))/6.)))/2. + 
       (hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),
           3))/2. + (hvs(-(v3/v5))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3))/2. - 
       (3*(-((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/
             2. - ((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             ((hvs(v1)*hvs(-v3)*
                  Power(2*M_PI - 
                    M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),3)*hvs(v5))/
                6. - (hvs(-1 + v5/v3)*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((v1 - v3)/v5)*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((-v3 + v5)/v1)*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v1/v3)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),3))/6.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                  2*M_PI*hvs(-v3)*hvs(-(v1*v5)),3)/6. - 
               (hvs(-1 + v5/v3)*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((v1 - v3)/v5)*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((-v3 + v5)/v1)*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v1/v3)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),3))/6.)))/2. + 
       (3*(-((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
                Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/
             2. - ((M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             ((hvs(-v2)*hvs(v4)*
                  Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),
                   3)*hvs(v5))/6. - 
               (hvs((-v2 + v4)/v5)*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((-v2 + v5)/v4)*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v5/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs(-1 + v4/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),3))/6.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                  2*M_PI*hvs(-v2)*hvs(-(v4*v5)),3)/6. - 
               (hvs((-v2 + v4)/v5)*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((-v2 + v5)/v4)*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v5/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs(-1 + v4/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),3))/6.)))/2. + 
       (3*(-(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. \
- (hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. \
+ hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             ((hvs(v2)*hvs(v3)*hvs(-v5)*
                  Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),
                   3))/6. - (hvs(-1 + v3/v5)*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v2/v5)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((v2 - v5)/v3)*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),
                   3))/6. - (hvs((v3 - v5)/v2)*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),
                   3))/6.) + hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),3)/6. - 
               (hvs(-1 + v3/v5)*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v2/v5)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((v2 - v5)/v3)*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
               (hvs((v3 - v5)/v2)*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.)))/2.))/
   (-v1 + v3 + v4) + ((-v2f + v2i)*
     ((-3*Power(M_PI,3)*hvs(-v1))/4. + (Power(M_PI,3)*hvs(-v4))/4. - 
       3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2) + 
       (3*(-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))))/4. + 
       (3*(-2*M_PI*hvs(-v2)*rlog(Abs(v1))*rlog(Abs(v2)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v2)),2)))/4. + 
       (3*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (9*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/4. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/4. - 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))))/4. - 
       (3*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v3))))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)))/2. + 
       3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)) - 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2) - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. - 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (9*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/4. + 
       3*(-(M_PI*hvs(-v4)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v4))) + (3*
          (-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v4))))/2. + 
       3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)) + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/4. + 
       3*(hvs(-(v4/v1))*rlog(Abs(v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) + 
       (3*(hvs(-(v4/v1))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v2)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (9*(hvs(-(v4/v1))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (3*(-(M_PI*hvs(-v1)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(-(M_PI*hvs(-v2)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v3))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)) - 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       3*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)) - 
       3*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)) + 
       (3*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (9*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/2. + 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       (3*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/2. - 
       (9*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
            2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
                 hvs(-(v4/v1))*
                  (Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                    (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))\
))) + hvs(-(v4/v1))*(-(M_PI*hvs(-1 + v4/v1)*
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))*
             rlog(Abs(v5))))/2. - 
       3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)) + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v4))*rlog(Abs(v5)) - 
            M_PI*hvs(-v4)*Power(rlog(Abs(v5)),2)))/4. + 
       (3*(hvs(-(v5/v2))*rlog(Abs(v1))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v1)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - (3*(hvs(-(v5/v2))*rlog(Abs(v3))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v3)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - (3*(hvs(-(v5/v2))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v4)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + 3*(hvs(-(v5/v2))*rlog(Abs(v5))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) - 
       3*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) + 
       3*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) - 
       3*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) - 
       3*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) + 
       6*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       (3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (M_PI*hvs(-v1) - M_PI*hvs(-v3))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)) + 
            hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) + 
            hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v1) - 
                    M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4))))/6. + 
               ((-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                    2*M_PI*hvs(-v1)*hvs(-(v3*v4)))*
                  Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2. - 
               hvs((-v1 + v3)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/2.) - 
               hvs((-v1 + v4)/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/2.) - hvs(-1 + v4/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/2.) - hvs(-1 + v3/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/2.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (hvs(-v1)*hvs(v3)*hvs(v4)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))))*
                     Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2.) \
- hvs((-v1 + v3)/v4)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs((-v1 + v4)/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/2.) - hvs(-1 + v4/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/2.) - hvs(-1 + v3/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/2.))))/2. + 
       (3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)) + 
            hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) + 
            hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v3) - 
                    M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. + 
               ((-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                    2*M_PI*hvs(-v3)*hvs(-(v1*v5)))*
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2. - 
               hvs(-1 + v5/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v1)))/2.) - 
               hvs((v1 - v3)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((-v3 + v5)/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs(-1 + v1/v3)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (hvs(v1)*hvs(-v3)*hvs(v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))))*
                     Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2.) \
- hvs(-1 + v5/v3)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v1)))/2.) - 
               hvs((v1 - v3)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((-v3 + v5)/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs(-1 + v1/v3)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/2.))))/2.))/v2 + 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     (-(Power(M_PI,3)*hvs(-v1))/2. + (Power(M_PI,3)*hvs(-v5))/4. - 
       (9*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/4. - 
       (3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/4. - 
       (9*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       3*(-(M_PI*hvs(-v2)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*rlog(Abs(v2))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/4. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/2. + 
       3*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v3))) - (3*
          (-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/2. + 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v2))*rlog(Abs(v3)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v3)),2)))/2. - 
       (3*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2) + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (15*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-v4)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v4))))/2. + 
       (15*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v3))*rlog(Abs(v4)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v4)),2)))/4. + 
       (9*(hvs(-(v4/v1))*rlog(Abs(v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (3*(hvs(-(v4/v1))*rlog(Abs(v3))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v3)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - 3*(hvs(-(v4/v1))*rlog(Abs(v4))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) - 
       (3*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v3))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/4. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
                 hvs(-(v4/v1))*
                  (Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                    (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))\
))) + hvs(-(v4/v1))*(-(M_PI*hvs(-1 + v4/v1)*
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))*
             rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                  rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
             rlog(Abs(v5))))/2. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/2. + 
       (3*(hvs(-(v5/v2))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - (3*(hvs(-(v5/v2))*rlog(Abs(v5))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + (9*hvs(-(v3/v1))*((Power(M_PI,2)*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
            (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.))/2. + 
       (9*hvs(-(v4/v1))*((Power(M_PI,2)*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
            (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.))/2. + 
       3*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) + 
       3*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) + 
       (9*hvs(-(v1/v3))*((Power(M_PI,2)*
               (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
            (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
               (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.))/2. + 
       3*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) + 
       (9*hvs(-(v1/v4))*((Power(M_PI,2)*
               (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
            (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
               (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.))/2. + 
       3*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       (3*((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) + 
            hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v4) - 
                    M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. + 
               ((-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                    M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)))*
                  Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2. - 
               hvs(-1 + v2/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v1)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v1)))/2.) - 
               hvs(-1 + v1/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((v1 - v4)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
               hvs((v2 - v4)/v1)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (hvs(v1)*hvs(v2)*hvs(-v4)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2)))))/
                   6. + ((2*M_PI - 
                       M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))))*
                     Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2.\
) - hvs(-1 + v2/v4)*((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v1)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs(-1 + v1/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((v1 - v4)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
               hvs((v2 - v4)/v1)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.))))/2. \
+ 3*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) + 
       3*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       (3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)) + 
            hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) + 
            hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v3) - 
                    M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. + 
               ((-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                    2*M_PI*hvs(-v3)*hvs(-(v1*v5)))*
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2. - 
               hvs(-1 + v5/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v1)))/2.) - hvs((v1 - v3)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*
                        hvs(v1 - v5)*hvs(v5)*hvs(-v3 + v5)*
                        hvs(v1 - v3 + v5) - M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((-v3 + v5)/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v3)))/2.) - hvs(-1 + v1/v3)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (hvs(v1)*hvs(-v3)*hvs(v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5)))))/
                   6. + ((2*M_PI - 
                       M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))))*
                     Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2.\
) - hvs(-1 + v5/v3)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v1)))/2.) - 
               hvs((v1 - v3)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((-v3 + v5)/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs(-1 + v1/v3)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/2.))))/2. + 
       (3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (M_PI*hvs(-v2) - M_PI*hvs(-v4))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)) + 
            hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) + 
            hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v2) - 
                    M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5))))/6. + 
               ((-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                    2*M_PI*hvs(-v2)*hvs(-(v4*v5)))*
                  Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2. - 
               hvs((-v2 + v4)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*
                        hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v2)))/6. + 
                  (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*
                        hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v2)))/2.) - 
               hvs((-v2 + v5)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v2)))/6. + 
                  (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/2.) - hvs(-1 + v5/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/2.) - hvs(-1 + v4/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*
                        hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (hvs(-v2)*hvs(v4)*hvs(v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))))*
                     Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2.) \
- hvs((-v2 + v4)/v5)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*
                        hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v2)))/6. + 
                  (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((-v2 + v5)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/6. + (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/2.) - hvs(-1 + v5/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/6. + (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/2.) - hvs(-1 + v4/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/2.))))/2. + 
       (3*((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) + 
            hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v5) - 
                    M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. + 
               ((-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                    M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)))*
                  Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2. - 
               hvs(-1 + v3/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                        hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                        hvs(v5) - M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs(-1 + v2/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((v2 - v5)/v3)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
               hvs((v3 - v5)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (hvs(v2)*hvs(v3)*hvs(-v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))))*
                     Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2.) \
- hvs(-1 + v3/v5)*((Power(M_PI,2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs(-1 + v2/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((v2 - v5)/v3)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
               hvs((v3 - v5)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.))))/2.)\
)/(-v1 + v3 + v4) - (3*(((-2*
             (Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                  (-v3f + v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
               2*(-v2f + v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (-(hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
               rlog(1 - v1/v3)) + 
            (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) + 
            M_PI*hvs(-v1)*rlog(Abs(v1)) - M_PI*hvs(-v4)*rlog(Abs(v1)) - 
            M_PI*hvs(-v3)*rlog(Abs(v3)) + M_PI*hvs(-v4)*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*rlog(Abs(v4)) + M_PI*hvs(-v3)*rlog(Abs(v4))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(1 - v2/v4) - 
            (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) - 
            M_PI*hvs(-v1)*rlog(Abs(v1)) + M_PI*hvs(-v2)*rlog(Abs(v1)) + 
            M_PI*hvs(-v1)*rlog(Abs(v2)) - M_PI*hvs(-v4)*rlog(Abs(v2)) - 
            M_PI*hvs(-v2)*rlog(Abs(v4)) + M_PI*hvs(-v4)*rlog(Abs(v4))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2)\
)) + ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) \
+ (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
               rlog(1 - v2/v4)) + 
            (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) + 
            M_PI*hvs(-v2)*rlog(Abs(v2)) - M_PI*hvs(-v5)*rlog(Abs(v2)) - 
            M_PI*hvs(-v4)*rlog(Abs(v4)) + M_PI*hvs(-v5)*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*rlog(Abs(v5)) + M_PI*hvs(-v4)*rlog(Abs(v5))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(1 - v1/v3) - 
            hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(1 - v3/v5) - M_PI*hvs(-v3)*rlog(Abs(v1)) + 
            M_PI*hvs(-v5)*rlog(Abs(v1)) - M_PI*hvs(-v1)*rlog(Abs(v3)) + 
            M_PI*hvs(-v3)*rlog(Abs(v3)) + M_PI*hvs(-v1)*rlog(Abs(v5)) - 
            M_PI*hvs(-v5)*rlog(Abs(v5))))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(1 - v3/v5) - 
            (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) - 
            M_PI*hvs(-v2)*rlog(Abs(v2)) + M_PI*hvs(-v3)*rlog(Abs(v2)) + 
            M_PI*hvs(-v2)*rlog(Abs(v3)) - M_PI*hvs(-v5)*rlog(Abs(v3)) - 
            M_PI*hvs(-v3)*rlog(Abs(v5)) + M_PI*hvs(-v5)*rlog(Abs(v5))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))))*
     (-atan(((-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
            sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
              Power(v2*v3 + v4*(-v3 + v5),2) - 
              2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                 v2*(v4*v5 + v3*(v4 + v5)))))/
          (Power(v1,2)*(Power(v2,2) + Power(v5,2)) + 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(Power(v2,2)*v3 - v2*v3*v4 + v4*v5*(-v3 + v5)))) + 
       atan(((-(v1f*v2f) + v2f*v3f - v3f*v4f - v1f*v5f + v4f*v5f)*
           sqrt(-Power(v2f*v3f - v4f*(v3f - v5f),2) - 
             Power(v1f,2)*Power(-v2f + v5f,2) + 
             2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
                v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f))))/
         (Power(v1f,2)*(Power(v2f,2) + Power(v5f,2)) + 
           Power(v2f*v3f + v4f*(-v3f + v5f),2) - 
           2*v1f*(Power(v2f,2)*v3f - v2f*v3f*v4f + v4f*v5f*(-v3f + v5f)))) - 
       M_PI*hvs(2*(Power(v1,2)*(Power(v2,2) + Power(v5,2)) + 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(Power(v2,2)*v3 - v2*v3*v4 + v4*v5*(-v3 + v5))))*
        sign(-2*(-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) + 
       M_PI*hvs(2*(Power(v1f,2)*(Power(v2f,2) + Power(v5f,2)) + 
            Power(v2f*v3f + v4f*(-v3f + v5f),2) - 
            2*v1f*(Power(v2f,2)*v3f - v2f*v3f*v4f + v4f*v5f*(-v3f + v5f))))*
        sign(-2*(-(v1f*v2f) + v2f*v3f - v3f*v4f - v1f*v5f + v4f*v5f)*
          sqrt(-Power(v2f*v3f - v4f*(v3f - v5f),2) - 
            Power(v1f,2)*Power(-v2f + v5f,2) + 
            2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
               v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f))))))/2.
;
 return integrandIm53;
}  


==> anc/evaluate_pentagon/src/functions/f53Re.cpp <==

#include "../header.h"


double integrandRe53 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe53=  -(bcphi5Im*(-2*(Power(v2,2)*Power(-v1 + v3,2) + 
           Power(v3*v4 + (v1 - v4)*v5,2) + 
           2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
              v3*(v1*v5 + v4*(v1 + v5))))*
         (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
           (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
           (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
           (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
           (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
           (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
           (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
           (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
           (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
           (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
        (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
         (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
            (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
           2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
            Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
           2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
              (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
              (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
               (-v5f + v5i) + 
              (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
            ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
              (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
               (-(t*v5f) - (1 - t)*v5i)) + 
           2*(-(t*v2f) - (1 - t)*v2i)*
            (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
              2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
               (-(t*v4f) - (1 - t)*v4i) + 
              (-(t*v1f) - (1 - t)*v1i)*
               (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*(-v5f + v5i) + 
              (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
               (-(t*v5f) - (1 - t)*v5i) + 
              (-v1f + v1i)*(t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
               (-(t*v5f) - (1 - t)*v5i) + 
              (-(t*v3f) - (1 - t)*v3i)*
               ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                 (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                 (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                 (-v4f + v4i)*
                  (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
              (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                  (-(t*v5f) - (1 - t)*v5i) + 
                 (-(t*v4f) - (1 - t)*v4i)*
                  (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
           2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                 (-(t*v4f) - (1 - t)*v4i)) + 
              (-(t*v1f) - (1 - t)*v1i)*
               (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
               (-(t*v5f) - (1 - t)*v5i) + 
              (-(t*v3f) - (1 - t)*v3i)*
               ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                 (-(t*v4f) - (1 - t)*v4i)*
                  (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))))))/
   (4.*v1*v2*(-v1 + v3 + v4)*v5*
     sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - Power(v3*v4 + (v1 - v4)*v5,2) - 
       2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
          v3*(v1*v5 + v4*(v1 + v5))))) + 
  ((v3f - v3i - v5f + v5i)*((-3*Power(rlog(Abs(v3)),3))/4. + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4.))/(-v3 + v5) + 
  ((-v1f + v1i + v4f - v4i)*((9*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. - 
       3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/4. + 
       (3*Power(rlog(Abs(v4)),3))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/2.))/(v1 - v4) + 
  ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     (3*zeta3 - (Power(M_PI,2)*rlog(Abs(v1)))/4. - 
       (3*Power(rlog(Abs(v1)),3))/4. + (Power(M_PI,2)*rlog(Abs(v2)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. + 
       Power(rlog(Abs(v2)),3)/2. - 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/2. - 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) - (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. + 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. - 
       Power(rlog(Abs(v4)),3)/2. - 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ 3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v2))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. + 
       (3*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))*
          rlog(Abs(v5)))/2.))/(v1 + v2 - v4) + 
  ((v1f - v1i - v3f + v3i)*((-3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. + 
       (3*Power(rlog(Abs(v3)),3))/4. + 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. - 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) - 
       3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) + 
       3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)) + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4.))/(-v1 + v3) + 
  ((v2f - v2i - v4f + v4i)*((-3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. - 
       (3*Power(rlog(Abs(v4)),3))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       3*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) + 
       (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. + 
       (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/4.))/(-v2 + v4) + 
  ((-v2f + v2i + v5f - v5i)*((-3*rlog(Abs(v1))*rlog(Abs(v2))*
          rlog(Abs(v3)))/2. + (3*rlog(Abs(v1))*rlog(Abs(v2))*
          rlog(Abs(v4)))/2. + (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       3*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/2. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/2. + 
       (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/2. - 
       (3*Power(rlog(Abs(v5)),3))/2.))/(v2 - v5) + 
  ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     (-3*zeta3 - (Power(M_PI,2)*rlog(Abs(v1)))/4. - 
       Power(rlog(Abs(v1)),3)/2. + 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/2. + 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) - (9*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. + 
       Power(rlog(Abs(v3)),3)/2. + 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v5)))/2. + (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. + 
       (3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. + 
       (3*Power(rlog(Abs(v5)),3))/4.))/(v1 - v3 + v5) - 
  ((v3f - v3i - v5f + v5i)*((-9*Power(M_PI,2)*Power(hvs(-v3),2)*
          rlog(Abs(v3)))/4. + (3*
          (2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4.))/(-v3 + v5) - 
  ((-v1f + v1i + v4f - v4i)*(-3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*
        rlog(Abs(v1)) - (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/
        2. - (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (9*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/2.))/(v1 - v4) - 
  ((v1f - v1i - v3f + v3i)*(-3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*
        rlog(Abs(v1)) - 3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)) + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)) + 
       (9*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) - 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4.))/(-v1 + v3) - 
  ((v2f - v2i - v4f + v4i)*((3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*
          rlog(Abs(v1)))/2. - (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*
          rlog(Abs(v1)))/2. - 3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*
        rlog(Abs(v2)) - (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*
             rlog(Abs(v1)) + Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/
        4. - (9*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/4.))/(-v2 + v4) - 
  ((-v2f + v2i + v5f - v5i)*((-3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*
          rlog(Abs(v1)))/2. + (3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*
          rlog(Abs(v1)))/2. + (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*
          rlog(Abs(v1)))/2. + (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*
          rlog(Abs(v1)))/2. - (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*
          rlog(Abs(v1)))/2. - 3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*
        rlog(Abs(v2)) + (3*M_PI*hvs(-v1)*
          (-(M_PI*hvs(-v3)*rlog(Abs(v2))) - M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/2. - 
       (9*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/2.))/(v2 - v5) - 
  ((-v5f + v5i)*((3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. + 
       (9*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2.))/v5 - 
  ((v2f - v2i - v4f + v4i - v5f + v5i)*
     ((-3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (9*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/4. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (9*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2.))/
   (-v2 + v4 + v5) + ((-v5f + v5i)*
     (-(Power(M_PI,2)*rlog(Abs(v3)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. + (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. + 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. + (3*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. - (3*rlog(Abs(v2))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. - (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. - (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. + 
       (3*Power(rlog(Abs(v4)),3))/4. - 
       (3*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. + 
       (3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2.))/
   v5 + ((v2f - v2i - v4f + v4i - v5f + v5i)*
     (-(Power(M_PI,2)*rlog(Abs(v1)))/4. - (Power(M_PI,2)*rlog(Abs(v2)))/4. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/4. + 
       (3*Power(rlog(Abs(v2)),3))/4. - 
       (3*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. + 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (9*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v1))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v2))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. + (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/2. - 
       (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/2. + 
       (3*rlog(Abs(v1))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2.))/
   (-v2 + v4 + v5) + ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     (3*zeta3 - (Power(M_PI,2)*rlog(Abs(v1)))/4. + 
       (Power(M_PI,2)*rlog(Abs(v2)))/4. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/4. - 
       Power(rlog(Abs(v2)),3)/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. + 
       Power(rlog(Abs(v5)),3)/4. - 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2.))/
   (v2 + v3 - v5) + ((-v1f + v1i)*
     ((Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. - (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. + 
       Power(rlog(Abs(v3)),3) + (Power(M_PI,2)*rlog(Abs(v4)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. + (9*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. - (3*rlog(Abs(v2))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. - (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/2. + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. + (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/4. + 
       (3*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- 6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (9*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) - 
       (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/2. - 
       (3*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))*
          rlog(Abs(v5)))/2. - 3*
        (hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) - (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. + 
       3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2) - Power(rlog(Abs(v5)),3) - 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       (3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2.))/
   v1 + ((-v2f + v2i)*((3*Power(M_PI,2)*rlog(Abs(v1)))/4. + 
       Power(rlog(Abs(v1)),3) + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/4. - 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. + (3*Power(rlog(Abs(v3)),3))/4. - 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) - 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. - 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. + 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v4)) - 3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) + 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/2. - 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. + 3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. - 
       Power(rlog(Abs(v4)),3) + 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       (3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (9*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,v4/v1) - hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
               Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
               hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
               hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
               hvs(-v1)*hvs(v3)*hvs(v4)*
                (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                  rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                  (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                   6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/
                   6.) - hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v4)))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v3)))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))))/2. \
- 3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/4. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. + 
       3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (9*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. + 
       3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)) + 
       3*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/2. - 
       (3*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))*
          rlog(Abs(v5)))/2. - 3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/4. + 
       (3*Power(rlog(Abs(v5)),3))/2. + 
       (3*rlog(Abs(v1))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ 3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       (3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,v5/v3) - hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
               Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6. - 
               hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
               hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
               hvs(v1)*hvs(-v3)*hvs(v5)*
                (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                  rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                  (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                   6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/
                   6.) - hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v3)) + rlog(Abs(v5)))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v3)))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.))))/2.)\
)/v2 + ((v1f - v1i - v3f + v3i - v4f + v4i)*
     ((3*d38s3)/2. - (85*zeta3)/2. + (Power(M_PI,2)*rlog(Abs(v1)))/2. + 
       (3*Power(rlog(Abs(v1)),3))/4. + Power(rlog(Abs(v2)),3)/4. + 
       (9*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
            hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
               (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
               Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)))/2. - 
       (9*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       3*rlog(Abs(v2))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) - (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/2. - 
       Power(rlog(Abs(v3)),3)/4. + 
       (9*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
            hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
               (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
               Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)))/2. + 
       (9*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
            hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
               (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
               Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)))/2. + 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (15*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. + (3*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. - (3*rlog(Abs(v2))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. + (3*
          (hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. + (15*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/
        4. - (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/4. - 
       Power(rlog(Abs(v4)),3) + 
       (9*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
            hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
               (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
               Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)))/2. + 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       (9*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- 3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       (3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
            (rlog(Abs(v2)) - rlog(Abs(v4)))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v4)))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + 
               rLi(3,v2/v4) - hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                6. - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
               hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
               hvs(v1)*hvs(v2)*hvs(-v4)*
                (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                  rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                  (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                   6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                   6.) - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))))/2. + 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v5)))/2. + (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/2. - 
       (3*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))*
          rlog(Abs(v5)))/2. + (3*
          (hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. + 
       Power(rlog(Abs(v5)),3)/4. + 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,v5/v2) - hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
               Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
               hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
               hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
               hvs(-v2)*hvs(v4)*hvs(v5)*
                (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                  rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                  (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/
                   6. - Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/
                   6.) - hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v5)))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v4)))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.))))/2. \
- (3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,v5/v3) - hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/
                6. - hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
               hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
               hvs(v1)*hvs(-v3)*hvs(v5)*
                (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                  rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                  (Power(M_PI,2)*
                     rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) - 
               hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v3)) + rlog(Abs(v5)))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v3)))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.))))/2. \
+ (3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
            (rlog(Abs(v3)) - rlog(Abs(v5)))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (rlog(Abs(v2)) - rlog(Abs(v5)))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
               Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
               hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
               hvs(v2)*hvs(v3)*hvs(-v5)*
                (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                  rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                  (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/
                   6. - Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/
                   6.) - hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.))))/2.))/
   (-v1 + v3 + v4) - ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     ((-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/2. - 
       (9*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) + (3*
          (-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (9*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. + 
       (3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2.))/
   (v1 - v3 + v5) - ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     ((-9*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/4. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. + 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) - (3*
          (-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-(v4/v1))*hvs(-v5)*
               (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
                 (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
            M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v5))))/2. - 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. - 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. - 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2.))/
   (v1 + v2 - v4) - ((-v1f + v1i)*
     ((-3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. + 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. + 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) - 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-(v4/v1))*hvs(-v5)*
               (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
                 (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
            M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))) - 
       3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) - (3*
          (-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) - 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2.))/v1 - 
  ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     ((3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. - 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. - 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2.))/
   (v2 + v3 - v5) - ((-v2f + v2i)*
     (3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)) + 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)) + 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)) + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. + 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)) + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/4. + 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (9*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. - 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) - 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/2. + 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v4))) + 3*(Power(M_PI,2)*Power(hvs(-v4),2)*
           rlog(Abs(v1)) + 2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (9*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (9*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (9*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-(v4/v1))*hvs(-v5)*
               (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
                 (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
            M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v5))))/2. - 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       (3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. - 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. - 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. + 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       (3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
            (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                  hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. \
+ (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
            (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(hvs(-v1)*hvs(v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*hvs(v4)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                     2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.)))/2. + 
       (3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
            (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                  hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. \
+ (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
            (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(hvs(v1)*hvs(-v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*hvs(v5)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                     2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2.))/v2 - 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     ((9*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/4. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. - 
       (9*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) - (3*
          (-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) - 
       (15*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. + 
       (15*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. + 
       (9*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-(v4/v1))*hvs(-v5)*
               (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
                 (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
            M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (9*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/4. + 
       (9*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/4. + 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. + 
       (9*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/4. + 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. + 
       (9*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/4. + 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. - 
       (3*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
            (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. \
+ hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
            (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - 
                    M_PI*sign(v4),2))/2. + 
               (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                     M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   2))/2. + (hvs((v2 - v4)/v1)*
                  rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.)))/2. + 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. - 
       (3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
            (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                  hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. \
+ (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
            (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(hvs(v1)*hvs(-v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*
                   hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                     2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. + 
       (3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
            (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                  hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. \
+ (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
            (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(hvs(-v2)*hvs(v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*hvs(v5)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                     2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. + 
       (3*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
            (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. \
+ hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
            (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. \
+ hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),
                   2))/2. + (hvs((v3 - v5)/v2)*
                  rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),
                   2))/2.) + hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                     M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.)))/2.))/
   (-v1 + v3 + v4) + (3*(((-2*
             (Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                (v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
            Power(M_PI,2)*hvs(-v1)*hvs(-v4) - Power(M_PI,2)*hvs(-v3)*hvs(-v4)\
))/(4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v2) + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - 
            Power(v1 - v4,2)*Power(v5,2))) + 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                (v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)\
) + (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)\
))/(4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
            Power(M_PI,2)*hvs(-v2)*hvs(-v3) + 
            Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) + 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)*hvs(-v1)*hvs(-v3) - 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))))*
     (-atan(((-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
            sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
              Power(v2*v3 + v4*(-v3 + v5),2) - 
              2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                 v2*(v4*v5 + v3*(v4 + v5)))))/
          (Power(v1,2)*(Power(v2,2) + Power(v5,2)) + 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(Power(v2,2)*v3 - v2*v3*v4 + v4*v5*(-v3 + v5)))) + 
       atan(((-(v1f*v2f) + v2f*v3f - v3f*v4f - v1f*v5f + v4f*v5f)*
           sqrt(-Power(v2f*v3f - v4f*(v3f - v5f),2) - 
             Power(v1f,2)*Power(-v2f + v5f,2) + 
             2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
                v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f))))/
         (Power(v1f,2)*(Power(v2f,2) + Power(v5f,2)) + 
           Power(v2f*v3f + v4f*(-v3f + v5f),2) - 
           2*v1f*(Power(v2f,2)*v3f - v2f*v3f*v4f + v4f*v5f*(-v3f + v5f)))) \
- M_PI*hvs(2*(Power(v1,2)*(Power(v2,2) + Power(v5,2)) + 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(Power(v2,2)*v3 - v2*v3*v4 + v4*v5*(-v3 + v5))))*
        sign(-2*(-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) + 
       M_PI*hvs(2*(Power(v1f,2)*(Power(v2f,2) + Power(v5f,2)) + 
            Power(v2f*v3f + v4f*(-v3f + v5f),2) - 
            2*v1f*(Power(v2f,2)*v3f - v2f*v3f*v4f + v4f*v5f*(-v3f + v5f))))*
        sign(-2*(-(v1f*v2f) + v2f*v3f - v3f*v4f - v1f*v5f + v4f*v5f)*
          sqrt(-Power(v2f*v3f - v4f*(v3f - v5f),2) - 
            Power(v1f,2)*Power(-v2f + v5f,2) + 
            2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
               v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f))))))/2. - 
  (3*(((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                  (-v3f + v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
               2*(-v2f + v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
            hvs(v4/v1)*rLi(2,1 - v4/v1) - Power(rlog(Abs(v1)),2)/2. + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            Power(rlog(Abs(v3)),2)/2. + rlog(Abs(v1))*rlog(Abs(v4)) - 
            rlog(Abs(v3))*rlog(Abs(v4)) - 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
            rlog(Abs(v1))*rlog(Abs(v2)) - 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2)\
)) + ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(v3/v5)*rLi(2,1 - v3/v5) - 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
            rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) + 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) \
+ (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
            hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
            rlog(Abs(v4))*rlog(Abs(v5)) - 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
            rlog(Abs(v2))*rlog(Abs(v3)) - 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
            rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))))*
     (-atan(((-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
            sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
              Power(v2*v3 + v4*(-v3 + v5),2) - 
              2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                 v2*(v4*v5 + v3*(v4 + v5)))))/
          (Power(v1,2)*(Power(v2,2) + Power(v5,2)) + 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(Power(v2,2)*v3 - v2*v3*v4 + v4*v5*(-v3 + v5)))) + 
       atan(((-(v1f*v2f) + v2f*v3f - v3f*v4f - v1f*v5f + v4f*v5f)*
           sqrt(-Power(v2f*v3f - v4f*(v3f - v5f),2) - 
             Power(v1f,2)*Power(-v2f + v5f,2) + 
             2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
                v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f))))/
         (Power(v1f,2)*(Power(v2f,2) + Power(v5f,2)) + 
           Power(v2f*v3f + v4f*(-v3f + v5f),2) - 
           2*v1f*(Power(v2f,2)*v3f - v2f*v3f*v4f + v4f*v5f*(-v3f + v5f)))) - 
       M_PI*hvs(2*(Power(v1,2)*(Power(v2,2) + Power(v5,2)) + 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(Power(v2,2)*v3 - v2*v3*v4 + v4*v5*(-v3 + v5))))*
        sign(-2*(-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) + 
       M_PI*hvs(2*(Power(v1f,2)*(Power(v2f,2) + Power(v5f,2)) + 
            Power(v2f*v3f + v4f*(-v3f + v5f),2) - 
            2*v1f*(Power(v2f,2)*v3f - v2f*v3f*v4f + v4f*v5f*(-v3f + v5f))))*
        sign(-2*(-(v1f*v2f) + v2f*v3f - v3f*v4f - v1f*v5f + v4f*v5f)*
          sqrt(-Power(v2f*v3f - v4f*(v3f - v5f),2) - 
            Power(v1f,2)*Power(-v2f + v5f,2) + 
            2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
               v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f))))))/2.
;
 return integrandRe53;
}  


==> anc/evaluate_pentagon/src/functions/f54Eu.cpp <==

#include "../header.h"


double integrandEu54 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu54=  -(bcphi5Re*(-2*(Power(v3,2)*Power(-v2 + v4,2) + 
           Power(v1*(v2 - v5) + v4*v5,2) + 
           2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
              v4*(v1*v2 + (v1 + v2)*v5)))*
         (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
           (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
           (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
           (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
           (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
           (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
           (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
           (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
           (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
           (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
        (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
         (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
            (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
           2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
            Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
           2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
              (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
              (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
              (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
            ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
              (-(t*v1f) - (1 - t)*v1i)*
               (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
           2*(-(t*v3f) - (1 - t)*v3i)*
            (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
              (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
               (v2f - v2i - v5f + v5i) - 
              2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
               (-(t*v5f) - (1 - t)*v5i) + 
              (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
               (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
              (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
               (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
              (-(t*v4f) - (1 - t)*v4i)*
               ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                 (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                 (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                  (-v5f + v5i) + 
                 (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
              (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                  (-(t*v2f) - (1 - t)*v2i) + 
                 (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                  (-(t*v5f) - (1 - t)*v5i))) + 
           2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                 (-(t*v5f) - (1 - t)*v5i)) + 
              (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
               (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
              (-(t*v4f) - (1 - t)*v4i)*
               ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                 (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                  (-(t*v5f) - (1 - t)*v5i))))))/
   (4.*v1*v2*v3*(-v2 + v4 + v5)*
     sqrt(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
       2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
          v4*(v1*v2 + (v1 + v2)*v5)))) + 
  ((-v1f + v1i + v4f - v4i)*((3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. - 
       (3*Power(rlog(Abs(v4)),3))/4.))/(v1 - v4) - 
  ((-v1f + v1i + v4f - v4i)*((-9*Power(M_PI,2)*Power(hvs(-v4),2)*
          rlog(Abs(v4)))/4. + (3*
          (Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4.))/(v1 - v4) + 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     (3*zeta3 - (Power(M_PI,2)*rlog(Abs(v1)))/4. + 
       Power(rlog(Abs(v1)),3)/4. - (Power(M_PI,2)*rlog(Abs(v2)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. - 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*rlog(Abs(v2))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v3)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. + (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/4. - 
       Power(rlog(Abs(v3)),3)/4. - 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) - 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. + 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2.))/
   (-v1 + v3 + v4) + ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     (-3*zeta3 + (Power(M_PI,2)*rlog(Abs(v1)))/4. + 
       (3*Power(rlog(Abs(v1)),3))/4. - (Power(M_PI,2)*rlog(Abs(v2)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. - 
       Power(rlog(Abs(v2)),3)/2. + 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/2. + 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) + (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. - 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. + 
       Power(rlog(Abs(v4)),3)/2. + 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- 3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))))/
   (v1 + v2 - v4) + ((v1f - v1i - v3f + v3i)*
     ((-3*Power(rlog(Abs(v1)),3))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/2. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. - 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/2.))/(-v1 + v3) + 
  ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     ((Power(M_PI,2)*rlog(Abs(v1)))/4. - (Power(M_PI,2)*rlog(Abs(v2)))/4. - 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*rlog(Abs(v2))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. - (9*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/4. + 
       (3*Power(rlog(Abs(v3)),3))/4. + 
       (3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4.))/(v1 - v3 + v5) + 
  ((v2f - v2i - v4f + v4i)*((3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. + 
       (3*Power(rlog(Abs(v4)),3))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (9*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. - 
       3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       3*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) + 
       3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)) + 
       (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. + 
       (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/4.))/(-v2 + v4) + 
  ((v3f - v3i - v5f + v5i)*((-3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. - 
       3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/2. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. - 
       (3*Power(rlog(Abs(v5)),3))/4.))/(-v3 + v5) + 
  ((-v2f + v2i + v5f - v5i)*((-3*rlog(Abs(v1))*rlog(Abs(v2))*
          rlog(Abs(v4)))/2. + (9*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       3*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) + 
       (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/2. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. + 
       (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/4. + 
       (3*Power(rlog(Abs(v5)),3))/4.))/(v2 - v5) - 
  ((v1f - v1i - v3f + v3i)*((-9*Power(M_PI,2)*Power(hvs(-v1),2)*
          rlog(Abs(v1)))/2. + (3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*
          rlog(Abs(v1)))/2. + (3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*
          rlog(Abs(v1)))/2. - (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*
          rlog(Abs(v1)))/2. - 3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*
        rlog(Abs(v1)) - (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/
        2. + (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/2.))/(-v1 + v3) - 
  ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     ((-3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (9*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (9*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4.))/
   (v1 - v3 + v5) - ((v3f - v3i - v5f + v5i)*
     ((3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)) - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. - 
       (9*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4.))/(-v3 + v5) - 
  ((v2f - v2i - v4f + v4i)*((3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*
          rlog(Abs(v1)))/2. - (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*
          rlog(Abs(v1)))/2. - 3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*
        rlog(Abs(v2)) - 3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)) + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. + 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)) + 
       (9*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (9*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/4.))/(-v2 + v4) - 
  ((-v2f + v2i + v5f - v5i)*((-3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*
          rlog(Abs(v1)))/2. - (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*
          rlog(Abs(v1)))/2. + (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*
          rlog(Abs(v1)))/2. - 3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*
        rlog(Abs(v2)) + (3*M_PI*hvs(-v1)*
          (-(M_PI*hvs(-v4)*rlog(Abs(v2))) - M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (9*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (9*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/4.))/(v2 - v5) - 
  ((-v1f + v1i)*((-3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (9*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2.))/v1 + 
  ((-v1f + v1i)*(-(Power(M_PI,2)*rlog(Abs(v4)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. - (3*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. + (3*rlog(Abs(v2))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. + (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. - 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. - (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. + 
       (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v2))*rlog(Abs(v3))*
          rlog(Abs(v5)))/2. + (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. - 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v1))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v2))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v3))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. + 
       (3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. + 
       (3*Power(rlog(Abs(v5)),3))/4. - 
       (3*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2.))/
   v1 + ((-v2f + v2i)*(-(Power(M_PI,2)*rlog(Abs(v1)))/2. - 
       Power(rlog(Abs(v1)),3) - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/4. + 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. - 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. + 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. + (3*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. - (3*rlog(Abs(v2))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. - (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. - 3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. + 
       Power(rlog(Abs(v4)),3) - 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       (3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (9*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v2))*rlog(Abs(v3))*
          rlog(Abs(v5)))/2. + (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. - 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. + (9*rlog(Abs(v2))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v3))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/2. + 
       (3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/2. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. - 
       (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v1))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2.))/
   v2 + ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     (3*zeta3 + (Power(M_PI,2)*rlog(Abs(v1)))/4. - 
       (Power(M_PI,2)*rlog(Abs(v2)))/4. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/4. - 
       (3*Power(rlog(Abs(v2)),3))/4. + (Power(M_PI,2)*rlog(Abs(v3)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. + 
       Power(rlog(Abs(v3)),3)/2. - 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/2. - 
       3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) - (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. + 
       (9*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. - 
       Power(rlog(Abs(v5)),3)/2. - 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ 3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/
   (v2 + v3 - v5) + ((-v3f + v3i)*
     ((3*Power(rlog(Abs(v1)),3))/2. + (3*Power(M_PI,2)*rlog(Abs(v2)))/4. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/4. + 
       Power(rlog(Abs(v2)),3) + 
       3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (3*rlog(Abs(v2))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/4. - 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. + 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. + (3*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. - (3*rlog(Abs(v2))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. - (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. - 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. - (9*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. + 
       (3*Power(rlog(Abs(v4)),3))/4. - 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       (3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
            (rlog(Abs(v2)) - rlog(Abs(v4)))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v4)))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + 
               rLi(3,v2/v4) - hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                6. - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
               hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
               hvs(v1)*hvs(v2)*hvs(-v4)*
                (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                  rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                  (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                   6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                   6.) - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))))/2. + 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) - 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/4. + 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)) - 
       (9*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v5)))/2. + 3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. + 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v5)) - (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       3*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) + 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/2. - 
       (3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/2. + 
       3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. - 
       Power(rlog(Abs(v5)),3) + 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ 3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       (3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (9*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + rLi(3,v5/v2) - 
               hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
               Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
               hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
               hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
               hvs(-v2)*hvs(v4)*hvs(v5)*
                (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                  rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                  (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/
                   6. - Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/
                   6.) - hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v5)))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v4)))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.))))/2.)\
)/v3 + ((v2f - v2i - v4f + v4i - v5f + v5i)*
     ((3*d38s3)/2. - (85*zeta3)/2. - (Power(M_PI,2)*rlog(Abs(v1)))/4. + 
       Power(rlog(Abs(v1)),3)/4. + (Power(M_PI,2)*rlog(Abs(v2)))/2. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/4. + 
       (3*Power(rlog(Abs(v2)),3))/4. + 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. - (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. + 
       Power(rlog(Abs(v3)),3)/4. + 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       (9*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
            hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
               (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
               Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)))/2. - 
       (3*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (9*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       3*rlog(Abs(v3))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/2. - 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) + (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/2. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/2. - 
       Power(rlog(Abs(v4)),3)/4. + 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       (9*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
            hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
               (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
               Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)))/2. + 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,v4/v1) - hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
               Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
               hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
               hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
               hvs(-v1)*hvs(v3)*hvs(v4)*
                (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                  rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                  (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                   6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/
                   6.) - hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v4)))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v3)))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))))/2. \
- (3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
            (rlog(Abs(v2)) - rlog(Abs(v4)))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v4)))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + 
               rLi(3,v2/v4) - hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                6. - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
               hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
               hvs(v1)*hvs(v2)*hvs(-v4)*
                (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                  rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                  (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                   6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                   6.) - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))))/2. + 
       (9*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
            hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
               (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
               Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)))/2. + 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (15*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v2))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v3))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. + (3*
          (hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. + (15*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/
        4. - (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/4. - 
       Power(rlog(Abs(v5)),3) + 
       (9*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
            hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
               (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
               Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)))/2. + 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (9*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- 3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       (3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,v5/v3) - hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/
                6. - hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
               hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
               hvs(v1)*hvs(-v3)*hvs(v5)*
                (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                  rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                  (Power(M_PI,2)*
                     rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) - 
               hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v3)) + rlog(Abs(v5)))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v3)))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.))))/2. \
- (3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
            (rlog(Abs(v3)) - rlog(Abs(v5)))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (rlog(Abs(v2)) - rlog(Abs(v5)))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
               Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
               hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
               hvs(v2)*hvs(v3)*hvs(-v5)*
                (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                  rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                  (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/
                   6. - Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/
                   6.) - hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.))))/2.))/
   (-v2 + v4 + v5) - (3*(-((-2*
              (Power(v2,2)*Power(-v1 + v3,2) + 
                Power(v3*v4 + (v1 - v4)*v5,2) + 
                2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                   v3*(v1*v5 + v4*(v1 + v5))))*
              (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
              (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                 (v1f - v1i - v3f + v3i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
                2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i)) + 
                2*(-(t*v2f) - (1 - t)*v2i)*
                 (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                   2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-v1f + v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-v1f + v1i - v5f + v5i) + 
                      (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-v4f + v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                      (-(t*v4f) - (1 - t)*v4i)) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))))\
)*(-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
             (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
             Power(M_PI,2)*hvs(-v1)*hvs(-v4) - 
             Power(M_PI,2)*hvs(-v3)*hvs(-v4)))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
            Power(v3*v4 + (v1 - v4)*v5,2) + 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) - 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v2) + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
            Power(v1 - v4,2)*Power(v5,2))) - 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                (v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)\
) + (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)\
))/(4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
            Power(v1*(v2 - v5) + v4*v5,2) + 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) - 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
            Power(M_PI,2)*hvs(-v2)*hvs(-v3) + 
            Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(Power(v1,2)*Power(v2 - v5,2) + 
            Power(v2*v3 + v4*(-v3 + v5),2) + 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) - 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)*hvs(-v1)*hvs(-v3) - 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
            Power(v2*(-v1 + v3) + v1*v5,2) + 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))))*
     rlog(Abs(((-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5 - 
            sqrt(Power(v1,2)*Power(v2 - v5,2) + 
              Power(v2*v3 + v4*(-v3 + v5),2) + 
              2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                 v2*(v4*v5 + v3*(v4 + v5)))))*
          (-(v1f*v2f) - v2f*v3f + v3f*v4f + v1f*v5f - v4f*v5f + 
            sqrt(Power(v2f*v3f - v4f*(v3f - v5f),2) + 
              Power(v1f,2)*Power(-v2f + v5f,2) - 
              2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
                 v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f)))))/
        ((-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5 + 
            sqrt(Power(v1,2)*Power(v2 - v5,2) + 
              Power(v2*v3 + v4*(-v3 + v5),2) + 
              2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                 v2*(v4*v5 + v3*(v4 + v5)))))*
          (-(v1f*v2f) - v2f*v3f + v3f*v4f + v1f*v5f - v4f*v5f - 
            sqrt(Power(v2f*v3f - v4f*(v3f - v5f),2) + 
              Power(v1f,2)*Power(-v2f + v5f,2) - 
              2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
                 v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f))))))))/2. + 
  (3*(-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                Power(v3*v4 + (v1 - v4)*v5,2) + 
                2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                   v3*(v1*v5 + v4*(v1 + v5))))*
              (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
              (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                 (v1f - v1i - v3f + v3i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
                2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i)) + 
                2*(-(t*v2f) - (1 - t)*v2i)*
                 (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                   2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-v1f + v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-v1f + v1i - v5f + v5i) + 
                      (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-v4f + v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                      (-(t*v4f) - (1 - t)*v4i)) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))))\
)*(Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
             hvs(v4/v1)*rLi(2,1 - v4/v1) - Power(rlog(Abs(v1)),2)/2. + 
             hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
             Power(rlog(Abs(v3)),2)/2. + rlog(Abs(v1))*rlog(Abs(v4)) - 
             rlog(Abs(v3))*rlog(Abs(v4)) - 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
            Power(v3*v4 + (v1 - v4)*v5,2) + 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) - 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
            rlog(Abs(v1))*rlog(Abs(v2)) - 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
            Power(v1 - v4,2)*Power(v5,2))) - 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*
                (v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(v3/v5)*rLi(2,1 - v3/v5) - 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
            rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
            Power(v2*(-v1 + v3) + v1*v5,2) + 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) - 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                (v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)\
) + (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
            hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
            rlog(Abs(v4))*rlog(Abs(v5)) - 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
            Power(v1*(v2 - v5) + v4*v5,2) + 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) - 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
            rlog(Abs(v2))*rlog(Abs(v3)) - 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
            rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(Power(v1,2)*Power(v2 - v5,2) + 
            Power(v2*v3 + v4*(-v3 + v5),2) + 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))))*
     rlog(Abs(((-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5 - 
            sqrt(Power(v1,2)*Power(v2 - v5,2) + 
              Power(v2*v3 + v4*(-v3 + v5),2) + 
              2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                 v2*(v4*v5 + v3*(v4 + v5)))))*
          (-(v1f*v2f) - v2f*v3f + v3f*v4f + v1f*v5f - v4f*v5f + 
            sqrt(Power(v2f*v3f - v4f*(v3f - v5f),2) + 
              Power(v1f,2)*Power(-v2f + v5f,2) - 
              2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
                 v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f)))))/
        ((-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5 + 
            sqrt(Power(v1,2)*Power(v2 - v5,2) + 
              Power(v2*v3 + v4*(-v3 + v5),2) + 
              2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                 v2*(v4*v5 + v3*(v4 + v5)))))*
          (-(v1f*v2f) - v2f*v3f + v3f*v4f + v1f*v5f - v4f*v5f - 
            sqrt(Power(v2f*v3f - v4f*(v3f - v5f),2) + 
              Power(v1f,2)*Power(-v2f + v5f,2) - 
              2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
                 v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f))))))))/2. - 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     ((3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/4. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. + 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/4. - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. - 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. - 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2.))/
   (-v1 + v3 + v4) - ((-v2f + v2i)*
     (-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. + 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/4. + 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. - 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (9*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v5))))/2. - 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. - 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2)))/v2 - 
  ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     ((9*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/4. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) + (3*
          (-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2.))/
   (v1 + v2 - v4) - ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     ((-3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/4. + 
       (3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) + (3*
          (-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. - 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. - 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2.))/
   (v2 + v3 - v5) - ((-v3f + v3i)*
     ((9*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/2. + 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)) + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. + 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)) + 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)) - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)) - 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/4. + 
       3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. - 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (9*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. - 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/4. - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v5))) - 
       (9*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/2. + 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v5))) - (3*
          (Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. - 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. - 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (3*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
            (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. \
+ hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
            (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - 
                    M_PI*sign(v4),2))/2. + 
               (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                     M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   2))/2. + (hvs((v2 - v4)/v1)*
                  rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.)))/2. + 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       (3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
            (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                  hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. \
+ (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
            (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(hvs(-v2)*hvs(v4)*
                   Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),
                    2)*hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. \
+ (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                     2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2.))/v3 - 
  ((v2f - v2i - v4f + v4i - v5f + v5i)*
     ((3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/4. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       (9*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/4. - 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (9*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) + (3*
          (-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
               rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
               rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       (15*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. + 
       (15*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       (3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. + 
       (9*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/4. + 
       (9*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/4. + 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (9*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/4. + 
       (3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
            (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                  hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. \
+ (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
            (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(hvs(-v1)*hvs(v3)*
                   Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),
                    2)*hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. \
+ (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                     2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.)))/2. - 
       (3*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
            (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. \
+ hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
            (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   2))/2. + (hvs((v2 - v4)/v1)*
                  rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                     M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
               (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.)))/2. + 
       (9*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/4. + 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
            (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                  hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. \
+ (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
            (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(hvs(v1)*hvs(-v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*hvs(v5)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                     2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. - 
       (3*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
            (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
            hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
                hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
            (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                   Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),
                    2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                     M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                   2))/2. - (hvs(-1 + v2/v5)*
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                   2))/2. + (hvs((v2 - v5)/v3)*
                  rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.)))/2.))/
   (-v2 + v4 + v5)
;
 return integrandEu54;
}  


==> anc/evaluate_pentagon/src/functions/f54Im.cpp <==

#include "../header.h"


double integrandIm54 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm54=  (bcphi5Re*(-2*(Power(v3,2)*Power(-v2 + v4,2) + 
          Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
        (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
           (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
          2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
           Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
          2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
           ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
          2*(-(t*v3f) - (1 - t)*v3i)*
           (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (v2f - v2i - v5f + v5i) - 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-v5f + v5i) + 
                (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i))) + 
          2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                (-(t*v5f) - (1 - t)*v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i))))))/
   (4.*v1*v2*v3*(-v2 + v4 + v5)*
     sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - Power(v1*(v2 - v5) + v4*v5,2) - 
       2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
          v4*(v1*v2 + (v1 + v2)*v5)))) - 
  ((-v1f + v1i + v4f - v4i)*((-3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/
        4. + (3*Power(M_PI,3)*Power(hvs(-v4),3))/4.))/(v1 - v4) - 
  ((v1f - v1i - v3f + v3i)*((3*Power(M_PI,3)*Power(hvs(-v1),3))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5))/2. + 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5) - 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/2.))/(-v1 + v3) - 
  ((v2f - v2i - v4f + v4i)*((-3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2))/
        4. + (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/4. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v4),3))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5))/2. - 
       (9*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/4. + 
       3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5) + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5))/2. + 
       3*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5) - 
       3*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5) - 
       (3*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5))/4. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/4. - 
       (3*Power(M_PI,3)*hvs(-v4)*Power(hvs(-v5),2))/4.))/(-v2 + v4) - 
  ((-v2f + v2i + v5f - v5i)*((3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4))/
        2. - (9*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/4. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5))/2. + 
       3*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5) - 
       (3*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2))/2. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/4. - 
       (3*Power(M_PI,3)*hvs(-v4)*Power(hvs(-v5),2))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v5),3))/4.))/(v2 - v5) - 
  ((v3f - v3i - v5f + v5i)*((3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v5))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/4. + 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5) - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2))/2. - 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/4. + 
       (3*Power(M_PI,3)*Power(hvs(-v5),3))/4.))/(-v3 + v5) - 
  ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     ((-3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3))/2. + 
       (9*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/4. - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v3),2))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v3),3))/4. - 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. + 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/4. + 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2.))/(v1 - v3 + v5) - 
  ((-v1f + v1i)*((-3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4))/4. + 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/4. - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/2. - 
       (3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/4. - 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/4. + 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5))/4. - 
       (3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v5),3))/4. + 
       (3*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       (3*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2.))/v1 + 
  ((-v1f + v1i + v4f - v4i)*((9*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/4. + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/4.))/(v1 - v4) + 
  ((v1f - v1i - v3f + v3i)*((9*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/2. - 
       (3*(-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)))/2. + 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. - 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)) - 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/2.))/(-v1 + v3) + 
  ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     (-(Power(M_PI,3)*hvs(-v1))/4. + (Power(M_PI,3)*hvs(-v2))/4. + 
       (Power(M_PI,3)*hvs(-v3))/4. - 
       (3*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*(-(M_PI*hvs(-v2)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (9*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/4. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v3))))/2. - 
       (9*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/4. + 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v2))*rlog(Abs(v3)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v3)),2)))/4. + 
       (3*(-(M_PI*hvs(-v1)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(-(M_PI*hvs(-v2)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v3))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v5))))/2. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/4.))/(v1 - v3 + v5) + 
  ((v3f - v3i - v5f + v5i)*((-3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)))/
        2. + (3*rlog(Abs(v1))*
          (-(M_PI*hvs(-v3)*rlog(Abs(v2))) - M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/4. - 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))))/4. + 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)) + 
       (9*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/4. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2)))/2. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/4.))/(-v3 + v5) + 
  ((v2f - v2i - v4f + v4i)*((3*
          (-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))))/4. - 
       (9*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/4. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/4. - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/4. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)) + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       3*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)) - 
       3*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)) + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       3*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       (9*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
            2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))))/4. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/4. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v4))*rlog(Abs(v5)) - 
            M_PI*hvs(-v4)*Power(rlog(Abs(v5)),2)))/4.))/(-v2 + v4) + 
  ((-v2f + v2i + v5f - v5i)*((3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)))/
        2. - (3*rlog(Abs(v1))*
          (-(M_PI*hvs(-v4)*rlog(Abs(v2))) - M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (9*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/4. - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/4. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       3*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)) - 
       (9*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
            2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))))/4. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2)))/2. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/4. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v4))*rlog(Abs(v5)) - 
            M_PI*hvs(-v4)*Power(rlog(Abs(v5)),2)))/4.))/(v2 - v5) + 
  ((-v1f + v1i)*((Power(M_PI,3)*hvs(-v4))/4. - (Power(M_PI,3)*hvs(-v5))/4. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-v4)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v4))))/2. - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/4. + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/2. + 
       (3*(hvs(-(v4/v1))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. + (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (9*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-v5)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-v5)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
            2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                  rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
             rlog(Abs(v5))))/2. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/2. - 
       (3*(hvs(-(v5/v2))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v4)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - (3*(hvs(-(v5/v2))*rlog(Abs(v5))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/
        2.))/v1 - ((v1f - v1i - v3f + v3i - v4f + v4i)*
     (-(Power(M_PI,3)*Power(hvs(-v1),3))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2))/4. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v3),2))/4. + 
       (Power(M_PI,3)*Power(hvs(-v3),3))/4. + 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. - 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4))/2. - 
       (3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 
       (hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + 
            M_PI*sign(v1),3))/2. - 
       (hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + 
            M_PI*sign(v1),3))/2. - 
       (hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),3))/
        2.))/(-v1 + v3 + v4) + ((v1f - v1i - v3f + v3i - v4f + v4i)*
     ((Power(M_PI,3)*hvs(-v1))/4. + (Power(M_PI,3)*hvs(-v2))/4. - 
       (Power(M_PI,3)*hvs(-v3))/4. - 
       (3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/4. + 
       (3*(-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))))/4. + 
       (3*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*(-(M_PI*hvs(-v2)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/4. - 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/4. - 
       (3*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v3))))/2. + 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v2))*rlog(Abs(v3)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v3)),2)))/4. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)))/2. - 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(hvs(-(v4/v1))*rlog(Abs(v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. + (3*(hvs(-(v4/v1))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v2)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. + (3*(hvs(-(v4/v1))*rlog(Abs(v3))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v3)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - 3*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) - 
       3*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) - 
       3*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.)))/
   (-v1 + v3 + v4) - ((-v2f + v2i)*
     (Power(M_PI,3)*Power(hvs(-v1),3) + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v2),2))/4. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/4. + 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. - 
       3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4) - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4))/4. - 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v4))/2. + 
       3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2) + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/4. - 
       Power(M_PI,3)*Power(hvs(-v4),3) + 
       (3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. - 
       3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) - (3*Power(M_PI,2)*hvs(-v2)*
          (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1))/2. + 
       (9*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/4. - 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/4. + 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v5))/2. - 
       (9*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5))/2. - 
       (3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/2. + 
       (3*Power(M_PI,3)*hvs(-v4)*Power(hvs(-v5),2))/4. + 
       (3*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       (3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       (3*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       (hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + 
            M_PI*sign(v1),3))/2. - 
       hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3)))/
   v2 - ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     ((-3*Power(M_PI,3)*Power(hvs(-v1),3))/4. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2))/4. + 
       (Power(M_PI,3)*Power(hvs(-v2),3))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/4. + 
       (9*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/4. - 
       (Power(M_PI,3)*Power(hvs(-v4),3))/2. - 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) + 
       (3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 
       3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) + (hvs(-(v4/v2))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),3))/2. + 
       (hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),
           3))/2. + (hvs(-(v2/v4))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3))/2.))/
   (v1 + v2 - v4) + ((-v2f + v2i)*
     ((Power(M_PI,3)*hvs(-v1))/2. - (Power(M_PI,3)*hvs(-v4))/4. - 
       (Power(M_PI,3)*hvs(-v5))/4. + 3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2) - 
       (3*(-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))))/4. - 
       (3*(-2*M_PI*hvs(-v2)*rlog(Abs(v1))*rlog(Abs(v2)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v2)),2)))/4. + 
       (3*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/4. + 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/4. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2) + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))) + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-v4)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v4))))/2. - 
       3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
          M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)) - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/4. - 
       3*(hvs(-(v4/v1))*rlog(Abs(v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) - 
       (3*(hvs(-(v4/v1))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v2)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. + (9*(hvs(-(v4/v1))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (9*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (9*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-v5)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-v5)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
            2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                  rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
             rlog(Abs(v5))))/2. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2)))/2. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/2. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v4))*rlog(Abs(v5)) - 
            M_PI*hvs(-v4)*Power(rlog(Abs(v5)),2)))/4. - 
       (3*(hvs(-(v5/v2))*rlog(Abs(v1))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v1)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + (3*(hvs(-(v5/v2))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v4)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - (3*(hvs(-(v5/v2))*rlog(Abs(v5))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - 3*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) - 
       6*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.)))/v2 + 
  ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     (-(Power(M_PI,3)*hvs(-v1))/4. + (Power(M_PI,3)*hvs(-v2))/4. - 
       (9*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/4. + 
       (3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/2. - 
       (3*(-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))))/4. - 
       (3*(-(M_PI*hvs(-v1)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)))/2. - 
       (3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/2. + 
       3*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
           rlog(Abs(v4))) + (3*
          (-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/4. - 
       (9*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/4. + 
       (3*(hvs(-(v4/v1))*rlog(Abs(v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. + (3*(hvs(-(v4/v1))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v2)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - 3*(hvs(-(v4/v1))*rlog(Abs(v4))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) + 
       3*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) + 
       3*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) + 
       3*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.)))/
   (v1 + v2 - v4) - ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     ((-3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v2),2))/4. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),3))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3))/4. - 
       (Power(M_PI,3)*Power(hvs(-v3),3))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/4. - 
       (9*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/4. + 
       (Power(M_PI,3)*Power(hvs(-v5),3))/2. - 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       3*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) + 
       (3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. + 
       3*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) - (hvs(-(v5/v3))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),3))/2. - 
       (hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),
           3))/2. - (hvs(-(v3/v5))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3))/2.))/
   (v2 + v3 - v5) + ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     (-(Power(M_PI,3)*hvs(-v1))/4. + (Power(M_PI,3)*hvs(-v2))/4. - 
       (Power(M_PI,3)*hvs(-v3))/4. + 
       (9*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/4. + 
       (3*(-2*M_PI*hvs(-v2)*rlog(Abs(v1))*rlog(Abs(v2)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v2)),2)))/4. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))))/4. - 
       (3*(-(M_PI*hvs(-v1)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*(-(M_PI*hvs(-v2)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v3))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/2. - 
       3*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
           rlog(Abs(v5))) - (3*
          (-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/4. + 
       (9*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/4. + 
       (3*(hvs(-(v5/v2))*rlog(Abs(v1))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v1)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - (3*(hvs(-(v5/v2))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - (3*(hvs(-(v5/v2))*rlog(Abs(v3))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v3)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + 3*(hvs(-(v5/v2))*rlog(Abs(v5))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) - 
       3*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) - 
       3*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       3*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.)))/
   (v2 + v3 - v5) - ((-v3f + v3i)*
     ((-3*Power(M_PI,3)*Power(hvs(-v1),3))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v2),2))/4. - 
       Power(M_PI,3)*Power(hvs(-v2),3) + 
       3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3) - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v3),2))/4. + 
       3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/4. - 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4) + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4))/4. - 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v4))/2. + 
       (9*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v4),3))/4. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. - 
       (3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v5))/4. - 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5) + 
       (9*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/4. - 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5) + 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/4. - 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5))/2. + 
       3*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5) - 
       (3*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5))/2. + 
       3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*hvs(-v5) + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2))/2. - 
       3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2) - 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/4. + 
       Power(M_PI,3)*Power(hvs(-v5),3) - 
       (3*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       (3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. + 
       3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) + (3*Power(M_PI,2)*hvs(-v3)*
          (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2))/2. - 
       (9*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       (hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + 
            M_PI*sign(v2),3))/2. + 
       (hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + 
            M_PI*sign(v2),3))/2. - 
       (hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),
           3))/2. - (hvs(-(v2/v4))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3))/2. + 
       (3*(-(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/
             2. - (hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             ((hvs(v1)*hvs(v2)*hvs(-v4)*
                  Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),
                   3))/6. - (hvs(-1 + v2/v4)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v1/v4)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((v1 - v4)/v2)*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs((v2 - v4)/v1)*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   3))/6.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),3)/6. - 
               (hvs(-1 + v2/v4)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v1/v4)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((v1 - v4)/v2)*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   3))/6. - (hvs((v2 - v4)/v1)*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   3))/6.)))/2. + 
       hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3) - 
       (3*(-((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
                Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. \
- ((M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             ((hvs(-v2)*hvs(v4)*
                  Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),
                   3)*hvs(v5))/6. - 
               (hvs((-v2 + v4)/v5)*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((-v2 + v5)/v4)*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v5/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs(-1 + v4/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),3))/6.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                  2*M_PI*hvs(-v2)*hvs(-(v4*v5)),3)/6. - 
               (hvs((-v2 + v4)/v5)*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((-v2 + v5)/v4)*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v5/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs(-1 + v4/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),3))/6.)))/2.))/v3 - 
  ((v2f - v2i - v4f + v4i - v5f + v5i)*
     (-(Power(M_PI,3)*Power(hvs(-v1),3))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v2),2))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),3))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/2. - 
       (Power(M_PI,3)*Power(hvs(-v3),3))/4. - 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. + 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/2. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/2. - 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v4),2))/2. + 
       (Power(M_PI,3)*Power(hvs(-v4),3))/4. - 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. - 
       (9*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) + 
       3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) + 
       (3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. + 
       (15*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/4. - 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5))/2. + 
       (3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*hvs(-v5))/2. - 
       (15*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v4)*Power(hvs(-v5),2))/4. + 
       Power(M_PI,3)*Power(hvs(-v5),3) - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (3*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       (3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. + 
       (9*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       3*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) + (hvs(-(v3/v1))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),3))/2. + 
       (hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + 
            M_PI*sign(v1),3))/2. + 
       (3*hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + 
            M_PI*sign(v2),3))/4. + 
       (3*hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + 
            M_PI*sign(v2),3))/4. + 
       (hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),
           3))/2. + (hvs(-(v5/v3))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),3))/2. + 
       (hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),
           3))/2. + (3*hvs(-(v2/v4))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3))/4. + 
       (3*(-((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
                Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/
             2. - ((M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             ((hvs(-v1)*hvs(v3)*
                  Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),
                   3)*hvs(v4))/6. - 
               (hvs((-v1 + v3)/v4)*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((-v1 + v4)/v3)*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v4/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v3/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),3))/6.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                  2*M_PI*hvs(-v1)*hvs(-(v3*v4)),3)/6. - 
               (hvs((-v1 + v3)/v4)*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((-v1 + v4)/v3)*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v4/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v3/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),3))/6.)))/2. - 
       (3*(-(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/
             2. - (hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             ((hvs(v1)*hvs(v2)*hvs(-v4)*
                  Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),
                   3))/6. - (hvs(-1 + v2/v4)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v1/v4)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((v1 - v4)/v2)*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs((v2 - v4)/v1)*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   3))/6.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),3)/6. - 
               (hvs(-1 + v2/v4)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v1/v4)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((v1 - v4)/v2)*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   3))/6. - (hvs((v2 - v4)/v1)*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   3))/6.)))/2. + 
       (3*hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),
           3))/4. + (hvs(-(v3/v5))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3))/2. + 
       (3*(-((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/
             2. - ((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             ((hvs(v1)*hvs(-v3)*
                  Power(2*M_PI - 
                    M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),3)*hvs(v5))/
                6. - (hvs(-1 + v5/v3)*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((v1 - v3)/v5)*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((-v3 + v5)/v1)*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v1/v3)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),3))/6.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                  2*M_PI*hvs(-v3)*hvs(-(v1*v5)),3)/6. - 
               (hvs(-1 + v5/v3)*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((v1 - v3)/v5)*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((-v3 + v5)/v1)*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v1/v3)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),3))/6.)))/2. - 
       (3*(-(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. \
- (hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. \
+ hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             ((hvs(v2)*hvs(v3)*hvs(-v5)*
                  Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),
                   3))/6. - (hvs(-1 + v3/v5)*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v2/v5)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((v2 - v5)/v3)*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),
                   3))/6. - (hvs((v3 - v5)/v2)*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),
                   3))/6.) + hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),3)/6. - 
               (hvs(-1 + v3/v5)*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v2/v5)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((v2 - v5)/v3)*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
               (hvs((v3 - v5)/v2)*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.)))/2.))/
   (-v2 + v4 + v5) + ((-v3f + v3i)*
     ((-3*Power(M_PI,3)*hvs(-v2))/4. + (Power(M_PI,3)*hvs(-v5))/4. - 
       (9*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/2. - 
       3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2) - 
       (3*(-2*M_PI*hvs(-v2)*rlog(Abs(v1))*rlog(Abs(v2)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v2)),2)))/4. + 
       3*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*rlog(Abs(v1))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (3*(-(M_PI*hvs(-v2)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))) + 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))))/4. + 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/2. + 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v2))*rlog(Abs(v3)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v3)),2)))/4. + 
       (3*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)) - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (9*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/4. + 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-v4)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v4))))/2. - 
       (9*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/4. - 
       (3*(hvs(-(v4/v1))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v2)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (3*(hvs(-(v4/v1))*rlog(Abs(v3))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v3)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. + (3*(hvs(-(v4/v1))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - 3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)) - 
       3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)) + 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       3*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)) - 
       (3*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2) + 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v5))) + 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       (3*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v5))))/4. - 
       (9*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-v5)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/4. + 
       3*(-(M_PI*hvs(-v5)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
           rlog(Abs(v5))) + (3*
          (-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
            2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                  rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
             rlog(Abs(v5))))/2. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2)))/2. + 
       3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)) + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/4. - 
       (3*(hvs(-(v5/v2))*rlog(Abs(v1))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v1)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + 3*(hvs(-(v5/v2))*rlog(Abs(v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) + 
       (3*(hvs(-(v5/v2))*rlog(Abs(v3))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v3)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - (9*(hvs(-(v5/v2))*rlog(Abs(v5))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - 3*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) + 
       3*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) - 
       3*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       3*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) + 
       (3*((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) + 
            hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v4) - 
                    M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. + 
               ((-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                    M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)))*
                  Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2. - 
               hvs(-1 + v2/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v1)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v1)))/2.) - 
               hvs(-1 + v1/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((v1 - v4)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
               hvs((v2 - v4)/v1)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (hvs(v1)*hvs(v2)*hvs(-v4)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2)))))/
                   6. + ((2*M_PI - 
                       M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))))*
                     Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2.\
) - hvs(-1 + v2/v4)*((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v1)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs(-1 + v1/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((v1 - v4)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
               hvs((v2 - v4)/v1)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.))))/2. \
+ 6*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       (3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (M_PI*hvs(-v2) - M_PI*hvs(-v4))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)) + 
            hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) + 
            hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v2) - 
                    M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5))))/6. + 
               ((-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                    2*M_PI*hvs(-v2)*hvs(-(v4*v5)))*
                  Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2. - 
               hvs((-v2 + v4)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*
                        hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v2)))/6. + 
                  (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((-v2 + v5)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/6. + (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/2.) - hvs(-1 + v5/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/6. + (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/2.) - hvs(-1 + v4/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (hvs(-v2)*hvs(v4)*hvs(v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))))*
                     Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2.) \
- hvs((-v2 + v4)/v5)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((-v2 + v5)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/6. + (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs(-1 + v5/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/6. + (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v4)))/2.) - 
               hvs(-1 + v4/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/2.))))/2.))/v3 + 
  ((v2f - v2i - v4f + v4i - v5f + v5i)*
     ((Power(M_PI,3)*hvs(-v1))/4. - (Power(M_PI,3)*hvs(-v2))/2. - 
       (3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/4. - 
       (9*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/4. - 
       (3*(-2*M_PI*hvs(-v2)*rlog(Abs(v1))*rlog(Abs(v2)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v2)),2)))/4. - 
       (3*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/4. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/4. + 
       (3*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v3))))/2. - 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/2. - 
       (3*(-(M_PI*hvs(-v1)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (9*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       3*(-(M_PI*hvs(-v3)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*rlog(Abs(v3))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/4. - 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/2. + 
       3*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
           rlog(Abs(v4))) + (3*
          (-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/2. - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/2. + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v3))*rlog(Abs(v4)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v4)),2)))/2. + 
       (3*(hvs(-(v4/v1))*rlog(Abs(v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (3*(hvs(-(v4/v1))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (3*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v3))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2) + 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (15*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-v5)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                  rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
             rlog(Abs(v5))))/2. + 
       (15*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v4))*rlog(Abs(v5)) - 
            M_PI*hvs(-v4)*Power(rlog(Abs(v5)),2)))/4. - 
       (3*(hvs(-(v5/v2))*rlog(Abs(v1))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v1)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + (9*(hvs(-(v5/v2))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - (3*(hvs(-(v5/v2))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v4)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - 3*(hvs(-(v5/v2))*rlog(Abs(v5))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) + 
       3*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) + 
       3*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) + 
       (9*hvs(-(v4/v2))*((Power(M_PI,2)*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
            (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.))/2. + 
       (9*hvs(-(v5/v2))*((Power(M_PI,2)*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
            (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.))/2. + 
       3*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) + 
       3*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) + 
       3*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) + 
       (9*hvs(-(v2/v4))*((Power(M_PI,2)*
               (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
            (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
               (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.))/2. + 
       (3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (M_PI*hvs(-v1) - M_PI*hvs(-v3))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)) + 
            hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) + 
            hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v1) - 
                    M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4))))/6. + 
               ((-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                    2*M_PI*hvs(-v1)*hvs(-(v3*v4)))*
                  Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2. - 
               hvs((-v1 + v3)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/2.) - 
               hvs((-v1 + v4)/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/2.) - hvs(-1 + v4/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/2.) - hvs(-1 + v3/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/2.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (hvs(-v1)*hvs(v3)*hvs(v4)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))))*
                     Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2.) \
- hvs((-v1 + v3)/v4)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs((-v1 + v4)/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/2.) - hvs(-1 + v4/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/2.) - hvs(-1 + v3/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/2.))))/2. - 
       (3*((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) + 
            hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v4) - 
                    M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. + 
               ((-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                    M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)))*
                  Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2. - 
               hvs(-1 + v2/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v1)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v1)))/2.) - 
               hvs(-1 + v1/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((v1 - v4)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
               hvs((v2 - v4)/v1)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (hvs(v1)*hvs(v2)*hvs(-v4)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2)))))/
                   6. + ((2*M_PI - 
                       M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))))*
                     Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2.\
) - hvs(-1 + v2/v4)*((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v1)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs(-1 + v1/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((v1 - v4)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
               hvs((v2 - v4)/v1)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.))))/2. \
+ (9*hvs(-(v2/v5))*((Power(M_PI,2)*
               (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
            (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
               (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.))/2. + 
       3*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) + 
       (3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)) + 
            hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) + 
            hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v3) - 
                    M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. + 
               ((-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                    2*M_PI*hvs(-v3)*hvs(-(v1*v5)))*
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2. - 
               hvs(-1 + v5/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v1)))/2.) - hvs((v1 - v3)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*
                        hvs(v1 - v5)*hvs(v5)*hvs(-v3 + v5)*
                        hvs(v1 - v3 + v5) - M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((-v3 + v5)/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v3)))/2.) - hvs(-1 + v1/v3)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (hvs(v1)*hvs(-v3)*hvs(v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5)))))/
                   6. + ((2*M_PI - 
                       M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))))*
                     Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2.\
) - hvs(-1 + v5/v3)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v1)))/2.) - 
               hvs((v1 - v3)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((-v3 + v5)/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs(-1 + v1/v3)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/2.))))/2. - 
       (3*((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) + 
            hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v5) - 
                    M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. + 
               ((-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                    M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)))*
                  Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2. - 
               hvs(-1 + v3/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                        hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                        hvs(v5) - M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs(-1 + v2/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((v2 - v5)/v3)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
               hvs((v3 - v5)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (hvs(v2)*hvs(v3)*hvs(-v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))))*
                     Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2.) \
- hvs(-1 + v3/v5)*((Power(M_PI,2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs(-1 + v2/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((v2 - v5)/v3)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
               hvs((v3 - v5)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.))))/2.)\
)/(-v2 + v4 + v5) - (3*(((-2*
             (Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                  (-v3f + v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
               2*(-v2f + v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (-(hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
               rlog(1 - v1/v3)) + 
            (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) + 
            M_PI*hvs(-v1)*rlog(Abs(v1)) - M_PI*hvs(-v4)*rlog(Abs(v1)) - 
            M_PI*hvs(-v3)*rlog(Abs(v3)) + M_PI*hvs(-v4)*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*rlog(Abs(v4)) + M_PI*hvs(-v3)*rlog(Abs(v4))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(1 - v2/v4) - 
            (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) - 
            M_PI*hvs(-v1)*rlog(Abs(v1)) + M_PI*hvs(-v2)*rlog(Abs(v1)) + 
            M_PI*hvs(-v1)*rlog(Abs(v2)) - M_PI*hvs(-v4)*rlog(Abs(v2)) - 
            M_PI*hvs(-v2)*rlog(Abs(v4)) + M_PI*hvs(-v4)*rlog(Abs(v4))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2)\
)) + ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) \
+ (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
               rlog(1 - v2/v4)) + 
            (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) + 
            M_PI*hvs(-v2)*rlog(Abs(v2)) - M_PI*hvs(-v5)*rlog(Abs(v2)) - 
            M_PI*hvs(-v4)*rlog(Abs(v4)) + M_PI*hvs(-v5)*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*rlog(Abs(v5)) + M_PI*hvs(-v4)*rlog(Abs(v5))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(1 - v1/v3) - 
            hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(1 - v3/v5) - M_PI*hvs(-v3)*rlog(Abs(v1)) + 
            M_PI*hvs(-v5)*rlog(Abs(v1)) - M_PI*hvs(-v1)*rlog(Abs(v3)) + 
            M_PI*hvs(-v3)*rlog(Abs(v3)) + M_PI*hvs(-v1)*rlog(Abs(v5)) - 
            M_PI*hvs(-v5)*rlog(Abs(v5))))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(1 - v3/v5) - 
            (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) - 
            M_PI*hvs(-v2)*rlog(Abs(v2)) + M_PI*hvs(-v3)*rlog(Abs(v2)) + 
            M_PI*hvs(-v2)*rlog(Abs(v3)) - M_PI*hvs(-v5)*rlog(Abs(v3)) - 
            M_PI*hvs(-v3)*rlog(Abs(v5)) + M_PI*hvs(-v5)*rlog(Abs(v5))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))))*
     (-atan(((-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
            sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
              Power(v2*v3 + v4*(-v3 + v5),2) - 
              2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                 v2*(v4*v5 + v3*(v4 + v5)))))/
          (Power(v1,2)*Power(v2 - v5,2) + 2*v1*v4*(v2 + v3 - v5)*v5 + 
            Power(v2*v3 + v4*(-v3 + v5),2))) + 
       atan(((-(v1f*v2f) - v2f*v3f + v3f*v4f + v1f*v5f - v4f*v5f)*
           sqrt(-Power(v2f*v3f - v4f*(v3f - v5f),2) - 
             Power(v1f,2)*Power(-v2f + v5f,2) + 
             2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
                v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f))))/
         (Power(v1f,2)*Power(v2f - v5f,2) + 
           2*v1f*v4f*(v2f + v3f - v5f)*v5f + 
           Power(v2f*v3f + v4f*(-v3f + v5f),2))) - 
       M_PI*hvs(2*(Power(v1,2)*Power(v2 - v5,2) + 
            2*v1*v4*(v2 + v3 - v5)*v5 + Power(v2*v3 + v4*(-v3 + v5),2)))*
        sign(-2*(-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) + 
       M_PI*hvs(2*(Power(v1f,2)*Power(v2f - v5f,2) + 
            2*v1f*v4f*(v2f + v3f - v5f)*v5f + 
            Power(v2f*v3f + v4f*(-v3f + v5f),2)))*
        sign(-2*(-(v1f*v2f) - v2f*v3f + v3f*v4f + v1f*v5f - v4f*v5f)*
          sqrt(-Power(v2f*v3f - v4f*(v3f - v5f),2) - 
            Power(v1f,2)*Power(-v2f + v5f,2) + 
            2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
               v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f))))))/2.
;
 return integrandIm54;
}  


==> anc/evaluate_pentagon/src/functions/f54Re.cpp <==

#include "../header.h"


double integrandRe54 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe54=  -(bcphi5Im*(-2*(Power(v3,2)*Power(-v2 + v4,2) + 
           Power(v1*(v2 - v5) + v4*v5,2) + 
           2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
              v4*(v1*v2 + (v1 + v2)*v5)))*
         (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
           (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
           (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
           (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
           (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
           (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
           (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
           (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
           (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
           (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
        (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
         (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
            (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
           2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
            Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
           2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
              (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
              (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
              (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
            ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
              (-(t*v1f) - (1 - t)*v1i)*
               (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
           2*(-(t*v3f) - (1 - t)*v3i)*
            (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
              (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
               (v2f - v2i - v5f + v5i) - 
              2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
               (-(t*v5f) - (1 - t)*v5i) + 
              (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
               (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
              (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
               (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
              (-(t*v4f) - (1 - t)*v4i)*
               ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                 (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                 (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                  (-v5f + v5i) + 
                 (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
              (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                  (-(t*v2f) - (1 - t)*v2i) + 
                 (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                  (-(t*v5f) - (1 - t)*v5i))) + 
           2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                 (-(t*v5f) - (1 - t)*v5i)) + 
              (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
               (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
              (-(t*v4f) - (1 - t)*v4i)*
               ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                 (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                  (-(t*v5f) - (1 - t)*v5i))))))/
   (4.*v1*v2*v3*(-v2 + v4 + v5)*
     sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - Power(v1*(v2 - v5) + v4*v5,2) - 
       2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
          v4*(v1*v2 + (v1 + v2)*v5)))) + 
  ((-v1f + v1i + v4f - v4i)*((3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. - 
       (3*Power(rlog(Abs(v4)),3))/4.))/(v1 - v4) - 
  ((-v1f + v1i + v4f - v4i)*((-9*Power(M_PI,2)*Power(hvs(-v4),2)*
          rlog(Abs(v4)))/4. + (3*
          (Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4.))/(v1 - v4) + 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     (3*zeta3 - (Power(M_PI,2)*rlog(Abs(v1)))/4. + 
       Power(rlog(Abs(v1)),3)/4. - (Power(M_PI,2)*rlog(Abs(v2)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. - 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*rlog(Abs(v2))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v3)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. + (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/4. - 
       Power(rlog(Abs(v3)),3)/4. - 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) - 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. + 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2.))/
   (-v1 + v3 + v4) + ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     (-3*zeta3 + (Power(M_PI,2)*rlog(Abs(v1)))/4. + 
       (3*Power(rlog(Abs(v1)),3))/4. - (Power(M_PI,2)*rlog(Abs(v2)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. - 
       Power(rlog(Abs(v2)),3)/2. + 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/2. + 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) + (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. - 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. + 
       Power(rlog(Abs(v4)),3)/2. + 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- 3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))))/
   (v1 + v2 - v4) + ((v1f - v1i - v3f + v3i)*
     ((-3*Power(rlog(Abs(v1)),3))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/2. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. - 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/2.))/(-v1 + v3) + 
  ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     ((Power(M_PI,2)*rlog(Abs(v1)))/4. - (Power(M_PI,2)*rlog(Abs(v2)))/4. - 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*rlog(Abs(v2))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. - (9*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/4. + 
       (3*Power(rlog(Abs(v3)),3))/4. + 
       (3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4.))/(v1 - v3 + v5) + 
  ((v2f - v2i - v4f + v4i)*((3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. + 
       (3*Power(rlog(Abs(v4)),3))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (9*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. - 
       3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       3*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) + 
       3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)) + 
       (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. + 
       (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/4.))/(-v2 + v4) + 
  ((v3f - v3i - v5f + v5i)*((-3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. - 
       3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/2. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. - 
       (3*Power(rlog(Abs(v5)),3))/4.))/(-v3 + v5) + 
  ((-v2f + v2i + v5f - v5i)*((-3*rlog(Abs(v1))*rlog(Abs(v2))*
          rlog(Abs(v4)))/2. + (9*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       3*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) + 
       (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/2. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. + 
       (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/4. + 
       (3*Power(rlog(Abs(v5)),3))/4.))/(v2 - v5) - 
  ((v1f - v1i - v3f + v3i)*((-9*Power(M_PI,2)*Power(hvs(-v1),2)*
          rlog(Abs(v1)))/2. + (3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*
          rlog(Abs(v1)))/2. + (3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*
          rlog(Abs(v1)))/2. - (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*
          rlog(Abs(v1)))/2. - 3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*
        rlog(Abs(v1)) - (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/
        2. + (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/2.))/(-v1 + v3) - 
  ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     ((-3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (9*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (9*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4.))/
   (v1 - v3 + v5) - ((v3f - v3i - v5f + v5i)*
     ((3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)) - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. - 
       (9*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4.))/(-v3 + v5) - 
  ((v2f - v2i - v4f + v4i)*((3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*
          rlog(Abs(v1)))/2. - (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*
          rlog(Abs(v1)))/2. - 3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*
        rlog(Abs(v2)) - 3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)) + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. + 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)) + 
       (9*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (9*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/4.))/(-v2 + v4) - 
  ((-v2f + v2i + v5f - v5i)*((-3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*
          rlog(Abs(v1)))/2. - (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*
          rlog(Abs(v1)))/2. + (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*
          rlog(Abs(v1)))/2. - 3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*
        rlog(Abs(v2)) + (3*M_PI*hvs(-v1)*
          (-(M_PI*hvs(-v4)*rlog(Abs(v2))) - M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (9*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (9*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/4.))/(v2 - v5) - 
  ((-v1f + v1i)*((-3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (9*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2.))/v1 + 
  ((-v1f + v1i)*(-(Power(M_PI,2)*rlog(Abs(v4)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. - (3*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. + (3*rlog(Abs(v2))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. + (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. - 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. - (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. + 
       (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v2))*rlog(Abs(v3))*
          rlog(Abs(v5)))/2. + (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. - 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v1))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v2))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v3))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. + 
       (3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. + 
       (3*Power(rlog(Abs(v5)),3))/4. - 
       (3*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2.))/
   v1 + ((-v2f + v2i)*(-(Power(M_PI,2)*rlog(Abs(v1)))/2. - 
       Power(rlog(Abs(v1)),3) - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/4. + 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. - 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. + 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. + (3*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. - (3*rlog(Abs(v2))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. - (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. - 3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. + 
       Power(rlog(Abs(v4)),3) - 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       (3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (9*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v2))*rlog(Abs(v3))*
          rlog(Abs(v5)))/2. + (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. - 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. + (9*rlog(Abs(v2))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v3))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/2. + 
       (3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/2. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. - 
       (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v1))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2.))/
   v2 + ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     (3*zeta3 + (Power(M_PI,2)*rlog(Abs(v1)))/4. - 
       (Power(M_PI,2)*rlog(Abs(v2)))/4. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/4. - 
       (3*Power(rlog(Abs(v2)),3))/4. + (Power(M_PI,2)*rlog(Abs(v3)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. + 
       Power(rlog(Abs(v3)),3)/2. - 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/2. - 
       3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) - (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. + 
       (9*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. - 
       Power(rlog(Abs(v5)),3)/2. - 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ 3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/
   (v2 + v3 - v5) + ((-v3f + v3i)*
     ((3*Power(rlog(Abs(v1)),3))/2. + (3*Power(M_PI,2)*rlog(Abs(v2)))/4. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/4. + 
       Power(rlog(Abs(v2)),3) + 
       3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (3*rlog(Abs(v2))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/4. - 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. + 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. + (3*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. - (3*rlog(Abs(v2))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. - (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. - 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. - (9*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. + 
       (3*Power(rlog(Abs(v4)),3))/4. - 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       (3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
            (rlog(Abs(v2)) - rlog(Abs(v4)))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v4)))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + 
               rLi(3,v2/v4) - hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                6. - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
               hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
               hvs(v1)*hvs(v2)*hvs(-v4)*
                (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                  rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                  (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                   6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                   6.) - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))))/2. + 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) - 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/4. + 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)) - 
       (9*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v5)))/2. + 3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. + 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v5)) - (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       3*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) + 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/2. - 
       (3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/2. + 
       3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. - 
       Power(rlog(Abs(v5)),3) + 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ 3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       (3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (9*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + rLi(3,v5/v2) - 
               hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
               Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
               hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
               hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
               hvs(-v2)*hvs(v4)*hvs(v5)*
                (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                  rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                  (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/
                   6. - Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/
                   6.) - hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v5)))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v4)))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.))))/2.)\
)/v3 + ((v2f - v2i - v4f + v4i - v5f + v5i)*
     ((3*d38s3)/2. - (85*zeta3)/2. - (Power(M_PI,2)*rlog(Abs(v1)))/4. + 
       Power(rlog(Abs(v1)),3)/4. + (Power(M_PI,2)*rlog(Abs(v2)))/2. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/4. + 
       (3*Power(rlog(Abs(v2)),3))/4. + 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. - (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. + 
       Power(rlog(Abs(v3)),3)/4. + 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) + 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       (9*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
            hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
               (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
               Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)))/2. - 
       (3*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (9*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       3*rlog(Abs(v3))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/2. - 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) + (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/2. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/2. - 
       Power(rlog(Abs(v4)),3)/4. + 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       (9*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
            hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
               (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
               Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)))/2. + 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,v4/v1) - hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
               Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
               hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
               hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
               hvs(-v1)*hvs(v3)*hvs(v4)*
                (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                  rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                  (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                   6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/
                   6.) - hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v4)))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v3)))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))))/2. \
- (3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
            (rlog(Abs(v2)) - rlog(Abs(v4)))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v4)))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + 
               rLi(3,v2/v4) - hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                6. - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
               hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
               hvs(v1)*hvs(v2)*hvs(-v4)*
                (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                  rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                  (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                   6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                   6.) - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))))/2. + 
       (9*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
            hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
               (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
               Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)))/2. + 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (15*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v2))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v3))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. + (3*
          (hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. + (15*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/
        4. - (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/4. - 
       Power(rlog(Abs(v5)),3) + 
       (9*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
            hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
               (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
               Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)))/2. + 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (9*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- 3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       (3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,v5/v3) - hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/
                6. - hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
               hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
               hvs(v1)*hvs(-v3)*hvs(v5)*
                (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                  rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                  (Power(M_PI,2)*
                     rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) - 
               hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v3)) + rlog(Abs(v5)))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v3)))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.))))/2. \
- (3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
            (rlog(Abs(v3)) - rlog(Abs(v5)))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (rlog(Abs(v2)) - rlog(Abs(v5)))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
               Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
               hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
               hvs(v2)*hvs(v3)*hvs(-v5)*
                (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                  rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                  (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/
                   6. - Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/
                   6.) - hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.))))/2.))/
   (-v2 + v4 + v5) - ((v1f - v1i - v3f + v3i - v4f + v4i)*
     ((3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/4. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. + 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/4. - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. - 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. - 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2.))/
   (-v1 + v3 + v4) - ((-v2f + v2i)*
     (-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. + 
       (9*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/4. + 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. - 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (9*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v5))))/2. - 
       (9*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. - 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2)))/v2 - 
  ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     ((9*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/4. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) + (3*
          (-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2.))/
   (v1 + v2 - v4) - ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     ((-3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (9*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/4. + 
       (3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) + (3*
          (-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. - 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. - 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2.))/
   (v2 + v3 - v5) - ((-v3f + v3i)*
     ((9*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/2. + 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)) + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. + 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)) + 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)) - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)) - 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/4. + 
       3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. - 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (9*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. - 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/4. - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v5))) - 
       (9*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/2. + 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v5))) - (3*
          (Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. - 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. - 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (3*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
            (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. \
+ hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
            (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - 
                    M_PI*sign(v4),2))/2. + 
               (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                     M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   2))/2. + (hvs((v2 - v4)/v1)*
                  rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.)))/2. + 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       (3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
            (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                  hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. \
+ (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
            (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(hvs(-v2)*hvs(v4)*
                   Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),
                    2)*hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. \
+ (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                     2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2.))/v3 - 
  ((v2f - v2i - v4f + v4i - v5f + v5i)*
     ((3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/4. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       (9*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/4. - 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (9*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) + (3*
          (-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       (15*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. + 
       (15*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       (3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. + 
       (9*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/4. + 
       (9*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/4. + 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (9*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/4. + 
       (3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
            (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                  hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. \
+ (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
            (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(hvs(-v1)*hvs(v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*hvs(v4)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                     2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.)))/2. - 
       (3*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
            (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. \
+ hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
            (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - 
                    M_PI*sign(v4),2))/2. + 
               (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                     M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   2))/2. + (hvs((v2 - v4)/v1)*
                  rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.)))/2. + 
       (9*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/4. + 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
            (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                  hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. \
+ (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
            (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(hvs(v1)*hvs(-v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*
                   hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                     2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. - 
       (3*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
            (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. \
+ hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
            (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. \
+ hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),
                   2))/2. + (hvs((v3 - v5)/v2)*
                  rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),
                   2))/2.) + hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                     M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.)))/2.))/
   (-v2 + v4 + v5) + (3*(((-2*
             (Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                (v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
            Power(M_PI,2)*hvs(-v1)*hvs(-v4) - Power(M_PI,2)*hvs(-v3)*hvs(-v4)\
))/(4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v2) + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - 
            Power(v1 - v4,2)*Power(v5,2))) + 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                (v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)\
) + (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)\
))/(4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
            Power(M_PI,2)*hvs(-v2)*hvs(-v3) + 
            Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) + 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)*hvs(-v1)*hvs(-v3) - 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))))*
     (-atan(((-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
            sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
              Power(v2*v3 + v4*(-v3 + v5),2) - 
              2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                 v2*(v4*v5 + v3*(v4 + v5)))))/
          (Power(v1,2)*Power(v2 - v5,2) + 2*v1*v4*(v2 + v3 - v5)*v5 + 
            Power(v2*v3 + v4*(-v3 + v5),2))) + 
       atan(((-(v1f*v2f) - v2f*v3f + v3f*v4f + v1f*v5f - v4f*v5f)*
           sqrt(-Power(v2f*v3f - v4f*(v3f - v5f),2) - 
             Power(v1f,2)*Power(-v2f + v5f,2) + 
             2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
                v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f))))/
         (Power(v1f,2)*Power(v2f - v5f,2) + 
           2*v1f*v4f*(v2f + v3f - v5f)*v5f + 
           Power(v2f*v3f + v4f*(-v3f + v5f),2))) - 
       M_PI*hvs(2*(Power(v1,2)*Power(v2 - v5,2) + 
            2*v1*v4*(v2 + v3 - v5)*v5 + Power(v2*v3 + v4*(-v3 + v5),2)))*
        sign(-2*(-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) + 
       M_PI*hvs(2*(Power(v1f,2)*Power(v2f - v5f,2) + 
            2*v1f*v4f*(v2f + v3f - v5f)*v5f + 
            Power(v2f*v3f + v4f*(-v3f + v5f),2)))*
        sign(-2*(-(v1f*v2f) - v2f*v3f + v3f*v4f + v1f*v5f - v4f*v5f)*
          sqrt(-Power(v2f*v3f - v4f*(v3f - v5f),2) - 
            Power(v1f,2)*Power(-v2f + v5f,2) + 
            2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
               v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f))))))/2. - 
  (3*(((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                  (-v3f + v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
               2*(-v2f + v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
            hvs(v4/v1)*rLi(2,1 - v4/v1) - Power(rlog(Abs(v1)),2)/2. + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            Power(rlog(Abs(v3)),2)/2. + rlog(Abs(v1))*rlog(Abs(v4)) - 
            rlog(Abs(v3))*rlog(Abs(v4)) - 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
            rlog(Abs(v1))*rlog(Abs(v2)) - 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2)\
)) + ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(v3/v5)*rLi(2,1 - v3/v5) - 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
            rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) + 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) \
+ (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
            hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
            rlog(Abs(v4))*rlog(Abs(v5)) - 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
            rlog(Abs(v2))*rlog(Abs(v3)) - 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
            rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))))*
     (-atan(((-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
            sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
              Power(v2*v3 + v4*(-v3 + v5),2) - 
              2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                 v2*(v4*v5 + v3*(v4 + v5)))))/
          (Power(v1,2)*Power(v2 - v5,2) + 2*v1*v4*(v2 + v3 - v5)*v5 + 
            Power(v2*v3 + v4*(-v3 + v5),2))) + 
       atan(((-(v1f*v2f) - v2f*v3f + v3f*v4f + v1f*v5f - v4f*v5f)*
           sqrt(-Power(v2f*v3f - v4f*(v3f - v5f),2) - 
             Power(v1f,2)*Power(-v2f + v5f,2) + 
             2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
                v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f))))/
         (Power(v1f,2)*Power(v2f - v5f,2) + 
           2*v1f*v4f*(v2f + v3f - v5f)*v5f + 
           Power(v2f*v3f + v4f*(-v3f + v5f),2))) - 
       M_PI*hvs(2*(Power(v1,2)*Power(v2 - v5,2) + 
            2*v1*v4*(v2 + v3 - v5)*v5 + Power(v2*v3 + v4*(-v3 + v5),2)))*
        sign(-2*(-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) + 
       M_PI*hvs(2*(Power(v1f,2)*Power(v2f - v5f,2) + 
            2*v1f*v4f*(v2f + v3f - v5f)*v5f + 
            Power(v2f*v3f + v4f*(-v3f + v5f),2)))*
        sign(-2*(-(v1f*v2f) - v2f*v3f + v3f*v4f + v1f*v5f - v4f*v5f)*
          sqrt(-Power(v2f*v3f - v4f*(v3f - v5f),2) - 
            Power(v1f,2)*Power(-v2f + v5f,2) + 
            2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
               v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f))))))/2.
;
 return integrandRe54;
}  


==> anc/evaluate_pentagon/src/functions/f55Eu.cpp <==

#include "../header.h"


double integrandEu55 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu55=  -(bcphi5Re*(-2*(Power(v4,2)*Power(-v3 + v5,2) + 
           Power(v2*(-v1 + v3) + v1*v5,2) + 
           2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
              v1*Power(v5,2)))*
         ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
           (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
           (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
           (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
           (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
           (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
           (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
           (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
           (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
           (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
        (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
         (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
            (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
           2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
            Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
           2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
              (-v2f + v2i)*(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
              (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
              (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
            ((-(t*v2f) - (1 - t)*v2i)*
               (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
              (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
           2*(-(t*v4f) - (1 - t)*v4i)*
            ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
               (-(t*v3f) - (1 - t)*v3i) + 
              (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
               (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
              (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
               (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
              ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                 (-(t*v1f) - (1 - t)*v1i)*
                  (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
               (-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                 (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                 (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                 (-v1f + v1i)*
                  (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
               (-(t*v5f) - (1 - t)*v5i) - 
              2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
               (-(t*v5f) - (1 - t)*v5i) - 
              (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
           2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
               (-(t*v3f) - (1 - t)*v3i)*
               (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
              ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                 (-(t*v1f) - (1 - t)*v1i)*
                  (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
               (-(t*v5f) - (1 - t)*v5i) - 
              (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)))))/
   (4.*v2*v3*v4*(v1 - v3 + v5)*
     sqrt(Power(v4,2)*Power(-v3 + v5,2) + Power(v2*(-v1 + v3) + v1*v5,2) + 
       2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2)))) \
+ ((-v1f + v1i + v4f - v4i)*((-3*Power(rlog(Abs(v1)),3))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/2. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. - 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. + 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2.))/(v1 - v4) - 
  ((-v1f + v1i + v4f - v4i)*((-9*Power(M_PI,2)*Power(hvs(-v1),2)*
          rlog(Abs(v1)))/4. - (3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*
          rlog(Abs(v1)))/2. - 3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*
        rlog(Abs(v1)) + (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/
        2. + (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2.))/(v1 - v4) - 
  ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     ((3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (9*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
               rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2.))/
   (v1 + v2 - v4) + ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     ((Power(M_PI,2)*rlog(Abs(v2)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/2. - 
       (Power(M_PI,2)*rlog(Abs(v3)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*rlog(Abs(v3))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/2. - 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. - (9*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/4. + 
       (3*Power(rlog(Abs(v4)),3))/4. + 
       (3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2.))/
   (v1 + v2 - v4) + ((v1f - v1i - v3f + v3i - v4f + v4i)*
     (3*zeta3 - Power(rlog(Abs(v1)),3)/2. + 
       (Power(M_PI,2)*rlog(Abs(v2)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. - 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) + 
       3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (3*rlog(Abs(v2))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v3)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. + (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/4. - 
       (3*Power(rlog(Abs(v3)),3))/4. - 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. + 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. - (3*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. - (3*rlog(Abs(v2))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. + (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/2. + 
       Power(rlog(Abs(v4)),3)/2. - 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       (3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2.))/
   (-v1 + v3 + v4) + ((v2f - v2i - v4f + v4i)*
     ((3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/2. - 
       (3*Power(rlog(Abs(v2)),3))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/2. - 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/2. + 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2.))/(-v2 + v4) + 
  ((v1f - v1i - v3f + v3i)*((3*Power(rlog(Abs(v1)),3))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (9*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4.))/(-v1 + v3) + 
  ((-v2f + v2i + v5f - v5i)*((3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. - 
       (3*Power(rlog(Abs(v5)),3))/4.))/(v2 - v5) + 
  ((v3f - v3i - v5f + v5i)*((-3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. + 
       (9*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. - 
       3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. - 
       3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)) + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. + 
       (3*Power(rlog(Abs(v5)),3))/4.))/(-v3 + v5) - 
  ((v2f - v2i - v4f + v4i)*((-3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*
          rlog(Abs(v1)))/2. - 3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*
        rlog(Abs(v1)) + (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/
        2. - (9*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/2. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2.))/(-v2 + v4) - 
  ((-v2f + v2i + v5f - v5i)*((-9*Power(M_PI,2)*Power(hvs(-v5),2)*
          rlog(Abs(v5)))/4. + (3*
          (Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4.))/(v2 - v5) - 
  ((v1f - v1i - v3f + v3i)*((9*Power(M_PI,2)*Power(hvs(-v1),2)*
          rlog(Abs(v1)))/4. - (3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*
          rlog(Abs(v1)))/2. + (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*
          rlog(Abs(v1)))/2. - 3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*
        rlog(Abs(v1)) - (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/
        2. + (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (9*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4.))/(-v1 + v3) - 
  ((v3f - v3i - v5f + v5i)*((3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*
          rlog(Abs(v1)))/2. - 3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*
        rlog(Abs(v1)) - (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/
        2. - 3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)) + 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)) - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. + 
       (9*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       (9*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4.))/(-v3 + v5) - 
  ((-v2f + v2i)*((9*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/4. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2.))/v2 + 
  ((v2f - v2i - v4f + v4i - v5f + v5i)*
     (3*zeta3 - (Power(M_PI,2)*rlog(Abs(v2)))/4. + 
       Power(rlog(Abs(v2)),3)/4. - (Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. - 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*rlog(Abs(v3))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. - 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. + (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/4. - 
       Power(rlog(Abs(v4)),3)/4. - 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) - 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2.))/
   (-v2 + v4 + v5) + ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     (-3*zeta3 + (Power(M_PI,2)*rlog(Abs(v2)))/4. + 
       (3*Power(rlog(Abs(v2)),3))/4. - (Power(M_PI,2)*rlog(Abs(v3)))/4. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. - 
       Power(rlog(Abs(v3)),3)/2. + 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       (3*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/2. + 
       3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) + (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. - 
       (9*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. + 
       Power(rlog(Abs(v5)),3)/2. + 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- 3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/
   (v2 + v3 - v5) + ((-v2f + v2i)*
     ((Power(M_PI,2)*rlog(Abs(v1)))/4. + (3*Power(rlog(Abs(v1)),3))/4. - 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. + 
       (3*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. + 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v2))*rlog(Abs(v3))*
          rlog(Abs(v5)))/2. - (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v1))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v2))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v3))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. + (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. - 
       (3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. + 
       (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2.))/
   v2 + ((-v3f + v3i)*((Power(M_PI,2)*rlog(Abs(v1)))/4. - 
       (Power(M_PI,2)*rlog(Abs(v2)))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/2. - 
       Power(rlog(Abs(v2)),3) - 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*rlog(Abs(v2))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/4. + 
       (3*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. + 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- 3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/4. + 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v5)))/2. + (9*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v2))*rlog(Abs(v3))*
          rlog(Abs(v5)))/2. + (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. - 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v1))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v2))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v3))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. + 
       (3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/2. - 
       3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. + 
       Power(rlog(Abs(v5)),3) - 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       (3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (9*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2.))/
   v3 + ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     ((3*d38s3)/2. - (85*zeta3)/2. - Power(rlog(Abs(v1)),3) - 
       (Power(M_PI,2)*rlog(Abs(v2)))/4. + Power(rlog(Abs(v2)),3)/4. + 
       (9*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
            hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
               (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
               Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)))/2. - 
       3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (3*rlog(Abs(v2))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v3)))/2. + 
       (15*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. + 
       (9*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. - (15*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/
        4. - (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/4. + 
       (3*Power(rlog(Abs(v3)),3))/4. + 
       (9*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
            hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
               (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
               Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)))/2. + 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. + 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. + (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. + 
       Power(rlog(Abs(v4)),3)/4. + 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,v4/v1) - hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
               Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
               hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
               hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
               hvs(-v1)*hvs(v3)*hvs(v4)*
                (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                  rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                  (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                   6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/
                   6.) - hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v4)))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v3)))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))))/2. \
+ (3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
            (rlog(Abs(v2)) - rlog(Abs(v4)))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v4)))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + 
               rLi(3,v2/v4) - hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                6. - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
               hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
               hvs(v1)*hvs(v2)*hvs(-v4)*
                (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                  rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                  (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                   6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                   6.) - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))))/2. + 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       (9*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
            hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
               (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
               Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)))/2. + 
       (3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       3*rlog(Abs(v4))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/4. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v5)))/2. + (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) + (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/2. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. + 
       (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/2. - 
       Power(rlog(Abs(v5)),3)/4. + 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       (9*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
            hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
               (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
               Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)))/2. + 
       (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,v5/v2) - hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
               Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
               hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
               hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
               hvs(-v2)*hvs(v4)*hvs(v5)*
                (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                  rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                  (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/
                   6. - Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/
                   6.) - hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v5)))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v4)))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.))))/2. \
- (3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
            (rlog(Abs(v3)) - rlog(Abs(v5)))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (rlog(Abs(v2)) - rlog(Abs(v5)))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
               Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
               hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
               hvs(v2)*hvs(v3)*hvs(-v5)*
                (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                  rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                  (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/
                   6. - Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/
                   6.) - hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.))))/2.))/
   (v1 - v3 + v5) + ((-v4f + v4i)*
     (-(Power(M_PI,2)*rlog(Abs(v1)))/4. - Power(rlog(Abs(v1)),3) - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/2. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/4. + 
       (3*Power(rlog(Abs(v2)),3))/2. + 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       (9*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*rlog(Abs(v2))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) + 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)) + 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) - (9*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/4. + 
       Power(rlog(Abs(v3)),3) + 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (3*rlog(Abs(v3))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. + 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) - 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. - (3*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. + (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/4. - 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- 3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. - 
       3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. - 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v1))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v2))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v3))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. - 
       (3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/2. - 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. + 
       (3*Power(rlog(Abs(v5)),3))/4. - 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       (3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,v5/v3) - hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/
                6. - hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
               hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
               hvs(v1)*hvs(-v3)*hvs(v5)*
                (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                  rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                  (Power(M_PI,2)*
                     rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) - 
               hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v3)) + rlog(Abs(v5)))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v3)))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.))))/2. \
+ (3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
            (rlog(Abs(v3)) - rlog(Abs(v5)))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (rlog(Abs(v2)) - rlog(Abs(v5)))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
               Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
               hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
               hvs(v2)*hvs(v3)*hvs(-v5)*
                (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                  rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                  (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/
                   6. - Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/
                   6.) - hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.))))/2.))/v4 - 
  (3*(-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                Power(v3*v4 + (v1 - v4)*v5,2) + 
                2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                   v3*(v1*v5 + v4*(v1 + v5))))*
              (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
              (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                 (v1f - v1i - v3f + v3i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
                2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i)) + 
                2*(-(t*v2f) - (1 - t)*v2i)*
                 (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                   2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-v1f + v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-v1f + v1i - v5f + v5i) + 
                      (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-v4f + v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                      (-(t*v4f) - (1 - t)*v4i)) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))))\
)*(-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
             (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
             Power(M_PI,2)*hvs(-v1)*hvs(-v4) - 
             Power(M_PI,2)*hvs(-v3)*hvs(-v4)))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
            Power(v3*v4 + (v1 - v4)*v5,2) + 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) - 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v2) + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
            Power(v1 - v4,2)*Power(v5,2))) - 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                (v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)\
) + (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)\
))/(4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
            Power(v1*(v2 - v5) + v4*v5,2) + 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) - 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
            Power(M_PI,2)*hvs(-v2)*hvs(-v3) + 
            Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(Power(v1,2)*Power(v2 - v5,2) + 
            Power(v2*v3 + v4*(-v3 + v5),2) + 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) - 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)*hvs(-v1)*hvs(-v3) - 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
            Power(v2*(-v1 + v3) + v1*v5,2) + 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))))*
     rlog(Abs(((v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5 - 
            sqrt(Power(v1,2)*Power(v2 - v5,2) + 
              Power(v2*v3 + v4*(-v3 + v5),2) + 
              2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                 v2*(v4*v5 + v3*(v4 + v5)))))*
          (v1f*v2f - v2f*v3f - v3f*v4f - v1f*v5f + v4f*v5f + 
            sqrt(Power(v2f*v3f - v4f*(v3f - v5f),2) + 
              Power(v1f,2)*Power(-v2f + v5f,2) - 
              2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
                 v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f)))))/
        ((v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5 + 
            sqrt(Power(v1,2)*Power(v2 - v5,2) + 
              Power(v2*v3 + v4*(-v3 + v5),2) + 
              2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                 v2*(v4*v5 + v3*(v4 + v5)))))*
          (v1f*v2f - v2f*v3f - v3f*v4f - v1f*v5f + v4f*v5f - 
            sqrt(Power(v2f*v3f - v4f*(v3f - v5f),2) + 
              Power(v1f,2)*Power(-v2f + v5f,2) - 
              2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
                 v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f))))))))/2. + 
  (3*(-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                Power(v3*v4 + (v1 - v4)*v5,2) + 
                2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                   v3*(v1*v5 + v4*(v1 + v5))))*
              (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
              (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                 (v1f - v1i - v3f + v3i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
                2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i)) + 
                2*(-(t*v2f) - (1 - t)*v2i)*
                 (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                   2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-v5f + v5i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-v1f + v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-v1f + v1i - v5f + v5i) + 
                      (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-v4f + v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                      (-(t*v4f) - (1 - t)*v4i)) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    ((-(t*v1f) - (1 - t)*v1i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v4f) - (1 - t)*v4i)*
                       (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))))\
)*(Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
             hvs(v4/v1)*rLi(2,1 - v4/v1) - Power(rlog(Abs(v1)),2)/2. + 
             hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
             Power(rlog(Abs(v3)),2)/2. + rlog(Abs(v1))*rlog(Abs(v4)) - 
             rlog(Abs(v3))*rlog(Abs(v4)) - 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
            Power(v3*v4 + (v1 - v4)*v5,2) + 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) - 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
            rlog(Abs(v1))*rlog(Abs(v2)) - 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
            Power(v1 - v4,2)*Power(v5,2))) - 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*
                (v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(v3/v5)*rLi(2,1 - v3/v5) - 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
            rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
            Power(v2*(-v1 + v3) + v1*v5,2) + 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) - 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                (v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)\
) + (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
            hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
            rlog(Abs(v4))*rlog(Abs(v5)) - 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
            Power(v1*(v2 - v5) + v4*v5,2) + 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) - 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
            rlog(Abs(v2))*rlog(Abs(v3)) - 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
            rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(Power(v1,2)*Power(v2 - v5,2) + 
            Power(v2*v3 + v4*(-v3 + v5),2) + 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))))*
     rlog(Abs(((v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5 - 
            sqrt(Power(v1,2)*Power(v2 - v5,2) + 
              Power(v2*v3 + v4*(-v3 + v5),2) + 
              2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                 v2*(v4*v5 + v3*(v4 + v5)))))*
          (v1f*v2f - v2f*v3f - v3f*v4f - v1f*v5f + v4f*v5f + 
            sqrt(Power(v2f*v3f - v4f*(v3f - v5f),2) + 
              Power(v1f,2)*Power(-v2f + v5f,2) - 
              2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
                 v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f)))))/
        ((v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5 + 
            sqrt(Power(v1,2)*Power(v2 - v5,2) + 
              Power(v2*v3 + v4*(-v3 + v5),2) + 
              2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                 v2*(v4*v5 + v3*(v4 + v5)))))*
          (v1f*v2f - v2f*v3f - v3f*v4f - v1f*v5f + v4f*v5f - 
            sqrt(Power(v2f*v3f - v4f*(v3f - v5f),2) + 
              Power(v1f,2)*Power(-v2f + v5f,2) - 
              2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
                 v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f))))))))/2. - 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     ((-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. + 
       3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (9*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/4. - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/2. + 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. - 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. - 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2.))/
   (-v1 + v3 + v4) - ((v2f - v2i - v4f + v4i - v5f + v5i)*
     ((3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. + 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. - 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. - 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2.))/
   (-v2 + v4 + v5) - ((-v3f + v3i)*
     ((3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. + 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/2. - 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/4. + 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. - 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2)))/v3 - 
  ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     ((9*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) + (3*
          (-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2.))/
   (v2 + v3 - v5) - ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     (-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. - 
       3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (9*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (15*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. - 
       (15*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (9*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) + (3*
          (-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (9*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/4. + 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. + 
       (9*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/4. + 
       (9*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/4. + 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. - 
       (3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
            (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                  hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. \
+ (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
            (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(hvs(-v1)*hvs(v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*hvs(v4)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                     2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.)))/2. + 
       (3*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
            (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. \
+ hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
            (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - 
                    M_PI*sign(v4),2))/2. + 
               (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                     M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   2))/2. + (hvs((v2 - v4)/v1)*
                  rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.)))/2. + 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (9*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/4. + 
       (3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
            (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                  hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. \
+ (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
            (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(hvs(-v2)*hvs(v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*hvs(v5)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                     2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. - 
       (3*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
            (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. \
+ hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
            (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. \
+ hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),
                   2))/2. + (hvs((v3 - v5)/v2)*
                  rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),
                   2))/2.) + hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                     M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.)))/2.))/
   (v1 - v3 + v5) - ((-v4f + v4i)*
     (-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)) + 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)) - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)) + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (9*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/2. + 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)) + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/4. - 
       (9*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v3))) - 
       (9*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) - (3*
          (-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) - 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
               rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (9*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) + 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. - 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. - 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. - 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. - 
       (3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
            (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                  hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. \
+ (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
            (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(hvs(v1)*hvs(-v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*hvs(v5)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                     2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. + 
       (3*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
            (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
            hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
                hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
            (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                   Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),
                    2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                     M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                   2))/2. - (hvs(-1 + v2/v5)*
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                   2))/2. + (hvs((v2 - v5)/v3)*
                  rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.)))/2.))/v4
;
 return integrandEu55;
}  


==> anc/evaluate_pentagon/src/functions/f55Im.cpp <==

#include "../header.h"


double integrandIm55 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
     bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm55=  (bcphi5Re*(-2*(Power(v4,2)*Power(-v3 + v5,2) + 
          Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
           (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
          2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
           Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
             (-v2f + v2i)*(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v4f) - (1 - t)*v4i)*
           ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i - t*v3f - 
                   (1 - t)*v3i))*(-(t*v5f) - (1 - t)*v5i) - 
             2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
          2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)))))/
   (4.*v2*v3*v4*(v1 - v3 + v5)*
     sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
       Power(v2*(-v1 + v3) + v1*v5,2) - 
       2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2)))) \
- ((-v1f + v1i + v4f - v4i)*((3*Power(M_PI,3)*Power(hvs(-v1),3))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v2),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/4. + 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4) + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/4. - 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4))/4. - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/2.))/(v1 - v4) - 
  ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     ((-3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v2),2))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4))/2. + 
       (9*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/4. - 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v4),2))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v4),3))/4. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       (3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2.))/(v1 + v2 - v4) - 
  ((v2f - v2i - v4f + v4i)*((-3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v2),2))/
        2. + (3*Power(M_PI,3)*Power(hvs(-v2),3))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3))/2. + 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4) - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5))/2.))/(-v2 + v4) - 
  ((v1f - v1i - v3f + v3i)*((-3*Power(M_PI,3)*Power(hvs(-v1),3))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v5))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5))/2. + 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5) + 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5))/2. - 
       (9*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/4.))/(-v1 + v3) - 
  ((v3f - v3i - v5f + v5i)*((3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3))/4. - 
       (9*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/4. + 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4) - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v5))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/4. + 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5) - 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5) - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v5),3))/4.))/(-v3 + v5) - 
  ((-v2f + v2i + v5f - v5i)*((-3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/
        4. + (3*Power(M_PI,3)*Power(hvs(-v5),3))/4.))/(v2 - v5) - 
  ((-v2f + v2i)*((-3*Power(M_PI,3)*Power(hvs(-v1),3))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/4. - 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/4. + 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       (3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/4. - 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5))/4. + 
       (3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/4. - 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/2. - 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       (3*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (3*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2.))/v2 + 
  ((-v1f + v1i + v4f - v4i)*((9*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/4. + 
       (3*(-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))))/2. + 
       (3*(-2*M_PI*hvs(-v2)*rlog(Abs(v1))*rlog(Abs(v2)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v2)),2)))/4. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/4. + 
       3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)) - 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) + 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))))/4. + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/2.))/(v1 - v4) + 
  ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     (-(Power(M_PI,3)*hvs(-v2))/4. + (Power(M_PI,3)*hvs(-v3))/4. + 
       (Power(M_PI,3)*hvs(-v4))/4. + 
       (3*(-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))))/4. - 
       (3*(-2*M_PI*hvs(-v2)*rlog(Abs(v1))*rlog(Abs(v2)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v2)),2)))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/4. - 
       (3*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*(-(M_PI*hvs(-v3)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v3))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)))/2. + 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (9*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/4. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. - 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v4))))/2. - 
       (9*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/4. + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v3))*rlog(Abs(v4)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v4)),2)))/4. + 
       (3*(hvs(-(v4/v1))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v2)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (3*(hvs(-(v4/v1))*rlog(Abs(v3))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v3)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (3*(hvs(-(v4/v1))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))))/
        2.))/(v1 + v2 - v4) + ((v2f - v2i - v4f + v4i)*
     ((9*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/2. + 
       (3*(-2*M_PI*hvs(-v2)*rlog(Abs(v1))*rlog(Abs(v2)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v2)),2)))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))))/2. + 
       3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)) - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/2. + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/2. - 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2.))/(-v2 + v4) + 
  ((-v2f + v2i + v5f - v5i)*((9*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/4. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/4.))/(v2 - v5) + 
  ((v3f - v3i - v5f + v5i)*((-3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)))/
        2. + (3*rlog(Abs(v1))*
          (-(M_PI*hvs(-v3)*rlog(Abs(v2))) - M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/4. + 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))))/4. + 
       (9*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/4. + 
       3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)) - 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)) - 
       3*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)) - 
       (9*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/4. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/4.))/(-v3 + v5) + 
  ((v1f - v1i - v3f + v3i)*((-9*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/4. + 
       (3*(-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/4. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)) + 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v5))))/4. + 
       (9*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/4. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/4.))/(-v1 + v3) + 
  ((-v2f + v2i)*(-(Power(M_PI,3)*hvs(-v1))/4. + (Power(M_PI,3)*hvs(-v5))/4. - 
       (9*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/4. - 
       (3*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/4. + 
       (3*(-(M_PI*hvs(-v1)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/2. + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/4. + 
       (3*(hvs(-(v4/v1))*rlog(Abs(v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (3*(-(M_PI*hvs(-v1)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-v5)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-v5)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
            2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                  rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
             rlog(Abs(v5))))/2. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/4. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/2. + 
       (3*(hvs(-(v5/v2))*rlog(Abs(v5))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/
        2.))/v2 - ((v1f - v1i - v3f + v3i - v4f + v4i)*
     ((Power(M_PI,3)*Power(hvs(-v1),3))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2))/4. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v3),2))/4. + 
       (3*Power(M_PI,3)*Power(hvs(-v3),3))/4. + 
       3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. - 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. - 
       (9*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4))/4. - 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/2. - 
       (Power(M_PI,3)*Power(hvs(-v4),3))/2. - 
       3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) - (3*Power(M_PI,2)*hvs(-v2)*
          (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 
       (hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + 
            M_PI*sign(v1),3))/2. - 
       (hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + 
            M_PI*sign(v1),3))/2. - 
       (hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3))/
        2.))/(-v1 + v3 + v4) - ((v2f - v2i - v4f + v4i - v5f + v5i)*
     (-(Power(M_PI,3)*Power(hvs(-v2),3))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3))/4. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/4. - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v4),2))/4. + 
       (Power(M_PI,3)*Power(hvs(-v4),3))/4. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. - 
       (3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       (hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + 
            M_PI*sign(v2),3))/2. - 
       (hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + 
            M_PI*sign(v2),3))/2. - 
       (hvs(-(v2/v4))*Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3))/
        2.))/(-v2 + v4 + v5) + ((v1f - v1i - v3f + v3i - v4f + v4i)*
     (-(Power(M_PI,3)*hvs(-v2))/4. + (Power(M_PI,3)*hvs(-v3))/4. - 
       (Power(M_PI,3)*hvs(-v4))/4. + 
       (3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/2. - 
       (3*(-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))))/4. + 
       3*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*rlog(Abs(v1))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (3*(-(M_PI*hvs(-v2)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (9*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/4. - 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/4. - 
       (3*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v3))))/2. + 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/2. + 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v2))*rlog(Abs(v3)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v3)),2)))/4. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (9*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-v4)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))))/4. - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/2. - 
       3*(hvs(-(v4/v1))*rlog(Abs(v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) - 
       (3*(hvs(-(v4/v1))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v2)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. + (3*(hvs(-(v4/v1))*rlog(Abs(v3))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v3)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. + (3*(hvs(-(v4/v1))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - 3*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) - 
       3*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) - 
       3*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.)))/
   (-v1 + v3 + v4) + ((v2f - v2i - v4f + v4i - v5f + v5i)*
     ((Power(M_PI,3)*hvs(-v2))/4. + (Power(M_PI,3)*hvs(-v3))/4. - 
       (Power(M_PI,3)*hvs(-v4))/4. - 
       (3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/4. + 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))))/4. + 
       (3*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*(-(M_PI*hvs(-v3)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v3))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/4. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v4))))/2. + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v3))*rlog(Abs(v4)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v4)),2)))/4. + 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(hvs(-(v5/v2))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + (3*(hvs(-(v5/v2))*rlog(Abs(v3))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v3)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + (3*(hvs(-(v5/v2))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v4)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - 3*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) - 
       3*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) - 
       3*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.)))/
   (-v2 + v4 + v5) - ((-v3f + v3i)*
     ((3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2))/2. + 
       Power(M_PI,3)*Power(hvs(-v2),3) - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/4. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3))/4. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v3),2))/4. - 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/4. - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/4. + 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       (3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v5))/4. - 
       3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5) - 
       (9*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/4. + 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5))/4. - 
       (3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2))/2. + 
       3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2) + 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/4. - 
       Power(M_PI,3)*Power(hvs(-v5),3) - 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       (3*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) - (3*Power(M_PI,2)*hvs(-v3)*
          (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2))/2. + 
       (9*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       (hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + 
            M_PI*sign(v2),3))/2. - 
       hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3)))/
   v3 - ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     ((-3*Power(M_PI,3)*Power(hvs(-v2),3))/4. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3))/4. + 
       (Power(M_PI,3)*Power(hvs(-v3),3))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/4. + 
       (9*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/4. - 
       (Power(M_PI,3)*Power(hvs(-v5),3))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       3*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) + 
       (3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       3*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) + (hvs(-(v5/v3))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),3))/2. + 
       (hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),
           3))/2. + (hvs(-(v3/v5))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3))/2.))/
   (v2 + v3 - v5) + ((-v3f + v3i)*
     (-(Power(M_PI,3)*hvs(-v1))/4. + (Power(M_PI,3)*hvs(-v2))/2. - 
       (Power(M_PI,3)*hvs(-v5))/4. + 3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2) - 
       (3*(-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))))/2. - 
       (3*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*(-(M_PI*hvs(-v2)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/4. - 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))))/4. - 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v2))*rlog(Abs(v3)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v3)),2)))/4. + 
       (3*(-(M_PI*hvs(-v1)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/4. + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/4. + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/4. + 
       (3*(hvs(-(v4/v1))*rlog(Abs(v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (3*(-(M_PI*hvs(-v1)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2) + 
       (9*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v5))))/4. + 
       3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))) + 
       (3*(-(M_PI*hvs(-v5)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-v5)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
            2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                  rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
             rlog(Abs(v5))))/2. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2)))/2. - 
       3*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)) - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/4. - 
       3*(hvs(-(v5/v2))*rlog(Abs(v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) - 
       (3*(hvs(-(v5/v2))*rlog(Abs(v3))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v3)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + (9*(hvs(-(v5/v2))*rlog(Abs(v5))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - 3*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) - 
       6*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.)))/v3 + 
  ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     (-(Power(M_PI,3)*hvs(-v2))/4. + (Power(M_PI,3)*hvs(-v3))/4. - 
       (9*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/4. + 
       (3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/2. - 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))))/4. - 
       (3*(-(M_PI*hvs(-v2)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v3))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/2. + 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/2. + 
       3*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
           rlog(Abs(v5))) + (3*
          (-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/4. - 
       (9*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/4. + 
       (3*(hvs(-(v5/v2))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + (3*(hvs(-(v5/v2))*rlog(Abs(v3))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v3)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - 3*(hvs(-(v5/v2))*rlog(Abs(v5))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) + 
       3*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) + 
       3*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) + 
       3*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.)))/
   (v2 + v3 - v5) - ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     (Power(M_PI,3)*Power(hvs(-v1),3) - (Power(M_PI,3)*Power(hvs(-v2),3))/4. - 
       (15*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/4. + 
       (15*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v3),2))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v3),3))/4. - 
       3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. + 
       (9*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/4. - 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/2. - 
       (Power(M_PI,3)*Power(hvs(-v4),3))/4. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       (3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       (3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v5))/4. + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/2. - 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/2. + 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/2. - 
       (3*Power(M_PI,3)*hvs(-v4)*Power(hvs(-v5),2))/2. + 
       (Power(M_PI,3)*Power(hvs(-v5),3))/4. + 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. + 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) + 
       3*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) + 
       (3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       (3*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. + 
       (3*hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + 
            M_PI*sign(v1),3))/4. + 
       (hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + 
            M_PI*sign(v1),3))/2. + 
       (hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + 
            M_PI*sign(v2),3))/2. + 
       (hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + 
            M_PI*sign(v2),3))/2. + 
       (3*hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),
           3))/4. + (3*hvs(-(v5/v3))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),3))/4. + 
       (hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),
           3))/2. + (hvs(-(v2/v4))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3))/2. - 
       (3*(-((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
                Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/
             2. - ((M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             ((hvs(-v1)*hvs(v3)*
                  Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),
                   3)*hvs(v4))/6. - 
               (hvs((-v1 + v3)/v4)*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((-v1 + v4)/v3)*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v4/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v3/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),3))/6.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                  2*M_PI*hvs(-v1)*hvs(-(v3*v4)),3)/6. - 
               (hvs((-v1 + v3)/v4)*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((-v1 + v4)/v3)*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v4/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v3/v1)*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),3))/6.)))/2. + 
       (3*(-(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/
             2. - (hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             ((hvs(v1)*hvs(v2)*hvs(-v4)*
                  Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),
                   3))/6. - (hvs(-1 + v2/v4)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v1/v4)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((v1 - v4)/v2)*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs((v2 - v4)/v1)*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   3))/6.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),3)/6. - 
               (hvs(-1 + v2/v4)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs(-1 + v1/v4)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((v1 - v4)/v2)*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   3))/6. - (hvs((v2 - v4)/v1)*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   3))/6.)))/2. + 
       (hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),
           3))/2. + (3*hvs(-(v3/v5))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3))/4. + 
       (3*(-((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
                Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/
             2. - ((M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             ((hvs(-v2)*hvs(v4)*
                  Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),
                   3)*hvs(v5))/6. - 
               (hvs((-v2 + v4)/v5)*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((-v2 + v5)/v4)*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v5/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs(-1 + v4/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),3))/6.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                  2*M_PI*hvs(-v2)*hvs(-(v4*v5)),3)/6. - 
               (hvs((-v2 + v4)/v5)*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs((-v2 + v5)/v4)*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v5/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),3))/6. - 
               (hvs(-1 + v4/v2)*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),3))/6.)))/2. - 
       (3*(-(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. \
- (hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. \
+ hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             ((hvs(v2)*hvs(v3)*hvs(-v5)*
                  Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),
                   3))/6. - (hvs(-1 + v3/v5)*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v2/v5)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((v2 - v5)/v3)*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),
                   3))/6. - (hvs((v3 - v5)/v2)*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),
                   3))/6.) + hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),3)/6. - 
               (hvs(-1 + v3/v5)*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v2/v5)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((v2 - v5)/v3)*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
               (hvs((v3 - v5)/v2)*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.)))/2.))/
   (v1 - v3 + v5) - ((-v4f + v4i)*
     (Power(M_PI,3)*Power(hvs(-v1),3) + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v2),2))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),3))/2. - 
       3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3) - 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3) + 
       (9*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/4. + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v3),2))/4. - 
       Power(M_PI,3)*Power(hvs(-v3),3) - 
       (9*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)))/2. + 
       3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/4. - 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4) + 
       3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4) + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4))/4. + 
       (3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v4))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/4. - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/2. - 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v4),2))/4. - 
       (3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. + 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)))/2. - 
       (3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
          hvs(-1 + v4/v1))/2. + 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/4. + 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5) - 
       3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5) + 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/4. - 
       (3*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5))/2. + 
       (3*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5))/4. - 
       (3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*hvs(-v5))/2. - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2))/2. + 
       (9*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/4. - 
       (3*Power(M_PI,3)*Power(hvs(-v5),3))/4. + 
       3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       (3*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
          (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. + 
       (3*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
          hvs(-1 + v5/v2))/2. + 
       hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),
         3) + (hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + 
            M_PI*sign(v3),3))/2. - 
       (hvs(-(v5/v3))*Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + 
            M_PI*sign(v3),3))/2. - 
       (hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),
           3))/2. - (hvs(-(v3/v5))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3))/2. - 
       (3*(-((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/
             2. - ((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             ((hvs(v1)*hvs(-v3)*
                  Power(2*M_PI - 
                    M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),3)*hvs(v5))/
                6. - (hvs(-1 + v5/v3)*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((v1 - v3)/v5)*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((-v3 + v5)/v1)*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v1/v3)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),3))/6.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                  2*M_PI*hvs(-v3)*hvs(-(v1*v5)),3)/6. - 
               (hvs(-1 + v5/v3)*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),3))/6. - 
               (hvs((v1 - v3)/v5)*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((-v3 + v5)/v1)*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs(-1 + v1/v3)*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),3))/6.)))/2. + 
       (3*(-(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. \
- (hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. \
+ hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             ((hvs(v2)*hvs(v3)*hvs(-v5)*
                  Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),
                   3))/6. - (hvs(-1 + v3/v5)*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v2/v5)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((v2 - v5)/v3)*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),
                   3))/6. - (hvs((v3 - v5)/v2)*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),
                   3))/6.) + hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),3)/6. - 
               (hvs(-1 + v3/v5)*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),3))/6. - 
               (hvs(-1 + v2/v5)*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),3))/6. - 
               (hvs((v2 - v5)/v3)*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
               (hvs((v3 - v5)/v2)*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.)))/2.))/
   v4 + ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     ((Power(M_PI,3)*hvs(-v2))/4. - (Power(M_PI,3)*hvs(-v3))/2. + 
       3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2) - 
       (3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/4. - 
       3*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*rlog(Abs(v1))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (3*(-(M_PI*hvs(-v2)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (9*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/4. + 
       (15*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/4. + 
       (9*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v3))))/2. - 
       (15*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v2))*rlog(Abs(v3)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v3)),2)))/4. - 
       (3*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/4. + 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v4))))/2. + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/2. + 
       (3*(hvs(-(v4/v1))*rlog(Abs(v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. - (3*(hvs(-(v4/v1))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. + (3*(-(M_PI*hvs(-v1)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(-(M_PI*hvs(-v2)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v3))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       3*(-(M_PI*hvs(-v4)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*rlog(Abs(v4))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/4. + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/2. + 
       3*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
           rlog(Abs(v5))) + (3*
          (-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/2. - 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/2. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v4))*rlog(Abs(v5)) - 
            M_PI*hvs(-v4)*Power(rlog(Abs(v5)),2)))/2. + 
       (3*(hvs(-(v5/v2))*rlog(Abs(v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - (3*(hvs(-(v5/v2))*rlog(Abs(v5))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + (9*hvs(-(v3/v1))*((Power(M_PI,2)*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
            (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.))/2. + 
       3*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) + 
       3*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) + 
       3*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) + 
       (9*hvs(-(v1/v3))*((Power(M_PI,2)*
               (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
            (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
               (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.))/2. + 
       (9*hvs(-(v5/v3))*((Power(M_PI,2)*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
            (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.))/2. + 
       3*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) + 
       3*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       (3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (M_PI*hvs(-v1) - M_PI*hvs(-v3))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)) + 
            hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) + 
            hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v1) - 
                    M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4))))/6. + 
               ((-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                    2*M_PI*hvs(-v1)*hvs(-(v3*v4)))*
                  Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2. - 
               hvs((-v1 + v3)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/2.) - 
               hvs((-v1 + v4)/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/2.) - hvs(-1 + v4/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/2.) - hvs(-1 + v3/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/2.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (hvs(-v1)*hvs(v3)*hvs(v4)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))))*
                     Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2.) \
- hvs((-v1 + v3)/v4)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*
                        hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*
                        hvs(-v1 + v3 + v4) - M_PI*sign(v1)))/6. + 
                  (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs((-v1 + v4)/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                     (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v1)))/2.) - hvs(-1 + v4/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                        hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) \
- M_PI*sign(v3)))/2.) - hvs(-1 + v3/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                     (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                        hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                       M_PI*sign(v4)))/2.))))/2. + 
       (3*((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) + 
            hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v4) - 
                    M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. + 
               ((-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                    M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)))*
                  Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2. - 
               hvs(-1 + v2/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v1)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v1)))/2.) - 
               hvs(-1 + v1/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((v1 - v4)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
               hvs((v2 - v4)/v1)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (hvs(v1)*hvs(v2)*hvs(-v4)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2)))))/
                   6. + ((2*M_PI - 
                       M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))))*
                     Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2.\
) - hvs(-1 + v2/v4)*((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                        hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                        hvs(v4) - M_PI*sign(v1)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v1)))/2.) - 
               hvs(-1 + v1/v4)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((v1 - v4)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                     (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
               hvs((v2 - v4)/v1)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                     (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                        hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                       M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.))))/2. \
+ 3*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) + 
       (9*hvs(-(v3/v5))*((Power(M_PI,2)*
               (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
            (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
               (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.))/2. + 
       (3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (M_PI*hvs(-v2) - M_PI*hvs(-v4))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)) + 
            hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) + 
            hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v2) - 
                    M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5))))/6. + 
               ((-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                    2*M_PI*hvs(-v2)*hvs(-(v4*v5)))*
                  Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2. - 
               hvs((-v2 + v4)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*
                        hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v2)))/6. + 
                  (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*
                        hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v2)))/2.) - 
               hvs((-v2 + v5)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v2)))/6. + 
                  (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/2.) - hvs(-1 + v5/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v4)))/6. + 
                  (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/2.) - hvs(-1 + v4/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*
                        hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (hvs(-v2)*hvs(v4)*hvs(v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))))*
                     Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2.) \
- hvs((-v2 + v4)/v5)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*
                        hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*
                        hvs(-v2 + v4 + v5) - M_PI*sign(v2)))/6. + 
                  (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs((-v2 + v5)/v4)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/6. + (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                     (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v2)))/2.) - hvs(-1 + v5/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/6. + (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                        hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) \
- M_PI*sign(v4)))/2.) - hvs(-1 + v4/v2)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                     (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                       2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                        hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                       M_PI*sign(v5)))/2.))))/2. - 
       (3*((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) + 
            hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v5) - 
                    M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. + 
               ((-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                    M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)))*
                  Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2. - 
               hvs(-1 + v3/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                        hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                        hvs(v5) - M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs(-1 + v2/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((v2 - v5)/v3)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
               hvs((v3 - v5)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (hvs(v2)*hvs(v3)*hvs(-v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))))*
                     Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2.) \
- hvs(-1 + v3/v5)*((Power(M_PI,2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs(-1 + v2/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((v2 - v5)/v3)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
               hvs((v3 - v5)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.))))/2.)\
)/(v1 - v3 + v5) + ((-v4f + v4i)*
     ((Power(M_PI,3)*hvs(-v1))/4. - (3*Power(M_PI,3)*hvs(-v3))/4. + 
       3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2) - 
       (9*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/2. - 
       (3*(-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))))/2. - 
       (3*(-2*M_PI*hvs(-v2)*rlog(Abs(v1))*rlog(Abs(v2)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v2)),2)))/4. - 
       (9*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*(-(M_PI*hvs(-v2)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*rlog(Abs(v2))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)) - 
       3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2) + 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v3))) + 
       3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))) + 
       3*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v3))) - (9*
          (-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/4. - 
       (3*(-2*M_PI*hvs(-v3)*rlog(Abs(v2))*rlog(Abs(v3)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v3)),2)))/4. - 
       (3*(-(M_PI*hvs(-v1)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v1))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       3*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*rlog(Abs(v2))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (3*(-(M_PI*hvs(-v3)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*rlog(Abs(v3))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)) + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/4. - 
       3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))) + 
       (3*(-(M_PI*hvs(-v4)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
                 hvs(-(v1/v3))*
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                    rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))\
)) + hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                  rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
             rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))))/4. - 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/4. + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/2. + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v3))*rlog(Abs(v4)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v4)),2)))/4. - 
       (3*(hvs(-(v4/v1))*rlog(Abs(v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
            M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))\
)/2. + 3*(-(M_PI*hvs(-v1)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*rlog(Abs(v1))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (3*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*rlog(Abs(v3))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)) - 
       3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)) - 
       (3*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       (3*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (9*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       (3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-v5)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
                 hvs(-(v2/v4))*
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                    rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))\
)) + hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                  rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
             rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
            2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
                 hvs(-(v3/v5))*
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                    rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))\
)) + hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                  rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
             rlog(Abs(v5))))/2. + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2)))/2. - 
       (9*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/4. - 
       (3*(hvs(-(v5/v2))*rlog(Abs(v3))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v3)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. - (3*(hvs(-(v5/v2))*rlog(Abs(v4))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v4)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + (3*(hvs(-(v5/v2))*rlog(Abs(v5))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
            M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))\
)/2. + 6*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) + 
       3*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) - 
       3*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) - 
       3*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       3*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       (3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)) + 
            hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) + 
            hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v3) - 
                    M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. + 
               ((-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                    2*M_PI*hvs(-v3)*hvs(-(v1*v5)))*
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2. - 
               hvs(-1 + v5/v3)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v1)))/2.) - hvs((v1 - v3)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*
                        hvs(v1 - v5)*hvs(v5)*hvs(-v3 + v5)*
                        hvs(v1 - v3 + v5) - M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((-v3 + v5)/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v3)))/2.) - hvs(-1 + v1/v3)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (hvs(v1)*hvs(-v3)*hvs(v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5)))))/
                   6. + ((2*M_PI - 
                       M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))))*
                     Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2.\
) - hvs(-1 + v5/v3)*((Power(M_PI,2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v1)))/6. + (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                     (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v1)))/2.) - 
               hvs((v1 - v3)/v5)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                     (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((-v3 + v5)/v1)*
                ((Power(M_PI,2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) \
- M_PI*sign(v3)))/6. + (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                     (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                        hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs(-1 + v1/v3)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/6. + 
                  (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                     (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                       2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                        hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                       M_PI*sign(v5)))/2.))))/2. + 
       (3*((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) + 
            hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v5) - 
                    M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. + 
               ((-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                    M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)))*
                  Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2. - 
               hvs(-1 + v3/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                        hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                        hvs(v5) - M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs(-1 + v2/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((v2 - v5)/v3)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
               hvs((v3 - v5)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (hvs(v2)*hvs(v3)*hvs(-v5)*
                ((Power(M_PI,2)*
                     (2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3)))))/6. \
+ ((2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))))*
                     Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2.) \
- hvs(-1 + v3/v5)*((Power(M_PI,2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/6. + 
                  (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v2)))/2.) - 
               hvs(-1 + v2/v5)*
                ((Power(M_PI,2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/6. + 
                  (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                     (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                       2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*sign(v3)))/2.) - 
               hvs((v2 - v5)/v3)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                     (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
               hvs((v3 - v5)/v2)*
                ((Power(M_PI,2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                  (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                     (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                        hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                       M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.))))/2.)\
)/v4 - (3*(((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                  (-v3f + v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
               2*(-v2f + v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (-(hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
               rlog(1 - v1/v3)) + 
            (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) + 
            M_PI*hvs(-v1)*rlog(Abs(v1)) - M_PI*hvs(-v4)*rlog(Abs(v1)) - 
            M_PI*hvs(-v3)*rlog(Abs(v3)) + M_PI*hvs(-v4)*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*rlog(Abs(v4)) + M_PI*hvs(-v3)*rlog(Abs(v4))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(1 - v2/v4) - 
            (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) - 
            M_PI*hvs(-v1)*rlog(Abs(v1)) + M_PI*hvs(-v2)*rlog(Abs(v1)) + 
            M_PI*hvs(-v1)*rlog(Abs(v2)) - M_PI*hvs(-v4)*rlog(Abs(v2)) - 
            M_PI*hvs(-v2)*rlog(Abs(v4)) + M_PI*hvs(-v4)*rlog(Abs(v4))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2)\
)) + ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) \
+ (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
               rlog(1 - v2/v4)) + 
            (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) + 
            M_PI*hvs(-v2)*rlog(Abs(v2)) - M_PI*hvs(-v5)*rlog(Abs(v2)) - 
            M_PI*hvs(-v4)*rlog(Abs(v4)) + M_PI*hvs(-v5)*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*rlog(Abs(v5)) + M_PI*hvs(-v4)*rlog(Abs(v5))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(1 - v1/v3) - 
            hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(1 - v3/v5) - M_PI*hvs(-v3)*rlog(Abs(v1)) + 
            M_PI*hvs(-v5)*rlog(Abs(v1)) - M_PI*hvs(-v1)*rlog(Abs(v3)) + 
            M_PI*hvs(-v3)*rlog(Abs(v3)) + M_PI*hvs(-v1)*rlog(Abs(v5)) - 
            M_PI*hvs(-v5)*rlog(Abs(v5))))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(1 - v3/v5) - 
            (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) - 
            M_PI*hvs(-v2)*rlog(Abs(v2)) + M_PI*hvs(-v3)*rlog(Abs(v2)) + 
            M_PI*hvs(-v2)*rlog(Abs(v3)) - M_PI*hvs(-v5)*rlog(Abs(v3)) - 
            M_PI*hvs(-v3)*rlog(Abs(v5)) + M_PI*hvs(-v5)*rlog(Abs(v5))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))))*
     (-atan(((v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
            sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
              Power(v2*v3 + v4*(-v3 + v5),2) - 
              2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                 v2*(v4*v5 + v3*(v4 + v5)))))/
          (Power(v2,2)*Power(v3,2) + Power(v1,2)*Power(v2 - v5,2) + 
            Power(v4,2)*Power(v3 - v5,2) + 
            2*v1*(-(Power(v2,2)*v3) + v2*(v3 + v4)*v5 + v4*(v3 - v5)*v5))) + 
       atan(((v1f*v2f - v2f*v3f - v3f*v4f - v1f*v5f + v4f*v5f)*
           sqrt(-Power(v2f*v3f - v4f*(v3f - v5f),2) - 
             Power(v1f,2)*Power(-v2f + v5f,2) + 
             2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
                v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f))))/
         (Power(v2f,2)*Power(v3f,2) + Power(v1f,2)*Power(v2f - v5f,2) + 
           Power(v4f,2)*Power(v3f - v5f,2) + 
           2*v1f*(-(Power(v2f,2)*v3f) + v2f*(v3f + v4f)*v5f + 
              v4f*(v3f - v5f)*v5f))) - 
       M_PI*hvs(2*(Power(v2,2)*Power(v3,2) + Power(v1,2)*Power(v2 - v5,2) + 
            Power(v4,2)*Power(v3 - v5,2) + 
            2*v1*(-(Power(v2,2)*v3) + v2*(v3 + v4)*v5 + v4*(v3 - v5)*v5)))*
        sign(-2*(v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) + 
       M_PI*hvs(2*(Power(v2f,2)*Power(v3f,2) + 
            Power(v1f,2)*Power(v2f - v5f,2) + 
            Power(v4f,2)*Power(v3f - v5f,2) + 
            2*v1f*(-(Power(v2f,2)*v3f) + v2f*(v3f + v4f)*v5f + 
               v4f*(v3f - v5f)*v5f)))*
        sign(-2*(v1f*v2f - v2f*v3f - v3f*v4f - v1f*v5f + v4f*v5f)*
          sqrt(-Power(v2f*v3f - v4f*(v3f - v5f),2) - 
            Power(v1f,2)*Power(-v2f + v5f,2) + 
            2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
               v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f))))))/2.
;
 return integrandIm55;
}  


==> anc/evaluate_pentagon/src/functions/f55Re.cpp <==

#include "../header.h"


double integrandRe55 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe55=  -(bcphi5Im*(-2*(Power(v4,2)*Power(-v3 + v5,2) + 
           Power(v2*(-v1 + v3) + v1*v5,2) + 
           2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
              v1*Power(v5,2)))*
         ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
           (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
           (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
           (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
           (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
           (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
           (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
           (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
           (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
           (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
        (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
         (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
            (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
           2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
            Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
           2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
              (-v2f + v2i)*(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
              (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
              (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
            ((-(t*v2f) - (1 - t)*v2i)*
               (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
              (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
           2*(-(t*v4f) - (1 - t)*v4i)*
            ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
               (-(t*v3f) - (1 - t)*v3i) + 
              (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
               (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
              (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
               (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
              ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                 (-(t*v1f) - (1 - t)*v1i)*
                  (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
               (-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                 (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                 (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                 (-v1f + v1i)*
                  (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
               (-(t*v5f) - (1 - t)*v5i) - 
              2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
               (-(t*v5f) - (1 - t)*v5i) - 
              (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
           2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
               (-(t*v3f) - (1 - t)*v3i)*
               (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
              ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                 (-(t*v1f) - (1 - t)*v1i)*
                  (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
               (-(t*v5f) - (1 - t)*v5i) - 
              (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)))))/
   (4.*v2*v3*v4*(v1 - v3 + v5)*
     sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
       Power(v2*(-v1 + v3) + v1*v5,2) - 
       2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2)))) \
+ ((-v1f + v1i + v4f - v4i)*((-3*Power(rlog(Abs(v1)),3))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/2. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. - 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. + 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2.))/(v1 - v4) - 
  ((-v1f + v1i + v4f - v4i)*((-9*Power(M_PI,2)*Power(hvs(-v1),2)*
          rlog(Abs(v1)))/4. - (3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*
          rlog(Abs(v1)))/2. - 3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*
        rlog(Abs(v1)) + (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/
        2. + (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2.))/(v1 - v4) - 
  ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     ((3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (9*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
               rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2.))/
   (v1 + v2 - v4) + ((-v1f + v1i - v2f + v2i + v4f - v4i)*
     ((Power(M_PI,2)*rlog(Abs(v2)))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/2. - 
       (Power(M_PI,2)*rlog(Abs(v3)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*rlog(Abs(v3))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/2. - 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. - (9*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/4. + 
       (3*Power(rlog(Abs(v4)),3))/4. + 
       (3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2.))/
   (v1 + v2 - v4) + ((v1f - v1i - v3f + v3i - v4f + v4i)*
     (3*zeta3 - Power(rlog(Abs(v1)),3)/2. + 
       (Power(M_PI,2)*rlog(Abs(v2)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/4. - 
       3*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) + 
       3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (3*rlog(Abs(v2))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v3)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. + (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/4. - 
       (3*Power(rlog(Abs(v3)),3))/4. - 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. + 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)))/2. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. - (3*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. - (3*rlog(Abs(v2))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. + (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/2. + 
       Power(rlog(Abs(v4)),3)/2. - 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       (3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
+ (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2.))/
   (-v1 + v3 + v4) + ((v2f - v2i - v4f + v4i)*
     ((3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/2. - 
       (3*Power(rlog(Abs(v2)),3))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/2. - 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/2. + 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2.))/(-v2 + v4) + 
  ((v1f - v1i - v3f + v3i)*((3*Power(rlog(Abs(v1)),3))/4. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (9*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4.))/(-v1 + v3) + 
  ((-v2f + v2i + v5f - v5i)*((3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. - 
       (3*Power(rlog(Abs(v5)),3))/4.))/(v2 - v5) + 
  ((v3f - v3i - v5f + v5i)*((-3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. + 
       (9*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. - 
       3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/4. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. - 
       3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)) + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. + 
       (3*Power(rlog(Abs(v5)),3))/4.))/(-v3 + v5) - 
  ((v2f - v2i - v4f + v4i)*((-3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*
          rlog(Abs(v1)))/2. - 3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*
        rlog(Abs(v1)) + (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/
        2. - (9*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/2. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2.))/(-v2 + v4) - 
  ((-v2f + v2i + v5f - v5i)*((-9*Power(M_PI,2)*Power(hvs(-v5),2)*
          rlog(Abs(v5)))/4. + (3*
          (Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4.))/(v2 - v5) - 
  ((v1f - v1i - v3f + v3i)*((9*Power(M_PI,2)*Power(hvs(-v1),2)*
          rlog(Abs(v1)))/4. - (3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*
          rlog(Abs(v1)))/2. + (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*
          rlog(Abs(v1)))/2. - 3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*
        rlog(Abs(v1)) - (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/
        2. + (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (9*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4.))/(-v1 + v3) - 
  ((v3f - v3i - v5f + v5i)*((3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*
          rlog(Abs(v1)))/2. - 3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*
        rlog(Abs(v1)) - (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/
        2. - 3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)) + 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)) - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. + 
       (9*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       (9*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4.))/(-v3 + v5) - 
  ((-v2f + v2i)*((9*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/4. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v3))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
               rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2.))/v2 + 
  ((v2f - v2i - v4f + v4i - v5f + v5i)*
     (3*zeta3 - (Power(M_PI,2)*rlog(Abs(v2)))/4. + 
       Power(rlog(Abs(v2)),3)/4. - (Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. - 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*rlog(Abs(v3))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v4)))/4. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. - 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. + (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/4. - 
       Power(rlog(Abs(v4)),3)/4. - 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) - 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2.))/
   (-v2 + v4 + v5) + ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     (-3*zeta3 + (Power(M_PI,2)*rlog(Abs(v2)))/4. + 
       (3*Power(rlog(Abs(v2)),3))/4. - (Power(M_PI,2)*rlog(Abs(v3)))/4. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. - 
       Power(rlog(Abs(v3)),3)/2. + 
       3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       (3*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. + 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/2. + 
       3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) + (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. - 
       (9*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. + 
       Power(rlog(Abs(v5)),3)/2. + 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- 3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))))/
   (v2 + v3 - v5) + ((-v2f + v2i)*
     ((Power(M_PI,2)*rlog(Abs(v1)))/4. + (3*Power(rlog(Abs(v1)),3))/4. - 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)))/2. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. + 
       (3*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. + 
       (3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. + 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v2))*rlog(Abs(v3))*
          rlog(Abs(v5)))/2. - (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v1))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v2))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v3))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. + (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. - 
       (3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. + 
       (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2.))/
   v2 + ((-v3f + v3i)*((Power(M_PI,2)*rlog(Abs(v1)))/4. - 
       (Power(M_PI,2)*rlog(Abs(v2)))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/2. - 
       Power(rlog(Abs(v2)),3) - 
       (3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*rlog(Abs(v2))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/4. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/4. + 
       (3*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. + 
       (3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/4. + 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- 3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v5)))/4. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/4. + 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v5)))/2. + (9*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v2))*rlog(Abs(v3))*
          rlog(Abs(v5)))/2. + (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. - 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v1))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v2))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v3))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. + 
       (3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/2. - 
       3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/4. + 
       Power(rlog(Abs(v5)),3) - 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       (3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (9*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2.))/
   v3 + ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     ((3*d38s3)/2. - (85*zeta3)/2. - Power(rlog(Abs(v1)),3) - 
       (Power(M_PI,2)*rlog(Abs(v2)))/4. + Power(rlog(Abs(v2)),3)/4. + 
       (9*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
            hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
               (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
               Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)))/2. - 
       3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (3*rlog(Abs(v2))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (Power(M_PI,2)*rlog(Abs(v3)))/2. + 
       (15*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/4. + 
       (9*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v3)))/2. - (15*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/
        4. - (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/4. + 
       (3*Power(rlog(Abs(v3)),3))/4. + 
       (9*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
            hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
               (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
               Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)))/2. + 
       3*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) + 
       3*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       (3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/4. + 
       (3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)))/2. + 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v4)))/2. + (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. + 
       Power(rlog(Abs(v4)),3)/4. + 
       3*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) + 
       3*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) + 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- (3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
            rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,v4/v1) - hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
               Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
               hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
               hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
               hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
               rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
               hvs(1 - v4/v1)*rLi(3,v4/v1) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
               hvs(-1 + v3/v1)*
                (rLi(3,v1/v3) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
               hvs((-v1 + v4)/v3)*
                (rLi(3,-(v3/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
               hvs((-v1 + v3)/v4)*
                (rLi(3,-(v4/(v1 - v3 - v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
               hvs(-v1)*hvs(v3)*hvs(v4)*
                (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                  rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                  (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                   6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/
                   6.) - hvs(-1 + v4/v1)*
                (rLi(3,v1/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v4)))*
             (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
               hvs((-v1 + v4)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
            (-rlog(Abs(v1)) + rlog(Abs(v3)))*
             (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
               hvs((-v1 + v3)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                  Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))))/2. \
+ (3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
            rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
            (rlog(Abs(v2)) - rlog(Abs(v4)))*
             (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               hvs((v2 - v4)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v4)))*
             (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               hvs((v1 - v4)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                  Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
            hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + 
               rLi(3,v2/v4) - hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                6. - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
            hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
               hvs(1 - v2/v4)*rLi(3,v2/v4) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
               rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
               rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
               hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
               hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
               hvs(-1 + v1/v4)*
                (rLi(3,v4/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
               hvs(-1 + v2/v4)*
                (rLi(3,v4/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
               hvs(v1)*hvs(v2)*hvs(-v4)*
                (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                  rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                  (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                   6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/
                   6.) - hvs((v1 - v4)/v2)*
                (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
               hvs((v2 - v4)/v1)*
                (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))))/2. + 
       3*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) + 
       (9*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
            hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
               (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
               Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)))/2. + 
       (3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       3*rlog(Abs(v4))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/4. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. - 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v5)))/2. + (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)))/2. - 
       (3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)))/2. + 
       3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) + (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/2. - 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. + 
       (3*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/2. - 
       Power(rlog(Abs(v5)),3)/4. + 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) + 
       (9*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
            hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
               (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
               Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)))/2. + 
       (3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
            rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,v5/v2) - hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
               Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
               hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
               hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
               hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
               rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
               hvs(1 - v5/v2)*rLi(3,v5/v2) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
               hvs(-1 + v4/v2)*
                (rLi(3,v2/v4) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
               hvs((-v2 + v5)/v4)*
                (rLi(3,-(v4/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
               hvs((-v2 + v4)/v5)*
                (rLi(3,-(v5/(v2 - v4 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                  Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
               hvs(-v2)*hvs(v4)*hvs(v5)*
                (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                  rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                  (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/
                   6. - Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/
                   6.) - hvs(-1 + v5/v2)*
                (rLi(3,v2/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v5)))*
             (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
               hvs((-v2 + v5)/v4)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
            (-rlog(Abs(v2)) + rlog(Abs(v4)))*
             (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
               hvs((-v2 + v4)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                  Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.))))/2. \
- (3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
            (rlog(Abs(v3)) - rlog(Abs(v5)))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (rlog(Abs(v2)) - rlog(Abs(v5)))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
               Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
               hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
               hvs(v2)*hvs(v3)*hvs(-v5)*
                (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                  rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                  (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/
                   6. - Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/
                   6.) - hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.))))/2.))/
   (v1 - v3 + v5) + ((-v4f + v4i)*
     (-(Power(M_PI,2)*rlog(Abs(v1)))/4. - Power(rlog(Abs(v1)),3) - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/2. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/4. + 
       (3*Power(rlog(Abs(v2)),3))/2. + 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) - 
       (9*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*rlog(Abs(v2))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (3*Power(M_PI,2)*rlog(Abs(v3)))/4. + 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) + 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)) + 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) - (9*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/4. - 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/4. + 
       Power(rlog(Abs(v3)),3) + 
       3*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) - 
       (3*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (3*rlog(Abs(v3))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/4. + 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) - 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) + 
       (3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
          rlog(Abs(v4)))/2. - (3*rlog(Abs(v1))*rlog(Abs(v3))*
          rlog(Abs(v4)))/2. + (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/4. - 
       (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/4. + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/4. - 
       (3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))))/2. \
- 3*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)))/2. + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/4. - 
       3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/4. - 
       (3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v1))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v2))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (3*rlog(Abs(v3))*rlog(Abs(v4))*
          rlog(Abs(v5)))/2. - (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/4. - 
       (3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
          rlog(Abs(v5)))/2. + (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/2. - 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/4. + 
       (3*Power(rlog(Abs(v5)),3))/4. - 
       3*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       3*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       (3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
+ (3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))))/2. \
- (3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
            rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,v5/v3) - hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/
                6. - hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
               hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
               hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
               rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
               hvs(1 - v5/v3)*rLi(3,v5/v3) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
               hvs(-1 + v1/v3)*
                (rLi(3,v3/v1) + 
                  (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                  Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
               hvs((-v3 + v5)/v1)*
                (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                  Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
               hvs((v1 - v3)/v5)*
                (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                  Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
               hvs(v1)*hvs(-v3)*hvs(v5)*
                (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                  rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                  (Power(M_PI,2)*
                     rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
                  Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.) - 
               hvs(-1 + v5/v3)*
                (rLi(3,v3/v5) + 
                  (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                  Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
            (-rlog(Abs(v3)) + rlog(Abs(v5)))*
             (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
               hvs((-v3 + v5)/v1)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
            (rlog(Abs(v1)) - rlog(Abs(v3)))*
             (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
               hvs((v1 - v3)/v5)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                  Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.))))/2. \
+ (3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
            rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
            (rlog(Abs(v3)) - rlog(Abs(v5)))*
             (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               hvs((v3 - v5)/v2)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
            (rlog(Abs(v2)) - rlog(Abs(v5)))*
             (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               hvs((v2 - v5)/v3)*
                (-Power(M_PI,2)/6. - 
                  rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                  Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
            hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
               (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
               Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
               hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
            hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
               hvs(1 - v3/v5)*rLi(3,v3/v5) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
               rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
               rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
               hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
               hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
               hvs(-1 + v2/v5)*
                (rLi(3,v5/v2) + 
                  (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
               hvs(-1 + v3/v5)*
                (rLi(3,v5/v3) + 
                  (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                  Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
               hvs(v2)*hvs(v3)*hvs(-v5)*
                (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                  rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                  (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/
                   6. - Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/
                   6.) - hvs((v2 - v5)/v3)*
                (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                  Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
               hvs((v3 - v5)/v2)*
                (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                  (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                  Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.))))/2.))/v4 - 
  ((v1f - v1i - v3f + v3i - v4f + v4i)*
     ((-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/4. + 
       3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (9*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/4. - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/2. + 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v4))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v1))) - M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/2. - 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. - 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2.))/
   (-v1 + v3 + v4) - ((v2f - v2i - v4f + v4i - v5f + v5i)*
     ((3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. + 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. + 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. - 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. - 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2.))/
   (-v2 + v4 + v5) - ((-v3f + v3i)*
     ((3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. + 
       (9*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/2. - 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/4. + 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) - 
       (9*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. - 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2)))/v3 - 
  ((-v2f + v2i - v3f + v3i + v5f - v5i)*
     ((9*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/4. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/4. + 
       3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) + (3*
          (-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. + 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2.))/
   (v2 + v3 - v5) - ((-v1f + v1i + v3f - v3i - v5f + v5i)*
     (-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/4. + 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)))/2. - 
       3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       (9*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/4. - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       (15*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/4. - 
       (15*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       (9*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v3))))/2. - 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/4. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/4. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v4))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. - 
       (9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/4. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) + (3*
          (-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (9*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2))/4. + 
       (3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
          Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2))/2. + 
       (3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2))/2. + 
       (3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
          Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2))/2. + 
       (9*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/4. + 
       (9*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/4. + 
       (3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
          Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. + 
       (3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
          Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2))/2. - 
       (3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
                hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
            (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                  hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. \
+ (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
             (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
            (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                  hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                 M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. \
+ hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(hvs(-v1)*hvs(v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*hvs(v4)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.) + 
            hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
             (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                     2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                   rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
               (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                  Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                  Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                     hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                  Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                     hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                    M_PI*sign(v4),2))/2.)))/2. + 
       (3*(hvs((v2 - v4)/v1)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
             (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
            (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. \
+ hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
             (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
            (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                  hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                 M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. \
+ hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - 
                    M_PI*sign(v4),2))/2. + 
               (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                     M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                   rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
               (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v1),2))/2. - 
               (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                     hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                  Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),
                   2))/2. + (hvs((v2 - v4)/v1)*
                  rlog(Abs(1 - (-v2 + v4)/v1))*
                  Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                     hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                     hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),
                   2))/2.)))/2. + 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. + 
       (9*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/4. + 
       (3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
                hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
            (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                  hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. \
+ (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
             (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
            (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
               Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                  hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                 M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. \
+ hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(hvs(-v2)*hvs(v4)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*hvs(v5)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
             (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                     2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                   rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
               (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                  Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. + 
               (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                  Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                     hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v4),2))/2. - 
               (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                  Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                    2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                     hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. - 
       (3*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
            (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. \
+ hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
            (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. \
+ hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),
                   2))/2. + (hvs((v3 - v5)/v2)*
                  rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),
                   2))/2.) + hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                     M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.)))/2.))/
   (v1 - v3 + v5) - ((-v4f + v4i)*
     (-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)) + 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)) - 
       (3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)))/2. - 
       (3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)))/2. - 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)) + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)))/2. + 
       (9*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/2. + 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)) + 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/4. - 
       (9*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. - 
       (3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
               (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*hvs(-(v1/v3))*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))))/2. + 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) - 
       (3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)))/2. + 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v3))) - 
       (9*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/4. - 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/4. + 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) - (3*
          (-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
               (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v2/v4))*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/4. - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) - 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*rlog(Abs(v4))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/4. + 
       (3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
               (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
                 M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
            M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v4))))/2. - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/4. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/4. - 
       (3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
               hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
            M_PI*hvs(-v1)*hvs(-(v4/v1))*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))))/2. + 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
               (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v3/v5))*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))))/2. + 
       (9*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/4. + 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
            M_PI*hvs(-v2)*rlog(Abs(v5))))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/4. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/4. - 
       (3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. + 
       (3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*rlog(Abs(v5))))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
               (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
                 M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
            M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v5))))/2. + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/4. - 
       (3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
               (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
                 M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
            M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v3))) - 
            M_PI*hvs(-v3)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. - 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v4))) - 
            M_PI*hvs(-v4)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       (3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
               hvs(-1 + v5/v2)*rlog(Abs(v5))) - 
            M_PI*hvs(-v5)*hvs(-(v5/v2))*
             (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
               (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))))/2. + 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) + 
       (3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
          Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2))/2. - 
       (3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
          Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2))/2. - 
       (3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
          Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. - 
       (3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
          Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2))/2. - 
       (3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
            (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                  hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. \
+ (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
             (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
            (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
               Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                  hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                 M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. \
+ hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(hvs(v1)*hvs(-v3)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*
                   hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.) + 
            hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
             (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                     2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                   rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
               (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                  Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v1),2))/2. + 
               (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                  Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                  Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                     hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v3),2))/2. - 
               (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                  Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                    2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                     hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                    M_PI*sign(v5),2))/2.)))/2. + 
       (3*(hvs((v3 - v5)/v2)*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
             (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
            (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. \
+ hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
             (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
            (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
               Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                  hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                 M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. \
+ hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                   Power(2*M_PI - 
                     M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),
                   2))/2. + (hvs((v3 - v5)/v2)*
                  rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                     hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                     hvs(v5) - M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),
                   2))/2.) + hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
             (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                     M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                   rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
               (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v2),2))/2. - 
               (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                  Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                    2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*sign(v3),2))/2. + 
               (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                  Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
               (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                  Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                     hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                    M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.)))/2.))/
   v4 + (3*(((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                (v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
            Power(M_PI,2)*hvs(-v1)*hvs(-v4) - Power(M_PI,2)*hvs(-v3)*hvs(-v4)\
))/(4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v2) + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - 
            Power(v1 - v4,2)*Power(v5,2))) + 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                (v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)\
) + (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
            (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
            Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)\
))/(4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
            Power(M_PI,2)*hvs(-v2)*hvs(-v3) + 
            Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) + 
       ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)*hvs(-v1)*hvs(-v3) - 
            (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
            Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
            (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))))*
     (-atan(((v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
            sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
              Power(v2*v3 + v4*(-v3 + v5),2) - 
              2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                 v2*(v4*v5 + v3*(v4 + v5)))))/
          (Power(v2,2)*Power(v3,2) + Power(v1,2)*Power(v2 - v5,2) + 
            Power(v4,2)*Power(v3 - v5,2) + 
            2*v1*(-(Power(v2,2)*v3) + v2*(v3 + v4)*v5 + v4*(v3 - v5)*v5))) \
+ atan(((v1f*v2f - v2f*v3f - v3f*v4f - v1f*v5f + v4f*v5f)*
           sqrt(-Power(v2f*v3f - v4f*(v3f - v5f),2) - 
             Power(v1f,2)*Power(-v2f + v5f,2) + 
             2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
                v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f))))/
         (Power(v2f,2)*Power(v3f,2) + Power(v1f,2)*Power(v2f - v5f,2) + 
           Power(v4f,2)*Power(v3f - v5f,2) + 
           2*v1f*(-(Power(v2f,2)*v3f) + v2f*(v3f + v4f)*v5f + 
              v4f*(v3f - v5f)*v5f))) - 
       M_PI*hvs(2*(Power(v2,2)*Power(v3,2) + Power(v1,2)*Power(v2 - v5,2) + 
            Power(v4,2)*Power(v3 - v5,2) + 
            2*v1*(-(Power(v2,2)*v3) + v2*(v3 + v4)*v5 + v4*(v3 - v5)*v5)))*
        sign(-2*(v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) + 
       M_PI*hvs(2*(Power(v2f,2)*Power(v3f,2) + 
            Power(v1f,2)*Power(v2f - v5f,2) + 
            Power(v4f,2)*Power(v3f - v5f,2) + 
            2*v1f*(-(Power(v2f,2)*v3f) + v2f*(v3f + v4f)*v5f + 
               v4f*(v3f - v5f)*v5f)))*
        sign(-2*(v1f*v2f - v2f*v3f - v3f*v4f - v1f*v5f + v4f*v5f)*
          sqrt(-Power(v2f*v3f - v4f*(v3f - v5f),2) - 
            Power(v1f,2)*Power(-v2f + v5f,2) + 
            2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
               v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f))))))/2. - 
  (3*(((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
                (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
               2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
               2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v2f) - (1 - t)*v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-v5f + v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-v1f + v1i - v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v4f + v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                  (-v3f + v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
               2*(-v2f + v2i)*
                (-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                     (-(t*v4f) - (1 - t)*v4i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
            hvs(v4/v1)*rLi(2,1 - v4/v1) - Power(rlog(Abs(v1)),2)/2. + 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            Power(rlog(Abs(v3)),2)/2. + rlog(Abs(v1))*rlog(Abs(v4)) - 
            rlog(Abs(v3))*rlog(Abs(v4)) - 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v1*v2*(-v1 + v3 + v4)*v5*
          sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
            Power(v3*v4 + (v1 - v4)*v5,2) - 
            2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
               v3*(v1*v5 + v4*(v1 + v5))))) + 
       ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
             (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                  (-v3f + v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                     (-(t*v2f) - (1 - t)*v2i)) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-v5f + v5i) + 
               2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                   (-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-v3f + v3i - v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-v2f + v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) \
+ (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
                (-(t*v5f) - (1 - t)*v5i) + 
               2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
                (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
               2*(-v1f + v1i + v4f - v4i)*
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                Power(-(t*v5f) - (1 - t)*v5i,2)))*
          (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
            hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
            rlog(Abs(v1))*rlog(Abs(v2)) - 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
            hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
               rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
        (4.*v3*(v1 + v2 - v4)*v4*v5*
          sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
            2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
               v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2)\
)) + ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
             (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
                (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
               2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                  (-v2f + v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
               2*(-(t*v4f) - (1 - t)*v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-v5f + v5i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i - v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
               2*(-v4f + v4i)*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                  ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                   (-(t*v5f) - (1 - t)*v5i) - 
                  (-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2))))*
          (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
            hvs(v3/v5)*rLi(2,1 - v3/v5) - 
            hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
               rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
            rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
            rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
        (4.*v2*v3*v4*(v1 - v3 + v5)*
          sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
            Power(v2*(-v1 + v3) + v1*v5,2) - 
            2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
               v1*Power(v5,2)))) + 
       ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))*
             (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
             (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
                (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
               2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
               2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v1f + v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
               2*(-(t*v3f) - (1 - t)*v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (v2f - v2i - v5f + v5i) - 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) \
+ (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i))) + 
               2*(-v3f + v3i)*
                (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                     (-(t*v5f) - (1 - t)*v5i)) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                   (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                      (-(t*v5f) - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
            hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
            hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
               rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
            Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
            rlog(Abs(v4))*rlog(Abs(v5)) - 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v2*v3*(-v2 + v4 + v5)*
          sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
            Power(v1*(v2 - v5) + v4*v5,2) - 
            2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
               v4*(v1*v2 + (v1 + v2)*v5)))) + 
       ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))*
             ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
               (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
               (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
               (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
               (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
               (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
               (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
               (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
               (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
               (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
            (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
             (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
                (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
               2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
               2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                  (-v4f + v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
               2*(-(t*v1f) - (1 - t)*v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   (-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v4f + v4i - v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v3f + v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                  (-v2f + v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
               2*(-v1f + v1i)*
                (-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                     (-(t*v3f) - (1 - t)*v3i)) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                   (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                  (-(t*v2f) - (1 - t)*v2i)*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
          (Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
            hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
            rlog(Abs(v2))*rlog(Abs(v3)) - 
            hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
               rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
            rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
            hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
               rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
        (4.*v1*v4*(v2 + v3 - v5)*v5*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))))*
     (-atan(((v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
            sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
              Power(v2*v3 + v4*(-v3 + v5),2) - 
              2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                 v2*(v4*v5 + v3*(v4 + v5)))))/
          (Power(v2,2)*Power(v3,2) + Power(v1,2)*Power(v2 - v5,2) + 
            Power(v4,2)*Power(v3 - v5,2) + 
            2*v1*(-(Power(v2,2)*v3) + v2*(v3 + v4)*v5 + v4*(v3 - v5)*v5))) + 
       atan(((v1f*v2f - v2f*v3f - v3f*v4f - v1f*v5f + v4f*v5f)*
           sqrt(-Power(v2f*v3f - v4f*(v3f - v5f),2) - 
             Power(v1f,2)*Power(-v2f + v5f,2) + 
             2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
                v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f))))/
         (Power(v2f,2)*Power(v3f,2) + Power(v1f,2)*Power(v2f - v5f,2) + 
           Power(v4f,2)*Power(v3f - v5f,2) + 
           2*v1f*(-(Power(v2f,2)*v3f) + v2f*(v3f + v4f)*v5f + 
              v4f*(v3f - v5f)*v5f))) - 
       M_PI*hvs(2*(Power(v2,2)*Power(v3,2) + Power(v1,2)*Power(v2 - v5,2) + 
            Power(v4,2)*Power(v3 - v5,2) + 
            2*v1*(-(Power(v2,2)*v3) + v2*(v3 + v4)*v5 + v4*(v3 - v5)*v5)))*
        sign(-2*(v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
          sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
            Power(v2*v3 + v4*(-v3 + v5),2) - 
            2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
               v2*(v4*v5 + v3*(v4 + v5))))) + 
       M_PI*hvs(2*(Power(v2f,2)*Power(v3f,2) + 
            Power(v1f,2)*Power(v2f - v5f,2) + 
            Power(v4f,2)*Power(v3f - v5f,2) + 
            2*v1f*(-(Power(v2f,2)*v3f) + v2f*(v3f + v4f)*v5f + 
               v4f*(v3f - v5f)*v5f)))*
        sign(-2*(v1f*v2f - v2f*v3f - v3f*v4f - v1f*v5f + v4f*v5f)*
          sqrt(-Power(v2f*v3f - v4f*(v3f - v5f),2) - 
            Power(v1f,2)*Power(-v2f + v5f,2) + 
            2*v1f*(Power(v2f,2)*v3f + v4f*v5f*(-v3f + v5f) - 
               v2f*(-(v3f*(-v4f - v5f)) + v4f*v5f))))))/2.
;
 return integrandRe55;
}  


==> anc/evaluate_pentagon/src/functions/f56Eu.cpp <==

#include "../header.h"


double integrandEu56 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu56=  3*(-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
              Power(v3*v4 + (v1 - v4)*v5,2) + 
              2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                 v3*(v1*v5 + v4*(v1 + v5))))*
            (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
              (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
              (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
              (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
              (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
              (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
              (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
              (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
              (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
              (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
           (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
            (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
               (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
              2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
               Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
              2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                 (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                 (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                  (-v5f + v5i) + 
                 (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
               ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                 (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                  (-(t*v5f) - (1 - t)*v5i)) + 
              2*(-(t*v2f) - (1 - t)*v2i)*
               (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                 2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                  (-(t*v4f) - (1 - t)*v4i) + 
                 (-(t*v1f) - (1 - t)*v1i)*
                  (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                  (-v5f + v5i) + 
                 (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                  (-(t*v5f) - (1 - t)*v5i) + 
                 (-v1f + v1i)*
                  (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                  (-(t*v5f) - (1 - t)*v5i) + 
                 (-(t*v3f) - (1 - t)*v3i)*
                  ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                    (-(t*v4f) - (1 - t)*v4i)*
                     (-v1f + v1i - v5f + v5i) + 
                    (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                    (-v4f + v4i)*
                     (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                 (-v3f + v3i)*
                  ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                    (-(t*v4f) - (1 - t)*v4i)*
                     (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
              2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                    (-(t*v4f) - (1 - t)*v4i)) + 
                 (-(t*v1f) - (1 - t)*v1i)*
                  (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                  (-(t*v5f) - (1 - t)*v5i) + 
                 (-(t*v3f) - (1 - t)*v3i)*
                  ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                    (-(t*v4f) - (1 - t)*v4i)*
                     (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
         (-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
           (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
           Power(M_PI,2)*hvs(-v1)*hvs(-v4) - Power(M_PI,2)*hvs(-v3)*hvs(-v4)))/
      (4.*v1*v2*(-v1 + v3 + v4)*v5*
        sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
          Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))) - 
     ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
             2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
             Power(v1 - v4,2)*Power(v5,2))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
           (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                (-v3f + v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
             2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-(t*v2f) - (1 - t)*v2i)) + 
                (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-v5f + v5i) + 2*
              (-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-v3f + v3i - v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-v2f + v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
                (-v1f + v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-(t*v5f) - (1 - t)*v5i) + 
             2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
              (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
             2*(-v1f + v1i + v4f - v4i)*
              (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              Power(-(t*v5f) - (1 - t)*v5i,2)))*
        ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
          Power(M_PI,2)*hvs(-v1)*hvs(-v2) + Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
          (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
      (4.*v3*(v1 + v2 - v4)*v4*v5*
        sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2))) \
- ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
             Power(v1*(v2 - v5) + v4*v5,2) + 
             2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                v4*(v1*v2 + (v1 + v2)*v5)))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
           (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
             2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
             2*(-(t*v3f) - (1 - t)*v3i)*
              (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (v2f - v2i - v5f + v5i) - 
                2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
                (-v4f + v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i))) + 
             2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i)))))*
        (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
          (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
          Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)))/
      (4.*v1*v2*v3*(-v2 + v4 + v5)*
        sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
          Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))) - 
     ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
             Power(v2*v3 + v4*(-v3 + v5),2) + 
             2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                v2*(v4*v5 + v3*(v4 + v5))))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
           (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                (-v4f + v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
             2*(-(t*v1f) - (1 - t)*v1i)*
              (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v3f + v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                (-v2f + v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
             2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                   (-(t*v3f) - (1 - t)*v3i)) + 
                (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
        ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
          Power(M_PI,2)*hvs(-v2)*hvs(-v3) + Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
          (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
      (4.*v1*v4*(v2 + v3 - v5)*v5*
        sqrt(Power(v1,2)*Power(v2 - v5,2) + 
          Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))) - 
     ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
             Power(v2*(-v1 + v3) + v1*v5,2) + 
             2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                v1*Power(v5,2)))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                (-v2f + v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-v5f + v5i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-v1f + v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
             2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)))\
)*(Power(M_PI,2)*hvs(-v1)*hvs(-v3) - (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
          Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
          (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
      (4.*v2*v3*v4*(v1 - v3 + v5)*
        sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
          Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))))*rlog(Abs((v1f - v3f - v4f)/(-v1 + v3 + v4))) \
+ 3*(-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
              Power(v3*v4 + (v1 - v4)*v5,2) + 
              2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                 v3*(v1*v5 + v4*(v1 + v5))))*
            (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
              (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
              (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
              (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
              (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
              (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
              (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
              (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
              (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
              (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
           (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
            (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
               (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
              2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
               Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
              2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                 (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                 (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                  (-v5f + v5i) + 
                 (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
               ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                 (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                  (-(t*v5f) - (1 - t)*v5i)) + 
              2*(-(t*v2f) - (1 - t)*v2i)*
               (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                 2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                  (-(t*v4f) - (1 - t)*v4i) + 
                 (-(t*v1f) - (1 - t)*v1i)*
                  (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                  (-v5f + v5i) + 
                 (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                  (-(t*v5f) - (1 - t)*v5i) + 
                 (-v1f + v1i)*
                  (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                  (-(t*v5f) - (1 - t)*v5i) + 
                 (-(t*v3f) - (1 - t)*v3i)*
                  ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                    (-(t*v4f) - (1 - t)*v4i)*
                     (-v1f + v1i - v5f + v5i) + 
                    (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                    (-v4f + v4i)*
                     (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                 (-v3f + v3i)*
                  ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                    (-(t*v4f) - (1 - t)*v4i)*
                     (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
              2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                    (-(t*v4f) - (1 - t)*v4i)) + 
                 (-(t*v1f) - (1 - t)*v1i)*
                  (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                  (-(t*v5f) - (1 - t)*v5i) + 
                 (-(t*v3f) - (1 - t)*v3i)*
                  ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                    (-(t*v4f) - (1 - t)*v4i)*
                     (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
         (-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
           (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
           Power(M_PI,2)*hvs(-v1)*hvs(-v4) - Power(M_PI,2)*hvs(-v3)*hvs(-v4)))/
      (4.*v1*v2*(-v1 + v3 + v4)*v5*
        sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
          Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))) - 
     ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
             2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
             Power(v1 - v4,2)*Power(v5,2))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
           (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                (-v3f + v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
             2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-(t*v2f) - (1 - t)*v2i)) + 
                (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-v5f + v5i) + 2*
              (-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-v3f + v3i - v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-v2f + v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
                (-v1f + v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-(t*v5f) - (1 - t)*v5i) + 
             2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
              (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
             2*(-v1f + v1i + v4f - v4i)*
              (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              Power(-(t*v5f) - (1 - t)*v5i,2)))*
        ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
          Power(M_PI,2)*hvs(-v1)*hvs(-v2) + Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
          (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
      (4.*v3*(v1 + v2 - v4)*v4*v5*
        sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2))) \
- ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
             Power(v1*(v2 - v5) + v4*v5,2) + 
             2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                v4*(v1*v2 + (v1 + v2)*v5)))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
           (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
             2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
             2*(-(t*v3f) - (1 - t)*v3i)*
              (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (v2f - v2i - v5f + v5i) - 
                2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
                (-v4f + v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i))) + 
             2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i)))))*
        (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
          (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
          Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)))/
      (4.*v1*v2*v3*(-v2 + v4 + v5)*
        sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
          Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))) - 
     ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
             Power(v2*v3 + v4*(-v3 + v5),2) + 
             2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                v2*(v4*v5 + v3*(v4 + v5))))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
           (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                (-v4f + v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
             2*(-(t*v1f) - (1 - t)*v1i)*
              (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v3f + v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                (-v2f + v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
             2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                   (-(t*v3f) - (1 - t)*v3i)) + 
                (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
        ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
          Power(M_PI,2)*hvs(-v2)*hvs(-v3) + Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
          (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
      (4.*v1*v4*(v2 + v3 - v5)*v5*
        sqrt(Power(v1,2)*Power(v2 - v5,2) + 
          Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))) - 
     ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
             Power(v2*(-v1 + v3) + v1*v5,2) + 
             2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                v1*Power(v5,2)))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                (-v2f + v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-v5f + v5i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-v1f + v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
             2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)))\
)*(Power(M_PI,2)*hvs(-v1)*hvs(-v3) - (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
          Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
          (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
      (4.*v2*v3*v4*(v1 - v3 + v5)*
        sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
          Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))))*rlog(Abs((-v1f - v2f + v4f)/(v1 + v2 - v4))) \
- 2*((bcphi5Re*(v1f - v1i - v3f + v3i - v4f + v4i))/(-v1 + v3 + v4) + 
     (3*rlog(Abs((v1f - v3f - v4f)/(-v1 + v3 + v4)))*
        (-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                   Power(v3*v4 + (v1 - v4)*v5,2) + 
                   2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                      v3*(v1*v5 + v4*(v1 + v5))))*
                 (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                   (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                   (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
                (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
                 (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                    (v1f - v1i - v3f + v3i)*
                    (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                   2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                    Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
                   2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                      (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                      (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                       (-v5f + v5i) + 
                      (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i)\
)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                      (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                       (-(t*v5f) - (1 - t)*v5i)) + 
                   2*(-(t*v2f) - (1 - t)*v2i)*
                    (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                      2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                       (-(t*v4f) - (1 - t)*v4i) + 
                      (-(t*v1f) - (1 - t)*v1i)*
                       (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                       (-v5f + v5i) + 
                      (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-v1f + v1i)*
                       (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v3f) - (1 - t)*v3i)*
                       ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                        (-v1f + v1i - v5f + v5i) + 
                        (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-v4f + v4i)*
                        (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                         (-(t*v4f) - (1 - t)*v4i)*
                         (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))\
) + 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                         (-(t*v4f) - (1 - t)*v4i)) + 
                      (-(t*v1f) - (1 - t)*v1i)*
                       (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v3f) - (1 - t)*v3i)*
                       ((-(t*v1f) - (1 - t)*v1i)*
                         (-(t*v5f) - (1 - t)*v5i) + 
                         (-(t*v4f) - (1 - t)*v4i)*
                         (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))\
))*(Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
                hvs(v4/v1)*rLi(2,1 - v4/v1) - Power(rlog(Abs(v1)),2)/2. + 
                hvs(-(v1/v3))*
                 (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                   rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
                Power(rlog(Abs(v3)),2)/2. + rlog(Abs(v1))*rlog(Abs(v4)) - 
                rlog(Abs(v3))*rlog(Abs(v4)) - 
                hvs(-(v4/v1))*
                 (Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                   rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
           (4.*v1*v2*(-v1 + v3 + v4)*v5*
             sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))) - 
          ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
                  2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                     v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
                  Power(v1 - v4,2)*Power(v5,2))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
                (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (v2f - v2i - v4f + v4i) + 
                     (-v3f + v3i)*
                      (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
                  2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                        (-(t*v2f) - (1 - t)*v2i)) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      ((-(t*v3f) - (1 - t)*v3i)*
                        (-(t*v4f) - (1 - t)*v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i))\
)*(-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                     2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v2f + v2i + v4f - v4i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-v3f + v3i - v4f + v4i) + 
                        (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                        (-v2f + v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)\
) + (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i))\
)*(-(t*v5f) - (1 - t)*v5i) + 2*
                   Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,
                    2)*(-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
                  2*(-v1f + v1i + v4f - v4i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2)))*
             (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
               rlog(Abs(v1))*rlog(Abs(v2)) - 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
               rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
           (4.*v3*(v1 + v2 - v4)*v4*v5*
             sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))) - 
          ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
                  Power(v2*(-v1 + v3) + v1*v5,2) + 
                  2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                     v1*Power(v5,2)))*
                ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
                (2*Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (v3f - v3i - v5f + v5i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
                  2*((-(t*v2f) - (1 - t)*v2i)*
                      (v1f - v1i - v3f + v3i) + 
                     (-v2f + v2i)*
                      (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                   ((-(t*v2f) - (1 - t)*v2i)*
                      (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) \
+ 2*(-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i)\
)*(-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-v2f + v2i - v3f + v3i) + 
                        (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                        (-v1f + v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i)\
)*(-(t*v5f) - (1 - t)*v5i) - 
                     2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                      (-(t*v5f) - (1 - t)*v5i) - 
                     (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
                  2*(-v4f + v4i)*
                   ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                      (-(t*v5f) - (1 - t)*v5i) - 
                     (-(t*v1f) - (1 - t)*v1i)*
                      Power(-(t*v5f) - (1 - t)*v5i,2))))*
             (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(v3/v5)*rLi(2,1 - v3/v5) - 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
               rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
               rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
           (4.*v2*v3*v4*(v1 - v3 + v5)*
             sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))) - 
          ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
                  Power(v1*(v2 - v5) + v4*v5,2) + 
                  2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                     v4*(v1*v2 + (v1 + v2)*v5)))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
                (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                   (v2f - v2i - v4f + v4i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
                  2*((-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i + v5f - v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
                  2*(-(t*v3f) - (1 - t)*v3i)*
                   (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (v2f - v2i - v5f + v5i) - 
                     2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                        (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - 
                       (1 - t)*v2i)*(-v5f + v5i) + 
                        (-v1f + v1i - v2f + v2i)*
                        (-(t*v5f) - (1 - t)*v5i)) + 
                     (-v4f + v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                         (-(t*v5f) - (1 - t)*v5i))) + 
                  2*(-v3f + v3i)*
                   (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                        (-(t*v5f) - (1 - t)*v5i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                         (-(t*v5f) - (1 - t)*v5i)))))*
             (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
               hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
               Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
               rlog(Abs(v4))*rlog(Abs(v5)) - 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
           (4.*v1*v2*v3*(-v2 + v4 + v5)*
             sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))) - 
          ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
                  Power(v2*v3 + v4*(-v3 + v5),2) + 
                  2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                     v2*(v4*v5 + v3*(v4 + v5))))*
                ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
                (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-v2f + v2i + v5f - v5i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) \
+ 2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                     (-v4f + v4i)*
                      (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                   ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
                  2*(-(t*v1f) - (1 - t)*v1i)*
                   (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                     2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                        (-v4f + v4i - v5f + v5i) + 
                        (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-v3f + v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                        (-(t*v3f) - (1 - t)*v3i)) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      ((-(t*v4f) - (1 - t)*v4i)*
                        (-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))))\
)*(Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
               rlog(Abs(v2))*rlog(Abs(v3)) - 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
               rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
           (4.*v1*v4*(v2 + v3 - v5)*v5*
             sqrt(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5)))))))/2.) - 
  2*((bcphi5Re*(-v1f + v1i - v2f + v2i + v4f - v4i))/(v1 + v2 - v4) + 
     (3*rlog(Abs((-v1f - v2f + v4f)/(v1 + v2 - v4)))*
        (-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                   Power(v3*v4 + (v1 - v4)*v5,2) + 
                   2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                      v3*(v1*v5 + v4*(v1 + v5))))*
                 (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                   (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                   (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
                (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
                 (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                    (v1f - v1i - v3f + v3i)*
                    (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                   2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                    Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
                   2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                      (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                      (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                       (-v5f + v5i) + 
                      (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i)\
)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                      (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                       (-(t*v5f) - (1 - t)*v5i)) + 
                   2*(-(t*v2f) - (1 - t)*v2i)*
                    (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                      2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                       (-(t*v4f) - (1 - t)*v4i) + 
                      (-(t*v1f) - (1 - t)*v1i)*
                       (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                       (-v5f + v5i) + 
                      (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-v1f + v1i)*
                       (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v3f) - (1 - t)*v3i)*
                       ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                        (-v1f + v1i - v5f + v5i) + 
                        (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-v4f + v4i)*
                        (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                         (-(t*v4f) - (1 - t)*v4i)*
                         (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))\
) + 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                         (-(t*v4f) - (1 - t)*v4i)) + 
                      (-(t*v1f) - (1 - t)*v1i)*
                       (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v3f) - (1 - t)*v3i)*
                       ((-(t*v1f) - (1 - t)*v1i)*
                         (-(t*v5f) - (1 - t)*v5i) + 
                         (-(t*v4f) - (1 - t)*v4i)*
                         (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))\
))*(Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
                hvs(v4/v1)*rLi(2,1 - v4/v1) - Power(rlog(Abs(v1)),2)/2. + 
                hvs(-(v1/v3))*
                 (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                   rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
                Power(rlog(Abs(v3)),2)/2. + rlog(Abs(v1))*rlog(Abs(v4)) - 
                rlog(Abs(v3))*rlog(Abs(v4)) - 
                hvs(-(v4/v1))*
                 (Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                   rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
           (4.*v1*v2*(-v1 + v3 + v4)*v5*
             sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))) - 
          ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
                  2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                     v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
                  Power(v1 - v4,2)*Power(v5,2))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
                (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (v2f - v2i - v4f + v4i) + 
                     (-v3f + v3i)*
                      (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
                  2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                        (-(t*v2f) - (1 - t)*v2i)) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      ((-(t*v3f) - (1 - t)*v3i)*
                        (-(t*v4f) - (1 - t)*v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i))\
)*(-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                     2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v2f + v2i + v4f - v4i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-v3f + v3i - v4f + v4i) + 
                        (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                        (-v2f + v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)\
) + (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i))\
)*(-(t*v5f) - (1 - t)*v5i) + 2*
                   Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,
                    2)*(-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
                  2*(-v1f + v1i + v4f - v4i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2)))*
             (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
               rlog(Abs(v1))*rlog(Abs(v2)) - 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
               rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
           (4.*v3*(v1 + v2 - v4)*v4*v5*
             sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))) - 
          ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
                  Power(v2*(-v1 + v3) + v1*v5,2) + 
                  2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                     v1*Power(v5,2)))*
                ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
                (2*Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (v3f - v3i - v5f + v5i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
                  2*((-(t*v2f) - (1 - t)*v2i)*
                      (v1f - v1i - v3f + v3i) + 
                     (-v2f + v2i)*
                      (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                   ((-(t*v2f) - (1 - t)*v2i)*
                      (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) \
+ 2*(-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i)\
)*(-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-v2f + v2i - v3f + v3i) + 
                        (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                        (-v1f + v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i)\
)*(-(t*v5f) - (1 - t)*v5i) - 
                     2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                      (-(t*v5f) - (1 - t)*v5i) - 
                     (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
                  2*(-v4f + v4i)*
                   ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                      (-(t*v5f) - (1 - t)*v5i) - 
                     (-(t*v1f) - (1 - t)*v1i)*
                      Power(-(t*v5f) - (1 - t)*v5i,2))))*
             (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(v3/v5)*rLi(2,1 - v3/v5) - 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
               rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
               rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
           (4.*v2*v3*v4*(v1 - v3 + v5)*
             sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))) - 
          ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
                  Power(v1*(v2 - v5) + v4*v5,2) + 
                  2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                     v4*(v1*v2 + (v1 + v2)*v5)))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
                (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                   (v2f - v2i - v4f + v4i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
                  2*((-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i + v5f - v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
                  2*(-(t*v3f) - (1 - t)*v3i)*
                   (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (v2f - v2i - v5f + v5i) - 
                     2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                        (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - 
                       (1 - t)*v2i)*(-v5f + v5i) + 
                        (-v1f + v1i - v2f + v2i)*
                        (-(t*v5f) - (1 - t)*v5i)) + 
                     (-v4f + v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                         (-(t*v5f) - (1 - t)*v5i))) + 
                  2*(-v3f + v3i)*
                   (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                        (-(t*v5f) - (1 - t)*v5i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                         (-(t*v5f) - (1 - t)*v5i)))))*
             (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
               hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
               Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
               rlog(Abs(v4))*rlog(Abs(v5)) - 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
           (4.*v1*v2*v3*(-v2 + v4 + v5)*
             sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))) - 
          ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
                  Power(v2*v3 + v4*(-v3 + v5),2) + 
                  2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                     v2*(v4*v5 + v3*(v4 + v5))))*
                ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
                (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-v2f + v2i + v5f - v5i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) \
+ 2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                     (-v4f + v4i)*
                      (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                   ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
                  2*(-(t*v1f) - (1 - t)*v1i)*
                   (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                     2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                        (-v4f + v4i - v5f + v5i) + 
                        (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-v3f + v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                        (-(t*v3f) - (1 - t)*v3i)) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      ((-(t*v4f) - (1 - t)*v4i)*
                        (-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))))\
)*(Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
               rlog(Abs(v2))*rlog(Abs(v3)) - 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
               rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
           (4.*v1*v4*(v2 + v3 - v5)*v5*
             sqrt(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5)))))))/2.) - 
  ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2)\
)*(-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
        (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
             (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
           ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
          2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-(t*v2f) - (1 - t)*v2i)) + 
             (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i)) - 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-v2f + v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
             (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-(t*v5f) - (1 - t)*v5i) + 
          2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
           (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
          2*(-v1f + v1i + v4f - v4i)*
           (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
           Power(-(t*v5f) - (1 - t)*v5i,2)))*
     (27*zeta3 + (Power(M_PI,2)*rlog(Abs(v1)))/2. + Power(rlog(Abs(v1)),3) + 
       (Power(M_PI,2)*rlog(Abs(v2)))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/2. + 
       (5*Power(rlog(Abs(v2)),3))/2. - 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) + 
       3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (Power(M_PI,2)*rlog(Abs(v3)))/2. - 
       6*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) + 
       6*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)) - 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) + 3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) - 
       Power(rlog(Abs(v3)),3)/2. - 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) - 
       12*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) - 
       12*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       3*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       6*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       9*rlog(Abs(v3))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (5*Power(M_PI,2)*rlog(Abs(v4)))/2. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. + 
       6*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) - 
       (15*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/2. - 
       6*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)) - 
       6*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) - 6*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. + 
       (9*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/2. + 
       2*Power(rlog(Abs(v4)),3) - 
       12*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       12*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       6*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       3*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       6*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
             Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
             rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
             hvs(-v1)*hvs(v3)*hvs(v4)*
              (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                 6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6.) \
- hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v4)))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v3)))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))) + 
       3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
          (rlog(Abs(v2)) - rlog(Abs(v4)))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v4)))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
             Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6. - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
             hvs(v1)*hvs(v2)*hvs(-v4)*
              (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                 6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6.) \
- hvs((v1 - v4)/v2)*(rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))) - 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) - 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (Power(M_PI,2)*rlog(Abs(v5)))/2. - 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/2. + 
       6*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)) - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/2. + 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v5)) + 3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       3*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)) + 
       (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/2. - 
       9*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))*
        rlog(Abs(v5)) - 3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) - (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/2. + 
       3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2) - Power(rlog(Abs(v5)),3)/2. - 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
             Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
             rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
             hvs(-v2)*hvs(v4)*hvs(v5)*
              (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/
                 6. - Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6.) \
- hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v5)))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v4)))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.))) - 
       3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
             Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6. - 
             hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
             rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
             hvs(v1)*hvs(-v3)*hvs(v5)*
              (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                 6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.\
) - hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v3)) + rlog(Abs(v5)))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v3)))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.))) - 
       3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
          (rlog(Abs(v3)) - rlog(Abs(v5)))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (rlog(Abs(v2)) - rlog(Abs(v5)))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
             Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
             hvs(v2)*hvs(v3)*hvs(-v5)*
              (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6.) - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)))))/
   (4.*v3*(v1 + v2 - v4)*v4*v5*
     sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
       2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + v1*(v3*v4 + v2*(v3 + v4)))*
        v5 + Power(v1 - v4,2)*Power(v5,2))) - 
  ((-2*(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
           (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
          2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
           Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
          2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-v5f + v5i) + (-v1f + v1i + v4f - v4i)*
              (-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v2f) - (1 - t)*v2i)*
           (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*(-v5f + v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v1f) - (1 - t)*v1i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
          2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                (-(t*v4f) - (1 - t)*v4i)) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
     (27*zeta3 - (5*Power(M_PI,2)*rlog(Abs(v1)))/2. + 
       2*Power(rlog(Abs(v1)),3) - (Power(M_PI,2)*rlog(Abs(v2)))/2. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/2. - 
       Power(rlog(Abs(v2)),3)/2. - 
       12*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) + 
       6*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       9*rlog(Abs(v2))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (Power(M_PI,2)*rlog(Abs(v3)))/2. - 
       6*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) + 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)) - 
       6*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) + (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. - 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/2. + 
       Power(rlog(Abs(v3)),3) - 
       12*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) - 
       12*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) - 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (Power(M_PI,2)*rlog(Abs(v4)))/2. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. - 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/2. - 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v4)) + 6*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) + 
       6*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)) - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/2. - 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) - (15*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/2. + 
       (5*Power(rlog(Abs(v4)),3))/2. - 
       12*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       6*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       3*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       6*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
             Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
             rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
             hvs(-v1)*hvs(v3)*hvs(v4)*
              (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                 6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6.) \
- hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v4)))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v3)))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))) + 
       3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
          (rlog(Abs(v2)) - rlog(Abs(v4)))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v4)))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
             Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6. - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
             hvs(v1)*hvs(v2)*hvs(-v4)*
              (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                 6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6.) \
- hvs((v1 - v4)/v2)*(rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))) - 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) - 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (Power(M_PI,2)*rlog(Abs(v5)))/2. + 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/2. - 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)) + 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) - 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v5)) - 6*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) - 
       6*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)) + 
       6*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)) + 
       9*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))*
        rlog(Abs(v5)) - 3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) - (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/2. + 
       3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2) - Power(rlog(Abs(v5)),3)/2. - 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
             Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
             rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
             hvs(-v2)*hvs(v4)*hvs(v5)*
              (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/
                 6. - Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6.) \
- hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v5)))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v4)))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.))) + 
       3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
             Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6. - 
             hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
             rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
             hvs(v1)*hvs(-v3)*hvs(v5)*
              (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                 6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.\
) - hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v3)) + rlog(Abs(v5)))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v3)))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.))) - 
       3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
          (rlog(Abs(v3)) - rlog(Abs(v5)))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (rlog(Abs(v2)) - rlog(Abs(v5)))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
             Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
             hvs(v2)*hvs(v3)*hvs(-v5)*
              (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6.) - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)))))/
   (4.*v1*v2*(-v1 + v3 + v4)*v5*
     sqrt(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) + 
       2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
          v3*(v1*v5 + v4*(v1 + v5))))) - 
  ((-2*(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
        (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
           (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
          2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
           Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
          2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
           ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
          2*(-(t*v3f) - (1 - t)*v3i)*
           (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (v2f - v2i - v5f + v5i) - 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-v5f + v5i) + 
                (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i))) + 
          2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                (-(t*v5f) - (1 - t)*v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i)))))*
     (27*zeta3 - (Power(M_PI,2)*rlog(Abs(v1)))/2. - 
       Power(rlog(Abs(v1)),3)/2. - (5*Power(M_PI,2)*rlog(Abs(v2)))/2. + 
       (9*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/2. + 
       2*Power(rlog(Abs(v2)),3) - 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) + 
       3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (Power(M_PI,2)*rlog(Abs(v3)))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/2. - 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)) + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/2. - 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) + 3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) - 
       Power(rlog(Abs(v3)),3)/2. - 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) - 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) - 
       12*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       6*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       9*rlog(Abs(v3))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (Power(M_PI,2)*rlog(Abs(v4)))/2. + 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) - 
       6*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) + 
       3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)) - 
       6*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) - 6*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. - 
       (9*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/2. + 
       Power(rlog(Abs(v4)),3) - 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       12*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
             Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
             rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
             hvs(-v1)*hvs(v3)*hvs(v4)*
              (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                 6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6.) \
- hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v4)))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v3)))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))) + 
       3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
          (rlog(Abs(v2)) - rlog(Abs(v4)))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v4)))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
             Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6. - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
             hvs(v1)*hvs(v2)*hvs(-v4)*
              (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                 6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6.) \
- hvs((v1 - v4)/v2)*(rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))) - 
       12*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) - 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (Power(M_PI,2)*rlog(Abs(v5)))/2. - 
       6*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)) + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. - 
       3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/2. - 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v5)) + 6*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)) + 
       6*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) + 
       6*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/2. - 
       3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) - (15*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/2. + 
       (5*Power(rlog(Abs(v5)),3))/2. - 
       12*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       9*rlog(Abs(v1))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       6*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       3*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       6*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
             Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
             rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
             hvs(-v2)*hvs(v4)*hvs(v5)*
              (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/
                 6. - Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6.) \
- hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v5)))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v4)))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.))) - 
       3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
             Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6. - 
             hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
             rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
             hvs(v1)*hvs(-v3)*hvs(v5)*
              (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                 6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.\
) - hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v3)) + rlog(Abs(v5)))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v3)))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.))) + 
       3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
          (rlog(Abs(v3)) - rlog(Abs(v5)))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (rlog(Abs(v2)) - rlog(Abs(v5)))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
             Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
             hvs(v2)*hvs(v3)*hvs(-v5)*
              (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6.) - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)))))/
   (4.*v1*v2*v3*(-v2 + v4 + v5)*
     sqrt(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
       2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
          v4*(v1*v2 + (v1 + v2)*v5)))) - 
  ((-2*(Power(v4,2)*Power(-v3 + v5,2) + Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
           (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
          2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
           Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
             (-v2f + v2i)*(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v4f) - (1 - t)*v4i)*
           ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
          2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2))))*
     (27*zeta3 + (Power(M_PI,2)*rlog(Abs(v1)))/2. + 
       (5*Power(rlog(Abs(v1)),3))/2. - (Power(M_PI,2)*rlog(Abs(v2)))/2. - 
       Power(rlog(Abs(v2)),3)/2. - 
       12*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) + 
       6*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       9*rlog(Abs(v2))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (5*Power(M_PI,2)*rlog(Abs(v3)))/2. - 
       (15*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/2. - 
       6*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)) - 
       6*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) + (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. + 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/2. + 
       2*Power(rlog(Abs(v3)),3) - 
       12*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) - 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) - 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (Power(M_PI,2)*rlog(Abs(v4)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/2. + 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v4)) - 3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) - 
       3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)) + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/2. - 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) - (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/2. + 
       3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) - Power(rlog(Abs(v4)),3)/2. - 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
             Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
             rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
             hvs(-v1)*hvs(v3)*hvs(v4)*
              (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                 6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6.) \
- hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v4)))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v3)))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))) - 
       3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
          (rlog(Abs(v2)) - rlog(Abs(v4)))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v4)))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
             Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6. - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
             hvs(v1)*hvs(v2)*hvs(-v4)*
              (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                 6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6.) \
- hvs((v1 - v4)/v2)*(rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))) - 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) - 
       12*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       3*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       6*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       9*rlog(Abs(v4))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (Power(M_PI,2)*rlog(Abs(v5)))/2. + 
       6*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)) + 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) + 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v5)) + 6*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       6*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) + 
       6*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)) + 
       3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       6*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) - (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/2. - 
       6*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. - 
       (9*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/2. + 
       Power(rlog(Abs(v5)),3) - 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       12*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
             Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
             rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
             hvs(-v2)*hvs(v4)*hvs(v5)*
              (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/
                 6. - Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6.) \
- hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v5)))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v4)))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.))) + 
       3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
             Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6. - 
             hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
             rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
             hvs(v1)*hvs(-v3)*hvs(v5)*
              (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                 6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.\
) - hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v3)) + rlog(Abs(v5)))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v3)))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.))) + 
       3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
          (rlog(Abs(v3)) - rlog(Abs(v5)))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (rlog(Abs(v2)) - rlog(Abs(v5)))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
             Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
             hvs(v2)*hvs(v3)*hvs(-v5)*
              (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6.) - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)))))/
   (4.*v2*v3*v4*(v1 - v3 + v5)*
     sqrt(Power(v4,2)*Power(-v3 + v5,2) + Power(v2*(-v1 + v3) + v1*v5,2) + 
       2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2)))) \
- ((-2*(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
        (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
           (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
          2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
           Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
             (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
          2*(-(t*v1f) - (1 - t)*v1i)*
           (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
          2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                (-(t*v3f) - (1 - t)*v3i)) + 
             (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
     (27*zeta3 - (Power(M_PI,2)*rlog(Abs(v1)))/2. - 
       Power(rlog(Abs(v1)),3)/2. + (Power(M_PI,2)*rlog(Abs(v2)))/2. - 
       (9*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/2. + 
       Power(rlog(Abs(v2)),3) - 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) + 
       3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (Power(M_PI,2)*rlog(Abs(v3)))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/2. + 
       6*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)) - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/2. - 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) + (5*Power(rlog(Abs(v3)),3))/2. - 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) - 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) - 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (Power(M_PI,2)*rlog(Abs(v4)))/2. + 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) - 
       6*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) + 
       6*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)) - 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) - (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/2. + 
       3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) - Power(rlog(Abs(v4)),3)/2. - 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
             Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
             rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
             hvs(-v1)*hvs(v3)*hvs(v4)*
              (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                 6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6.) \
- hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v4)))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v3)))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))) - 
       3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
          (rlog(Abs(v2)) - rlog(Abs(v4)))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v4)))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
             Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6. - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
             hvs(v1)*hvs(v2)*hvs(-v4)*
              (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                 6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6.) \
- hvs((v1 - v4)/v2)*(rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))) - 
       12*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) - 
       12*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       3*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       6*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       9*rlog(Abs(v4))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (5*Power(M_PI,2)*rlog(Abs(v5)))/2. + 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)) + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. - 
       3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       6*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       (15*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/2. - 
       3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       6*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       6*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) + (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/2. - 
       6*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. + 
       (9*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/2. + 
       2*Power(rlog(Abs(v5)),3) - 
       12*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       12*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       9*rlog(Abs(v1))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       6*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       3*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       6*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
             Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
             rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
             hvs(-v2)*hvs(v4)*hvs(v5)*
              (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/
                 6. - Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6.) \
- hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v5)))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v4)))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.))) + 
       3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
             Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6. - 
             hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
             rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
             hvs(v1)*hvs(-v3)*hvs(v5)*
              (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                 6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.\
) - hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v3)) + rlog(Abs(v5)))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v3)))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.))) + 
       3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
          (rlog(Abs(v3)) - rlog(Abs(v5)))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (rlog(Abs(v2)) - rlog(Abs(v5)))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
             Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
             hvs(v2)*hvs(v3)*hvs(-v5)*
              (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6.) - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)))))/
   (4.*v1*v4*(v2 + v3 - v5)*v5*
     sqrt(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))\
)) + 3*(-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
              Power(v3*v4 + (v1 - v4)*v5,2) + 
              2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                 v3*(v1*v5 + v4*(v1 + v5))))*
            (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
              (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
              (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
              (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
              (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
              (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
              (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
              (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
              (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
              (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
           (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
            (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
               (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
              2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
               Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
              2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                 (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                 (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                  (-v5f + v5i) + 
                 (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
               ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                 (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                  (-(t*v5f) - (1 - t)*v5i)) + 
              2*(-(t*v2f) - (1 - t)*v2i)*
               (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                 2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                  (-(t*v4f) - (1 - t)*v4i) + 
                 (-(t*v1f) - (1 - t)*v1i)*
                  (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                  (-v5f + v5i) + 
                 (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                  (-(t*v5f) - (1 - t)*v5i) + 
                 (-v1f + v1i)*
                  (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                  (-(t*v5f) - (1 - t)*v5i) + 
                 (-(t*v3f) - (1 - t)*v3i)*
                  ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                    (-(t*v4f) - (1 - t)*v4i)*
                     (-v1f + v1i - v5f + v5i) + 
                    (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                    (-v4f + v4i)*
                     (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                 (-v3f + v3i)*
                  ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                    (-(t*v4f) - (1 - t)*v4i)*
                     (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
              2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                    (-(t*v4f) - (1 - t)*v4i)) + 
                 (-(t*v1f) - (1 - t)*v1i)*
                  (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                  (-(t*v5f) - (1 - t)*v5i) + 
                 (-(t*v3f) - (1 - t)*v3i)*
                  ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                    (-(t*v4f) - (1 - t)*v4i)*
                     (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
         (-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
           (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
           Power(M_PI,2)*hvs(-v1)*hvs(-v4) - Power(M_PI,2)*hvs(-v3)*hvs(-v4)))/
      (4.*v1*v2*(-v1 + v3 + v4)*v5*
        sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
          Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))) - 
     ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
             2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
             Power(v1 - v4,2)*Power(v5,2))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
           (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                (-v3f + v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
             2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-(t*v2f) - (1 - t)*v2i)) + 
                (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-v5f + v5i) + 2*
              (-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-v3f + v3i - v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-v2f + v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
                (-v1f + v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-(t*v5f) - (1 - t)*v5i) + 
             2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
              (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
             2*(-v1f + v1i + v4f - v4i)*
              (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              Power(-(t*v5f) - (1 - t)*v5i,2)))*
        ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
          Power(M_PI,2)*hvs(-v1)*hvs(-v2) + Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
          (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
      (4.*v3*(v1 + v2 - v4)*v4*v5*
        sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2))) \
- ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
             Power(v1*(v2 - v5) + v4*v5,2) + 
             2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                v4*(v1*v2 + (v1 + v2)*v5)))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
           (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
             2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
             2*(-(t*v3f) - (1 - t)*v3i)*
              (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (v2f - v2i - v5f + v5i) - 
                2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
                (-v4f + v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i))) + 
             2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i)))))*
        (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
          (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
          Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)))/
      (4.*v1*v2*v3*(-v2 + v4 + v5)*
        sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
          Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))) - 
     ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
             Power(v2*v3 + v4*(-v3 + v5),2) + 
             2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                v2*(v4*v5 + v3*(v4 + v5))))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
           (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                (-v4f + v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
             2*(-(t*v1f) - (1 - t)*v1i)*
              (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v3f + v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                (-v2f + v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
             2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                   (-(t*v3f) - (1 - t)*v3i)) + 
                (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
        ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
          Power(M_PI,2)*hvs(-v2)*hvs(-v3) + Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
          (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
      (4.*v1*v4*(v2 + v3 - v5)*v5*
        sqrt(Power(v1,2)*Power(v2 - v5,2) + 
          Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))) - 
     ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
             Power(v2*(-v1 + v3) + v1*v5,2) + 
             2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                v1*Power(v5,2)))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                (-v2f + v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-v5f + v5i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-v1f + v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
             2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)))\
)*(Power(M_PI,2)*hvs(-v1)*hvs(-v3) - (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
          Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
          (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
      (4.*v2*v3*v4*(v1 - v3 + v5)*
        sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
          Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))))*rlog(Abs((-v1f + v3f - v5f)/(v1 - v3 + v5))) \
- 2*((bcphi5Re*(-v1f + v1i + v3f - v3i - v5f + v5i))/(v1 - v3 + v5) + 
     (3*(-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                   Power(v3*v4 + (v1 - v4)*v5,2) + 
                   2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                      v3*(v1*v5 + v4*(v1 + v5))))*
                 (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                   (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                   (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
                (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
                 (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                    (v1f - v1i - v3f + v3i)*
                    (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                   2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                    Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) \
+ 2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                      (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                      (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                       (-v5f + v5i) + 
                      (-v1f + v1i + v4f - v4i)*
                       (-(t*v5f) - (1 - t)*v5i))*
                    ((-(t*v3f) - (1 - t)*v3i)*
                       (-(t*v4f) - (1 - t)*v4i) + 
                      (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                       (-(t*v5f) - (1 - t)*v5i)) + 
                   2*(-(t*v2f) - (1 - t)*v2i)*
                    (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                      2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                       (-(t*v4f) - (1 - t)*v4i) + 
                      (-(t*v1f) - (1 - t)*v1i)*
                       (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                       (-v5f + v5i) + 
                      (-(t*v1f) - (1 - t)*v1i)*
                       (v1f - v1i - v4f + v4i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-v1f + v1i)*
                       (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v3f) - (1 - t)*v3i)*
                       ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                        (-v1f + v1i - v5f + v5i) + 
                        (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-v4f + v4i)*
                        (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)\
) + (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                        (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))\
) + 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                        (-(t*v4f) - (1 - t)*v4i)) + 
                      (-(t*v1f) - (1 - t)*v1i)*
                       (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v3f) - (1 - t)*v3i)*
                       ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v5f) - (1 - t)*v5i) + 
                         (-(t*v4f) - (1 - t)*v4i)*
                         (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))\
)))*(Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
                hvs(v4/v1)*rLi(2,1 - v4/v1) - 
                Power(rlog(Abs(v1)),2)/2. + 
                hvs(-(v1/v3))*
                 (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                   rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
                Power(rlog(Abs(v3)),2)/2. + 
                rlog(Abs(v1))*rlog(Abs(v4)) - 
                rlog(Abs(v3))*rlog(Abs(v4)) - 
                hvs(-(v4/v1))*
                 (Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                   rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
           (4.*v1*v2*(-v1 + v3 + v4)*v5*
             sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))) - 
          ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
                  2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                     v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
                  Power(v1 - v4,2)*Power(v5,2))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
                (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (v2f - v2i - v4f + v4i) + 
                     (-v3f + v3i)*
                      (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                   ((-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
                  2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                        (-(t*v2f) - (1 - t)*v2i)) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) \
+ (-(t*v1f) - (1 - t)*v1i)*((-(t*v3f) - (1 - t)*v3i)*
                        (-(t*v4f) - (1 - t)*v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)\
))*(-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                       (-v2f + v2i)) - 
                     2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v2f + v2i + v4f - v4i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) \
+ (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) \
+ (-(t*v1f) - (1 - t)*v1i)*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                       (-v3f + v3i - v4f + v4i) + 
                        (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                        (-v2f + v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - 
                       (1 - t)*v4i)) + 
                     (-v1f + v1i)*
                      ((-(t*v3f) - (1 - t)*v3i)*
                        (-(t*v4f) - (1 - t)*v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)\
))*(-(t*v5f) - (1 - t)*v5i) + 
                  2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + 
                     (1 - t)*v4i,2)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  2*(-v1f + v1i + v4f - v4i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2)))*
             (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
               rlog(Abs(v1))*rlog(Abs(v2)) - 
               hvs(-(v2/v4))*
                (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
               rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
           (4.*v3*(v1 + v2 - v4)*v4*v5*
             sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))) - 
          ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
                  Power(v2*(-v1 + v3) + v1*v5,2) + 
                  2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                     v1*Power(v5,2)))*
                ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
                (2*Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (v3f - v3i - v5f + v5i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
                  2*((-(t*v2f) - (1 - t)*v2i)*
                      (v1f - v1i - v3f + v3i) + 
                     (-v2f + v2i)*
                      (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                   ((-(t*v2f) - (1 - t)*v2i)*
                      (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) \
+ 2*(-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*
                       (-(t*v3f) - (1 - t)*v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - 
                       (1 - t)*v3i))*(-v5f + v5i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                       (-v2f + v2i - v3f + v3i) + 
                        (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                        (-v1f + v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - 
                       (1 - t)*v3i))*(-(t*v5f) - (1 - t)*v5i) - 
                     2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                      (-(t*v5f) - (1 - t)*v5i) - 
                     (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
                  2*(-v4f + v4i)*
                   ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i)\
)*(-(t*v5f) - (1 - t)*v5i) - 
                     (-(t*v1f) - (1 - t)*v1i)*
                      Power(-(t*v5f) - (1 - t)*v5i,2))))*
             (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(v3/v5)*rLi(2,1 - v3/v5) - 
               hvs(-(v1/v3))*
                (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
               rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
               hvs(-(v3/v5))*
                (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
               rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
           (4.*v2*v3*v4*(v1 - v3 + v5)*
             sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))) - 
          ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
                  Power(v1*(v2 - v5) + v4*v5,2) + 
                  2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                     v4*(v1*v2 + (v1 + v2)*v5)))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
                (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                   (v2f - v2i - v4f + v4i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
                  2*((-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i + v5f - v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                   ((-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
                  2*(-(t*v3f) - (1 - t)*v3i)*
                   (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i)*(v2f - v2i - v5f + v5i) \
- 2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                        (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - 
                       (1 - t)*v2i)*(-v5f + v5i) + 
                        (-v1f + v1i - v2f + v2i)*
                        (-(t*v5f) - (1 - t)*v5i)) + 
                     (-v4f + v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                        (-(t*v5f) - (1 - t)*v5i))) + 
                  2*(-v3f + v3i)*
                   (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                        (-(t*v5f) - (1 - t)*v5i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                         (-(t*v5f) - (1 - t)*v5i)))))*
             (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
               hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
               hvs(-(v2/v4))*
                (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
               Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
               rlog(Abs(v4))*rlog(Abs(v5)) - 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
           (4.*v1*v2*v3*(-v2 + v4 + v5)*
             sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))) - 
          ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
                  Power(v2*v3 + v4*(-v3 + v5),2) + 
                  2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                     v2*(v4*v5 + v3*(v4 + v5))))*
                ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
                (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-v2f + v2i + v5f - v5i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) \
+ 2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (v3f - v3i - v5f + v5i) + 
                     (-v4f + v4i)*
                      (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                   ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
                  2*(-(t*v1f) - (1 - t)*v1i)*
                   (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                     2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                        (-v4f + v4i - v5f + v5i) + 
                        (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-v3f + v3i)*
                        (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))\
) + 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                        (-(t*v3f) - (1 - t)*v3i)) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      ((-(t*v4f) - (1 - t)*v4i)*
                        (-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))\
))*(Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
               rlog(Abs(v2))*rlog(Abs(v3)) - 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
               rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
           (4.*v1*v4*(v2 + v3 - v5)*v5*
             sqrt(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))))*
        rlog(Abs((-v1f + v3f - v5f)/(v1 - v3 + v5))))/2.) + 
  3*(-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
              Power(v3*v4 + (v1 - v4)*v5,2) + 
              2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                 v3*(v1*v5 + v4*(v1 + v5))))*
            (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
              (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
              (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
              (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
              (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
              (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
              (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
              (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
              (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
              (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
           (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
            (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
               (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
              2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
               Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
              2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                 (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                 (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                  (-v5f + v5i) + 
                 (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
               ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                 (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                  (-(t*v5f) - (1 - t)*v5i)) + 
              2*(-(t*v2f) - (1 - t)*v2i)*
               (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                 2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                  (-(t*v4f) - (1 - t)*v4i) + 
                 (-(t*v1f) - (1 - t)*v1i)*
                  (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                  (-v5f + v5i) + 
                 (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                  (-(t*v5f) - (1 - t)*v5i) + 
                 (-v1f + v1i)*
                  (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                  (-(t*v5f) - (1 - t)*v5i) + 
                 (-(t*v3f) - (1 - t)*v3i)*
                  ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                    (-(t*v4f) - (1 - t)*v4i)*
                     (-v1f + v1i - v5f + v5i) + 
                    (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                    (-v4f + v4i)*
                     (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                 (-v3f + v3i)*
                  ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                    (-(t*v4f) - (1 - t)*v4i)*
                     (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
              2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                    (-(t*v4f) - (1 - t)*v4i)) + 
                 (-(t*v1f) - (1 - t)*v1i)*
                  (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                  (-(t*v5f) - (1 - t)*v5i) + 
                 (-(t*v3f) - (1 - t)*v3i)*
                  ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                    (-(t*v4f) - (1 - t)*v4i)*
                     (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
         (-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
           (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
           Power(M_PI,2)*hvs(-v1)*hvs(-v4) - Power(M_PI,2)*hvs(-v3)*hvs(-v4)))/
      (4.*v1*v2*(-v1 + v3 + v4)*v5*
        sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
          Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))) - 
     ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
             2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
             Power(v1 - v4,2)*Power(v5,2))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
           (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                (-v3f + v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
             2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-(t*v2f) - (1 - t)*v2i)) + 
                (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-v5f + v5i) + 2*
              (-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-v3f + v3i - v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-v2f + v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
                (-v1f + v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-(t*v5f) - (1 - t)*v5i) + 
             2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
              (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
             2*(-v1f + v1i + v4f - v4i)*
              (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              Power(-(t*v5f) - (1 - t)*v5i,2)))*
        ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
          Power(M_PI,2)*hvs(-v1)*hvs(-v2) + Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
          (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
      (4.*v3*(v1 + v2 - v4)*v4*v5*
        sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2))) \
- ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
             Power(v1*(v2 - v5) + v4*v5,2) + 
             2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                v4*(v1*v2 + (v1 + v2)*v5)))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
           (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
             2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
             2*(-(t*v3f) - (1 - t)*v3i)*
              (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (v2f - v2i - v5f + v5i) - 
                2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
                (-v4f + v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i))) + 
             2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i)))))*
        (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
          (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
          Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)))/
      (4.*v1*v2*v3*(-v2 + v4 + v5)*
        sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
          Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))) - 
     ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
             Power(v2*v3 + v4*(-v3 + v5),2) + 
             2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                v2*(v4*v5 + v3*(v4 + v5))))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
           (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                (-v4f + v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
             2*(-(t*v1f) - (1 - t)*v1i)*
              (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v3f + v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                (-v2f + v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
             2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                   (-(t*v3f) - (1 - t)*v3i)) + 
                (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
        ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
          Power(M_PI,2)*hvs(-v2)*hvs(-v3) + Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
          (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
      (4.*v1*v4*(v2 + v3 - v5)*v5*
        sqrt(Power(v1,2)*Power(v2 - v5,2) + 
          Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))) - 
     ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
             Power(v2*(-v1 + v3) + v1*v5,2) + 
             2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                v1*Power(v5,2)))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                (-v2f + v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-v5f + v5i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-v1f + v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
             2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)))\
)*(Power(M_PI,2)*hvs(-v1)*hvs(-v3) - (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
          Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
          (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
      (4.*v2*v3*v4*(v1 - v3 + v5)*
        sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
          Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))))*rlog(Abs((v2f - v4f - v5f)/(-v2 + v4 + v5))) \
- 2*((bcphi5Re*(v2f - v2i - v4f + v4i - v5f + v5i))/(-v2 + v4 + v5) + 
     (3*(-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                   Power(v3*v4 + (v1 - v4)*v5,2) + 
                   2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                      v3*(v1*v5 + v4*(v1 + v5))))*
                 (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                   (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                   (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
                (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
                 (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                    (v1f - v1i - v3f + v3i)*
                    (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                   2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                    Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) \
+ 2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                      (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                      (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                       (-v5f + v5i) + 
                      (-v1f + v1i + v4f - v4i)*
                       (-(t*v5f) - (1 - t)*v5i))*
                    ((-(t*v3f) - (1 - t)*v3i)*
                       (-(t*v4f) - (1 - t)*v4i) + 
                      (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                       (-(t*v5f) - (1 - t)*v5i)) + 
                   2*(-(t*v2f) - (1 - t)*v2i)*
                    (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                      2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                       (-(t*v4f) - (1 - t)*v4i) + 
                      (-(t*v1f) - (1 - t)*v1i)*
                       (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                       (-v5f + v5i) + 
                      (-(t*v1f) - (1 - t)*v1i)*
                       (v1f - v1i - v4f + v4i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-v1f + v1i)*
                       (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v3f) - (1 - t)*v3i)*
                       ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                        (-v1f + v1i - v5f + v5i) + 
                        (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-v4f + v4i)*
                        (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)\
) + (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                        (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))\
) + 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                        (-(t*v4f) - (1 - t)*v4i)) + 
                      (-(t*v1f) - (1 - t)*v1i)*
                       (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v3f) - (1 - t)*v3i)*
                       ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v5f) - (1 - t)*v5i) + 
                         (-(t*v4f) - (1 - t)*v4i)*
                         (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))\
)))*(Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
                hvs(v4/v1)*rLi(2,1 - v4/v1) - 
                Power(rlog(Abs(v1)),2)/2. + 
                hvs(-(v1/v3))*
                 (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                   rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
                Power(rlog(Abs(v3)),2)/2. + 
                rlog(Abs(v1))*rlog(Abs(v4)) - 
                rlog(Abs(v3))*rlog(Abs(v4)) - 
                hvs(-(v4/v1))*
                 (Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                   rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
           (4.*v1*v2*(-v1 + v3 + v4)*v5*
             sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))) - 
          ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
                  2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                     v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
                  Power(v1 - v4,2)*Power(v5,2))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
                (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (v2f - v2i - v4f + v4i) + 
                     (-v3f + v3i)*
                      (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                   ((-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
                  2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                        (-(t*v2f) - (1 - t)*v2i)) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) \
+ (-(t*v1f) - (1 - t)*v1i)*((-(t*v3f) - (1 - t)*v3i)*
                        (-(t*v4f) - (1 - t)*v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)\
))*(-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                       (-v2f + v2i)) - 
                     2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v2f + v2i + v4f - v4i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) \
+ (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) \
+ (-(t*v1f) - (1 - t)*v1i)*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                       (-v3f + v3i - v4f + v4i) + 
                        (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                        (-v2f + v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - 
                       (1 - t)*v4i)) + 
                     (-v1f + v1i)*
                      ((-(t*v3f) - (1 - t)*v3i)*
                        (-(t*v4f) - (1 - t)*v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)\
))*(-(t*v5f) - (1 - t)*v5i) + 
                  2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + 
                     (1 - t)*v4i,2)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  2*(-v1f + v1i + v4f - v4i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2)))*
             (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
               rlog(Abs(v1))*rlog(Abs(v2)) - 
               hvs(-(v2/v4))*
                (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
               rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
           (4.*v3*(v1 + v2 - v4)*v4*v5*
             sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))) - 
          ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
                  Power(v2*(-v1 + v3) + v1*v5,2) + 
                  2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                     v1*Power(v5,2)))*
                ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
                (2*Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (v3f - v3i - v5f + v5i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
                  2*((-(t*v2f) - (1 - t)*v2i)*
                      (v1f - v1i - v3f + v3i) + 
                     (-v2f + v2i)*
                      (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                   ((-(t*v2f) - (1 - t)*v2i)*
                      (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) \
+ 2*(-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*
                       (-(t*v3f) - (1 - t)*v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - 
                       (1 - t)*v3i))*(-v5f + v5i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                       (-v2f + v2i - v3f + v3i) + 
                        (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                        (-v1f + v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - 
                       (1 - t)*v3i))*(-(t*v5f) - (1 - t)*v5i) - 
                     2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                      (-(t*v5f) - (1 - t)*v5i) - 
                     (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
                  2*(-v4f + v4i)*
                   ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i)\
)*(-(t*v5f) - (1 - t)*v5i) - 
                     (-(t*v1f) - (1 - t)*v1i)*
                      Power(-(t*v5f) - (1 - t)*v5i,2))))*
             (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(v3/v5)*rLi(2,1 - v3/v5) - 
               hvs(-(v1/v3))*
                (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
               rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
               hvs(-(v3/v5))*
                (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
               rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
           (4.*v2*v3*v4*(v1 - v3 + v5)*
             sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))) - 
          ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
                  Power(v1*(v2 - v5) + v4*v5,2) + 
                  2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                     v4*(v1*v2 + (v1 + v2)*v5)))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
                (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                   (v2f - v2i - v4f + v4i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
                  2*((-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i + v5f - v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                   ((-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
                  2*(-(t*v3f) - (1 - t)*v3i)*
                   (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i)*(v2f - v2i - v5f + v5i) \
- 2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                        (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - 
                       (1 - t)*v2i)*(-v5f + v5i) + 
                        (-v1f + v1i - v2f + v2i)*
                        (-(t*v5f) - (1 - t)*v5i)) + 
                     (-v4f + v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                        (-(t*v5f) - (1 - t)*v5i))) + 
                  2*(-v3f + v3i)*
                   (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                        (-(t*v5f) - (1 - t)*v5i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                         (-(t*v5f) - (1 - t)*v5i)))))*
             (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
               hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
               hvs(-(v2/v4))*
                (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
               Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
               rlog(Abs(v4))*rlog(Abs(v5)) - 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
           (4.*v1*v2*v3*(-v2 + v4 + v5)*
             sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))) - 
          ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
                  Power(v2*v3 + v4*(-v3 + v5),2) + 
                  2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                     v2*(v4*v5 + v3*(v4 + v5))))*
                ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
                (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-v2f + v2i + v5f - v5i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) \
+ 2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (v3f - v3i - v5f + v5i) + 
                     (-v4f + v4i)*
                      (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                   ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
                  2*(-(t*v1f) - (1 - t)*v1i)*
                   (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                     2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                        (-v4f + v4i - v5f + v5i) + 
                        (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-v3f + v3i)*
                        (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))\
) + 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                        (-(t*v3f) - (1 - t)*v3i)) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      ((-(t*v4f) - (1 - t)*v4i)*
                        (-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))\
))*(Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
               rlog(Abs(v2))*rlog(Abs(v3)) - 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
               rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
           (4.*v1*v4*(v2 + v3 - v5)*v5*
             sqrt(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))))*
        rlog(Abs((v2f - v4f - v5f)/(-v2 + v4 + v5))))/2.) + 
  3*(-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
              Power(v3*v4 + (v1 - v4)*v5,2) + 
              2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                 v3*(v1*v5 + v4*(v1 + v5))))*
            (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
              (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
              (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
              (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
              (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
              (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
              (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
              (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
              (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
              (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
           (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
            (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
               (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
              2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
               Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
              2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                 (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                 (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                  (-v5f + v5i) + 
                 (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
               ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                 (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                  (-(t*v5f) - (1 - t)*v5i)) + 
              2*(-(t*v2f) - (1 - t)*v2i)*
               (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                 2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                  (-(t*v4f) - (1 - t)*v4i) + 
                 (-(t*v1f) - (1 - t)*v1i)*
                  (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                  (-v5f + v5i) + 
                 (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                  (-(t*v5f) - (1 - t)*v5i) + 
                 (-v1f + v1i)*
                  (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                  (-(t*v5f) - (1 - t)*v5i) + 
                 (-(t*v3f) - (1 - t)*v3i)*
                  ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                    (-(t*v4f) - (1 - t)*v4i)*
                     (-v1f + v1i - v5f + v5i) + 
                    (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                    (-v4f + v4i)*
                     (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                 (-v3f + v3i)*
                  ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                    (-(t*v4f) - (1 - t)*v4i)*
                     (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
              2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                    (-(t*v4f) - (1 - t)*v4i)) + 
                 (-(t*v1f) - (1 - t)*v1i)*
                  (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                  (-(t*v5f) - (1 - t)*v5i) + 
                 (-(t*v3f) - (1 - t)*v3i)*
                  ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                    (-(t*v4f) - (1 - t)*v4i)*
                     (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
         (-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
           (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
           Power(M_PI,2)*hvs(-v1)*hvs(-v4) - Power(M_PI,2)*hvs(-v3)*hvs(-v4)))/
      (4.*v1*v2*(-v1 + v3 + v4)*v5*
        sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
          Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))) - 
     ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
             2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
             Power(v1 - v4,2)*Power(v5,2))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
           (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                (-v3f + v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
             2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-(t*v2f) - (1 - t)*v2i)) + 
                (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-v5f + v5i) + 2*
              (-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-v3f + v3i - v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-v2f + v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
                (-v1f + v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-(t*v5f) - (1 - t)*v5i) + 
             2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
              (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
             2*(-v1f + v1i + v4f - v4i)*
              (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              Power(-(t*v5f) - (1 - t)*v5i,2)))*
        ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
          Power(M_PI,2)*hvs(-v1)*hvs(-v2) + Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
          (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
      (4.*v3*(v1 + v2 - v4)*v4*v5*
        sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2))) \
- ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
             Power(v1*(v2 - v5) + v4*v5,2) + 
             2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                v4*(v1*v2 + (v1 + v2)*v5)))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
           (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
             2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
             2*(-(t*v3f) - (1 - t)*v3i)*
              (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (v2f - v2i - v5f + v5i) - 
                2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
                (-v4f + v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i))) + 
             2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i)))))*
        (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
          (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
          Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)))/
      (4.*v1*v2*v3*(-v2 + v4 + v5)*
        sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
          Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))) - 
     ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
             Power(v2*v3 + v4*(-v3 + v5),2) + 
             2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                v2*(v4*v5 + v3*(v4 + v5))))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
           (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                (-v4f + v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
             2*(-(t*v1f) - (1 - t)*v1i)*
              (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v3f + v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                (-v2f + v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
             2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                   (-(t*v3f) - (1 - t)*v3i)) + 
                (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
        ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
          Power(M_PI,2)*hvs(-v2)*hvs(-v3) + Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
          (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
      (4.*v1*v4*(v2 + v3 - v5)*v5*
        sqrt(Power(v1,2)*Power(v2 - v5,2) + 
          Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))) - 
     ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
             Power(v2*(-v1 + v3) + v1*v5,2) + 
             2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                v1*Power(v5,2)))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                (-v2f + v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-v5f + v5i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-v1f + v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
             2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)))\
)*(Power(M_PI,2)*hvs(-v1)*hvs(-v3) - (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
          Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
          (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
      (4.*v2*v3*v4*(v1 - v3 + v5)*
        sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
          Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))))*rlog(Abs((-v2f - v3f + v5f)/(v2 + v3 - v5))) \
- 2*((bcphi5Re*(-v2f + v2i - v3f + v3i + v5f - v5i))/(v2 + v3 - v5) + 
     (3*(-((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                   Power(v3*v4 + (v1 - v4)*v5,2) + 
                   2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                      v3*(v1*v5 + v4*(v1 + v5))))*
                 (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                   (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                   (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
                (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
                 (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                    (v1f - v1i - v3f + v3i)*
                    (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                   2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                    Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) \
+ 2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                      (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                      (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                       (-v5f + v5i) + 
                      (-v1f + v1i + v4f - v4i)*
                       (-(t*v5f) - (1 - t)*v5i))*
                    ((-(t*v3f) - (1 - t)*v3i)*
                       (-(t*v4f) - (1 - t)*v4i) + 
                      (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                       (-(t*v5f) - (1 - t)*v5i)) + 
                   2*(-(t*v2f) - (1 - t)*v2i)*
                    (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                      2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                       (-(t*v4f) - (1 - t)*v4i) + 
                      (-(t*v1f) - (1 - t)*v1i)*
                       (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                       (-v5f + v5i) + 
                      (-(t*v1f) - (1 - t)*v1i)*
                       (v1f - v1i - v4f + v4i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-v1f + v1i)*
                       (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v3f) - (1 - t)*v3i)*
                       ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                        (-v1f + v1i - v5f + v5i) + 
                        (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-v4f + v4i)*
                        (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)\
) + (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                        (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))\
) + 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                        (-(t*v4f) - (1 - t)*v4i)) + 
                      (-(t*v1f) - (1 - t)*v1i)*
                       (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                       (-(t*v5f) - (1 - t)*v5i) + 
                      (-(t*v3f) - (1 - t)*v3i)*
                       ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v5f) - (1 - t)*v5i) + 
                         (-(t*v4f) - (1 - t)*v4i)*
                         (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))\
)))*(Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
                hvs(v4/v1)*rLi(2,1 - v4/v1) - 
                Power(rlog(Abs(v1)),2)/2. + 
                hvs(-(v1/v3))*
                 (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                   rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
                Power(rlog(Abs(v3)),2)/2. + 
                rlog(Abs(v1))*rlog(Abs(v4)) - 
                rlog(Abs(v3))*rlog(Abs(v4)) - 
                hvs(-(v4/v1))*
                 (Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                   rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
           (4.*v1*v2*(-v1 + v3 + v4)*v5*
             sqrt(Power(v2,2)*Power(-v1 + v3,2) + 
               Power(v3*v4 + (v1 - v4)*v5,2) + 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))) - 
          ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
                  2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                     v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
                  Power(v1 - v4,2)*Power(v5,2))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
                (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (v2f - v2i - v4f + v4i) + 
                     (-v3f + v3i)*
                      (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                   ((-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
                  2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                        (-(t*v2f) - (1 - t)*v2i)) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) \
+ (-(t*v1f) - (1 - t)*v1i)*((-(t*v3f) - (1 - t)*v3i)*
                        (-(t*v4f) - (1 - t)*v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)\
))*(-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                       (-v2f + v2i)) - 
                     2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v2f + v2i + v4f - v4i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) \
+ (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) \
+ (-(t*v1f) - (1 - t)*v1i)*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                       (-v3f + v3i - v4f + v4i) + 
                        (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                        (-v2f + v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - 
                       (1 - t)*v4i)) + 
                     (-v1f + v1i)*
                      ((-(t*v3f) - (1 - t)*v3i)*
                        (-(t*v4f) - (1 - t)*v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)\
))*(-(t*v5f) - (1 - t)*v5i) + 
                  2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + 
                     (1 - t)*v4i,2)*(-v5f + v5i)*
                   (-(t*v5f) - (1 - t)*v5i) + 
                  2*(-v1f + v1i + v4f - v4i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2)))*
             (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
               rlog(Abs(v1))*rlog(Abs(v2)) - 
               hvs(-(v2/v4))*
                (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
               rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
           (4.*v3*(v1 + v2 - v4)*v4*v5*
             sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
               Power(v1 - v4,2)*Power(v5,2))) - 
          ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
                  Power(v2*(-v1 + v3) + v1*v5,2) + 
                  2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                     v1*Power(v5,2)))*
                ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
                (2*Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (v3f - v3i - v5f + v5i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
                  2*((-(t*v2f) - (1 - t)*v2i)*
                      (v1f - v1i - v3f + v3i) + 
                     (-v2f + v2i)*
                      (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                   ((-(t*v2f) - (1 - t)*v2i)*
                      (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) \
+ 2*(-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*
                       (-(t*v3f) - (1 - t)*v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - 
                       (1 - t)*v3i))*(-v5f + v5i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                       (-v2f + v2i - v3f + v3i) + 
                        (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                        (-v1f + v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - 
                       (1 - t)*v3i))*(-(t*v5f) - (1 - t)*v5i) - 
                     2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                      (-(t*v5f) - (1 - t)*v5i) - 
                     (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
                  2*(-v4f + v4i)*
                   ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i)\
)*(-(t*v5f) - (1 - t)*v5i) - 
                     (-(t*v1f) - (1 - t)*v1i)*
                      Power(-(t*v5f) - (1 - t)*v5i,2))))*
             (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(v3/v5)*rLi(2,1 - v3/v5) - 
               hvs(-(v1/v3))*
                (Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
               rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
               hvs(-(v3/v5))*
                (Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
               rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
           (4.*v2*v3*v4*(v1 - v3 + v5)*
             sqrt(Power(v4,2)*Power(-v3 + v5,2) + 
               Power(v2*(-v1 + v3) + v1*v5,2) + 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))) - 
          ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
                  Power(v1*(v2 - v5) + v4*v5,2) + 
                  2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                     v4*(v1*v2 + (v1 + v2)*v5)))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
                (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                   (v2f - v2i - v4f + v4i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
                  2*((-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i + v5f - v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                   ((-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
                  2*(-(t*v3f) - (1 - t)*v3i)*
                   (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i)*(v2f - v2i - v5f + v5i) \
- 2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                        (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - 
                       (1 - t)*v2i)*(-v5f + v5i) + 
                        (-v1f + v1i - v2f + v2i)*
                        (-(t*v5f) - (1 - t)*v5i)) + 
                     (-v4f + v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                        (-(t*v5f) - (1 - t)*v5i))) + 
                  2*(-v3f + v3i)*
                   (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                        (-(t*v5f) - (1 - t)*v5i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                         (-(t*v5f) - (1 - t)*v5i)))))*
             (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
               hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
               hvs(-(v2/v4))*
                (Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
               Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
               rlog(Abs(v4))*rlog(Abs(v5)) - 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
           (4.*v1*v2*v3*(-v2 + v4 + v5)*
             sqrt(Power(v3,2)*Power(-v2 + v4,2) + 
               Power(v1*(v2 - v5) + v4*v5,2) + 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))) - 
          ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
                  Power(v2*v3 + v4*(-v3 + v5),2) + 
                  2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                     v2*(v4*v5 + v3*(v4 + v5))))*
                ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
                (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-v2f + v2i + v5f - v5i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) \
+ 2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (v3f - v3i - v5f + v5i) + 
                     (-v4f + v4i)*
                      (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                   ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
                  2*(-(t*v1f) - (1 - t)*v1i)*
                   (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                     2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                        (-v4f + v4i - v5f + v5i) + 
                        (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-v3f + v3i)*
                        (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))\
) + 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                        (-(t*v3f) - (1 - t)*v3i)) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      ((-(t*v4f) - (1 - t)*v4i)*
                        (-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))\
))*(Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
               rlog(Abs(v2))*rlog(Abs(v3)) - 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
               rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
           (4.*v1*v4*(v2 + v3 - v5)*v5*
             sqrt(Power(v1,2)*Power(v2 - v5,2) + 
               Power(v2*v3 + v4*(-v3 + v5),2) + 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5))))))*
        rlog(Abs((-v2f - v3f + v5f)/(v2 + v3 - v5))))/2.) + 
  ((-2*(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
           (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
          2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
           Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
          2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-v5f + v5i) + (-v1f + v1i + v4f - v4i)*
              (-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v2f) - (1 - t)*v2i)*
           (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*(-v5f + v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v1f) - (1 - t)*v1i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
          2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                (-(t*v4f) - (1 - t)*v4i)) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
     (6*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)) - 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)) + 
       6*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)) - 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)) - 
       6*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)) - 
       (3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/2. + 
       6*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)) + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/2. + 
       6*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       9*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       6*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)) - 
       6*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v3))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. - 
       (9*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/2. - 
       6*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) + 3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (15*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/2. - 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) - 
       6*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/2. - 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v4))) - (15*
          (Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/2. - 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) - 6*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*
             hvs(-(v4/v1))*hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v3))) - M_PI*hvs(-v3)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       6*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/2. + 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/2. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v5))) + 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) - 
       6*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) - 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v5))) + 6*M_PI*hvs(-v1)*
        (-(M_PI*hvs(-v5)*rlog(Abs(v4))) - M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       6*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       9*(-(M_PI*hvs(-(v4/v1))*hvs(-v5)*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
          M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
           rlog(Abs(v5))) - (3*
          (Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))) - 
       3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) - 3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*
             hvs(-(v5/v2))*hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       6*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) - 
       6*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) - 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) - 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) - 
       6*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) - 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) - 
       6*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) + 
       3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
          (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
          (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(hvs(-v1)*hvs(v3)*
                 Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*
                 hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v4),2))/2.) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                   2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                 rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.)) + 3*(hvs((v2 - v4)/v1)*
           (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
          (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. + 
          hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
          (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                 Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),
                  2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 2))/2. - (hvs(-1 + v1/v4)*
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 2))/2. + (hvs((v1 - v4)/v2)*
                rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                   M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 2))/2. - (hvs(-1 + v1/v4)*
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 2))/2. + (hvs((v1 - v4)/v2)*
                rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.)) - 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) + 
       3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
          (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
          (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(hvs(v1)*hvs(-v3)*
                 Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),
                  2)*hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. \
- (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. + 
             (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                   2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                 rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*
                rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 2))/2.)) - 3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
           hvs((-v2 + v5)/v4)*rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
          (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
          (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(hvs(-v2)*hvs(v4)*
                 Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*
                 hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. + 
             (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                   2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                 rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. + 
             (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.)) - 3*(hvs((v3 - v5)/v2)*
           (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
          (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
          hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
          (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                 Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                 2))/2. - (hvs(-1 + v2/v5)*
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                 2))/2. + (hvs((v2 - v5)/v3)*
                rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                   M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2)\
)/2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2)\
)/2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.))))/
   (4.*v1*v2*(-v1 + v3 + v4)*v5*
     sqrt(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) + 
       2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
          v3*(v1*v5 + v4*(v1 + v5))))) + 
  ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2)\
)*(-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
        (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
             (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
           ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
          2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-(t*v2f) - (1 - t)*v2i)) + 
             (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i)) - 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-v2f + v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
             (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-(t*v5f) - (1 - t)*v5i) + 
          2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
           (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
          2*(-v1f + v1i + v4f - v4i)*
           (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
           Power(-(t*v5f) - (1 - t)*v5i,2)))*
     (3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       6*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)) + 
       6*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)) + 
       6*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)) + 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)) + 
       (15*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/2. - 
       6*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)) - 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)) - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/2. + 
       3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/2. - 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)) - 
       6*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) - 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v3))) + 
       3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))) - 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) + 3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       6*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       9*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       6*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. - 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) - 
       (15*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/2. + 
       6*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) - 
       6*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/2. - 
       6*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) - 6*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*
             hvs(-(v4/v1))*hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v3))) - M_PI*hvs(-v3)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       6*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/2. - 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/2. - 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v5))) - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/2. - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/2. + 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v5))) - 9*(-(M_PI*hvs(-(v4/v1))*hvs(-v5)*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
          M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
           rlog(Abs(v5))) - (3*
          (Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))) - 
       3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) - 3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*
             hvs(-(v5/v2))*hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) - 
       6*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) - 
       6*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) - 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) - 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) - 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) - 
       6*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       6*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) + 
       3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
          (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
          (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(hvs(-v1)*hvs(v3)*
                 Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*
                 hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v4),2))/2.) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                   2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                 rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.)) + 3*(hvs((v2 - v4)/v1)*
           (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
          (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. + 
          hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
          (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                 Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),
                  2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 2))/2. - (hvs(-1 + v1/v4)*
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 2))/2. + (hvs((v1 - v4)/v2)*
                rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                   M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 2))/2. - (hvs(-1 + v1/v4)*
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 2))/2. + (hvs((v1 - v4)/v2)*
                rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.)) - 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
          (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
          (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(hvs(v1)*hvs(-v3)*
                 Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),
                  2)*hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. \
- (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. + 
             (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                   2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                 rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*
                rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 2))/2.)) + 3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
           hvs((-v2 + v5)/v4)*rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
          (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
          (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(hvs(-v2)*hvs(v4)*
                 Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*
                 hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. + 
             (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                   2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                 rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. + 
             (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.)) - 3*(hvs((v3 - v5)/v2)*
           (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
          (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
          hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
          (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                 Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                 2))/2. - (hvs(-1 + v2/v5)*
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                 2))/2. + (hvs((v2 - v5)/v3)*
                rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                   M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2)\
)/2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2)\
)/2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.))))/
   (4.*v3*(v1 + v2 - v4)*v4*v5*
     sqrt(Power(v1*v2 + v3*(-v2 + v4),2) + 
       2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + v1*(v3*v4 + v2*(v3 + v4)))*
        v5 + Power(v1 - v4,2)*Power(v5,2))) + 
  ((-2*(Power(v4,2)*Power(-v3 + v5,2) + Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
           (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
          2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
           Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
             (-v2f + v2i)*(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v4f) - (1 - t)*v4i)*
           ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
          2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2))))*
     ((15*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/2. - 
       6*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)) - 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)) + 
       6*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)) + 
       6*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)) + 
       6*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)) - 
       (3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/2. - 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)) + 
       6*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       9*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       6*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)) - 
       (15*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/2. + 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v3))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       (9*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/2. - 
       6*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) + 3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/2. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/2. + 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v4))) - (3*
          (Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))) - 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) - 3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*
             hvs(-(v4/v1))*hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       6*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v5))) + 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) - 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       6*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) + 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v5))) - 6*M_PI*hvs(-v1)*
        (-(M_PI*hvs(-v5)*rlog(Abs(v4))) - M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       6*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       6*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) - 3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*
             hvs(-(v5/v2))*hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       6*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) - 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) - 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) - 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) - 
       6*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) - 
       6*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) - 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) + 
       3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
          (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
          (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(hvs(-v1)*hvs(v3)*
                 Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*
                 hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v4),2))/2.) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                   2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                 rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.)) - 3*(hvs((v2 - v4)/v1)*
           (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
          (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. + 
          hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
          (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                 Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),
                  2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 2))/2. - (hvs(-1 + v1/v4)*
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 2))/2. + (hvs((v1 - v4)/v2)*
                rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                   M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 2))/2. - (hvs(-1 + v1/v4)*
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 2))/2. + (hvs((v1 - v4)/v2)*
                rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.)) - 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       6*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) + 
       3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
          (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
          (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(hvs(v1)*hvs(-v3)*
                 Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),
                  2)*hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. \
- (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. + 
             (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                   2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                 rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*
                rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 2))/2.)) - 3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
           hvs((-v2 + v5)/v4)*rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
          (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
          (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(hvs(-v2)*hvs(v4)*
                 Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*
                 hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. + 
             (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                   2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                 rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. + 
             (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.)) + 3*(hvs((v3 - v5)/v2)*
           (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
          (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
          hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
          (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                 Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                 2))/2. - (hvs(-1 + v2/v5)*
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                 2))/2. + (hvs((v2 - v5)/v3)*
                rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                   M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2)\
)/2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2)\
)/2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.))))/
   (4.*v2*v3*v4*(v1 - v3 + v5)*
     sqrt(Power(v4,2)*Power(-v3 + v5,2) + Power(v2*(-v1 + v3) + v1*v5,2) + 
       2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2)))) \
+ ((-2*(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
        (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
           (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
          2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
           Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
          2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
           ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
          2*(-(t*v3f) - (1 - t)*v3i)*
           (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (v2f - v2i - v5f + v5i) - 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-v5f + v5i) + 
                (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i))) + 
          2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                (-(t*v5f) - (1 - t)*v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i)))))*
     ((-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/2. - 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)) - 
       6*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)) + 
       6*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)) + 
       6*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) + 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)) - 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)) + 
       6*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)) + 
       (9*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/2. + 
       3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/2. + 
       6*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)) - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/2. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v3))) + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/2. + 
       3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))) - 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) - 3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       6*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       9*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) - 
       6*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) - 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) - 
       6*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. - 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/2. - 
       6*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) - 3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*
             hvs(-(v4/v1))*hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (15*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/2. + 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v5))) + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/2. - 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       6*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       6*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/2. - 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v5))) - (15*
          (Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) + 9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*
             hvs(-(v5/v2))*hvs(-1 + v5/v2)*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       6*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v3))) - M_PI*hvs(-v3)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       6*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) - 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) - 
       6*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) - 
       6*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) - 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) - 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) - 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       6*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
          (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
          (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(hvs(-v1)*hvs(v3)*
                 Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*
                 hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v4),2))/2.) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                   2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                 rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.)) + 3*(hvs((v2 - v4)/v1)*
           (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
          (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. + 
          hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
          (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                 Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),
                  2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 2))/2. - (hvs(-1 + v1/v4)*
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 2))/2. + (hvs((v1 - v4)/v2)*
                rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                   M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 2))/2. - (hvs(-1 + v1/v4)*
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 2))/2. + (hvs((v1 - v4)/v2)*
                rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.)) - 
       6*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
          (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
          (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(hvs(v1)*hvs(-v3)*
                 Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),
                  2)*hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. \
- (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. + 
             (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                   2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                 rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*
                rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 2))/2.)) + 3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
           hvs((-v2 + v5)/v4)*rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
          (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
          (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(hvs(-v2)*hvs(v4)*
                 Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*
                 hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. + 
             (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                   2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                 rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. + 
             (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.)) + 3*(hvs((v3 - v5)/v2)*
           (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
          (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
          hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
          (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                 Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                 2))/2. - (hvs(-1 + v2/v5)*
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                 2))/2. + (hvs((v2 - v5)/v3)*
                rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                   M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2)\
)/2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2)\
)/2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.))))/
   (4.*v1*v2*v3*(-v2 + v4 + v5)*
     sqrt(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
       2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
          v4*(v1*v2 + (v1 + v2)*v5)))) + 
  ((-2*(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
        (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
           (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
          2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
           Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
             (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
          2*(-(t*v1f) - (1 - t)*v1i)*
           (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
          2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                (-(t*v3f) - (1 - t)*v3i)) + 
             (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
     ((-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/2. + 
       6*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)) + 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)) - 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)) - 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)) + 
       3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) + 
       6*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)) + 
       6*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)) - 
       (9*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/2. + 
       3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (15*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/2. - 
       6*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)) - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/2. - 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v3))) - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/2. - 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) + 3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/2. + 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) - 
       6*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) - 
       6*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))) - 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) - 3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*
             hvs(-(v4/v1))*hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       6*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       6*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v5))) + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       6*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       (15*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/2. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       6*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       6*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       6*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) - 9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*
             hvs(-(v5/v2))*hvs(-1 + v5/v2)*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       6*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v3))) - M_PI*hvs(-v3)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       6*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) - 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) - 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) - 
       6*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) - 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) - 
       6*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) - 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
          (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
          (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(hvs(-v1)*hvs(v3)*
                 Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*
                 hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.) + hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                   2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                 rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 2))/2. + (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.)) - 3*(hvs((v2 - v4)/v1)*
           (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
          (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. + 
          hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
          (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                 Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 2))/2. - (hvs(-1 + v1/v4)*
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 2))/2. + (hvs((v1 - v4)/v2)*
                rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                   M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),2)\
)/2. - (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),2)\
)/2. + (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.)) - 
       6*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       6*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) + 
       3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
          (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
          (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(hvs(v1)*hvs(-v3)*
                 Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*
                 hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*
                rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                   2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                 rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),2))/2.)) + 
       3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
          (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
          (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(hvs(-v2)*hvs(v4)*
                 Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*
                 hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. + 
             (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                   2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                 rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 2))/2. + (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.)) + 3*(hvs((v3 - v5)/v2)*
           (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
          (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
          hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
          (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                 Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2)\
)/2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2)\
)/2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                   M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2))/
              2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2))/
              2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.))))/
   (4.*v1*v4*(v2 + v3 - v5)*v5*sqrt(Power(v1,2)*Power(v2 - v5,2) + 
       Power(v2*v3 + v4*(-v3 + v5),2) + 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5))))\
)
;
 return integrandEu56;
}  


==> anc/evaluate_pentagon/src/functions/f56Im.cpp <==

#include "../header.h"


double integrandIm56 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm56=  3*(((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
             Power(v3*v4 + (v1 - v4)*v5,2) + 
             2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                v3*(v1*v5 + v4*(v1 + v5))))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
             2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                 (-v5f + v5i) + 
                (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v2f) - (1 - t)*v2i)*
              (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-v5f + v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                   (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v4f + v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                (-v3f + v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
             2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                   (-(t*v4f) - (1 - t)*v4i)) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
        (-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
          (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
          Power(M_PI,2)*hvs(-v1)*hvs(-v4) - Power(M_PI,2)*hvs(-v3)*hvs(-v4)))/
      (4.*v1*v2*(-v1 + v3 + v4)*v5*
        sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
          Power(v3*v4 + (v1 - v4)*v5,2) - 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))) + 
     ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
             2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
             Power(v1 - v4,2)*Power(v5,2))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
           (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                (-v3f + v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
             2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-(t*v2f) - (1 - t)*v2i)) + 
                (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-v5f + v5i) + 2*
              (-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-v3f + v3i - v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-v2f + v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
                (-v1f + v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-(t*v5f) - (1 - t)*v5i) + 
             2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
              (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
             2*(-v1f + v1i + v4f - v4i)*
              (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              Power(-(t*v5f) - (1 - t)*v5i,2)))*
        ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
          Power(M_PI,2)*hvs(-v1)*hvs(-v2) + Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
          (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
      (4.*v3*(v1 + v2 - v4)*v4*v5*
        sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2))) \
+ ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
             Power(v1*(v2 - v5) + v4*v5,2) + 
             2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                v4*(v1*v2 + (v1 + v2)*v5)))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
           (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
             2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
             2*(-(t*v3f) - (1 - t)*v3i)*
              (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (v2f - v2i - v5f + v5i) - 
                2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
                (-v4f + v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i))) + 
             2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i)))))*
        (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
          (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
          Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)))/
      (4.*v1*v2*v3*(-v2 + v4 + v5)*
        sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
          Power(v1*(v2 - v5) + v4*v5,2) - 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))) + 
     ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
             Power(v2*v3 + v4*(-v3 + v5),2) + 
             2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                v2*(v4*v5 + v3*(v4 + v5))))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
           (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                (-v4f + v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
             2*(-(t*v1f) - (1 - t)*v1i)*
              (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v3f + v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                (-v2f + v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
             2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                   (-(t*v3f) - (1 - t)*v3i)) + 
                (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
        ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
          Power(M_PI,2)*hvs(-v2)*hvs(-v3) + Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
          (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
      (4.*v1*v4*(v2 + v3 - v5)*v5*
        sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
          Power(v2*v3 + v4*(-v3 + v5),2) - 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))) + 
     ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
             Power(v2*(-v1 + v3) + v1*v5,2) + 
             2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                v1*Power(v5,2)))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                (-v2f + v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-v5f + v5i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-v1f + v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
             2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)))\
)*(Power(M_PI,2)*hvs(-v1)*hvs(-v3) - (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
          Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
          (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
      (4.*v2*v3*v4*(v1 - v3 + v5)*
        sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
          Power(v2*(-v1 + v3) + v1*v5,2) - 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))))*rlog((v1f - v3f - v4f)/(-v1 + v3 + v4)) + 
  3*(((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
             Power(v3*v4 + (v1 - v4)*v5,2) + 
             2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                v3*(v1*v5 + v4*(v1 + v5))))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
             2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                 (-v5f + v5i) + 
                (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v2f) - (1 - t)*v2i)*
              (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-v5f + v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                   (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v4f + v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                (-v3f + v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
             2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                   (-(t*v4f) - (1 - t)*v4i)) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
        (-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
          (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
          Power(M_PI,2)*hvs(-v1)*hvs(-v4) - Power(M_PI,2)*hvs(-v3)*hvs(-v4)))/
      (4.*v1*v2*(-v1 + v3 + v4)*v5*
        sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
          Power(v3*v4 + (v1 - v4)*v5,2) - 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))) + 
     ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
             2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
             Power(v1 - v4,2)*Power(v5,2))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
           (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                (-v3f + v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
             2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-(t*v2f) - (1 - t)*v2i)) + 
                (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-v5f + v5i) + 2*
              (-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-v3f + v3i - v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-v2f + v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
                (-v1f + v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-(t*v5f) - (1 - t)*v5i) + 
             2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
              (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
             2*(-v1f + v1i + v4f - v4i)*
              (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              Power(-(t*v5f) - (1 - t)*v5i,2)))*
        ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
          Power(M_PI,2)*hvs(-v1)*hvs(-v2) + Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
          (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
      (4.*v3*(v1 + v2 - v4)*v4*v5*
        sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2))) \
+ ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
             Power(v1*(v2 - v5) + v4*v5,2) + 
             2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                v4*(v1*v2 + (v1 + v2)*v5)))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
           (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
             2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
             2*(-(t*v3f) - (1 - t)*v3i)*
              (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (v2f - v2i - v5f + v5i) - 
                2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
                (-v4f + v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i))) + 
             2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i)))))*
        (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
          (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
          Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)))/
      (4.*v1*v2*v3*(-v2 + v4 + v5)*
        sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
          Power(v1*(v2 - v5) + v4*v5,2) - 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))) + 
     ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
             Power(v2*v3 + v4*(-v3 + v5),2) + 
             2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                v2*(v4*v5 + v3*(v4 + v5))))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
           (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                (-v4f + v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
             2*(-(t*v1f) - (1 - t)*v1i)*
              (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v3f + v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                (-v2f + v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
             2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                   (-(t*v3f) - (1 - t)*v3i)) + 
                (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
        ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
          Power(M_PI,2)*hvs(-v2)*hvs(-v3) + Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
          (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
      (4.*v1*v4*(v2 + v3 - v5)*v5*
        sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
          Power(v2*v3 + v4*(-v3 + v5),2) - 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))) + 
     ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
             Power(v2*(-v1 + v3) + v1*v5,2) + 
             2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                v1*Power(v5,2)))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                (-v2f + v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-v5f + v5i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-v1f + v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
             2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)))\
)*(Power(M_PI,2)*hvs(-v1)*hvs(-v3) - (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
          Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
          (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
      (4.*v2*v3*v4*(v1 - v3 + v5)*
        sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
          Power(v2*(-v1 + v3) + v1*v5,2) - 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))))*rlog((-v1f - v2f + v4f)/(v1 + v2 - v4)) + 
  3*(((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
             Power(v3*v4 + (v1 - v4)*v5,2) + 
             2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                v3*(v1*v5 + v4*(v1 + v5))))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
             2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                 (-v5f + v5i) + 
                (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v2f) - (1 - t)*v2i)*
              (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-v5f + v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                   (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v4f + v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                (-v3f + v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
             2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                   (-(t*v4f) - (1 - t)*v4i)) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
        (-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
          (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
          Power(M_PI,2)*hvs(-v1)*hvs(-v4) - Power(M_PI,2)*hvs(-v3)*hvs(-v4)))/
      (4.*v1*v2*(-v1 + v3 + v4)*v5*
        sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
          Power(v3*v4 + (v1 - v4)*v5,2) - 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))) + 
     ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
             2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
             Power(v1 - v4,2)*Power(v5,2))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
           (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                (-v3f + v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
             2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-(t*v2f) - (1 - t)*v2i)) + 
                (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-v5f + v5i) + 2*
              (-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-v3f + v3i - v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-v2f + v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
                (-v1f + v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-(t*v5f) - (1 - t)*v5i) + 
             2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
              (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
             2*(-v1f + v1i + v4f - v4i)*
              (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              Power(-(t*v5f) - (1 - t)*v5i,2)))*
        ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
          Power(M_PI,2)*hvs(-v1)*hvs(-v2) + Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
          (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
      (4.*v3*(v1 + v2 - v4)*v4*v5*
        sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2))) \
+ ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
             Power(v1*(v2 - v5) + v4*v5,2) + 
             2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                v4*(v1*v2 + (v1 + v2)*v5)))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
           (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
             2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
             2*(-(t*v3f) - (1 - t)*v3i)*
              (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (v2f - v2i - v5f + v5i) - 
                2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
                (-v4f + v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i))) + 
             2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i)))))*
        (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
          (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
          Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)))/
      (4.*v1*v2*v3*(-v2 + v4 + v5)*
        sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
          Power(v1*(v2 - v5) + v4*v5,2) - 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))) + 
     ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
             Power(v2*v3 + v4*(-v3 + v5),2) + 
             2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                v2*(v4*v5 + v3*(v4 + v5))))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
           (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                (-v4f + v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
             2*(-(t*v1f) - (1 - t)*v1i)*
              (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v3f + v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                (-v2f + v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
             2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                   (-(t*v3f) - (1 - t)*v3i)) + 
                (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
        ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
          Power(M_PI,2)*hvs(-v2)*hvs(-v3) + Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
          (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
      (4.*v1*v4*(v2 + v3 - v5)*v5*
        sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
          Power(v2*v3 + v4*(-v3 + v5),2) - 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))) + 
     ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
             Power(v2*(-v1 + v3) + v1*v5,2) + 
             2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                v1*Power(v5,2)))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                (-v2f + v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-v5f + v5i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-v1f + v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
             2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)))\
)*(Power(M_PI,2)*hvs(-v1)*hvs(-v3) - (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
          Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
          (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
      (4.*v2*v3*v4*(v1 - v3 + v5)*
        sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
          Power(v2*(-v1 + v3) + v1*v5,2) - 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))))*rlog((-v1f + v3f - v5f)/(v1 - v3 + v5)) + 
  3*(((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
             Power(v3*v4 + (v1 - v4)*v5,2) + 
             2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                v3*(v1*v5 + v4*(v1 + v5))))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
             2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                 (-v5f + v5i) + 
                (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v2f) - (1 - t)*v2i)*
              (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-v5f + v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                   (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v4f + v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                (-v3f + v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
             2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                   (-(t*v4f) - (1 - t)*v4i)) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
        (-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
          (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
          Power(M_PI,2)*hvs(-v1)*hvs(-v4) - Power(M_PI,2)*hvs(-v3)*hvs(-v4)))/
      (4.*v1*v2*(-v1 + v3 + v4)*v5*
        sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
          Power(v3*v4 + (v1 - v4)*v5,2) - 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))) + 
     ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
             2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
             Power(v1 - v4,2)*Power(v5,2))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
           (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                (-v3f + v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
             2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-(t*v2f) - (1 - t)*v2i)) + 
                (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-v5f + v5i) + 2*
              (-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-v3f + v3i - v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-v2f + v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
                (-v1f + v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-(t*v5f) - (1 - t)*v5i) + 
             2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
              (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
             2*(-v1f + v1i + v4f - v4i)*
              (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              Power(-(t*v5f) - (1 - t)*v5i,2)))*
        ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
          Power(M_PI,2)*hvs(-v1)*hvs(-v2) + Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
          (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
      (4.*v3*(v1 + v2 - v4)*v4*v5*
        sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2))) \
+ ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
             Power(v1*(v2 - v5) + v4*v5,2) + 
             2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                v4*(v1*v2 + (v1 + v2)*v5)))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
           (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
             2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
             2*(-(t*v3f) - (1 - t)*v3i)*
              (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (v2f - v2i - v5f + v5i) - 
                2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
                (-v4f + v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i))) + 
             2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i)))))*
        (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
          (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
          Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)))/
      (4.*v1*v2*v3*(-v2 + v4 + v5)*
        sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
          Power(v1*(v2 - v5) + v4*v5,2) - 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))) + 
     ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
             Power(v2*v3 + v4*(-v3 + v5),2) + 
             2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                v2*(v4*v5 + v3*(v4 + v5))))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
           (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                (-v4f + v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
             2*(-(t*v1f) - (1 - t)*v1i)*
              (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v3f + v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                (-v2f + v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
             2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                   (-(t*v3f) - (1 - t)*v3i)) + 
                (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
        ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
          Power(M_PI,2)*hvs(-v2)*hvs(-v3) + Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
          (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
      (4.*v1*v4*(v2 + v3 - v5)*v5*
        sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
          Power(v2*v3 + v4*(-v3 + v5),2) - 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))) + 
     ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
             Power(v2*(-v1 + v3) + v1*v5,2) + 
             2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                v1*Power(v5,2)))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                (-v2f + v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-v5f + v5i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-v1f + v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
             2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)))\
)*(Power(M_PI,2)*hvs(-v1)*hvs(-v3) - (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
          Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
          (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
      (4.*v2*v3*v4*(v1 - v3 + v5)*
        sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
          Power(v2*(-v1 + v3) + v1*v5,2) - 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))))*rlog((v2f - v4f - v5f)/(-v2 + v4 + v5)) + 
  3*(((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
             Power(v3*v4 + (v1 - v4)*v5,2) + 
             2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                v3*(v1*v5 + v4*(v1 + v5))))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
             2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                 (-v5f + v5i) + 
                (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v2f) - (1 - t)*v2i)*
              (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-v5f + v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                   (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v4f + v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                (-v3f + v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
             2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                   (-(t*v4f) - (1 - t)*v4i)) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
        (-(Power(M_PI,2)*Power(hvs(-v1),2))/2. + 
          (Power(M_PI,2)*Power(hvs(-v3),2))/2. + 
          Power(M_PI,2)*hvs(-v1)*hvs(-v4) - Power(M_PI,2)*hvs(-v3)*hvs(-v4)))/
      (4.*v1*v2*(-v1 + v3 + v4)*v5*
        sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
          Power(v3*v4 + (v1 - v4)*v5,2) - 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))) + 
     ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
             2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
             Power(v1 - v4,2)*Power(v5,2))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
           (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                (-v3f + v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
             2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-(t*v2f) - (1 - t)*v2i)) + 
                (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-v5f + v5i) + 2*
              (-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-v3f + v3i - v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-v2f + v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
                (-v1f + v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-(t*v5f) - (1 - t)*v5i) + 
             2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
              (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
             2*(-v1f + v1i + v4f - v4i)*
              (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              Power(-(t*v5f) - (1 - t)*v5i,2)))*
        ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - 
          Power(M_PI,2)*hvs(-v1)*hvs(-v2) + Power(M_PI,2)*hvs(-v2)*hvs(-v4) - 
          (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/
      (4.*v3*(v1 + v2 - v4)*v4*v5*
        sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2))) \
+ ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
             Power(v1*(v2 - v5) + v4*v5,2) + 
             2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                v4*(v1*v2 + (v1 + v2)*v5)))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
           (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
             2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
             2*(-(t*v3f) - (1 - t)*v3i)*
              (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (v2f - v2i - v5f + v5i) - 
                2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
                (-v4f + v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i))) + 
             2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i)))))*
        (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. + 
          (Power(M_PI,2)*Power(hvs(-v4),2))/2. + 
          Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)))/
      (4.*v1*v2*v3*(-v2 + v4 + v5)*
        sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
          Power(v1*(v2 - v5) + v4*v5,2) - 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))) + 
     ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
             Power(v2*v3 + v4*(-v3 + v5),2) + 
             2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                v2*(v4*v5 + v3*(v4 + v5))))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
           (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                (-v4f + v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
             2*(-(t*v1f) - (1 - t)*v1i)*
              (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v3f + v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                (-v2f + v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
             2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                   (-(t*v3f) - (1 - t)*v3i)) + 
                (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
        ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - 
          Power(M_PI,2)*hvs(-v2)*hvs(-v3) + Power(M_PI,2)*hvs(-v3)*hvs(-v5) - 
          (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
      (4.*v1*v4*(v2 + v3 - v5)*v5*
        sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
          Power(v2*v3 + v4*(-v3 + v5),2) - 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))) + 
     ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
             Power(v2*(-v1 + v3) + v1*v5,2) + 
             2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                v1*Power(v5,2)))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                (-v2f + v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-v5f + v5i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-v1f + v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
             2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)))\
)*(Power(M_PI,2)*hvs(-v1)*hvs(-v3) - (Power(M_PI,2)*Power(hvs(-v3),2))/2. - 
          Power(M_PI,2)*hvs(-v1)*hvs(-v5) + 
          (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/
      (4.*v2*v3*v4*(v1 - v3 + v5)*
        sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
          Power(v2*(-v1 + v3) + v1*v5,2) - 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))))*rlog((-v2f - v3f + v5f)/(v2 + v3 - v5)) - 
  2*((bcphi5Im*(v1f - v1i - v3f + v3i - v4f + v4i))/(-v1 + v3 + v4) + 
     (3*rlog((v1f - v3f - v4f)/(-v1 + v3 + v4))*
        (((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                  Power(v3*v4 + (v1 - v4)*v5,2) + 
                  2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                     v3*(v1*v5 + v4*(v1 + v5))))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
                (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                   (v1f - v1i - v3f + v3i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
                  2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                   ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i)) + 
                  2*(-(t*v2f) - (1 - t)*v2i)*
                   (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                     2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                      (-v5f + v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-v1f + v1i)*
                      (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                        (-v1f + v1i - v5f + v5i) + 
                        (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-v4f + v4i)*
                        (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                         (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))\
) + 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                        (-(t*v4f) - (1 - t)*v4i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                         (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))\
))*(Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
               hvs(v4/v1)*rLi(2,1 - v4/v1) - Power(rlog(Abs(v1)),2)/2. + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
               Power(rlog(Abs(v3)),2)/2. + rlog(Abs(v1))*rlog(Abs(v4)) - 
               rlog(Abs(v3))*rlog(Abs(v4)) - 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
           (4.*v1*v2*(-v1 + v3 + v4)*v5*
             sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
               Power(v3*v4 + (v1 - v4)*v5,2) - 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))) + 
          ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
                  2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                     v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
                  Power(v1 - v4,2)*Power(v5,2))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
                (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (v2f - v2i - v4f + v4i) + 
                     (-v3f + v3i)*
                      (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
                  2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                        (-(t*v2f) - (1 - t)*v2i)) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      ((-(t*v3f) - (1 - t)*v3i)*
                        (-(t*v4f) - (1 - t)*v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i))\
)*(-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                     2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v2f + v2i + v4f - v4i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-v3f + v3i - v4f + v4i) + 
                        (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                        (-v2f + v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)\
) + (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i))\
)*(-(t*v5f) - (1 - t)*v5i) + 2*
                   Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,
                    2)*(-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
                  2*(-v1f + v1i + v4f - v4i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2)))*
             (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
               rlog(Abs(v1))*rlog(Abs(v2)) - 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
               rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
           (4.*v3*(v1 + v2 - v4)*v4*v5*
             sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 - 
               Power(v1 - v4,2)*Power(v5,2))) + 
          ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
                  Power(v2*(-v1 + v3) + v1*v5,2) + 
                  2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                     v1*Power(v5,2)))*
                ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
                (2*Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (v3f - v3i - v5f + v5i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
                  2*((-(t*v2f) - (1 - t)*v2i)*
                      (v1f - v1i - v3f + v3i) + 
                     (-v2f + v2i)*
                      (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                   ((-(t*v2f) - (1 - t)*v2i)*
                      (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) \
+ 2*(-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i)\
)*(-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-v2f + v2i - v3f + v3i) + 
                        (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                        (-v1f + v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i)\
)*(-(t*v5f) - (1 - t)*v5i) - 
                     2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                      (-(t*v5f) - (1 - t)*v5i) - 
                     (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
                  2*(-v4f + v4i)*
                   ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                      (-(t*v5f) - (1 - t)*v5i) - 
                     (-(t*v1f) - (1 - t)*v1i)*
                      Power(-(t*v5f) - (1 - t)*v5i,2))))*
             (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(v3/v5)*rLi(2,1 - v3/v5) - 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
               rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
               rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
           (4.*v2*v3*v4*(v1 - v3 + v5)*
             sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
               Power(v2*(-v1 + v3) + v1*v5,2) - 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))) + 
          ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
                  Power(v1*(v2 - v5) + v4*v5,2) + 
                  2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                     v4*(v1*v2 + (v1 + v2)*v5)))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
                (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                   (v2f - v2i - v4f + v4i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
                  2*((-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i + v5f - v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
                  2*(-(t*v3f) - (1 - t)*v3i)*
                   (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (v2f - v2i - v5f + v5i) - 
                     2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                        (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - 
                       (1 - t)*v2i)*(-v5f + v5i) + 
                        (-v1f + v1i - v2f + v2i)*
                        (-(t*v5f) - (1 - t)*v5i)) + 
                     (-v4f + v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                         (-(t*v5f) - (1 - t)*v5i))) + 
                  2*(-v3f + v3i)*
                   (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                        (-(t*v5f) - (1 - t)*v5i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                         (-(t*v5f) - (1 - t)*v5i)))))*
             (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
               hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
               Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
               rlog(Abs(v4))*rlog(Abs(v5)) - 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
           (4.*v1*v2*v3*(-v2 + v4 + v5)*
             sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
               Power(v1*(v2 - v5) + v4*v5,2) - 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))) + 
          ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
                  Power(v2*v3 + v4*(-v3 + v5),2) + 
                  2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                     v2*(v4*v5 + v3*(v4 + v5))))*
                ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
                (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-v2f + v2i + v5f - v5i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) \
+ 2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                     (-v4f + v4i)*
                      (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                   ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
                  2*(-(t*v1f) - (1 - t)*v1i)*
                   (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                     2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                        (-v4f + v4i - v5f + v5i) + 
                        (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-v3f + v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                        (-(t*v3f) - (1 - t)*v3i)) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      ((-(t*v4f) - (1 - t)*v4i)*
                        (-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))))\
)*(Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
               rlog(Abs(v2))*rlog(Abs(v3)) - 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
               rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
           (4.*v1*v4*(v2 + v3 - v5)*v5*
             sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
               Power(v2*v3 + v4*(-v3 + v5),2) - 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5)))))))/2.) - 
  2*((bcphi5Im*(-v1f + v1i - v2f + v2i + v4f - v4i))/(v1 + v2 - v4) + 
     (3*rlog((-v1f - v2f + v4f)/(v1 + v2 - v4))*
        (((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                  Power(v3*v4 + (v1 - v4)*v5,2) + 
                  2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                     v3*(v1*v5 + v4*(v1 + v5))))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
                (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                   (v1f - v1i - v3f + v3i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
                  2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                   ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i)) + 
                  2*(-(t*v2f) - (1 - t)*v2i)*
                   (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                     2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                      (-v5f + v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-v1f + v1i)*
                      (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                        (-v1f + v1i - v5f + v5i) + 
                        (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-v4f + v4i)*
                        (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                         (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))\
) + 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                        (-(t*v4f) - (1 - t)*v4i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                         (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))\
))*(Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
               hvs(v4/v1)*rLi(2,1 - v4/v1) - Power(rlog(Abs(v1)),2)/2. + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
               Power(rlog(Abs(v3)),2)/2. + rlog(Abs(v1))*rlog(Abs(v4)) - 
               rlog(Abs(v3))*rlog(Abs(v4)) - 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
           (4.*v1*v2*(-v1 + v3 + v4)*v5*
             sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
               Power(v3*v4 + (v1 - v4)*v5,2) - 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))) + 
          ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
                  2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                     v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
                  Power(v1 - v4,2)*Power(v5,2))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
                (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (v2f - v2i - v4f + v4i) + 
                     (-v3f + v3i)*
                      (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
                  2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                        (-(t*v2f) - (1 - t)*v2i)) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      ((-(t*v3f) - (1 - t)*v3i)*
                        (-(t*v4f) - (1 - t)*v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i))\
)*(-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                     2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v2f + v2i + v4f - v4i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-v3f + v3i - v4f + v4i) + 
                        (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                        (-v2f + v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)\
) + (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i))\
)*(-(t*v5f) - (1 - t)*v5i) + 2*
                   Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,
                    2)*(-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
                  2*(-v1f + v1i + v4f - v4i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2)))*
             (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
               rlog(Abs(v1))*rlog(Abs(v2)) - 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
               rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
           (4.*v3*(v1 + v2 - v4)*v4*v5*
             sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 - 
               Power(v1 - v4,2)*Power(v5,2))) + 
          ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
                  Power(v2*(-v1 + v3) + v1*v5,2) + 
                  2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                     v1*Power(v5,2)))*
                ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
                (2*Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (v3f - v3i - v5f + v5i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
                  2*((-(t*v2f) - (1 - t)*v2i)*
                      (v1f - v1i - v3f + v3i) + 
                     (-v2f + v2i)*
                      (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                   ((-(t*v2f) - (1 - t)*v2i)*
                      (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) \
+ 2*(-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i)\
)*(-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-v2f + v2i - v3f + v3i) + 
                        (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                        (-v1f + v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i)\
)*(-(t*v5f) - (1 - t)*v5i) - 
                     2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                      (-(t*v5f) - (1 - t)*v5i) - 
                     (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
                  2*(-v4f + v4i)*
                   ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                      (-(t*v5f) - (1 - t)*v5i) - 
                     (-(t*v1f) - (1 - t)*v1i)*
                      Power(-(t*v5f) - (1 - t)*v5i,2))))*
             (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(v3/v5)*rLi(2,1 - v3/v5) - 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
               rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
               rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
           (4.*v2*v3*v4*(v1 - v3 + v5)*
             sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
               Power(v2*(-v1 + v3) + v1*v5,2) - 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))) + 
          ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
                  Power(v1*(v2 - v5) + v4*v5,2) + 
                  2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                     v4*(v1*v2 + (v1 + v2)*v5)))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
                (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                   (v2f - v2i - v4f + v4i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
                  2*((-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i + v5f - v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
                  2*(-(t*v3f) - (1 - t)*v3i)*
                   (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (v2f - v2i - v5f + v5i) - 
                     2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                        (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - 
                       (1 - t)*v2i)*(-v5f + v5i) + 
                        (-v1f + v1i - v2f + v2i)*
                        (-(t*v5f) - (1 - t)*v5i)) + 
                     (-v4f + v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                         (-(t*v5f) - (1 - t)*v5i))) + 
                  2*(-v3f + v3i)*
                   (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                        (-(t*v5f) - (1 - t)*v5i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                         (-(t*v5f) - (1 - t)*v5i)))))*
             (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
               hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
               Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
               rlog(Abs(v4))*rlog(Abs(v5)) - 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
           (4.*v1*v2*v3*(-v2 + v4 + v5)*
             sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
               Power(v1*(v2 - v5) + v4*v5,2) - 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))) + 
          ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
                  Power(v2*v3 + v4*(-v3 + v5),2) + 
                  2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                     v2*(v4*v5 + v3*(v4 + v5))))*
                ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
                (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-v2f + v2i + v5f - v5i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) \
+ 2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                     (-v4f + v4i)*
                      (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                   ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
                  2*(-(t*v1f) - (1 - t)*v1i)*
                   (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                     2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                        (-v4f + v4i - v5f + v5i) + 
                        (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-v3f + v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                        (-(t*v3f) - (1 - t)*v3i)) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      ((-(t*v4f) - (1 - t)*v4i)*
                        (-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))))\
)*(Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
               rlog(Abs(v2))*rlog(Abs(v3)) - 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
               rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
           (4.*v1*v4*(v2 + v3 - v5)*v5*
             sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
               Power(v2*v3 + v4*(-v3 + v5),2) - 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5)))))))/2.) - 
  2*((bcphi5Im*(-v1f + v1i + v3f - v3i - v5f + v5i))/(v1 - v3 + v5) + 
     (3*rlog((-v1f + v3f - v5f)/(v1 - v3 + v5))*
        (((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                  Power(v3*v4 + (v1 - v4)*v5,2) + 
                  2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                     v3*(v1*v5 + v4*(v1 + v5))))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
                (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                   (v1f - v1i - v3f + v3i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
                  2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                   ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i)) + 
                  2*(-(t*v2f) - (1 - t)*v2i)*
                   (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                     2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                      (-v5f + v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-v1f + v1i)*
                      (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                        (-v1f + v1i - v5f + v5i) + 
                        (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-v4f + v4i)*
                        (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                         (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))\
) + 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                        (-(t*v4f) - (1 - t)*v4i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                         (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))\
))*(Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
               hvs(v4/v1)*rLi(2,1 - v4/v1) - Power(rlog(Abs(v1)),2)/2. + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
               Power(rlog(Abs(v3)),2)/2. + rlog(Abs(v1))*rlog(Abs(v4)) - 
               rlog(Abs(v3))*rlog(Abs(v4)) - 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
           (4.*v1*v2*(-v1 + v3 + v4)*v5*
             sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
               Power(v3*v4 + (v1 - v4)*v5,2) - 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))) + 
          ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
                  2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                     v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
                  Power(v1 - v4,2)*Power(v5,2))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
                (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (v2f - v2i - v4f + v4i) + 
                     (-v3f + v3i)*
                      (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
                  2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                        (-(t*v2f) - (1 - t)*v2i)) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      ((-(t*v3f) - (1 - t)*v3i)*
                        (-(t*v4f) - (1 - t)*v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i))\
)*(-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                     2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v2f + v2i + v4f - v4i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-v3f + v3i - v4f + v4i) + 
                        (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                        (-v2f + v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)\
) + (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i))\
)*(-(t*v5f) - (1 - t)*v5i) + 2*
                   Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,
                    2)*(-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
                  2*(-v1f + v1i + v4f - v4i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2)))*
             (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
               rlog(Abs(v1))*rlog(Abs(v2)) - 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
               rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
           (4.*v3*(v1 + v2 - v4)*v4*v5*
             sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 - 
               Power(v1 - v4,2)*Power(v5,2))) + 
          ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
                  Power(v2*(-v1 + v3) + v1*v5,2) + 
                  2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                     v1*Power(v5,2)))*
                ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
                (2*Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (v3f - v3i - v5f + v5i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
                  2*((-(t*v2f) - (1 - t)*v2i)*
                      (v1f - v1i - v3f + v3i) + 
                     (-v2f + v2i)*
                      (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                   ((-(t*v2f) - (1 - t)*v2i)*
                      (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) \
+ 2*(-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i)\
)*(-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-v2f + v2i - v3f + v3i) + 
                        (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                        (-v1f + v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i)\
)*(-(t*v5f) - (1 - t)*v5i) - 
                     2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                      (-(t*v5f) - (1 - t)*v5i) - 
                     (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
                  2*(-v4f + v4i)*
                   ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                      (-(t*v5f) - (1 - t)*v5i) - 
                     (-(t*v1f) - (1 - t)*v1i)*
                      Power(-(t*v5f) - (1 - t)*v5i,2))))*
             (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(v3/v5)*rLi(2,1 - v3/v5) - 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
               rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
               rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
           (4.*v2*v3*v4*(v1 - v3 + v5)*
             sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
               Power(v2*(-v1 + v3) + v1*v5,2) - 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))) + 
          ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
                  Power(v1*(v2 - v5) + v4*v5,2) + 
                  2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                     v4*(v1*v2 + (v1 + v2)*v5)))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
                (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                   (v2f - v2i - v4f + v4i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
                  2*((-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i + v5f - v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
                  2*(-(t*v3f) - (1 - t)*v3i)*
                   (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (v2f - v2i - v5f + v5i) - 
                     2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                        (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - 
                       (1 - t)*v2i)*(-v5f + v5i) + 
                        (-v1f + v1i - v2f + v2i)*
                        (-(t*v5f) - (1 - t)*v5i)) + 
                     (-v4f + v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                         (-(t*v5f) - (1 - t)*v5i))) + 
                  2*(-v3f + v3i)*
                   (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                        (-(t*v5f) - (1 - t)*v5i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                         (-(t*v5f) - (1 - t)*v5i)))))*
             (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
               hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
               Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
               rlog(Abs(v4))*rlog(Abs(v5)) - 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
           (4.*v1*v2*v3*(-v2 + v4 + v5)*
             sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
               Power(v1*(v2 - v5) + v4*v5,2) - 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))) + 
          ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
                  Power(v2*v3 + v4*(-v3 + v5),2) + 
                  2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                     v2*(v4*v5 + v3*(v4 + v5))))*
                ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
                (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-v2f + v2i + v5f - v5i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) \
+ 2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                     (-v4f + v4i)*
                      (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                   ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
                  2*(-(t*v1f) - (1 - t)*v1i)*
                   (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                     2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                        (-v4f + v4i - v5f + v5i) + 
                        (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-v3f + v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                        (-(t*v3f) - (1 - t)*v3i)) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      ((-(t*v4f) - (1 - t)*v4i)*
                        (-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))))\
)*(Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
               rlog(Abs(v2))*rlog(Abs(v3)) - 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
               rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
           (4.*v1*v4*(v2 + v3 - v5)*v5*
             sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
               Power(v2*v3 + v4*(-v3 + v5),2) - 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5)))))))/2.) - 
  2*((bcphi5Im*(v2f - v2i - v4f + v4i - v5f + v5i))/(-v2 + v4 + v5) + 
     (3*rlog((v2f - v4f - v5f)/(-v2 + v4 + v5))*
        (((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                  Power(v3*v4 + (v1 - v4)*v5,2) + 
                  2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                     v3*(v1*v5 + v4*(v1 + v5))))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
                (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                   (v1f - v1i - v3f + v3i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
                  2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                   ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i)) + 
                  2*(-(t*v2f) - (1 - t)*v2i)*
                   (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                     2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                      (-v5f + v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-v1f + v1i)*
                      (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                        (-v1f + v1i - v5f + v5i) + 
                        (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-v4f + v4i)*
                        (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                         (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))\
) + 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                        (-(t*v4f) - (1 - t)*v4i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                         (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))\
))*(Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
               hvs(v4/v1)*rLi(2,1 - v4/v1) - Power(rlog(Abs(v1)),2)/2. + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
               Power(rlog(Abs(v3)),2)/2. + rlog(Abs(v1))*rlog(Abs(v4)) - 
               rlog(Abs(v3))*rlog(Abs(v4)) - 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
           (4.*v1*v2*(-v1 + v3 + v4)*v5*
             sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
               Power(v3*v4 + (v1 - v4)*v5,2) - 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))) + 
          ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
                  2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                     v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
                  Power(v1 - v4,2)*Power(v5,2))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
                (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (v2f - v2i - v4f + v4i) + 
                     (-v3f + v3i)*
                      (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
                  2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                        (-(t*v2f) - (1 - t)*v2i)) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      ((-(t*v3f) - (1 - t)*v3i)*
                        (-(t*v4f) - (1 - t)*v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i))\
)*(-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                     2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v2f + v2i + v4f - v4i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-v3f + v3i - v4f + v4i) + 
                        (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                        (-v2f + v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)\
) + (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i))\
)*(-(t*v5f) - (1 - t)*v5i) + 2*
                   Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,
                    2)*(-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
                  2*(-v1f + v1i + v4f - v4i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2)))*
             (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
               rlog(Abs(v1))*rlog(Abs(v2)) - 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
               rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
           (4.*v3*(v1 + v2 - v4)*v4*v5*
             sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 - 
               Power(v1 - v4,2)*Power(v5,2))) + 
          ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
                  Power(v2*(-v1 + v3) + v1*v5,2) + 
                  2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                     v1*Power(v5,2)))*
                ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
                (2*Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (v3f - v3i - v5f + v5i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
                  2*((-(t*v2f) - (1 - t)*v2i)*
                      (v1f - v1i - v3f + v3i) + 
                     (-v2f + v2i)*
                      (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                   ((-(t*v2f) - (1 - t)*v2i)*
                      (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) \
+ 2*(-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i)\
)*(-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-v2f + v2i - v3f + v3i) + 
                        (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                        (-v1f + v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i)\
)*(-(t*v5f) - (1 - t)*v5i) - 
                     2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                      (-(t*v5f) - (1 - t)*v5i) - 
                     (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
                  2*(-v4f + v4i)*
                   ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                      (-(t*v5f) - (1 - t)*v5i) - 
                     (-(t*v1f) - (1 - t)*v1i)*
                      Power(-(t*v5f) - (1 - t)*v5i,2))))*
             (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(v3/v5)*rLi(2,1 - v3/v5) - 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
               rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
               rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
           (4.*v2*v3*v4*(v1 - v3 + v5)*
             sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
               Power(v2*(-v1 + v3) + v1*v5,2) - 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))) + 
          ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
                  Power(v1*(v2 - v5) + v4*v5,2) + 
                  2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                     v4*(v1*v2 + (v1 + v2)*v5)))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
                (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                   (v2f - v2i - v4f + v4i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
                  2*((-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i + v5f - v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
                  2*(-(t*v3f) - (1 - t)*v3i)*
                   (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (v2f - v2i - v5f + v5i) - 
                     2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                        (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - 
                       (1 - t)*v2i)*(-v5f + v5i) + 
                        (-v1f + v1i - v2f + v2i)*
                        (-(t*v5f) - (1 - t)*v5i)) + 
                     (-v4f + v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                         (-(t*v5f) - (1 - t)*v5i))) + 
                  2*(-v3f + v3i)*
                   (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                        (-(t*v5f) - (1 - t)*v5i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                         (-(t*v5f) - (1 - t)*v5i)))))*
             (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
               hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
               Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
               rlog(Abs(v4))*rlog(Abs(v5)) - 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
           (4.*v1*v2*v3*(-v2 + v4 + v5)*
             sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
               Power(v1*(v2 - v5) + v4*v5,2) - 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))) + 
          ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
                  Power(v2*v3 + v4*(-v3 + v5),2) + 
                  2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                     v2*(v4*v5 + v3*(v4 + v5))))*
                ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
                (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-v2f + v2i + v5f - v5i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) \
+ 2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                     (-v4f + v4i)*
                      (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                   ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
                  2*(-(t*v1f) - (1 - t)*v1i)*
                   (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                     2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                        (-v4f + v4i - v5f + v5i) + 
                        (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-v3f + v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                        (-(t*v3f) - (1 - t)*v3i)) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      ((-(t*v4f) - (1 - t)*v4i)*
                        (-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))))\
)*(Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
               rlog(Abs(v2))*rlog(Abs(v3)) - 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
               rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
           (4.*v1*v4*(v2 + v3 - v5)*v5*
             sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
               Power(v2*v3 + v4*(-v3 + v5),2) - 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5)))))))/2.) - 
  2*((bcphi5Im*(-v2f + v2i - v3f + v3i + v5f - v5i))/(v2 + v3 - v5) + 
     (3*rlog((-v2f - v3f + v5f)/(v2 + v3 - v5))*
        (((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
                  Power(v3*v4 + (v1 - v4)*v5,2) + 
                  2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                     v3*(v1*v5 + v4*(v1 + v5))))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
                (2*Power(-(t*v2f) - (1 - t)*v2i,2)*
                   (v1f - v1i - v3f + v3i)*
                   (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                  2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                   Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
                  2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                      (-v5f + v5i) + 
                     (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
                   ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i)) + 
                  2*(-(t*v2f) - (1 - t)*v2i)*
                   (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                     2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                      (-v5f + v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-v1f + v1i)*
                      (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                        (-v1f + v1i - v5f + v5i) + 
                        (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-v4f + v4i)*
                        (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) \
+ (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                         (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))\
) + 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                        (-(t*v4f) - (1 - t)*v4i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v4f) - (1 - t)*v4i)*
                         (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))\
))*(Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) - 
               hvs(v4/v1)*rLi(2,1 - v4/v1) - Power(rlog(Abs(v1)),2)/2. + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
               Power(rlog(Abs(v3)),2)/2. + rlog(Abs(v1))*rlog(Abs(v4)) - 
               rlog(Abs(v3))*rlog(Abs(v4)) - 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
           (4.*v1*v2*(-v1 + v3 + v4)*v5*
             sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
               Power(v3*v4 + (v1 - v4)*v5,2) - 
               2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                  v3*(v1*v5 + v4*(v1 + v5))))) + 
          ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
                  2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                     v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
                  Power(v1 - v4,2)*Power(v5,2))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
                (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (v2f - v2i - v4f + v4i) + 
                     (-v3f + v3i)*
                      (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
                   ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
                  2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                        (-(t*v2f) - (1 - t)*v2i)) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      ((-(t*v3f) - (1 - t)*v3i)*
                        (-(t*v4f) - (1 - t)*v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i))\
)*(-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                     2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i) + 
                     (-(t*v3f) - (1 - t)*v3i)*
                      (-v2f + v2i + v4f - v4i)*
                      (-(t*v4f) - (1 - t)*v4i) + 
                     (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-v3f + v3i - v4f + v4i) + 
                        (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                        (-v2f + v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)\
) + (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                        (-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i))\
)*(-(t*v5f) - (1 - t)*v5i) + 2*
                   Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,
                    2)*(-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
                  2*(-v1f + v1i + v4f - v4i)*
                   (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                   Power(-(t*v5f) - (1 - t)*v5i,2)))*
             (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(v4/v1)*rLi(2,1 - v4/v1) + Power(rlog(Abs(v1)),2)/2. - 
               rlog(Abs(v1))*rlog(Abs(v2)) - 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
               rlog(Abs(v2))*rlog(Abs(v4)) - Power(rlog(Abs(v4)),2)/2. + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/
           (4.*v3*(v1 + v2 - v4)*v4*v5*
             sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
               2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                  v1*(v3*v4 + v2*(v3 + v4)))*v5 - 
               Power(v1 - v4,2)*Power(v5,2))) + 
          ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
                  Power(v2*(-v1 + v3) + v1*v5,2) + 
                  2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                     v1*Power(v5,2)))*
                ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
                (2*Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (v3f - v3i - v5f + v5i)*
                   (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
                  2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                   Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
                  2*((-(t*v2f) - (1 - t)*v2i)*
                      (v1f - v1i - v3f + v3i) + 
                     (-v2f + v2i)*
                      (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
                   ((-(t*v2f) - (1 - t)*v2i)*
                      (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) \
+ 2*(-(t*v4f) - (1 - t)*v4i)*
                   ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i)\
)*(-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-v2f + v2i - v3f + v3i) + 
                        (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                        (-v1f + v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i)\
)*(-(t*v5f) - (1 - t)*v5i) - 
                     2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                      (-(t*v5f) - (1 - t)*v5i) - 
                     (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
                  2*(-v4f + v4i)*
                   ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*
                      (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                     ((-(t*v2f) - (1 - t)*v2i)*
                        (-(t*v3f) - (1 - t)*v3i) + 
                        (-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                      (-(t*v5f) - (1 - t)*v5i) - 
                     (-(t*v1f) - (1 - t)*v1i)*
                      Power(-(t*v5f) - (1 - t)*v5i,2))))*
             (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(v3/v5)*rLi(2,1 - v3/v5) - 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) + 
               rlog(Abs(v1))*rlog(Abs(v3)) - Power(rlog(Abs(v3)),2)/2. + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) - 
               rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.))/
           (4.*v2*v3*v4*(v1 - v3 + v5)*
             sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
               Power(v2*(-v1 + v3) + v1*v5,2) - 
               2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                  v1*Power(v5,2)))) + 
          ((-2*(Power(v3,2)*Power(-v2 + v4,2) + 
                  Power(v1*(v2 - v5) + v4*v5,2) + 
                  2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                     v4*(v1*v2 + (v1 + v2)*v5)))*
                (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
                (2*Power(-(t*v3f) - (1 - t)*v3i,2)*
                   (v2f - v2i - v4f + v4i)*
                   (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
                  2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                   Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
                  2*((-(t*v1f) - (1 - t)*v1i)*
                      (-v2f + v2i + v5f - v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-v1f + v1i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
                   ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*
                      (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
                  2*(-(t*v3f) - (1 - t)*v3i)*
                   (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (v2f - v2i - v5f + v5i) - 
                     2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                        (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - 
                       (1 - t)*v2i)*(-v5f + v5i) + 
                        (-v1f + v1i - v2f + v2i)*
                        (-(t*v5f) - (1 - t)*v5i)) + 
                     (-v4f + v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                         (-(t*v5f) - (1 - t)*v5i))) + 
                  2*(-v3f + v3i)*
                   (-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                        (-(t*v5f) - (1 - t)*v5i)) + 
                     (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                      (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      ((-(t*v1f) - (1 - t)*v1i)*
                        (-(t*v2f) - (1 - t)*v2i) + 
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                         (-(t*v5f) - (1 - t)*v5i)))))*
             (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) - 
               hvs(v5/v2)*rLi(2,1 - v5/v2) - Power(rlog(Abs(v2)),2)/2. + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) + 
               Power(rlog(Abs(v4)),2)/2. + rlog(Abs(v2))*rlog(Abs(v5)) - 
               rlog(Abs(v4))*rlog(Abs(v5)) - 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
           (4.*v1*v2*v3*(-v2 + v4 + v5)*
             sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
               Power(v1*(v2 - v5) + v4*v5,2) - 
               2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                  v4*(v1*v2 + (v1 + v2)*v5)))) + 
          ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
                  Power(v2*v3 + v4*(-v3 + v5),2) + 
                  2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                     v2*(v4*v5 + v3*(v4 + v5))))*
                ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                  (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
                  (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
                  (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                  (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                  (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
                  (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
                  (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
                  (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
                  (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
               (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
                (2*Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-v2f + v2i + v5f - v5i)*
                   (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
                  2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                   Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) \
+ 2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                     (-v4f + v4i)*
                      (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
                   ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*
                      (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
                  2*(-(t*v1f) - (1 - t)*v1i)*
                   (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                     2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                      (-(t*v3f) - (1 - t)*v3i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                      (-(t*v5f) - (1 - t)*v5i) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                        (-v4f + v4i - v5f + v5i) + 
                        (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-v3f + v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) \
+ 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                        (-(t*v3f) - (1 - t)*v3i)) + 
                     (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                      (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                     (-(t*v2f) - (1 - t)*v2i)*
                      ((-(t*v4f) - (1 - t)*v4i)*
                        (-(t*v5f) - (1 - t)*v5i) + 
                        (-(t*v3f) - (1 - t)*v3i)*
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))))\
)*(Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(v5/v2)*rLi(2,1 - v5/v2) + Power(rlog(Abs(v2)),2)/2. - 
               rlog(Abs(v2))*rlog(Abs(v3)) - 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) + 
               rlog(Abs(v3))*rlog(Abs(v5)) - Power(rlog(Abs(v5)),2)/2. + 
               hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                  rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/
           (4.*v1*v4*(v2 + v3 - v5)*v5*
             sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
               Power(v2*v3 + v4*(-v3 + v5),2) - 
               2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                  v2*(v4*v5 + v3*(v4 + v5)))))))/2.) + 
  ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2)\
)*(-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
        (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
             (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
           ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
          2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-(t*v2f) - (1 - t)*v2i)) + 
             (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i)) - 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-v2f + v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
             (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-(t*v5f) - (1 - t)*v5i) + 
          2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
           (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
          2*(-v1f + v1i + v4f - v4i)*
           (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
           Power(-(t*v5f) - (1 - t)*v5i,2)))*
     (27*zeta3 + (Power(M_PI,2)*rlog(Abs(v1)))/2. + Power(rlog(Abs(v1)),3) + 
       (Power(M_PI,2)*rlog(Abs(v2)))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/2. + 
       (5*Power(rlog(Abs(v2)),3))/2. - 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) + 
       3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (Power(M_PI,2)*rlog(Abs(v3)))/2. - 
       6*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) + 
       6*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)) - 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) + 3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) - 
       Power(rlog(Abs(v3)),3)/2. - 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) - 
       12*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) - 
       12*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       3*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       6*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       9*rlog(Abs(v3))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (5*Power(M_PI,2)*rlog(Abs(v4)))/2. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. + 
       6*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) - 
       (15*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/2. - 
       6*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)) - 
       6*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) - 6*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. + 
       (9*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/2. + 
       2*Power(rlog(Abs(v4)),3) - 
       12*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       12*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       6*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       3*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       6*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
             Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
             rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
             hvs(-v1)*hvs(v3)*hvs(v4)*
              (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                 6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6.) \
- hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v4)))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v3)))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))) + 
       3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
          (rlog(Abs(v2)) - rlog(Abs(v4)))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v4)))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
             Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6. - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
             hvs(v1)*hvs(v2)*hvs(-v4)*
              (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                 6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6.) \
- hvs((v1 - v4)/v2)*(rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))) - 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) - 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (Power(M_PI,2)*rlog(Abs(v5)))/2. - 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/2. + 
       6*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)) - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/2. + 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v5)) + 3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       3*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)) + 
       (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/2. - 
       9*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))*
        rlog(Abs(v5)) - 3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) - (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/2. + 
       3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2) - Power(rlog(Abs(v5)),3)/2. - 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
             Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
             rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
             hvs(-v2)*hvs(v4)*hvs(v5)*
              (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/
                 6. - Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6.) \
- hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v5)))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v4)))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.))) - 
       3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
             Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6. - 
             hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
             rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
             hvs(v1)*hvs(-v3)*hvs(v5)*
              (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                 6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.\
) - hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v3)) + rlog(Abs(v5)))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v3)))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.))) - 
       3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
          (rlog(Abs(v3)) - rlog(Abs(v5)))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (rlog(Abs(v2)) - rlog(Abs(v5)))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
             Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
             hvs(v2)*hvs(v3)*hvs(-v5)*
              (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6.) - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)))))/
   (4.*v3*(v1 + v2 - v4)*v4*v5*
     sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
       2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + v1*(v3*v4 + v2*(v3 + v4)))*
        v5 - Power(v1 - v4,2)*Power(v5,2))) + 
  ((-2*(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
           (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
          2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
           Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
          2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-v5f + v5i) + (-v1f + v1i + v4f - v4i)*
              (-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v2f) - (1 - t)*v2i)*
           (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*(-v5f + v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v1f) - (1 - t)*v1i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
          2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                (-(t*v4f) - (1 - t)*v4i)) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
     (27*zeta3 - (5*Power(M_PI,2)*rlog(Abs(v1)))/2. + 
       2*Power(rlog(Abs(v1)),3) - (Power(M_PI,2)*rlog(Abs(v2)))/2. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v2)))/2. - 
       Power(rlog(Abs(v2)),3)/2. - 
       12*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) + 
       6*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       9*rlog(Abs(v2))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (Power(M_PI,2)*rlog(Abs(v3)))/2. - 
       6*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)) + 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)) - 
       6*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) + (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. - 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/2. + 
       Power(rlog(Abs(v3)),3) - 
       12*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) - 
       12*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) - 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (Power(M_PI,2)*rlog(Abs(v4)))/2. + 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. - 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v4)) - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/2. - 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v4)) + 6*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) + 
       6*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)) - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/2. - 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) - (15*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/2. + 
       (5*Power(rlog(Abs(v4)),3))/2. - 
       12*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       6*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       3*rlog(Abs(v2))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       3*rlog(Abs(v3))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       6*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
             Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
             rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
             hvs(-v1)*hvs(v3)*hvs(v4)*
              (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                 6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6.) \
- hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v4)))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v3)))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))) + 
       3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
          (rlog(Abs(v2)) - rlog(Abs(v4)))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v4)))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
             Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6. - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
             hvs(v1)*hvs(v2)*hvs(-v4)*
              (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                 6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6.) \
- hvs((v1 - v4)/v2)*(rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))) - 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) - 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (Power(M_PI,2)*rlog(Abs(v5)))/2. + 
       (9*Power(rlog(Abs(v1)),2)*rlog(Abs(v5)))/2. - 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)) + 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) - 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v5)) - 6*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) - 
       6*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)) + 
       6*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)) + 
       9*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))*
        rlog(Abs(v5)) - 3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) - (3*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/2. + 
       3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2) - Power(rlog(Abs(v5)),3)/2. - 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
             Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
             rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
             hvs(-v2)*hvs(v4)*hvs(v5)*
              (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/
                 6. - Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6.) \
- hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v5)))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v4)))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.))) + 
       3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
             Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6. - 
             hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
             rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
             hvs(v1)*hvs(-v3)*hvs(v5)*
              (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                 6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.\
) - hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v3)) + rlog(Abs(v5)))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v3)))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.))) - 
       3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
          (rlog(Abs(v3)) - rlog(Abs(v5)))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (rlog(Abs(v2)) - rlog(Abs(v5)))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
             Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
             hvs(v2)*hvs(v3)*hvs(-v5)*
              (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6.) - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)))))/
   (4.*v1*v2*(-v1 + v3 + v4)*v5*
     sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - Power(v3*v4 + (v1 - v4)*v5,2) - 
       2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
          v3*(v1*v5 + v4*(v1 + v5))))) + 
  ((-2*(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
        (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
           (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
          2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
           Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
          2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
           ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
          2*(-(t*v3f) - (1 - t)*v3i)*
           (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (v2f - v2i - v5f + v5i) - 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-v5f + v5i) + 
                (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i))) + 
          2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                (-(t*v5f) - (1 - t)*v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i)))))*
     (27*zeta3 - (Power(M_PI,2)*rlog(Abs(v1)))/2. - 
       Power(rlog(Abs(v1)),3)/2. - (5*Power(M_PI,2)*rlog(Abs(v2)))/2. + 
       (9*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/2. + 
       2*Power(rlog(Abs(v2)),3) - 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) + 
       3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (Power(M_PI,2)*rlog(Abs(v3)))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/2. - 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)) + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/2. - 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) + 3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2) - 
       Power(rlog(Abs(v3)),3)/2. - 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) - 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) - 
       12*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       6*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       9*rlog(Abs(v3))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (Power(M_PI,2)*rlog(Abs(v4)))/2. + 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) - 
       6*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) + 
       3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)) - 
       6*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) - 6*rlog(Abs(v1))*Power(rlog(Abs(v4)),2) + 
       (3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. - 
       (9*rlog(Abs(v3))*Power(rlog(Abs(v4)),2))/2. + 
       Power(rlog(Abs(v4)),3) - 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       12*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
             Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
             rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
             hvs(-v1)*hvs(v3)*hvs(v4)*
              (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                 6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6.) \
- hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v4)))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v3)))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))) + 
       3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
          (rlog(Abs(v2)) - rlog(Abs(v4)))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v4)))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
             Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6. - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
             hvs(v1)*hvs(v2)*hvs(-v4)*
              (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                 6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6.) \
- hvs((v1 - v4)/v2)*(rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))) - 
       12*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) - 
       6*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       3*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (Power(M_PI,2)*rlog(Abs(v5)))/2. - 
       6*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)) + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. - 
       3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/2. - 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v5)) + 6*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)) + 
       6*rlog(Abs(v2))*rlog(Abs(v4))*rlog(Abs(v5)) + 
       6*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       (3*Power(rlog(Abs(v4)),2)*rlog(Abs(v5)))/2. - 
       3*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) - (15*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/2. + 
       (5*Power(rlog(Abs(v5)),3))/2. - 
       12*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       6*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) + 
       9*rlog(Abs(v1))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       6*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       3*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       6*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
             Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
             rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
             hvs(-v2)*hvs(v4)*hvs(v5)*
              (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/
                 6. - Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6.) \
- hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v5)))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v4)))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.))) - 
       3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
             Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6. - 
             hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
             rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
             hvs(v1)*hvs(-v3)*hvs(v5)*
              (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                 6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.\
) - hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v3)) + rlog(Abs(v5)))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v3)))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.))) + 
       3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
          (rlog(Abs(v3)) - rlog(Abs(v5)))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (rlog(Abs(v2)) - rlog(Abs(v5)))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
             Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
             hvs(v2)*hvs(v3)*hvs(-v5)*
              (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6.) - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)))))/
   (4.*v1*v2*v3*(-v2 + v4 + v5)*
     sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - Power(v1*(v2 - v5) + v4*v5,2) - 
       2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
          v4*(v1*v2 + (v1 + v2)*v5)))) + 
  ((-2*(Power(v4,2)*Power(-v3 + v5,2) + Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
           (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
          2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
           Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
             (-v2f + v2i)*(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v4f) - (1 - t)*v4i)*
           ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
          2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2))))*
     (27*zeta3 + (Power(M_PI,2)*rlog(Abs(v1)))/2. + 
       (5*Power(rlog(Abs(v1)),3))/2. - (Power(M_PI,2)*rlog(Abs(v2)))/2. - 
       Power(rlog(Abs(v2)),3)/2. - 
       12*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) + 
       6*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       9*rlog(Abs(v2))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (5*Power(M_PI,2)*rlog(Abs(v3)))/2. - 
       (15*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/2. - 
       6*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)) - 
       6*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) + (3*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. + 
       (9*rlog(Abs(v2))*Power(rlog(Abs(v3)),2))/2. + 
       2*Power(rlog(Abs(v3)),3) - 
       12*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) - 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) - 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (Power(M_PI,2)*rlog(Abs(v4)))/2. - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/2. + 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v4)) - 3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v4)) - 
       3*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)) + 
       (3*Power(rlog(Abs(v3)),2)*rlog(Abs(v4)))/2. - 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) - (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/2. + 
       3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) - Power(rlog(Abs(v4)),3)/2. - 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
             Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
             rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
             hvs(-v1)*hvs(v3)*hvs(v4)*
              (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                 6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6.) \
- hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v4)))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v3)))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))) - 
       3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
          (rlog(Abs(v2)) - rlog(Abs(v4)))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v4)))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
             Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6. - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
             hvs(v1)*hvs(v2)*hvs(-v4)*
              (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                 6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6.) \
- hvs((v1 - v4)/v2)*(rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))) - 
       6*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) - 
       12*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       3*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       6*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       9*rlog(Abs(v4))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (Power(M_PI,2)*rlog(Abs(v5)))/2. + 
       6*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)) + 
       3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)) + 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v5)) + 6*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       6*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)) + 
       6*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)) + 
       3*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       6*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) - (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/2. - 
       6*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. - 
       (9*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/2. + 
       Power(rlog(Abs(v5)),3) - 
       6*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       12*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       3*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       3*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
             Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
             rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
             hvs(-v2)*hvs(v4)*hvs(v5)*
              (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/
                 6. - Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6.) \
- hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v5)))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v4)))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.))) + 
       3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
             Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6. - 
             hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
             rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
             hvs(v1)*hvs(-v3)*hvs(v5)*
              (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                 6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.\
) - hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v3)) + rlog(Abs(v5)))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v3)))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.))) + 
       3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
          (rlog(Abs(v3)) - rlog(Abs(v5)))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (rlog(Abs(v2)) - rlog(Abs(v5)))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
             Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
             hvs(v2)*hvs(v3)*hvs(-v5)*
              (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6.) - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)))))/
   (4.*v2*v3*v4*(v1 - v3 + v5)*
     sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
       Power(v2*(-v1 + v3) + v1*v5,2) - 
       2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2)))) \
+ ((-2*(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
        (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
           (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
          2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
           Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
             (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
          2*(-(t*v1f) - (1 - t)*v1i)*
           (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
          2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                (-(t*v3f) - (1 - t)*v3i)) + 
             (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
     (27*zeta3 - (Power(M_PI,2)*rlog(Abs(v1)))/2. - 
       Power(rlog(Abs(v1)),3)/2. + (Power(M_PI,2)*rlog(Abs(v2)))/2. - 
       (9*rlog(Abs(v1))*Power(rlog(Abs(v2)),2))/2. + 
       Power(rlog(Abs(v2)),3) - 
       6*(hvs(v3/v1)*rLi(3,1 - v3/v1) + 
          hvs(-(v3/v1))*(rLi(3,v1/(v1 - v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v3))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),3)/6.)) + 
       3*rlog(Abs(v1))*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (Power(M_PI,2)*rlog(Abs(v3)))/2. - 
       (3*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/2. + 
       6*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v3)) - 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v3)))/2. - 
       3*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
          hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
             rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))*
        rlog(Abs(v3)) + (5*Power(rlog(Abs(v3)),3))/2. - 
       6*(hvs(v1/v3)*rLi(3,1 - v1/v3) + 
          hvs(-(v1/v3))*(rLi(3,v3/(-v1 + v3)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),3)/6.)) - 
       6*(hvs(v4/v1)*rLi(3,1 - v4/v1) + 
          hvs(-(v4/v1))*(rLi(3,v1/(v1 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v1 - v4))))/6. + 
             Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),3)/6.)) - 
       6*(hvs(v4/v2)*rLi(3,1 - v4/v2) + 
          hvs(-(v4/v2))*(rLi(3,v2/(v2 - v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v4))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),3)/6.)) + 
       3*rlog(Abs(v2))*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (Power(M_PI,2)*rlog(Abs(v4)))/2. + 
       3*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)) - 
       6*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)) + 
       6*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v4)) - 
       3*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
          hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
             rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))*
        rlog(Abs(v4)) - (3*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/2. + 
       3*rlog(Abs(v2))*Power(rlog(Abs(v4)),2) - Power(rlog(Abs(v4)),3)/2. - 
       6*(hvs(v1/v4)*rLi(3,1 - v1/v4) + 
          hvs(-(v1/v4))*(rLi(3,v4/(-v1 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),3)/6.)) - 
       6*(hvs(v2/v4)*rLi(3,1 - v2/v4) + 
          hvs(-(v2/v4))*(rLi(3,v4/(-v2 + v4)) + 
             (Power(M_PI,2)*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4))))/6. + 
             Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),3)/6.)) - 
       3*rlog(Abs(v1))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) + 
       3*rlog(Abs(v4))*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
          hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
             (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1)))) - 
       3*(3*zeta3 - rLi(3,v3/v1) - rLi(3,v4/v1) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - 
          rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/6. - 
             Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6. - 
             hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (rLi(3,v3/v1) - hvs(1 - v3/v1)*rLi(3,v3/v1) - 
             hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - 
             hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) + 
             rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + rLi(3,v4/v1) - 
             hvs(1 - v4/v1)*rLi(3,v4/v1) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) - 
             hvs(-1 + v3/v1)*(rLi(3,v1/v3) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v3))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v3)),3)/6.) - 
             hvs((-v1 + v4)/v3)*
              (rLi(3,-(v3/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v4)/v3)))/6. - 
                Power(rlog(Abs(1 - (v1 - v4)/v3)),3)/6.) - 
             hvs((-v1 + v3)/v4)*
              (rLi(3,-(v4/(v1 - v3 - v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v1 - v3)/v4)))/6. - 
                Power(rlog(Abs(1 - (v1 - v3)/v4)),3)/6.) + 
             hvs(-v1)*hvs(v3)*hvs(v4)*
              (-rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) + 
                rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - 
                (Power(M_PI,2)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/
                 6. - Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),3)/6.) \
- hvs(-1 + v4/v1)*(rLi(3,v1/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v1)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v1)) - rlog(Abs(v4)),3)/6.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v4)))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (-rlog(Abs(v1)) + rlog(Abs(v3)))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.))) - 
       3*(3*zeta3 - rLi(3,v1/v4) - rLi(3,v2/v4) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 
          rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
          (rlog(Abs(v2)) - rlog(Abs(v4)))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v4)))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. - 
             Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6. - 
             hvs((v1 - v4)/v2)*
              (rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (rLi(3,v1/v4) - hvs(1 - v1/v4)*rLi(3,v1/v4) + rLi(3,v2/v4) - 
             hvs(1 - v2/v4)*rLi(3,v2/v4) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
             hvs((-v1 + v4)/v2)*rLi(3,1 - (-v1 + v4)/v2) - 
             hvs((-v2 + v4)/v1)*rLi(3,1 - (-v2 + v4)/v1) - 
             hvs(-1 + v1/v4)*(rLi(3,v4/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v4)),3)/6.) - 
             hvs(-1 + v2/v4)*(rLi(3,v4/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v4))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v4)),3)/6.) + 
             hvs(v1)*hvs(v2)*hvs(-v4)*
              (rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) - 
                rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - 
                (Power(M_PI,2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/
                 6. - Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),3)/6.) \
- hvs((v1 - v4)/v2)*(rLi(3,-(v2/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v4)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v4)/v2)),3)/6.) - 
             hvs((v2 - v4)/v1)*
              (rLi(3,-(v1/(-v1 - v2 + v4))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v4)/v1)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v4)/v1)),3)/6.))) - 
       12*(hvs(v5/v2)*rLi(3,1 - v5/v2) + 
          hvs(-(v5/v2))*(rLi(3,v2/(v2 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v2 - v5))))/6. + 
             Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),3)/6.)) - 
       12*(hvs(v5/v3)*rLi(3,1 - v5/v3) + 
          hvs(-(v5/v3))*(rLi(3,v3/(v3 - v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v3 - v5))))/6. + 
             Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),3)/6.)) + 
       3*rlog(Abs(v1))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       3*rlog(Abs(v2))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       6*rlog(Abs(v3))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       9*rlog(Abs(v4))*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (5*Power(M_PI,2)*rlog(Abs(v5)))/2. + 
       3*rlog(Abs(v1))*rlog(Abs(v2))*rlog(Abs(v5)) + 
       (3*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. - 
       3*rlog(Abs(v1))*rlog(Abs(v3))*rlog(Abs(v5)) + 
       6*rlog(Abs(v2))*rlog(Abs(v3))*rlog(Abs(v5)) - 
       (15*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/2. - 
       3*rlog(Abs(v1))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       6*rlog(Abs(v3))*rlog(Abs(v4))*rlog(Abs(v5)) - 
       6*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
          hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
             rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))*
        rlog(Abs(v5)) + (3*rlog(Abs(v1))*Power(rlog(Abs(v5)),2))/2. - 
       6*rlog(Abs(v2))*Power(rlog(Abs(v5)),2) + 
       (3*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. + 
       (9*rlog(Abs(v4))*Power(rlog(Abs(v5)),2))/2. + 
       2*Power(rlog(Abs(v5)),3) - 
       12*(hvs(v2/v5)*rLi(3,1 - v2/v5) + 
          hvs(-(v2/v5))*(rLi(3,v5/(-v2 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),3)/6.)) - 
       12*(hvs(v3/v5)*rLi(3,1 - v3/v5) + 
          hvs(-(v3/v5))*(rLi(3,v5/(-v3 + v5)) + 
             (Power(M_PI,2)*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5))))/6. + 
             Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),3)/6.)) - 
       9*rlog(Abs(v1))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       6*rlog(Abs(v2))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       3*rlog(Abs(v3))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) - 
       3*rlog(Abs(v4))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       6*rlog(Abs(v5))*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
          hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
             (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2)))) + 
       3*(3*zeta3 - rLi(3,v4/v2) - rLi(3,v5/v2) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - 
          rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/6. - 
             Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6. - 
             hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (rLi(3,v4/v2) - hvs(1 - v4/v2)*rLi(3,v4/v2) - 
             hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - 
             hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) + 
             rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + rLi(3,v5/v2) - 
             hvs(1 - v5/v2)*rLi(3,v5/v2) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) - 
             hvs(-1 + v4/v2)*(rLi(3,v2/v4) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v4))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v4)),3)/6.) - 
             hvs((-v2 + v5)/v4)*
              (rLi(3,-(v4/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v5)/v4)))/6. - 
                Power(rlog(Abs(1 - (v2 - v5)/v4)),3)/6.) - 
             hvs((-v2 + v4)/v5)*
              (rLi(3,-(v5/(v2 - v4 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v2 - v4)/v5)))/6. - 
                Power(rlog(Abs(1 - (v2 - v4)/v5)),3)/6.) + 
             hvs(-v2)*hvs(v4)*hvs(v5)*
              (-rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) + 
                rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/
                 6. - Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),3)/6.) \
- hvs(-1 + v5/v2)*(rLi(3,v2/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v2)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v2)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v5)))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (-rlog(Abs(v2)) + rlog(Abs(v4)))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.))) + 
       3*(3*zeta3 - rLi(3,v1/v3) - rLi(3,v5/v3) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - 
          rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. - 
             Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6. - 
             hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (rLi(3,v1/v3) - hvs(1 - v1/v3)*rLi(3,v1/v3) - 
             hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - 
             hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) + 
             rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + rLi(3,v5/v3) - 
             hvs(1 - v5/v3)*rLi(3,v5/v3) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) - 
             hvs(-1 + v1/v3)*(rLi(3,v3/v1) + 
                (Power(M_PI,2)*(-rlog(Abs(v1)) + rlog(Abs(v3))))/6. + 
                Power(-rlog(Abs(v1)) + rlog(Abs(v3)),3)/6.) - 
             hvs((-v3 + v5)/v1)*
              (rLi(3,-(v1/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (v3 - v5)/v1)))/6. - 
                Power(rlog(Abs(1 - (v3 - v5)/v1)),3)/6.) - 
             hvs((v1 - v3)/v5)*
              (rLi(3,-(v5/(-v1 + v3 - v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v1 + v3)/v5)))/6. - 
                Power(rlog(Abs(1 - (-v1 + v3)/v5)),3)/6.) + 
             hvs(v1)*hvs(-v3)*hvs(v5)*
              (-rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) + 
                rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - 
                (Power(M_PI,2)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/
                 6. - Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),3)/6.\
) - hvs(-1 + v5/v3)*(rLi(3,v3/v5) + 
                (Power(M_PI,2)*(rlog(Abs(v3)) - rlog(Abs(v5))))/6. + 
                Power(rlog(Abs(v3)) - rlog(Abs(v5)),3)/6.)) + 
          (-rlog(Abs(v3)) + rlog(Abs(v5)))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (rlog(Abs(v1)) - rlog(Abs(v3)))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.))) + 
       3*(3*zeta3 - rLi(3,v2/v5) - rLi(3,v3/v5) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 
          rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
          (rlog(Abs(v3)) - rlog(Abs(v5)))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (rlog(Abs(v2)) - rlog(Abs(v5)))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) - 
             (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
             Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6. - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (rLi(3,v2/v5) - hvs(1 - v2/v5)*rLi(3,v2/v5) + rLi(3,v3/v5) - 
             hvs(1 - v3/v5)*rLi(3,v3/v5) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
             hvs((-v2 + v5)/v3)*rLi(3,1 - (-v2 + v5)/v3) - 
             hvs((-v3 + v5)/v2)*rLi(3,1 - (-v3 + v5)/v2) - 
             hvs(-1 + v2/v5)*(rLi(3,v5/v2) + 
                (Power(M_PI,2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v2)) + rlog(Abs(v5)),3)/6.) - 
             hvs(-1 + v3/v5)*(rLi(3,v5/v3) + 
                (Power(M_PI,2)*(-rlog(Abs(v3)) + rlog(Abs(v5))))/6. + 
                Power(-rlog(Abs(v3)) + rlog(Abs(v5)),3)/6.) + 
             hvs(v2)*hvs(v3)*hvs(-v5)*
              (rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) - 
                rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - 
                (Power(M_PI,2)*rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. - 
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),3)/6.) - 
             hvs((v2 - v5)/v3)*
              (rLi(3,-(v3/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v2 + v5)/v3)))/6. - 
                Power(rlog(Abs(1 - (-v2 + v5)/v3)),3)/6.) - 
             hvs((v3 - v5)/v2)*
              (rLi(3,-(v2/(-v2 - v3 + v5))) - 
                (Power(M_PI,2)*rlog(Abs(1 - (-v3 + v5)/v2)))/6. - 
                Power(rlog(Abs(1 - (-v3 + v5)/v2)),3)/6.)))))/
   (4.*v1*v4*(v2 + v3 - v5)*v5*
     sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - Power(v2*v3 + v4*(-v3 + v5),2) - 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))\
)) - ((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
          Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
           (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
          2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
           Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
          2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-v5f + v5i) + (-v1f + v1i + v4f - v4i)*
              (-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v2f) - (1 - t)*v2i)*
           (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*(-v5f + v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v1f) - (1 - t)*v1i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
          2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                (-(t*v4f) - (1 - t)*v4i)) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
     (6*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)) - 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)) + 
       6*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)) - 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)) - 
       6*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)) - 
       (3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/2. + 
       6*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)) + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/2. + 
       6*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       9*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       6*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)) - 
       6*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v3))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. - 
       (9*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/2. - 
       6*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) + 3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       (15*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/2. + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/2. - 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) - 
       6*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/2. - 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v4))) - (15*
          (Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/2. - 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) - 6*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*
             hvs(-(v4/v1))*hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v3))) - M_PI*hvs(-v3)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       6*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/2. + 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/2. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v5))) + 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) - 
       6*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) - 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v5))) + 6*M_PI*hvs(-v1)*
        (-(M_PI*hvs(-v5)*rlog(Abs(v4))) - M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       6*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       9*(-(M_PI*hvs(-(v4/v1))*hvs(-v5)*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
          M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
           rlog(Abs(v5))) - (3*
          (Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))) - 
       3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) - 3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*
             hvs(-(v5/v2))*hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       6*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) - 
       6*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) - 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) - 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) - 
       6*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) - 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) - 
       6*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) + 
       3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
          (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
          (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(hvs(-v1)*hvs(v3)*
                 Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*
                 hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v4),2))/2.) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                   2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                 rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.)) + 3*(hvs((v2 - v4)/v1)*
           (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
          (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. + 
          hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
          (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                 Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),
                  2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 2))/2. - (hvs(-1 + v1/v4)*
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 2))/2. + (hvs((v1 - v4)/v2)*
                rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                   M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 2))/2. - (hvs(-1 + v1/v4)*
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 2))/2. + (hvs((v1 - v4)/v2)*
                rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.)) - 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) + 
       3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
          (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
          (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(hvs(v1)*hvs(-v3)*
                 Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),
                  2)*hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. \
- (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. + 
             (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                   2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                 rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*
                rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 2))/2.)) - 3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
           hvs((-v2 + v5)/v4)*rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
          (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
          (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(hvs(-v2)*hvs(v4)*
                 Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*
                 hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. + 
             (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                   2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                 rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. + 
             (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.)) - 3*(hvs((v3 - v5)/v2)*
           (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
          (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
          hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
          (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                 Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                 2))/2. - (hvs(-1 + v2/v5)*
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                 2))/2. + (hvs((v2 - v5)/v3)*
                rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                   M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2)\
)/2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2)\
)/2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.))))/
   (4.*v1*v2*(-v1 + v3 + v4)*v5*
     sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - Power(v3*v4 + (v1 - v4)*v5,2) - 
       2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
          v3*(v1*v5 + v4*(v1 + v5))))) - 
  ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2)\
)*(-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
        (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
             (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
           ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
          2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-(t*v2f) - (1 - t)*v2i)) + 
             (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i)) - 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-v2f + v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
             (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-(t*v5f) - (1 - t)*v5i) + 
          2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
           (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
          2*(-v1f + v1i + v4f - v4i)*
           (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
           Power(-(t*v5f) - (1 - t)*v5i,2)))*
     (3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)) + 
       6*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)) + 
       6*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v1)) + 
       6*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)) + 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)) + 
       (15*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/2. - 
       6*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)) - 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)) - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v2))))/2. + 
       3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/2. - 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)) - 
       6*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))) - 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v3))) + 
       3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))) - 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) + 3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       6*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       9*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       6*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))))/2. - 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) - 
       (15*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/2. + 
       6*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) - 
       6*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/2. - 
       6*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) - 6*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*
             hvs(-(v4/v1))*hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v3))) - M_PI*hvs(-v3)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       6*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       (3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/2. - 
       (9*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v5))))/2. - 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v5))) - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/2. - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/2. + 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v5))) - 9*(-(M_PI*hvs(-(v4/v1))*hvs(-v5)*
             (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
               (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
          M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
           rlog(Abs(v5))) - (3*
          (Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
          2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))) - 
       3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) - 3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*
             hvs(-(v5/v2))*hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) - 
       6*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) - 
       6*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) - 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) - 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) - 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) - 
       6*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       6*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) + 
       3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
          (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
          (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(hvs(-v1)*hvs(v3)*
                 Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*
                 hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v4),2))/2.) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                   2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                 rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.)) + 3*(hvs((v2 - v4)/v1)*
           (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
          (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. + 
          hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
          (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                 Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),
                  2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 2))/2. - (hvs(-1 + v1/v4)*
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 2))/2. + (hvs((v1 - v4)/v2)*
                rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                   M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 2))/2. - (hvs(-1 + v1/v4)*
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 2))/2. + (hvs((v1 - v4)/v2)*
                rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.)) - 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
          (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
          (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(hvs(v1)*hvs(-v3)*
                 Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),
                  2)*hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. \
- (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. + 
             (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                   2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                 rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*
                rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 2))/2.)) + 3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
           hvs((-v2 + v5)/v4)*rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
          (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
          (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(hvs(-v2)*hvs(v4)*
                 Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*
                 hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. + 
             (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                   2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                 rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. + 
             (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.)) - 3*(hvs((v3 - v5)/v2)*
           (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
          (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
          hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
          (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                 Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                 2))/2. - (hvs(-1 + v2/v5)*
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                 2))/2. + (hvs((v2 - v5)/v3)*
                rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                   M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2)\
)/2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2)\
)/2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.))))/
   (4.*v3*(v1 + v2 - v4)*v4*v5*
     sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
       2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + v1*(v3*v4 + v2*(v3 + v4)))*
        v5 - Power(v1 - v4,2)*Power(v5,2))) - 
  ((-2*(Power(v4,2)*Power(-v3 + v5,2) + Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
           (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
          2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
           Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
             (-v2f + v2i)*(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v4f) - (1 - t)*v4i)*
           ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
          2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2))))*
     ((15*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/2. - 
       6*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)) - 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v1)) + 
       6*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)) + 
       6*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)) + 
       6*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)) - 
       (3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)))/2. - 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)) + 
       6*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       9*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       6*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)) + 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)) - 
       (15*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/2. + 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v3))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))))/2. + 
       (9*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v3))))/2. - 
       6*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) + 3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/2. - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))))/2. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v4))))/2. + 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v4)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v4))) - (3*
          (Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))) - 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) - 3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*
             hvs(-(v4/v1))*hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) - 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       6*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       3*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v5))) + 
       3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))) - 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       6*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
          Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))) + 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v5)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v5))) - 6*M_PI*hvs(-v1)*
        (-(M_PI*hvs(-v5)*rlog(Abs(v4))) - M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       3*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       6*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       6*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) - 3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*
             hvs(-(v5/v2))*hvs(-1 + v5/v2)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       6*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) - 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) - 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) - 
       3*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) - 
       6*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) - 
       6*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) - 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) + 
       3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
          (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
          (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(hvs(-v1)*hvs(v3)*
                 Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*
                 hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v4),2))/2.) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                   2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                 rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.)) - 3*(hvs((v2 - v4)/v1)*
           (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
          (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. + 
          hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
          (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                 Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),
                  2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 2))/2. - (hvs(-1 + v1/v4)*
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 2))/2. + (hvs((v1 - v4)/v2)*
                rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                   M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 2))/2. - (hvs(-1 + v1/v4)*
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 2))/2. + (hvs((v1 - v4)/v2)*
                rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.)) - 
       3*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       6*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) + 
       3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
          (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
          (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(hvs(v1)*hvs(-v3)*
                 Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),
                  2)*hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. \
- (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. + 
             (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                   2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                 rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*
                rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 2))/2.)) - 3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
           hvs((-v2 + v5)/v4)*rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
          (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
          (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(hvs(-v2)*hvs(v4)*
                 Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*
                 hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. + 
             (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                   2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                 rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. + 
             (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.)) + 3*(hvs((v3 - v5)/v2)*
           (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
          (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
          hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
          (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                 Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                 2))/2. - (hvs(-1 + v2/v5)*
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                 2))/2. + (hvs((v2 - v5)/v3)*
                rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                   M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2)\
)/2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2)\
)/2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.))))/
   (4.*v2*v3*v4*(v1 - v3 + v5)*
     sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
       Power(v2*(-v1 + v3) + v1*v5,2) - 
       2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2)))) \
- ((-2*(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
        (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
           (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
          2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
           Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
          2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
           ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
          2*(-(t*v3f) - (1 - t)*v3i)*
           (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (v2f - v2i - v5f + v5i) - 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-v5f + v5i) + 
                (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i))) + 
          2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                (-(t*v5f) - (1 - t)*v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i)))))*
     ((-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/2. - 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)) - 
       6*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)) + 
       6*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)) + 
       6*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) + 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)) - 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)) + 
       6*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v2)) + 
       (9*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/2. + 
       3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       (3*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/2. + 
       6*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)) - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/2. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v3))) + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/2. + 
       3*(Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v3))) - 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) - 3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       6*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       9*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)) + 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) - 
       6*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) - 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) - 
       6*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
          2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))))/2. - 
       (9*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v4))))/2. - 
       6*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) - 3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*
             hvs(-(v4/v1))*hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       (15*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)))/2. + 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v5))) + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. + 
       3*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       (3*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/2. - 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       6*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       6*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       (3*(2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v4)) + 
            Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v5))))/2. - 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v5)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v5))) - (15*
          (Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
            2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       3*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) + 9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*
             hvs(-(v5/v2))*hvs(-1 + v5/v2)*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       6*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v3))) - M_PI*hvs(-v3)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       6*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) - 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) - 
       6*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) - 
       6*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) - 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) - 
       3*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) - 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       6*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
          (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
          (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(hvs(-v1)*hvs(v3)*
                 Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*
                 hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v4),2))/2.) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                   2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                 rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.)) + 3*(hvs((v2 - v4)/v1)*
           (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
          (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. + 
          hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
          (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                 Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),
                  2)*rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 2))/2. - (hvs(-1 + v1/v4)*
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 2))/2. + (hvs((v1 - v4)/v2)*
                rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                   M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 2))/2. - (hvs(-1 + v1/v4)*
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 2))/2. + (hvs((v1 - v4)/v2)*
                rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.)) - 
       6*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
          (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
          (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(hvs(v1)*hvs(-v3)*
                 Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),
                  2)*hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. \
- (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. + 
             (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                   2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                 rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*
                rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 2))/2.)) + 3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
           hvs((-v2 + v5)/v4)*rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
          (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
          (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(hvs(-v2)*hvs(v4)*
                 Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*
                 hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. + 
             (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                   2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                 rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. + 
             (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.)) + 3*(hvs((v3 - v5)/v2)*
           (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
          (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
          hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
          (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                 Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                 2))/2. - (hvs(-1 + v2/v5)*
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                 2))/2. + (hvs((v2 - v5)/v3)*
                rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                   M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2)\
)/2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2)\
)/2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.))))/
   (4.*v1*v2*v3*(-v2 + v4 + v5)*
     sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - Power(v1*(v2 - v5) + v4*v5,2) - 
       2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
          v4*(v1*v2 + (v1 + v2)*v5)))) - 
  ((-2*(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
        (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
           (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
          2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
           Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
             (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
          2*(-(t*v1f) - (1 - t)*v1i)*
           (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
          2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                (-(t*v3f) - (1 - t)*v3i)) + 
             (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
     ((-3*Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v1)))/2. + 
       6*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v1)) + 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v1)) - 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v1)) - 
       3*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v1)) + 
       3*Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v2)) + 
       6*Power(M_PI,2)*hvs(-v3)*hvs(-v4)*rlog(Abs(v2)) + 
       6*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v2)) - 
       (9*(Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v2)*rlog(Abs(v2))))/2. + 
       3*(-(M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v1/v3))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       (15*Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v3)))/2. - 
       6*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v3)) - 
       (3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v3)*rlog(Abs(v1)) + 
            Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v3))))/2. - 
       6*M_PI*hvs(-v1)*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v3))) - 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v3)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v3))))/2. - 
       3*(-(M_PI*hvs(-(v1/v3))*hvs(-v3)*
             (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
               M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
          M_PI*hvs(-1 + v1/v3)*hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           rlog(Abs(v3))) + 3*(-(M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v2/v4))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       (3*Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v4)))/2. + 
       3*(2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v1)) + 
          Power(M_PI,2)*Power(hvs(-v1),2)*rlog(Abs(v4))) - 
       6*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v2)) + 
          Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v4))) - 
       6*M_PI*hvs(-v2)*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) - 
       (3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v4)*rlog(Abs(v4))))/2. + 
       3*(Power(M_PI,2)*Power(hvs(-v4),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v4)*rlog(Abs(v4))) - 
       3*(-(M_PI*hvs(-(v2/v4))*hvs(-v4)*
             (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
               M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
          M_PI*hvs(-1 + v2/v4)*hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(v4))) - 3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*
             hvs(-(v4/v1))*hvs(-1 + v4/v1)*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       3*(-(M_PI*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v4/v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))) + 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       3*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       6*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       9*(-(M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*hvs(-(v3/v5))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       6*Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v5)) - 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v5))) + 
       (3*(2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v2)) + 
            Power(M_PI,2)*Power(hvs(-v2),2)*rlog(Abs(v5))))/2. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       6*M_PI*hvs(-v2)*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       (15*(2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v3)) + 
            Power(M_PI,2)*Power(hvs(-v3),2)*rlog(Abs(v5))))/2. + 
       3*M_PI*hvs(-v1)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       6*M_PI*hvs(-v3)*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v1)) + 
            2*Power(M_PI,2)*hvs(-v1)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       6*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v2)) + 
          2*Power(M_PI,2)*hvs(-v2)*hvs(-v5)*rlog(Abs(v5))) + 
       (3*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v3)) + 
            2*Power(M_PI,2)*hvs(-v3)*hvs(-v5)*rlog(Abs(v5))))/2. + 
       (9*(Power(M_PI,2)*Power(hvs(-v5),2)*rlog(Abs(v4)) + 
            2*Power(M_PI,2)*hvs(-v4)*hvs(-v5)*rlog(Abs(v5))))/2. - 
       6*(-(M_PI*hvs(-(v3/v5))*hvs(-v5)*
             (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
               M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
          M_PI*hvs(-1 + v3/v5)*hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(v5))) - 9*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*
             hvs(-(v5/v2))*hvs(-1 + v5/v2)*rlog(Abs(v1))) - 
          M_PI*hvs(-v1)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       6*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v2))) - M_PI*hvs(-v2)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v3))) - M_PI*hvs(-v3)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       3*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v4))) - M_PI*hvs(-v4)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) + 
       6*(-(M_PI*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2)*
             rlog(Abs(v5))) - M_PI*hvs(-v5)*hvs(-(v5/v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2)))) - 
       3*hvs(-(v3/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v3)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),2) - 
       3*hvs(-(v4/v1))*(rlog(Abs(v1)) - rlog(Abs(v1 - v4)))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),2) - 
       3*hvs(-(v4/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v4)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),2) - 
       6*hvs(-(v5/v2))*(rlog(Abs(v2)) - rlog(Abs(v2 - v5)))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),2) - 
       3*hvs(-(v1/v3))*(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),2) - 
       6*hvs(-(v5/v3))*(rlog(Abs(v3)) - rlog(Abs(v3 - v5)))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),2) - 
       3*hvs(-(v1/v4))*(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       3*hvs(-(v2/v4))*(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),2) - 
       3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) - 
          (hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) - 
          (hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(hvs(-v1)*hvs(v3)*
                 Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),2)*
                 hvs(v4)*rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.) + hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (-(Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                   2*M_PI*hvs(-v1)*hvs(-(v3*v4)),2)*
                 rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))))/2. + 
             (hvs((-v1 + v3)/v4)*rlog(Abs(1 - (v1 - v3)/v4))*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v1),
                 2))/2. + (hvs((-v1 + v4)/v3)*rlog(Abs(1 - (v1 - v4)/v3))*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),2))/2. - 
             (hvs(-1 + v4/v1)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v3/v1)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 2))/2.)) - 3*(hvs((v2 - v4)/v1)*
           (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) - 
          (hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. + 
          hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) - 
          (hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(hvs(v1)*hvs(v2)*hvs(-v4)*
                 Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 2))/2. - (hvs(-1 + v1/v4)*
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 2))/2. + (hvs((v1 - v4)/v2)*
                rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                   M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),2)*
                 rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))))/2. - 
             (hvs(-1 + v2/v4)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),2)\
)/2. - (hvs(-1 + v1/v4)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),2)\
)/2. + (hvs((v1 - v4)/v2)*rlog(Abs(1 - (-v1 + v4)/v2))*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),2))/2. + 
             (hvs((v2 - v4)/v1)*rlog(Abs(1 - (-v2 + v4)/v1))*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),2))/2.)) - 
       6*hvs(-(v2/v5))*(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)))*
        Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) - 
       6*hvs(-(v3/v5))*(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)))*
        Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),2) + 
       3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) - 
          (hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) - 
          (hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(hvs(v1)*hvs(-v3)*
                 Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),2)*
                 hvs(v5)*rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*
                rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (-(Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                   2*M_PI*hvs(-v3)*hvs(-(v1*v5)),2)*
                 rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))))/2. - 
             (hvs(-1 + v5/v3)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),2))/2. + 
             (hvs((v1 - v3)/v5)*rlog(Abs(1 - (-v1 + v3)/v5))*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 2))/2. + (hvs((-v3 + v5)/v1)*rlog(Abs(1 - (v3 - v5)/v1))*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),2))/2. - 
             (hvs(-1 + v1/v3)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
                   hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),2))/2.)) + 
       3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs((-v2 + v5)/v4)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) - 
          (hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) - 
          (hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(hvs(-v2)*hvs(v4)*
                 Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),2)*
                 hvs(v5)*rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. + 
             (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.) + hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (-(Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                   2*M_PI*hvs(-v2)*hvs(-(v4*v5)),2)*
                 rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))))/2. + 
             (hvs((-v2 + v4)/v5)*rlog(Abs(1 - (v2 - v4)/v5))*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v2),
                 2))/2. + (hvs((-v2 + v5)/v4)*rlog(Abs(1 - (v2 - v5)/v4))*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),2))/2. - 
             (hvs(-1 + v5/v2)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),2))/2. - 
             (hvs(-1 + v4/v2)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 2))/2.)) + 3*(hvs((v3 - v5)/v2)*
           (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) - 
          (hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. + 
          hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) - 
          (hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(hvs(v2)*hvs(v3)*hvs(-v5)*
                 Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2)\
)/2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2)\
)/2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (-(Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                   M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),2)*
                 rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))))/2. - 
             (hvs(-1 + v3/v5)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),2))/
              2. - (hvs(-1 + v2/v5)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),2))/
              2. + (hvs((v2 - v5)/v3)*rlog(Abs(1 - (-v2 + v5)/v3))*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),2))/2. + 
             (hvs((v3 - v5)/v2)*rlog(Abs(1 - (-v3 + v5)/v2))*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),2))/2.))))/
   (4.*v1*v4*(v2 + v3 - v5)*v5*sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
       Power(v2*v3 + v4*(-v3 + v5),2) - 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5))))\
)
;
 return integrandIm56;
}  


==> anc/evaluate_pentagon/src/functions/f56Re.cpp <==

#include "../header.h"


double integrandRe56 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe56=  (-2*bcphi5Re*(-v1f + v1i - v2f + v2i + v4f - v4i))/(v1 + v2 - v4) - 
  (2*bcphi5Re*(v1f - v1i - v3f + v3i - v4f + v4i))/(-v1 + v3 + v4) - 
  (2*bcphi5Re*(-v2f + v2i - v3f + v3i + v5f - v5i))/(v2 + v3 - v5) - 
  (2*bcphi5Re*(-v1f + v1i + v3f - v3i - v5f + v5i))/(v1 - v3 + v5) - 
  (2*bcphi5Re*(v2f - v2i - v4f + v4i - v5f + v5i))/(-v2 + v4 + v5) + 
  3*rlog((v1f - v3f - v4f)/(-v1 + v3 + v4))*
   (((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
             Power(v3*v4 + (v1 - v4)*v5,2) + 
             2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                v3*(v1*v5 + v4*(v1 + v5))))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
             2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                 (-v5f + v5i) + 
                (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v2f) - (1 - t)*v2i)*
              (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-v5f + v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                   (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v4f + v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
             2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                   (-(t*v4f) - (1 - t)*v4i)) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
        (-(hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(1 - v1/v3)) + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) + 
          M_PI*hvs(-v1)*rlog(Abs(v1)) - M_PI*hvs(-v4)*rlog(Abs(v1)) - 
          M_PI*hvs(-v3)*rlog(Abs(v3)) + M_PI*hvs(-v4)*rlog(Abs(v3)) - 
          M_PI*hvs(-v1)*rlog(Abs(v4)) + M_PI*hvs(-v3)*rlog(Abs(v4))))/
      (4.*v1*v2*(-v1 + v3 + v4)*v5*
        sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
          Power(v3*v4 + (v1 - v4)*v5,2) - 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))) + 
     ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
             2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
             Power(v1 - v4,2)*Power(v5,2))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
           (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)\
)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
             2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-(t*v2f) - (1 - t)*v2i)) + 
                (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-v5f + v5i) + 2*
              (-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-v2f + v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
                (-v1f + v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-(t*v5f) - (1 - t)*v5i) + 
             2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
              (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
             2*(-v1f + v1i + v4f - v4i)*
              (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              Power(-(t*v5f) - (1 - t)*v5i,2)))*
        (hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(1 - v2/v4) - 
          (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) - 
          M_PI*hvs(-v1)*rlog(Abs(v1)) + M_PI*hvs(-v2)*rlog(Abs(v1)) + 
          M_PI*hvs(-v1)*rlog(Abs(v2)) - M_PI*hvs(-v4)*rlog(Abs(v2)) - 
          M_PI*hvs(-v2)*rlog(Abs(v4)) + M_PI*hvs(-v4)*rlog(Abs(v4))))/
      (4.*v3*(v1 + v2 - v4)*v4*v5*
        sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2))) \
+ ((-2*(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
             2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                v4*(v1*v2 + (v1 + v2)*v5)))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
           (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
             2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
             2*(-(t*v3f) - (1 - t)*v3i)*
              (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (v2f - v2i - v5f + v5i) - 
                2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
                (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i))) + 
             2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i)))))*
        (-(hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(1 - v2/v4)) + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) + 
          M_PI*hvs(-v2)*rlog(Abs(v2)) - M_PI*hvs(-v5)*rlog(Abs(v2)) - 
          M_PI*hvs(-v4)*rlog(Abs(v4)) + M_PI*hvs(-v5)*rlog(Abs(v4)) - 
          M_PI*hvs(-v2)*rlog(Abs(v5)) + M_PI*hvs(-v4)*rlog(Abs(v5))))/
      (4.*v1*v2*v3*(-v2 + v4 + v5)*
        sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
          Power(v1*(v2 - v5) + v4*v5,2) - 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))) + 
     ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
             Power(v2*(-v1 + v3) + v1*v5,2) + 
             2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                v1*Power(v5,2)))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                (-v2f + v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-v5f + v5i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-v1f + v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
             2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)))\
)*(hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(1 - v1/v3) - 
          hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(1 - v3/v5) - 
          M_PI*hvs(-v3)*rlog(Abs(v1)) + M_PI*hvs(-v5)*rlog(Abs(v1)) - 
          M_PI*hvs(-v1)*rlog(Abs(v3)) + M_PI*hvs(-v3)*rlog(Abs(v3)) + 
          M_PI*hvs(-v1)*rlog(Abs(v5)) - M_PI*hvs(-v5)*rlog(Abs(v5))))/
      (4.*v2*v3*v4*(v1 - v3 + v5)*
        sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
          Power(v2*(-v1 + v3) + v1*v5,2) - 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))) + 
     ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
             Power(v2*v3 + v4*(-v3 + v5),2) + 
             2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                v2*(v4*v5 + v3*(v4 + v5))))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
           (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
             2*(-(t*v1f) - (1 - t)*v1i)*
              (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v3f + v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
             2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                   (-(t*v3f) - (1 - t)*v3i)) + 
                (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
        (hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(1 - v3/v5) - 
          (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) - 
          M_PI*hvs(-v2)*rlog(Abs(v2)) + M_PI*hvs(-v3)*rlog(Abs(v2)) + 
          M_PI*hvs(-v2)*rlog(Abs(v3)) - M_PI*hvs(-v5)*rlog(Abs(v3)) - 
          M_PI*hvs(-v3)*rlog(Abs(v5)) + M_PI*hvs(-v5)*rlog(Abs(v5))))/
      (4.*v1*v4*(v2 + v3 - v5)*v5*
        sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
          Power(v2*v3 + v4*(-v3 + v5),2) - 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5)))))) + 
  3*rlog((-v1f - v2f + v4f)/(v1 + v2 - v4))*
   (((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
             Power(v3*v4 + (v1 - v4)*v5,2) + 
             2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                v3*(v1*v5 + v4*(v1 + v5))))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
             2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                 (-v5f + v5i) + 
                (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v2f) - (1 - t)*v2i)*
              (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-v5f + v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                   (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v4f + v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
             2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                   (-(t*v4f) - (1 - t)*v4i)) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
        (-(hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(1 - v1/v3)) + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) + 
          M_PI*hvs(-v1)*rlog(Abs(v1)) - M_PI*hvs(-v4)*rlog(Abs(v1)) - 
          M_PI*hvs(-v3)*rlog(Abs(v3)) + M_PI*hvs(-v4)*rlog(Abs(v3)) - 
          M_PI*hvs(-v1)*rlog(Abs(v4)) + M_PI*hvs(-v3)*rlog(Abs(v4))))/
      (4.*v1*v2*(-v1 + v3 + v4)*v5*
        sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
          Power(v3*v4 + (v1 - v4)*v5,2) - 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))) + 
     ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
             2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
             Power(v1 - v4,2)*Power(v5,2))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
           (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)\
)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
             2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-(t*v2f) - (1 - t)*v2i)) + 
                (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-v5f + v5i) + 2*
              (-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-v2f + v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
                (-v1f + v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-(t*v5f) - (1 - t)*v5i) + 
             2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
              (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
             2*(-v1f + v1i + v4f - v4i)*
              (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              Power(-(t*v5f) - (1 - t)*v5i,2)))*
        (hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(1 - v2/v4) - 
          (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) - 
          M_PI*hvs(-v1)*rlog(Abs(v1)) + M_PI*hvs(-v2)*rlog(Abs(v1)) + 
          M_PI*hvs(-v1)*rlog(Abs(v2)) - M_PI*hvs(-v4)*rlog(Abs(v2)) - 
          M_PI*hvs(-v2)*rlog(Abs(v4)) + M_PI*hvs(-v4)*rlog(Abs(v4))))/
      (4.*v3*(v1 + v2 - v4)*v4*v5*
        sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2))) \
+ ((-2*(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
             2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                v4*(v1*v2 + (v1 + v2)*v5)))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
           (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
             2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
             2*(-(t*v3f) - (1 - t)*v3i)*
              (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (v2f - v2i - v5f + v5i) - 
                2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
                (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i))) + 
             2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i)))))*
        (-(hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(1 - v2/v4)) + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) + 
          M_PI*hvs(-v2)*rlog(Abs(v2)) - M_PI*hvs(-v5)*rlog(Abs(v2)) - 
          M_PI*hvs(-v4)*rlog(Abs(v4)) + M_PI*hvs(-v5)*rlog(Abs(v4)) - 
          M_PI*hvs(-v2)*rlog(Abs(v5)) + M_PI*hvs(-v4)*rlog(Abs(v5))))/
      (4.*v1*v2*v3*(-v2 + v4 + v5)*
        sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
          Power(v1*(v2 - v5) + v4*v5,2) - 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))) + 
     ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
             Power(v2*(-v1 + v3) + v1*v5,2) + 
             2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                v1*Power(v5,2)))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                (-v2f + v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-v5f + v5i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-v1f + v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
             2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)))\
)*(hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(1 - v1/v3) - 
          hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(1 - v3/v5) - 
          M_PI*hvs(-v3)*rlog(Abs(v1)) + M_PI*hvs(-v5)*rlog(Abs(v1)) - 
          M_PI*hvs(-v1)*rlog(Abs(v3)) + M_PI*hvs(-v3)*rlog(Abs(v3)) + 
          M_PI*hvs(-v1)*rlog(Abs(v5)) - M_PI*hvs(-v5)*rlog(Abs(v5))))/
      (4.*v2*v3*v4*(v1 - v3 + v5)*
        sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
          Power(v2*(-v1 + v3) + v1*v5,2) - 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))) + 
     ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
             Power(v2*v3 + v4*(-v3 + v5),2) + 
             2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                v2*(v4*v5 + v3*(v4 + v5))))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
           (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
             2*(-(t*v1f) - (1 - t)*v1i)*
              (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v3f + v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
             2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                   (-(t*v3f) - (1 - t)*v3i)) + 
                (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
        (hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(1 - v3/v5) - 
          (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) - 
          M_PI*hvs(-v2)*rlog(Abs(v2)) + M_PI*hvs(-v3)*rlog(Abs(v2)) + 
          M_PI*hvs(-v2)*rlog(Abs(v3)) - M_PI*hvs(-v5)*rlog(Abs(v3)) - 
          M_PI*hvs(-v3)*rlog(Abs(v5)) + M_PI*hvs(-v5)*rlog(Abs(v5))))/
      (4.*v1*v4*(v2 + v3 - v5)*v5*
        sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
          Power(v2*v3 + v4*(-v3 + v5),2) - 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5)))))) + 
  3*rlog((-v1f + v3f - v5f)/(v1 - v3 + v5))*
   (((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
             Power(v3*v4 + (v1 - v4)*v5,2) + 
             2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                v3*(v1*v5 + v4*(v1 + v5))))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
             2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                 (-v5f + v5i) + 
                (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v2f) - (1 - t)*v2i)*
              (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-v5f + v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                   (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v4f + v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
             2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                   (-(t*v4f) - (1 - t)*v4i)) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
        (-(hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(1 - v1/v3)) + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) + 
          M_PI*hvs(-v1)*rlog(Abs(v1)) - M_PI*hvs(-v4)*rlog(Abs(v1)) - 
          M_PI*hvs(-v3)*rlog(Abs(v3)) + M_PI*hvs(-v4)*rlog(Abs(v3)) - 
          M_PI*hvs(-v1)*rlog(Abs(v4)) + M_PI*hvs(-v3)*rlog(Abs(v4))))/
      (4.*v1*v2*(-v1 + v3 + v4)*v5*
        sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
          Power(v3*v4 + (v1 - v4)*v5,2) - 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))) + 
     ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
             2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
             Power(v1 - v4,2)*Power(v5,2))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
           (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)\
)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
             2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-(t*v2f) - (1 - t)*v2i)) + 
                (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-v5f + v5i) + 2*
              (-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-v2f + v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
                (-v1f + v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-(t*v5f) - (1 - t)*v5i) + 
             2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
              (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
             2*(-v1f + v1i + v4f - v4i)*
              (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              Power(-(t*v5f) - (1 - t)*v5i,2)))*
        (hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(1 - v2/v4) - 
          (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) - 
          M_PI*hvs(-v1)*rlog(Abs(v1)) + M_PI*hvs(-v2)*rlog(Abs(v1)) + 
          M_PI*hvs(-v1)*rlog(Abs(v2)) - M_PI*hvs(-v4)*rlog(Abs(v2)) - 
          M_PI*hvs(-v2)*rlog(Abs(v4)) + M_PI*hvs(-v4)*rlog(Abs(v4))))/
      (4.*v3*(v1 + v2 - v4)*v4*v5*
        sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2))) \
+ ((-2*(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
             2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                v4*(v1*v2 + (v1 + v2)*v5)))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
           (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
             2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
             2*(-(t*v3f) - (1 - t)*v3i)*
              (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (v2f - v2i - v5f + v5i) - 
                2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
                (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i))) + 
             2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i)))))*
        (-(hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(1 - v2/v4)) + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) + 
          M_PI*hvs(-v2)*rlog(Abs(v2)) - M_PI*hvs(-v5)*rlog(Abs(v2)) - 
          M_PI*hvs(-v4)*rlog(Abs(v4)) + M_PI*hvs(-v5)*rlog(Abs(v4)) - 
          M_PI*hvs(-v2)*rlog(Abs(v5)) + M_PI*hvs(-v4)*rlog(Abs(v5))))/
      (4.*v1*v2*v3*(-v2 + v4 + v5)*
        sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
          Power(v1*(v2 - v5) + v4*v5,2) - 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))) + 
     ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
             Power(v2*(-v1 + v3) + v1*v5,2) + 
             2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                v1*Power(v5,2)))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                (-v2f + v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-v5f + v5i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-v1f + v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
             2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)))\
)*(hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(1 - v1/v3) - 
          hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(1 - v3/v5) - 
          M_PI*hvs(-v3)*rlog(Abs(v1)) + M_PI*hvs(-v5)*rlog(Abs(v1)) - 
          M_PI*hvs(-v1)*rlog(Abs(v3)) + M_PI*hvs(-v3)*rlog(Abs(v3)) + 
          M_PI*hvs(-v1)*rlog(Abs(v5)) - M_PI*hvs(-v5)*rlog(Abs(v5))))/
      (4.*v2*v3*v4*(v1 - v3 + v5)*
        sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
          Power(v2*(-v1 + v3) + v1*v5,2) - 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))) + 
     ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
             Power(v2*v3 + v4*(-v3 + v5),2) + 
             2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                v2*(v4*v5 + v3*(v4 + v5))))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
           (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
             2*(-(t*v1f) - (1 - t)*v1i)*
              (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v3f + v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
             2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                   (-(t*v3f) - (1 - t)*v3i)) + 
                (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
        (hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(1 - v3/v5) - 
          (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) - 
          M_PI*hvs(-v2)*rlog(Abs(v2)) + M_PI*hvs(-v3)*rlog(Abs(v2)) + 
          M_PI*hvs(-v2)*rlog(Abs(v3)) - M_PI*hvs(-v5)*rlog(Abs(v3)) - 
          M_PI*hvs(-v3)*rlog(Abs(v5)) + M_PI*hvs(-v5)*rlog(Abs(v5))))/
      (4.*v1*v4*(v2 + v3 - v5)*v5*
        sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
          Power(v2*v3 + v4*(-v3 + v5),2) - 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5)))))) + 
  3*rlog((v2f - v4f - v5f)/(-v2 + v4 + v5))*
   (((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
             Power(v3*v4 + (v1 - v4)*v5,2) + 
             2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                v3*(v1*v5 + v4*(v1 + v5))))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
             2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                 (-v5f + v5i) + 
                (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v2f) - (1 - t)*v2i)*
              (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-v5f + v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                   (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v4f + v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
             2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                   (-(t*v4f) - (1 - t)*v4i)) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
        (-(hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(1 - v1/v3)) + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) + 
          M_PI*hvs(-v1)*rlog(Abs(v1)) - M_PI*hvs(-v4)*rlog(Abs(v1)) - 
          M_PI*hvs(-v3)*rlog(Abs(v3)) + M_PI*hvs(-v4)*rlog(Abs(v3)) - 
          M_PI*hvs(-v1)*rlog(Abs(v4)) + M_PI*hvs(-v3)*rlog(Abs(v4))))/
      (4.*v1*v2*(-v1 + v3 + v4)*v5*
        sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
          Power(v3*v4 + (v1 - v4)*v5,2) - 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))) + 
     ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
             2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
             Power(v1 - v4,2)*Power(v5,2))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
           (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)\
)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
             2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-(t*v2f) - (1 - t)*v2i)) + 
                (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-v5f + v5i) + 2*
              (-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-v2f + v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
                (-v1f + v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-(t*v5f) - (1 - t)*v5i) + 
             2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
              (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
             2*(-v1f + v1i + v4f - v4i)*
              (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              Power(-(t*v5f) - (1 - t)*v5i,2)))*
        (hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(1 - v2/v4) - 
          (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) - 
          M_PI*hvs(-v1)*rlog(Abs(v1)) + M_PI*hvs(-v2)*rlog(Abs(v1)) + 
          M_PI*hvs(-v1)*rlog(Abs(v2)) - M_PI*hvs(-v4)*rlog(Abs(v2)) - 
          M_PI*hvs(-v2)*rlog(Abs(v4)) + M_PI*hvs(-v4)*rlog(Abs(v4))))/
      (4.*v3*(v1 + v2 - v4)*v4*v5*
        sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2))) \
+ ((-2*(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
             2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                v4*(v1*v2 + (v1 + v2)*v5)))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
           (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
             2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
             2*(-(t*v3f) - (1 - t)*v3i)*
              (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (v2f - v2i - v5f + v5i) - 
                2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
                (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i))) + 
             2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i)))))*
        (-(hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(1 - v2/v4)) + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) + 
          M_PI*hvs(-v2)*rlog(Abs(v2)) - M_PI*hvs(-v5)*rlog(Abs(v2)) - 
          M_PI*hvs(-v4)*rlog(Abs(v4)) + M_PI*hvs(-v5)*rlog(Abs(v4)) - 
          M_PI*hvs(-v2)*rlog(Abs(v5)) + M_PI*hvs(-v4)*rlog(Abs(v5))))/
      (4.*v1*v2*v3*(-v2 + v4 + v5)*
        sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
          Power(v1*(v2 - v5) + v4*v5,2) - 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))) + 
     ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
             Power(v2*(-v1 + v3) + v1*v5,2) + 
             2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                v1*Power(v5,2)))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                (-v2f + v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-v5f + v5i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-v1f + v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
             2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)))\
)*(hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(1 - v1/v3) - 
          hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(1 - v3/v5) - 
          M_PI*hvs(-v3)*rlog(Abs(v1)) + M_PI*hvs(-v5)*rlog(Abs(v1)) - 
          M_PI*hvs(-v1)*rlog(Abs(v3)) + M_PI*hvs(-v3)*rlog(Abs(v3)) + 
          M_PI*hvs(-v1)*rlog(Abs(v5)) - M_PI*hvs(-v5)*rlog(Abs(v5))))/
      (4.*v2*v3*v4*(v1 - v3 + v5)*
        sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
          Power(v2*(-v1 + v3) + v1*v5,2) - 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))) + 
     ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
             Power(v2*v3 + v4*(-v3 + v5),2) + 
             2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                v2*(v4*v5 + v3*(v4 + v5))))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
           (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
             2*(-(t*v1f) - (1 - t)*v1i)*
              (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v3f + v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
             2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                   (-(t*v3f) - (1 - t)*v3i)) + 
                (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
        (hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(1 - v3/v5) - 
          (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) - 
          M_PI*hvs(-v2)*rlog(Abs(v2)) + M_PI*hvs(-v3)*rlog(Abs(v2)) + 
          M_PI*hvs(-v2)*rlog(Abs(v3)) - M_PI*hvs(-v5)*rlog(Abs(v3)) - 
          M_PI*hvs(-v3)*rlog(Abs(v5)) + M_PI*hvs(-v5)*rlog(Abs(v5))))/
      (4.*v1*v4*(v2 + v3 - v5)*v5*
        sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
          Power(v2*v3 + v4*(-v3 + v5),2) - 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5)))))) + 
  3*rlog((-v2f - v3f + v5f)/(v2 + v3 - v5))*
   (((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
             Power(v3*v4 + (v1 - v4)*v5,2) + 
             2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
                v3*(v1*v5 + v4*(v1 + v5))))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
             2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                 (-v5f + v5i) + 
                (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v2f) - (1 - t)*v2i)*
              (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
                2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-v5f + v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                   (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v4f + v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) + 
                (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
             2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                   (-(t*v4f) - (1 - t)*v4i)) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
        (-(hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(1 - v1/v3)) + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) + 
          M_PI*hvs(-v1)*rlog(Abs(v1)) - M_PI*hvs(-v4)*rlog(Abs(v1)) - 
          M_PI*hvs(-v3)*rlog(Abs(v3)) + M_PI*hvs(-v4)*rlog(Abs(v3)) - 
          M_PI*hvs(-v1)*rlog(Abs(v4)) + M_PI*hvs(-v3)*rlog(Abs(v4))))/
      (4.*v1*v2*(-v1 + v3 + v4)*v5*
        sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - 
          Power(v3*v4 + (v1 - v4)*v5,2) - 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))) + 
     ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
             2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
                v1*(v3*v4 + v2*(v3 + v4)))*v5 + 
             Power(v1 - v4,2)*Power(v5,2))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
           (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
                (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)\
)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
             2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                   (-(t*v2f) - (1 - t)*v2i)) + 
                (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-v5f + v5i) + 2*
              (-(Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i)) - 
                2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-v2f + v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
                (-v1f + v1i)*
                 ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                   (-(t*v2f) - (1 - t)*v2i)*
                    (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
              (-(t*v5f) - (1 - t)*v5i) + 
             2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
              (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
             2*(-v1f + v1i + v4f - v4i)*
              (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              Power(-(t*v5f) - (1 - t)*v5i,2)))*
        (hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(1 - v2/v4) - 
          (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) - 
          M_PI*hvs(-v1)*rlog(Abs(v1)) + M_PI*hvs(-v2)*rlog(Abs(v1)) + 
          M_PI*hvs(-v1)*rlog(Abs(v2)) - M_PI*hvs(-v4)*rlog(Abs(v2)) - 
          M_PI*hvs(-v2)*rlog(Abs(v4)) + M_PI*hvs(-v4)*rlog(Abs(v4))))/
      (4.*v3*(v1 + v2 - v4)*v4*v5*
        sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 - Power(v1 - v4,2)*Power(v5,2))) \
+ ((-2*(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
             2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
                v4*(v1*v2 + (v1 + v2)*v5)))*
           (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
           (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
             2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
             2*(-(t*v3f) - (1 - t)*v3i)*
              (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (v2f - v2i - v5f + v5i) - 
                2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-v5f + v5i) + 
                   (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
                (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i))) + 
             2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                   (-(t*v5f) - (1 - t)*v5i)) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
                 (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                   (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                    (-(t*v5f) - (1 - t)*v5i)))))*
        (-(hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(1 - v2/v4)) + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) + 
          M_PI*hvs(-v2)*rlog(Abs(v2)) - M_PI*hvs(-v5)*rlog(Abs(v2)) - 
          M_PI*hvs(-v4)*rlog(Abs(v4)) + M_PI*hvs(-v5)*rlog(Abs(v4)) - 
          M_PI*hvs(-v2)*rlog(Abs(v5)) + M_PI*hvs(-v4)*rlog(Abs(v5))))/
      (4.*v1*v2*v3*(-v2 + v4 + v5)*
        sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - 
          Power(v1*(v2 - v5) + v4*v5,2) - 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))) + 
     ((-2*(Power(v4,2)*Power(-v3 + v5,2) + 
             Power(v2*(-v1 + v3) + v1*v5,2) + 
             2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
                v1*Power(v5,2)))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
           (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
                (-v2f + v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*
                 (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
             2*(-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-v5f + v5i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-v1f + v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
             2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
                ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                   (-(t*v1f) - (1 - t)*v1i)*
                    (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
                 (-(t*v5f) - (1 - t)*v5i) - 
                (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)))\
)*(hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(1 - v1/v3) - 
          hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(1 - v3/v5) - 
          M_PI*hvs(-v3)*rlog(Abs(v1)) + M_PI*hvs(-v5)*rlog(Abs(v1)) - 
          M_PI*hvs(-v1)*rlog(Abs(v3)) + M_PI*hvs(-v3)*rlog(Abs(v3)) + 
          M_PI*hvs(-v1)*rlog(Abs(v5)) - M_PI*hvs(-v5)*rlog(Abs(v5))))/
      (4.*v2*v3*v4*(v1 - v3 + v5)*
        sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
          Power(v2*(-v1 + v3) + v1*v5,2) - 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))) + 
     ((-2*(Power(v1,2)*Power(v2 - v5,2) + 
             Power(v2*v3 + v4*(-v3 + v5),2) + 
             2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
                v2*(v4*v5 + v3*(v4 + v5))))*
           ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
          (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
           (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
             2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
                (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
              ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
             2*(-(t*v1f) - (1 - t)*v1i)*
              (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
                2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-v3f + v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) + 
                (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                    (-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
             2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                   (-(t*v3f) - (1 - t)*v3i)) + 
                (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
                 (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                   (-(t*v3f) - (1 - t)*v3i)*
                    (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
        (hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(1 - v3/v5) - 
          (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) - 
          M_PI*hvs(-v2)*rlog(Abs(v2)) + M_PI*hvs(-v3)*rlog(Abs(v2)) + 
          M_PI*hvs(-v2)*rlog(Abs(v3)) - M_PI*hvs(-v5)*rlog(Abs(v3)) - 
          M_PI*hvs(-v3)*rlog(Abs(v5)) + M_PI*hvs(-v5)*rlog(Abs(v5))))/
      (4.*v1*v4*(v2 + v3 - v5)*v5*
        sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
          Power(v2*v3 + v4*(-v3 + v5),2) - 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5)))))) + 
  ((-2*(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
           (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
          2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
           Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
          2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-v5f + v5i) + (-v1f + v1i + v4f - v4i)*
              (-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v2f) - (1 - t)*v2i)*
           (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*(-v5f + v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v1f) - (1 - t)*v1i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
          2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                (-(t*v4f) - (1 - t)*v4i)) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
     (-2*Power(M_PI,3)*Power(hvs(-v1),3) - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2))/2. + 
       (Power(M_PI,3)*Power(hvs(-v2),3))/2. + 
       6*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3) - 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3) - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/2. + 
       (9*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v3),2))/2. - 
       Power(M_PI,3)*Power(hvs(-v3),3) + 
       6*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) - 
       9*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) - 
       6*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/2. + 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4) + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/2. - 
       6*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4) - 
       6*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4) + 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4))/2. - 
       3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v4) + 
       (15*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/2. - 
       (5*Power(M_PI,3)*Power(hvs(-v4),3))/2. + 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) - 
       3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) - 
       6*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) + 3*Power(M_PI,2)*hvs(-v2)*
        (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1) + 
       3*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) + 6*Power(M_PI,2)*hvs(-v4)*
        (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1) - 
       (9*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v5))/2. + 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5) - 
       3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5) + 
       6*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5) - 
       3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v5) + 
       6*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5) - 
       6*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5) + 
       9*Power(M_PI,2)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1)*hvs(-v5) + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/2. - 
       3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2) + 
       (Power(M_PI,3)*Power(hvs(-v5),3))/2. + 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) - 
       3*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) - 
       3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) + 3*Power(M_PI,2)*hvs(-v5)*
        (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2) - 
       2*hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + 
          M_PI*sign(v1),3) - 2*hvs(-(v4/v1))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),3) - 
       hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),
         3) - hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + 
          M_PI*sign(v2),3) - 2*hvs(-(v1/v3))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),3) - 
       hvs(-(v5/v3))*Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),
         3) - 2*hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + 
          M_PI*sign(v4),3) - hvs(-(v2/v4))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3) + 
       3*(-((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
              Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                 hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. - 
          ((M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           ((hvs(-v1)*hvs(v3)*
                Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),3)*
                hvs(v4))/6. - 
             (hvs((-v1 + v3)/v4)*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((-v1 + v4)/v3)*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs(-1 + v4/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v3/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v4),3))/6.) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                2*M_PI*hvs(-v1)*hvs(-(v3*v4)),3)/6. - 
             (hvs((-v1 + v3)/v4)*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((-v1 + v4)/v3)*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs(-1 + v4/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v3/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 3))/6.)) + 3*(-(hvs((v2 - v4)/v1)*
              (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
              Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                 hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. - 
          (hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           ((hvs(v1)*hvs(v2)*hvs(-v4)*
                Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),3))/
              6. - (hvs(-1 + v2/v4)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 3))/6. - (hvs(-1 + v1/v4)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 3))/6. - (hvs((v1 - v4)/v2)*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),3))/6. - 
             (hvs((v2 - v4)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),3))/6.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),3)/6. - 
             (hvs(-1 + v2/v4)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 3))/6. - (hvs(-1 + v1/v4)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 3))/6. - (hvs((v1 - v4)/v2)*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),3))/6. - 
             (hvs((v2 - v4)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),3))/6.)) - 
       hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3) - 
       hvs(-(v3/v5))*Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3) + 
       3*(-((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
              Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                 hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. - 
          ((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           ((hvs(v1)*hvs(-v3)*
                Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),3)*
                hvs(v5))/6. - 
             (hvs(-1 + v5/v3)*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((v1 - v3)/v5)*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs((-v3 + v5)/v1)*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v1/v3)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 3))/6.) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                2*M_PI*hvs(-v3)*hvs(-(v1*v5)),3)/6. - 
             (hvs(-1 + v5/v3)*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((v1 - v3)/v5)*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 3))/6. - (hvs((-v3 + v5)/v1)*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v1/v3)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 3))/6.)) - 3*(-((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
              hvs((-v2 + v5)/v4)*
              Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                 hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. - 
          ((M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           ((hvs(-v2)*hvs(v4)*
                Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),3)*
                hvs(v5))/6. - 
             (hvs((-v2 + v4)/v5)*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs((-v2 + v5)/v4)*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs(-1 + v5/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),3))/6. - 
             (hvs(-1 + v4/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v5),3))/6.) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                2*M_PI*hvs(-v2)*hvs(-(v4*v5)),3)/6. - 
             (hvs((-v2 + v4)/v5)*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs((-v2 + v5)/v4)*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs(-1 + v5/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),3))/6. - 
             (hvs(-1 + v4/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 3))/6.)) - 3*(-(hvs((v3 - v5)/v2)*
              (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
              Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                 hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. - 
          (hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           ((hvs(v2)*hvs(v3)*hvs(-v5)*
                Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),3))/
              6. - (hvs(-1 + v3/v5)*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                 3))/6. - (hvs(-1 + v2/v5)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                 3))/6. - (hvs((v2 - v5)/v3)*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
             (hvs((v3 - v5)/v2)*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),3)/6. - 
             (hvs(-1 + v3/v5)*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),3)\
)/6. - (hvs(-1 + v2/v5)*Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),3)\
)/6. - (hvs((v2 - v5)/v3)*Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                   hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
             (hvs((v3 - v5)/v2)*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.))))/
   (4.*v1*v2*(-v1 + v3 + v4)*v5*
     sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - Power(v3*v4 + (v1 - v4)*v5,2) - 
       2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
          v3*(v1*v5 + v4*(v1 + v5))))) + 
  ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2)\
)*(-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
        (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
             (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
           ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
          2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-(t*v2f) - (1 - t)*v2i)) + 
             (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i)) - 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-v2f + v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
             (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-(t*v5f) - (1 - t)*v5i) + 
          2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
           (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
          2*(-v1f + v1i + v4f - v4i)*
           (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
           Power(-(t*v5f) - (1 - t)*v5i,2)))*
     (-(Power(M_PI,3)*Power(hvs(-v1),3)) + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v2))/2. - 
       (5*Power(M_PI,3)*Power(hvs(-v2),3))/2. + 
       6*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3) - 
       6*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3) - 
       3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2) + 
       (Power(M_PI,3)*Power(hvs(-v3),3))/2. + 
       3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) - 
       3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) - 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4))/2. - 
       6*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v4) + 
       (15*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/2. + 
       6*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4) + 
       6*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2) - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/2. - 
       (9*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v4),2))/2. - 
       2*Power(M_PI,3)*Power(hvs(-v4),3) + 
       3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) + 
       6*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) + 
       9*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) - 
       6*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) - 
       6*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) - 3*Power(M_PI,2)*hvs(-v2)*
        (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1) - 
       3*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) + 6*Power(M_PI,2)*hvs(-v4)*
        (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1) + 
       (9*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v5))/2. - 
       6*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5) + 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/2. - 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5) + 
       3*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5) + 
       3*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5) - 
       (3*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5))/2. + 
       3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*hvs(-v5) - 
       9*Power(M_PI,2)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1)*hvs(-v5) + 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/2. - 
       3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2) + 
       (Power(M_PI,3)*Power(hvs(-v5),3))/2. + 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) - 
       3*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) - 
       3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) + 3*Power(M_PI,2)*hvs(-v5)*
        (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2) - 
       hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),
         3) - 2*hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + 
          M_PI*sign(v1),3) - 2*hvs(-(v4/v2))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),3) - 
       hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),
         3) - hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + 
          M_PI*sign(v3),3) - hvs(-(v5/v3))*
        Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),3) - 
       2*hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),
         3) - 2*hvs(-(v2/v4))*Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + 
          M_PI*sign(v4),3) + 3*(-((M_PI*hvs(-v1) - M_PI*hvs(-v4))*
              hvs((-v1 + v4)/v3)*
              Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                 hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. - 
          ((M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           ((hvs(-v1)*hvs(v3)*
                Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),3)*
                hvs(v4))/6. - 
             (hvs((-v1 + v3)/v4)*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((-v1 + v4)/v3)*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs(-1 + v4/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v3/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v4),3))/6.) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                2*M_PI*hvs(-v1)*hvs(-(v3*v4)),3)/6. - 
             (hvs((-v1 + v3)/v4)*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((-v1 + v4)/v3)*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs(-1 + v4/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v3/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 3))/6.)) + 3*(-(hvs((v2 - v4)/v1)*
              (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
              Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                 hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. - 
          (hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           ((hvs(v1)*hvs(v2)*hvs(-v4)*
                Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),3))/
              6. - (hvs(-1 + v2/v4)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 3))/6. - (hvs(-1 + v1/v4)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 3))/6. - (hvs((v1 - v4)/v2)*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),3))/6. - 
             (hvs((v2 - v4)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),3))/6.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),3)/6. - 
             (hvs(-1 + v2/v4)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 3))/6. - (hvs(-1 + v1/v4)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 3))/6. - (hvs((v1 - v4)/v2)*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),3))/6. - 
             (hvs((v2 - v4)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),3))/6.)) - 
       hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3) - 
       hvs(-(v3/v5))*Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3) - 
       3*(-((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
              Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                 hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. - 
          ((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           ((hvs(v1)*hvs(-v3)*
                Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),3)*
                hvs(v5))/6. - 
             (hvs(-1 + v5/v3)*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((v1 - v3)/v5)*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs((-v3 + v5)/v1)*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v1/v3)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 3))/6.) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                2*M_PI*hvs(-v3)*hvs(-(v1*v5)),3)/6. - 
             (hvs(-1 + v5/v3)*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((v1 - v3)/v5)*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 3))/6. - (hvs((-v3 + v5)/v1)*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v1/v3)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 3))/6.)) + 3*(-((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
              hvs((-v2 + v5)/v4)*
              Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                 hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. - 
          ((M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           ((hvs(-v2)*hvs(v4)*
                Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),3)*
                hvs(v5))/6. - 
             (hvs((-v2 + v4)/v5)*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs((-v2 + v5)/v4)*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs(-1 + v5/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),3))/6. - 
             (hvs(-1 + v4/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v5),3))/6.) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                2*M_PI*hvs(-v2)*hvs(-(v4*v5)),3)/6. - 
             (hvs((-v2 + v4)/v5)*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs((-v2 + v5)/v4)*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs(-1 + v5/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),3))/6. - 
             (hvs(-1 + v4/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 3))/6.)) - 3*(-(hvs((v3 - v5)/v2)*
              (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
              Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                 hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. - 
          (hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           ((hvs(v2)*hvs(v3)*hvs(-v5)*
                Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),3))/
              6. - (hvs(-1 + v3/v5)*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                 3))/6. - (hvs(-1 + v2/v5)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                 3))/6. - (hvs((v2 - v5)/v3)*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
             (hvs((v3 - v5)/v2)*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),3)/6. - 
             (hvs(-1 + v3/v5)*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),3)\
)/6. - (hvs(-1 + v2/v5)*Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),3)\
)/6. - (hvs((v2 - v5)/v3)*Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                   hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
             (hvs((v3 - v5)/v2)*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.))))/
   (4.*v3*(v1 + v2 - v4)*v4*v5*
     sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
       2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + v1*(v3*v4 + v2*(v3 + v4)))*
        v5 - Power(v1 - v4,2)*Power(v5,2))) + 
  ((-2*(Power(v4,2)*Power(-v3 + v5,2) + Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
           (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
          2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
           Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
             (-v2f + v2i)*(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v4f) - (1 - t)*v4i)*
           ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
          2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2))))*
     ((-5*Power(M_PI,3)*Power(hvs(-v1),3))/2. + 
       (Power(M_PI,3)*Power(hvs(-v2),3))/2. + 
       (15*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/2. + 
       6*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3) - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2))/2. - 
       (9*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v3),2))/2. - 
       2*Power(M_PI,3)*Power(hvs(-v3),3) + 
       6*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) + 
       9*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) - 
       6*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4))/2. + 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v4) + 
       3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4) - 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v4))/2. + 
       3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v4) + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/2. - 
       3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2) + 
       (Power(M_PI,3)*Power(hvs(-v4),3))/2. + 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) - 
       3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) - 
       3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) + 3*Power(M_PI,2)*hvs(-v4)*
        (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1) - 
       6*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5) - 
       3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5) - 
       6*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5) + 
       6*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5) + 
       3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs(-v5) - 
       6*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5) - 
       3*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5) + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2))/2. + 
       6*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2) - 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/2. + 
       (9*Power(M_PI,3)*hvs(-v4)*Power(hvs(-v5),2))/2. - 
       Power(M_PI,3)*Power(hvs(-v5),3) - 
       3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) - 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) + 
       6*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) - 
       9*Power(M_PI,2)*hvs(-v4)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) - 
       6*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) - 
       3*Power(M_PI,2)*hvs(-v2)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) + 3*Power(M_PI,2)*hvs(-v5)*
        (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2) - 
       2*hvs(-(v3/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + 
          M_PI*sign(v1),3) - hvs(-(v4/v1))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),3) - 
       hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2),
         3) - hvs(-(v5/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + 
          M_PI*sign(v2),3) - 2*hvs(-(v1/v3))*
        Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),3) - 
       2*hvs(-(v5/v3))*Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + 
          M_PI*sign(v3),3) - hvs(-(v1/v4))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3) - 
       hvs(-(v2/v4))*Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3) + 
       3*(-((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
              Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                 hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. - 
          ((M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           ((hvs(-v1)*hvs(v3)*
                Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),3)*
                hvs(v4))/6. - 
             (hvs((-v1 + v3)/v4)*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((-v1 + v4)/v3)*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs(-1 + v4/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v3/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v4),3))/6.) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                2*M_PI*hvs(-v1)*hvs(-(v3*v4)),3)/6. - 
             (hvs((-v1 + v3)/v4)*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((-v1 + v4)/v3)*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs(-1 + v4/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v3/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 3))/6.)) - 3*(-(hvs((v2 - v4)/v1)*
              (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
              Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                 hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. - 
          (hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           ((hvs(v1)*hvs(v2)*hvs(-v4)*
                Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),3))/
              6. - (hvs(-1 + v2/v4)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 3))/6. - (hvs(-1 + v1/v4)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 3))/6. - (hvs((v1 - v4)/v2)*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),3))/6. - 
             (hvs((v2 - v4)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),3))/6.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),3)/6. - 
             (hvs(-1 + v2/v4)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 3))/6. - (hvs(-1 + v1/v4)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 3))/6. - (hvs((v1 - v4)/v2)*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),3))/6. - 
             (hvs((v2 - v4)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),3))/6.)) - 
       hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),3) - 
       2*hvs(-(v3/v5))*Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),
         3) + 3*(-((M_PI*hvs(-v3) - M_PI*hvs(-v5))*hvs((-v3 + v5)/v1)*
              Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                 hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. - 
          ((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           ((hvs(v1)*hvs(-v3)*
                Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),3)*
                hvs(v5))/6. - 
             (hvs(-1 + v5/v3)*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((v1 - v3)/v5)*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs((-v3 + v5)/v1)*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v1/v3)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 3))/6.) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                2*M_PI*hvs(-v3)*hvs(-(v1*v5)),3)/6. - 
             (hvs(-1 + v5/v3)*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((v1 - v3)/v5)*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 3))/6. - (hvs((-v3 + v5)/v1)*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v1/v3)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 3))/6.)) - 3*(-((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
              hvs((-v2 + v5)/v4)*
              Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                 hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. - 
          ((M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           ((hvs(-v2)*hvs(v4)*
                Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),3)*
                hvs(v5))/6. - 
             (hvs((-v2 + v4)/v5)*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs((-v2 + v5)/v4)*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs(-1 + v5/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),3))/6. - 
             (hvs(-1 + v4/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v5),3))/6.) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                2*M_PI*hvs(-v2)*hvs(-(v4*v5)),3)/6. - 
             (hvs((-v2 + v4)/v5)*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs((-v2 + v5)/v4)*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs(-1 + v5/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),3))/6. - 
             (hvs(-1 + v4/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 3))/6.)) + 3*(-(hvs((v3 - v5)/v2)*
              (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
              Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                 hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. - 
          (hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           ((hvs(v2)*hvs(v3)*hvs(-v5)*
                Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),3))/
              6. - (hvs(-1 + v3/v5)*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                 3))/6. - (hvs(-1 + v2/v5)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                 3))/6. - (hvs((v2 - v5)/v3)*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
             (hvs((v3 - v5)/v2)*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),3)/6. - 
             (hvs(-1 + v3/v5)*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),3)\
)/6. - (hvs(-1 + v2/v5)*Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),3)\
)/6. - (hvs((v2 - v5)/v3)*Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                   hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
             (hvs((v3 - v5)/v2)*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.))))/
   (4.*v2*v3*v4*(v1 - v3 + v5)*
     sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
       Power(v2*(-v1 + v3) + v1*v5,2) - 
       2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2)))) \
+ ((-2*(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
        (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
           (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
          2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
           Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
          2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
           ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
          2*(-(t*v3f) - (1 - t)*v3i)*
           (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (v2f - v2i - v5f + v5i) - 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-v5f + v5i) + 
                (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i))) + 
          2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                (-(t*v5f) - (1 - t)*v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i)))))*
     ((Power(M_PI,3)*Power(hvs(-v1),3))/2. - 
       (9*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v2),2))/2. - 
       2*Power(M_PI,3)*Power(hvs(-v2),3) + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/2. + 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3) - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3))/2. - 
       3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2) + 
       (Power(M_PI,3)*Power(hvs(-v3),3))/2. + 
       3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) - 
       3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) - 
       3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4) + 
       6*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4) - 
       3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4) + 
       6*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2) - 
       (3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2))/2. + 
       (9*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v4),2))/2. - 
       Power(M_PI,3)*Power(hvs(-v4),3) - 
       3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) + 
       6*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) - 
       9*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) - 
       6*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) - 
       3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) + 3*Power(M_PI,2)*hvs(-v4)*
        (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1) + 
       6*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5) - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/2. + 
       3*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5) + 
       (3*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/2. - 
       6*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5) - 
       6*Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-v5) - 
       6*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5) + 
       (3*Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-v5))/2. - 
       3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*hvs(-v5) + 
       (15*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2))/2. - 
       (5*Power(M_PI,3)*Power(hvs(-v5),3))/2. + 
       3*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) - 
       3*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) + 
       9*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) - 6*Power(M_PI,2)*hvs(-v2)*
        (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2) + 
       3*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) + 3*Power(M_PI,2)*hvs(-v4)*
        (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2) + 
       6*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) - hvs(-(v3/v1))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),3) - 
       hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),
         3) - 2*hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + 
          M_PI*sign(v2),3) - 2*hvs(-(v5/v2))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),3) - 
       hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),3) - 
       hvs(-(v5/v3))*Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3),
         3) - hvs(-(v1/v4))*Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + 
          M_PI*sign(v4),3) - 2*hvs(-(v2/v4))*
        Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3) - 
       3*(-((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
              Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                 hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. - 
          ((M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           ((hvs(-v1)*hvs(v3)*
                Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),3)*
                hvs(v4))/6. - 
             (hvs((-v1 + v3)/v4)*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((-v1 + v4)/v3)*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs(-1 + v4/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v3/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v4),3))/6.) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                2*M_PI*hvs(-v1)*hvs(-(v3*v4)),3)/6. - 
             (hvs((-v1 + v3)/v4)*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((-v1 + v4)/v3)*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs(-1 + v4/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v3/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 3))/6.)) + 3*(-(hvs((v2 - v4)/v1)*
              (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
              Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                 hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. - 
          (hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           ((hvs(v1)*hvs(v2)*hvs(-v4)*
                Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),3))/
              6. - (hvs(-1 + v2/v4)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 3))/6. - (hvs(-1 + v1/v4)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 3))/6. - (hvs((v1 - v4)/v2)*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),3))/6. - 
             (hvs((v2 - v4)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),3))/6.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),3)/6. - 
             (hvs(-1 + v2/v4)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 3))/6. - (hvs(-1 + v1/v4)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 3))/6. - (hvs((v1 - v4)/v2)*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),3))/6. - 
             (hvs((v2 - v4)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),3))/6.)) - 
       2*hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),
         3) - hvs(-(v3/v5))*Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + 
          M_PI*sign(v5),3) - 3*(-((M_PI*hvs(-v3) - M_PI*hvs(-v5))*
              hvs((-v3 + v5)/v1)*
              Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                 hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. - 
          ((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           ((hvs(v1)*hvs(-v3)*
                Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),3)*
                hvs(v5))/6. - 
             (hvs(-1 + v5/v3)*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((v1 - v3)/v5)*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs((-v3 + v5)/v1)*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v1/v3)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 3))/6.) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                2*M_PI*hvs(-v3)*hvs(-(v1*v5)),3)/6. - 
             (hvs(-1 + v5/v3)*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((v1 - v3)/v5)*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 3))/6. - (hvs((-v3 + v5)/v1)*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v1/v3)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 3))/6.)) + 3*(-((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
              hvs((-v2 + v5)/v4)*
              Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                 hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. - 
          ((M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           ((hvs(-v2)*hvs(v4)*
                Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),3)*
                hvs(v5))/6. - 
             (hvs((-v2 + v4)/v5)*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs((-v2 + v5)/v4)*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs(-1 + v5/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),3))/6. - 
             (hvs(-1 + v4/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v5),3))/6.) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                2*M_PI*hvs(-v2)*hvs(-(v4*v5)),3)/6. - 
             (hvs((-v2 + v4)/v5)*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs((-v2 + v5)/v4)*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs(-1 + v5/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),3))/6. - 
             (hvs(-1 + v4/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 3))/6.)) + 3*(-(hvs((v3 - v5)/v2)*
              (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
              Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                 hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. - 
          (hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           ((hvs(v2)*hvs(v3)*hvs(-v5)*
                Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),3))/
              6. - (hvs(-1 + v3/v5)*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                 3))/6. - (hvs(-1 + v2/v5)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                 3))/6. - (hvs((v2 - v5)/v3)*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
             (hvs((v3 - v5)/v2)*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),3)/6. - 
             (hvs(-1 + v3/v5)*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),3)\
)/6. - (hvs(-1 + v2/v5)*Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),3)\
)/6. - (hvs((v2 - v5)/v3)*Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                   hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
             (hvs((v3 - v5)/v2)*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.))))/
   (4.*v1*v2*v3*(-v2 + v4 + v5)*
     sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - Power(v1*(v2 - v5) + v4*v5,2) - 
       2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
          v4*(v1*v2 + (v1 + v2)*v5)))) + 
  ((-2*(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
        (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
           (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
          2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
           Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
             (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
          2*(-(t*v1f) - (1 - t)*v1i)*
           (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
          2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                (-(t*v3f) - (1 - t)*v3i)) + 
             (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
     ((Power(M_PI,3)*Power(hvs(-v1),3))/2. + 
       (9*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v2),2))/2. - 
       Power(M_PI,3)*Power(hvs(-v2),3) + 
       (3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3))/2. - 
       6*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v3) + 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v3))/2. - 
       (5*Power(M_PI,3)*Power(hvs(-v3),3))/2. + 
       3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) - 
       3*Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-(v1/v3))*hvs(-v3)*
        (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3)) - 
       3*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v4) + 
       6*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4) - 
       6*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v4) + 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v4),2))/2. - 
       3*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2) + 
       (Power(M_PI,3)*Power(hvs(-v4),3))/2. + 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) - 
       3*Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-(v2/v4))*hvs(-v4)*
        (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4)) - 
       3*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*
        hvs(-1 + v4/v1) + 3*Power(M_PI,2)*hvs(-v4)*
        (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*hvs(-1 + v4/v1) - 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v2)*hvs(-v5) - 
       (3*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v5))/2. + 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-v5) - 
       6*Power(M_PI,3)*hvs(-v2)*hvs(-v3)*hvs(-v5) + 
       (15*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-v5))/2. + 
       3*Power(M_PI,3)*hvs(-v1)*hvs(-v4)*hvs(-v5) + 
       6*Power(M_PI,3)*hvs(-v3)*hvs(-v4)*hvs(-v5) - 
       (3*Power(M_PI,3)*hvs(-v1)*Power(hvs(-v5),2))/2. + 
       6*Power(M_PI,3)*hvs(-v2)*Power(hvs(-v5),2) - 
       (3*Power(M_PI,3)*hvs(-v3)*Power(hvs(-v5),2))/2. - 
       (9*Power(M_PI,3)*hvs(-v4)*Power(hvs(-v5),2))/2. - 
       2*Power(M_PI,3)*Power(hvs(-v5),3) + 
       3*Power(M_PI,2)*hvs(-v1)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) + 
       3*Power(M_PI,2)*hvs(-v2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) + 
       6*Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) + 
       9*Power(M_PI,2)*hvs(-v4)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) - 
       6*Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-(v3/v5))*hvs(-v5)*
        (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5)) - 
       9*Power(M_PI,2)*hvs(-v1)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) - 6*Power(M_PI,2)*hvs(-v2)*
        (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2) - 
       3*Power(M_PI,2)*hvs(-v3)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) - 3*Power(M_PI,2)*hvs(-v4)*
        (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*hvs(-1 + v5/v2) + 
       6*Power(M_PI,2)*hvs(-v5)*(M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*
        hvs(-1 + v5/v2) - hvs(-(v3/v1))*
        Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1),3) - 
       hvs(-(v4/v1))*Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1),
         3) - hvs(-(v4/v2))*Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + 
          M_PI*sign(v2),3) - 2*hvs(-(v5/v2))*
        Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2),3) - 
       hvs(-(v1/v3))*Power(M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3),3) - 
       2*hvs(-(v5/v3))*Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + 
          M_PI*sign(v3),3) - hvs(-(v1/v4))*
        Power(M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3) - 
       hvs(-(v2/v4))*Power(M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4),3) - 
       3*(-((M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs((-v1 + v4)/v3)*
              Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                 hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1),2))/2. - 
          ((M_PI*hvs(-v1) - M_PI*hvs(-v3))*hvs((-v1 + v3)/v4)*
             Power(2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
               M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1),2))/2. + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           ((hvs(-v1)*hvs(v3)*
                Power(2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))),3)*
                hvs(v4))/6. - 
             (hvs((-v1 + v3)/v4)*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((-v1 + v4)/v3)*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs(-1 + v4/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v3/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v4),3))/6.) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           (Power(-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                2*M_PI*hvs(-v1)*hvs(-(v3*v4)),3)/6. - 
             (hvs((-v1 + v3)/v4)*
                Power(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((-v1 + v4)/v3)*
                Power(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs(-1 + v4/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                   hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v3/v1)*
                Power(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                   hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - M_PI*sign(v4),
                 3))/6.)) - 3*(-(hvs((v2 - v4)/v1)*
              (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
              Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                 hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4),2))/2. - 
          (hvs((v1 - v4)/v2)*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
               M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4),2))/2. + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           ((hvs(v1)*hvs(v2)*hvs(-v4)*
                Power(2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))),3))/
              6. - (hvs(-1 + v2/v4)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 3))/6. - (hvs(-1 + v1/v4)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 3))/6. - (hvs((v1 - v4)/v2)*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),3))/6. - 
             (hvs((v2 - v4)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),3))/6.) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           (Power(-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)),3)/6. - 
             (hvs(-1 + v2/v4)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1),
                 3))/6. - (hvs(-1 + v1/v4)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2),
                 3))/6. - (hvs((v1 - v4)/v2)*
                Power(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4),3))/6. - 
             (hvs((v2 - v4)/v1)*
                Power(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                   hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                  M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4),3))/6.)) - 
       2*hvs(-(v2/v5))*Power(M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5),
         3) - 2*hvs(-(v3/v5))*Power(M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + 
          M_PI*sign(v5),3) + 3*(-((M_PI*hvs(-v3) - M_PI*hvs(-v5))*
              hvs((-v3 + v5)/v1)*
              Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                 hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3),2))/2. - 
          ((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*hvs((v1 - v3)/v5)*
             Power(2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
               M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3),2))/2. + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           ((hvs(v1)*hvs(-v3)*
                Power(2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))),3)*
                hvs(v5))/6. - 
             (hvs(-1 + v5/v3)*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((v1 - v3)/v5)*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs((-v3 + v5)/v1)*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v1/v3)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 3))/6.) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           (Power(-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                2*M_PI*hvs(-v3)*hvs(-(v1*v5)),3)/6. - 
             (hvs(-1 + v5/v3)*
                Power(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v1),3))/6. - 
             (hvs((v1 - v3)/v5)*
                Power(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v3),
                 3))/6. - (hvs((-v3 + v5)/v1)*
                Power(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                   hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                  M_PI*sign(v3),3))/6. - 
             (hvs(-1 + v1/v3)*
                Power(M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                  2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                   hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5),
                 3))/6.)) + 3*(-((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
              hvs((-v2 + v5)/v4)*
              Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                 hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2),2))/2. - 
          ((M_PI*hvs(-v2) - M_PI*hvs(-v4))*hvs((-v2 + v4)/v5)*
             Power(2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
               M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2),2))/2. + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           ((hvs(-v2)*hvs(v4)*
                Power(2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))),3)*
                hvs(v5))/6. - 
             (hvs((-v2 + v4)/v5)*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs((-v2 + v5)/v4)*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs(-1 + v5/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),3))/6. - 
             (hvs(-1 + v4/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v5),3))/6.) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           (Power(-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                2*M_PI*hvs(-v2)*hvs(-(v4*v5)),3)/6. - 
             (hvs((-v2 + v4)/v5)*
                Power(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs((-v2 + v5)/v4)*
                Power(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v2),3))/6. - 
             (hvs(-1 + v5/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                   hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                  M_PI*sign(v4),3))/6. - 
             (hvs(-1 + v4/v2)*
                Power(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                  2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                   hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - M_PI*sign(v5),
                 3))/6.)) + 3*(-(hvs((v3 - v5)/v2)*
              (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
              Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                 hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5),2))/2. - 
          (hvs((v2 - v5)/v3)*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
             Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
               M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5),2))/2. + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           ((hvs(v2)*hvs(v3)*hvs(-v5)*
                Power(2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))),3))/
              6. - (hvs(-1 + v3/v5)*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),
                 3))/6. - (hvs(-1 + v2/v5)*
                Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),
                 3))/6. - (hvs((v2 - v5)/v3)*
                Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
             (hvs((v3 - v5)/v2)*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           (Power(-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)),3)/6. - 
             (hvs(-1 + v3/v5)*
                Power(M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2),3)\
)/6. - (hvs(-1 + v2/v5)*Power(M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                  2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3),3)\
)/6. - (hvs((v2 - v5)/v3)*Power(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                   hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5),3))/6. - 
             (hvs((v3 - v5)/v2)*
                Power(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                   hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                  M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5),3))/6.))))/
   (4.*v1*v4*(v2 + v3 - v5)*v5*
     sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - Power(v2*v3 + v4*(-v3 + v5),2) - 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))\
)) - ((-2*(Power(v2,2)*Power(-v1 + v3,2) + 
          Power(v3*v4 + (v1 - v4)*v5,2) + 
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
             v3*(v1*v5 + v4*(v1 + v5))))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*
           (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
          2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
           Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) + 
          2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-v5f + v5i) + (-v1f + v1i + v4f - v4i)*
              (-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v2f) - (1 - t)*v2i)*
           (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) - 
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*(-v5f + v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) + 
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v4f + v4i)*(-(t*v1f) - (1 - t)*v1i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) + 
          2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*
                (-(t*v4f) - (1 - t)*v4i)) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*
     ((5*Power(M_PI,3)*hvs(-v1))/2. + (Power(M_PI,3)*hvs(-v2))/2. - 
       (Power(M_PI,3)*hvs(-v3))/2. - (Power(M_PI,3)*hvs(-v4))/2. + 
       (Power(M_PI,3)*hvs(-v5))/2. - 6*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2) + 
       (3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/2. + 
       (3*(-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))))/2. + 
       6*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*rlog(Abs(v1))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       9*(-(M_PI*hvs(-v2)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*rlog(Abs(v2))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)) - 
       3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2) + 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v3))) - 
       6*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))) - 
       6*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v3))) + (3*
          (-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/2. - 
       (9*(-2*M_PI*hvs(-v3)*rlog(Abs(v2))*rlog(Abs(v3)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v3)),2)))/2. + 
       3*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*rlog(Abs(v2))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)) - 
       6*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)) - 
       6*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)) - 
       (15*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/2. - 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) + 
       6*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       6*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/2. - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/2. - 
       3*(-(M_PI*hvs(-v4)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v4))) - (3*
          (-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))))/2. - 
       3*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
           rlog(Abs(v4))) - (15*
          (-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/2. - 
       6*(hvs(-(v4/v1))*rlog(Abs(v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) + 
       3*(hvs(-(v4/v1))*rlog(Abs(v2))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v2)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) + 
       3*(hvs(-(v4/v1))*rlog(Abs(v3))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v3)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) + 
       6*(hvs(-(v4/v1))*rlog(Abs(v4))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) + 
       3*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*rlog(Abs(v3))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)) + 
       6*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)) - 
       6*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)) + 
       (3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/2. - 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v5))) - 
       6*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       6*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       (9*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v5))))/2. + 
       3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))) - 
       3*(-(M_PI*hvs(-v5)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v5))) - 6*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
          2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))) + 
       9*(-(M_PI*hvs(-v5)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) \
+ hvs(-(v4/v1))*(-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))*
           rlog(Abs(v5))) - 3*(-(M_PI*hvs(-v5)*
             (hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
           rlog(Abs(v5))) - (3*
          (-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/2. + 
       3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
          M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)) - 
       3*(hvs(-(v5/v2))*rlog(Abs(v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) + 
       3*(hvs(-(v5/v2))*rlog(Abs(v5))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) - 
       12*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) - 
       12*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) - 
       6*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) - 
       6*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) - 
       12*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) - 
       6*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) - 
       12*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       6*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) + 
       3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)) + 
          hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) + 
          hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v1) - 
                  M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4))))/6. + 
             ((-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                  2*M_PI*hvs(-v1)*hvs(-(v3*v4)))*
                Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2. - 
             hvs((-v1 + v3)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((-v1 + v4)/v3)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v4/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v3/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/2.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (hvs(-v1)*hvs(v3)*hvs(v4)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))))*
                   Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2.) - 
             hvs((-v1 + v3)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((-v1 + v4)/v3)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v4/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v3/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/2.))) + 
       3*((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) + 
          hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. + 
             ((-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)))*
                Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2. - 
             hvs(-1 + v2/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v1/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((v1 - v4)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                      hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
             hvs((v2 - v4)/v1)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                      hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)\
))/6. + (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                   (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (hvs(v1)*hvs(v2)*hvs(-v4)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))))*
                   Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2.) - 
             hvs(-1 + v2/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v1/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((v1 - v4)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                      hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)\
))/6. + (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
             hvs((v2 - v4)/v1)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                      hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4))\
)/6. + (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                   (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.))) - 
       6*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       6*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) + 
       3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)) + 
          hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) + 
          hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v3) - 
                  M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. + 
             ((-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                  2*M_PI*hvs(-v3)*hvs(-(v1*v5)))*
                Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2. - 
             hvs(-1 + v5/v3)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((v1 - v3)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                   (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs((-v3 + v5)/v1)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                   (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v1/v3)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (hvs(v1)*hvs(-v3)*hvs(v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))))*
                   Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2.) - 
             hvs(-1 + v5/v3)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((v1 - v3)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                   (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs((-v3 + v5)/v1)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                   (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v1/v3)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v5)))/2.))) - 
       3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)) + 
          hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) + 
          hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v2) - 
                  M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5))))/6. + 
             ((-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                  2*M_PI*hvs(-v2)*hvs(-(v4*v5)))*
                Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2. - 
             hvs((-v2 + v4)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((-v2 + v5)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v5/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/2.) - 
             hvs(-1 + v4/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (hvs(-v2)*hvs(v4)*hvs(v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))))*
                   Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2.) - 
             hvs((-v2 + v4)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((-v2 + v5)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v5/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/2.) - 
             hvs(-1 + v4/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/2.))) - 
       3*((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) + 
          hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. + 
             ((-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)))*
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2. - 
             hvs(-1 + v3/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v2/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs((v2 - v5)/v3)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                      hvs(v5) - M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)\
))/6. + (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
             hvs((v3 - v5)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                      hvs(v5) - M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5))\
)/6. + (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                   (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (hvs(v2)*hvs(v3)*hvs(-v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))))*
                   Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2.) - 
             hvs(-1 + v3/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2)\
))/2.) - hvs(-1 + v2/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3)\
))/2.) - hvs((v2 - v5)/v3)*((Power(M_PI,2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
             hvs((v3 - v5)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) \
- M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                   (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)))))/
   (4.*v1*v2*(-v1 + v3 + v4)*v5*
     sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) - Power(v3*v4 + (v1 - v4)*v5,2) - 
       2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 + 
          v3*(v1*v5 + v4*(v1 + v5))))) - 
  ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) + 
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + 
             v1*(v3*v4 + v2*(v3 + v4)))*v5 + Power(v1 - v4,2)*Power(v5,2)\
)*(-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*
        (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) + 
             (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*
           ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) + 
          2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-(t*v2f) - (1 - t)*v2i)) + 
             (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*
                (-v2f + v2i)) - 
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*
              (-(t*v4f) - (1 - t)*v4i) + 
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
                (-v2f + v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) + 
             (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i) + 
                (-(t*v2f) - (1 - t)*v2i)*
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*
           (-(t*v5f) - (1 - t)*v5i) + 
          2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*
           (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) + 
          2*(-v1f + v1i + v4f - v4i)*
           (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*
           Power(-(t*v5f) - (1 - t)*v5i,2)))*
     (-(Power(M_PI,3)*hvs(-v1))/2. - (Power(M_PI,3)*hvs(-v2))/2. + 
       (Power(M_PI,3)*hvs(-v3))/2. + (5*Power(M_PI,3)*hvs(-v4))/2. + 
       (Power(M_PI,3)*hvs(-v5))/2. - 3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2) - 
       (15*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/2. - 
       (3*(-(M_PI*hvs(-v2)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v2))))/2. + 
       3*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*rlog(Abs(v1))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       6*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)) + 
       (3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/2. + 
       6*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v3))) - 
       6*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))) - 
       3*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v3))) + 3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*
           rlog(Abs(v3)) - M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)) + 
       3*(-(M_PI*hvs(-v1)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*rlog(Abs(v1))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       6*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*rlog(Abs(v2))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       9*(-(M_PI*hvs(-v3)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*rlog(Abs(v3))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       6*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v4)) + 
       6*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)) - 
       6*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2) + 
       6*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v4))) - 
       6*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))))/2. - 
       (15*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/2. - 
       6*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
           rlog(Abs(v4))) - 6*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*
           rlog(Abs(v4)) - M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)) + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/2. + 
       (9*(-2*M_PI*hvs(-v4)*rlog(Abs(v3))*rlog(Abs(v4)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v4)),2)))/2. - 
       6*(hvs(-(v4/v1))*rlog(Abs(v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) - 
       3*(hvs(-(v4/v1))*rlog(Abs(v2))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v2)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) - 
       3*(hvs(-(v4/v1))*rlog(Abs(v3))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v3)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) + 
       6*(hvs(-(v4/v1))*rlog(Abs(v4))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) + 
       3*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*rlog(Abs(v3))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       6*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)) - 
       3*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)) + 
       3*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)) + 
       3*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)) + 
       (3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/2. + 
       6*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v5))) + 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       3*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       (9*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/2. + 
       3*(-(M_PI*hvs(-v5)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
           rlog(Abs(v5))) + (3*
          (-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
            2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))))/2. - 
       9*(-(M_PI*hvs(-v5)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
               hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                  (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) \
+ hvs(-(v4/v1))*(-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1)))*
           rlog(Abs(v5))) - 3*(-(M_PI*hvs(-v5)*
             (hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
           rlog(Abs(v5))) - (3*
          (-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/2. + 
       3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
          M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)) - 
       3*(hvs(-(v5/v2))*rlog(Abs(v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) + 
       3*(hvs(-(v5/v2))*rlog(Abs(v5))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) - 
       6*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) - 
       12*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) - 
       12*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) - 
       6*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) - 
       6*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) - 
       6*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) - 
       12*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       12*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) + 
       3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)) + 
          hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) + 
          hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v1) - 
                  M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4))))/6. + 
             ((-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                  2*M_PI*hvs(-v1)*hvs(-(v3*v4)))*
                Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2. - 
             hvs((-v1 + v3)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((-v1 + v4)/v3)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v4/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v3/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/2.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (hvs(-v1)*hvs(v3)*hvs(v4)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))))*
                   Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2.) - 
             hvs((-v1 + v3)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((-v1 + v4)/v3)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v4/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v3/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/2.))) + 
       3*((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) + 
          hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. + 
             ((-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)))*
                Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2. - 
             hvs(-1 + v2/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v1/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((v1 - v4)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                      hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
             hvs((v2 - v4)/v1)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                      hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)\
))/6. + (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                   (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (hvs(v1)*hvs(v2)*hvs(-v4)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))))*
                   Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2.) - 
             hvs(-1 + v2/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v1/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((v1 - v4)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                      hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)\
))/6. + (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
             hvs((v2 - v4)/v1)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                      hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4))\
)/6. + (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                   (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.))) - 
       6*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       6*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)) + 
          hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) + 
          hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v3) - 
                  M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. + 
             ((-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                  2*M_PI*hvs(-v3)*hvs(-(v1*v5)))*
                Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2. - 
             hvs(-1 + v5/v3)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((v1 - v3)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                   (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs((-v3 + v5)/v1)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                   (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v1/v3)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (hvs(v1)*hvs(-v3)*hvs(v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))))*
                   Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2.) - 
             hvs(-1 + v5/v3)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((v1 - v3)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                   (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs((-v3 + v5)/v1)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                   (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v1/v3)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v5)))/2.))) + 
       3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)) + 
          hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) + 
          hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v2) - 
                  M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5))))/6. + 
             ((-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                  2*M_PI*hvs(-v2)*hvs(-(v4*v5)))*
                Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2. - 
             hvs((-v2 + v4)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((-v2 + v5)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v5/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/2.) - 
             hvs(-1 + v4/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (hvs(-v2)*hvs(v4)*hvs(v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))))*
                   Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2.) - 
             hvs((-v2 + v4)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((-v2 + v5)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v5/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/2.) - 
             hvs(-1 + v4/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/2.))) - 
       3*((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) + 
          hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. + 
             ((-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)))*
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2. - 
             hvs(-1 + v3/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v2/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs((v2 - v5)/v3)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                      hvs(v5) - M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)\
))/6. + (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
             hvs((v3 - v5)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                      hvs(v5) - M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5))\
)/6. + (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                   (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (hvs(v2)*hvs(v3)*hvs(-v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))))*
                   Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2.) - 
             hvs(-1 + v3/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2)\
))/2.) - hvs(-1 + v2/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3)\
))/2.) - hvs((v2 - v5)/v3)*((Power(M_PI,2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
             hvs((v3 - v5)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) \
- M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                   (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)))))/
   (4.*v3*(v1 + v2 - v4)*v4*v5*
     sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) - 
       2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + v1*(v3*v4 + v2*(v3 + v4)))*
        v5 - Power(v1 - v4,2)*Power(v5,2))) - 
  ((-2*(Power(v4,2)*Power(-v3 + v5,2) + Power(v2*(-v1 + v3) + v1*v5,2) + 
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - 
             v1*Power(v5,2)))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) - 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) - 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) + 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*
        (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*
           (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) + 
          2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
           Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) + 
             (-v2f + v2i)*(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) + 
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) + 
          2*(-(t*v4f) - (1 - t)*v4i)*
           ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) + 
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-v1f + v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) + 
          2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i)*
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) + 
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
                (-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*
              (-(t*v5f) - (1 - t)*v5i) - 
             (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2))))*
     (-(Power(M_PI,3)*hvs(-v1))/2. + (Power(M_PI,3)*hvs(-v2))/2. + 
       (5*Power(M_PI,3)*hvs(-v3))/2. + (Power(M_PI,3)*hvs(-v4))/2. - 
       (Power(M_PI,3)*hvs(-v5))/2. - 
       (15*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/2. + 
       (3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2))/2. + 
       6*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*rlog(Abs(v1))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       9*(-(M_PI*hvs(-v2)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*rlog(Abs(v2))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       6*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)) - 
       6*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2) - 
       6*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v3))) - 
       (15*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/2. - 
       6*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v3))) + (3*
          (-2*M_PI*hvs(-v3)*rlog(Abs(v1))*rlog(Abs(v3)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)))/2. + 
       (9*(-2*M_PI*hvs(-v3)*rlog(Abs(v2))*rlog(Abs(v3)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v3)),2)))/2. + 
       3*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*rlog(Abs(v2))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v4)) + 
       3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)) + 
       (3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/2. - 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) - 
       3*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) - 
       (3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))))/2. + 
       3*(-(M_PI*hvs(-v4)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v4))) + (3*
          (-(M_PI*hvs(-v4)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v4))))/2. - 
       3*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
           rlog(Abs(v4))) - (3*
          (-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/2. + 
       3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)) - 
       3*(hvs(-(v4/v1))*rlog(Abs(v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) + 
       3*(hvs(-(v4/v1))*rlog(Abs(v4))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) - 
       3*(-(M_PI*hvs(-v1)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*rlog(Abs(v1))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       3*(-(M_PI*hvs(-v2)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*rlog(Abs(v2))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       6*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*rlog(Abs(v3))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       9*(-(M_PI*hvs(-v4)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*rlog(Abs(v4))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       6*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)) - 
       6*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)) - 
       6*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)) - 
       3*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)) - 
       3*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2) + 
       6*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v5))) + 
       6*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       6*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       3*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))) + 
       3*(-(M_PI*hvs(-v5)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v5))) - 6*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
          2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))) - 
       6*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
           rlog(Abs(v5))) - (3*
          (-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2)))/2. - 
       6*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)) + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/2. - 
       (9*(-2*M_PI*hvs(-v5)*rlog(Abs(v4))*rlog(Abs(v5)) - 
            M_PI*hvs(-v4)*Power(rlog(Abs(v5)),2)))/2. - 
       3*(hvs(-(v5/v2))*rlog(Abs(v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) + 
       3*(hvs(-(v5/v2))*rlog(Abs(v5))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) - 
       12*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) - 
       6*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) - 
       6*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) - 
       6*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) - 
       12*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) - 
       12*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) - 
       6*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       6*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) + 
       3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)) + 
          hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) + 
          hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v1) - 
                  M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4))))/6. + 
             ((-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                  2*M_PI*hvs(-v1)*hvs(-(v3*v4)))*
                Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2. - 
             hvs((-v1 + v3)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((-v1 + v4)/v3)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v4/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v3/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/2.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (hvs(-v1)*hvs(v3)*hvs(v4)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))))*
                   Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2.) - 
             hvs((-v1 + v3)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((-v1 + v4)/v3)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v4/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v3/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/2.))) - 
       3*((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) + 
          hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. + 
             ((-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)))*
                Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2. - 
             hvs(-1 + v2/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v1/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((v1 - v4)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                      hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
             hvs((v2 - v4)/v1)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                      hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)\
))/6. + (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                   (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (hvs(v1)*hvs(v2)*hvs(-v4)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))))*
                   Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2.) - 
             hvs(-1 + v2/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v1/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((v1 - v4)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                      hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)\
))/6. + (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
             hvs((v2 - v4)/v1)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                      hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4))\
)/6. + (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                   (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.))) - 
       6*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       12*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) + 
       3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)) + 
          hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) + 
          hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v3) - 
                  M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. + 
             ((-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                  2*M_PI*hvs(-v3)*hvs(-(v1*v5)))*
                Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2. - 
             hvs(-1 + v5/v3)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((v1 - v3)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                   (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs((-v3 + v5)/v1)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                   (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v1/v3)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (hvs(v1)*hvs(-v3)*hvs(v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))))*
                   Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2.) - 
             hvs(-1 + v5/v3)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((v1 - v3)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                   (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs((-v3 + v5)/v1)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                   (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v1/v3)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v5)))/2.))) - 
       3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)) + 
          hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) + 
          hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v2) - 
                  M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5))))/6. + 
             ((-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                  2*M_PI*hvs(-v2)*hvs(-(v4*v5)))*
                Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2. - 
             hvs((-v2 + v4)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((-v2 + v5)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v5/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/2.) - 
             hvs(-1 + v4/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (hvs(-v2)*hvs(v4)*hvs(v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))))*
                   Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2.) - 
             hvs((-v2 + v4)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((-v2 + v5)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v5/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/2.) - 
             hvs(-1 + v4/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/2.))) + 
       3*((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) + 
          hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. + 
             ((-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)))*
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2. - 
             hvs(-1 + v3/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v2/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs((v2 - v5)/v3)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                      hvs(v5) - M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)\
))/6. + (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
             hvs((v3 - v5)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                      hvs(v5) - M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5))\
)/6. + (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                   (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (hvs(v2)*hvs(v3)*hvs(-v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))))*
                   Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2.) - 
             hvs(-1 + v3/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2)\
))/2.) - hvs(-1 + v2/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3)\
))/2.) - hvs((v2 - v5)/v3)*((Power(M_PI,2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
             hvs((v3 - v5)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) \
- M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                   (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)))))/
   (4.*v2*v3*v4*(v1 - v3 + v5)*
     sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) - 
       Power(v2*(-v1 + v3) + v1*v5,2) - 
       2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2)))) \
- ((-2*(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) + 
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
             v4*(v1*v2 + (v1 + v2)*v5)))*
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) - 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) + 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*
        (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*
           (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) + 
          2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*
           Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) + 
          2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*
           ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) + 
          2*(-(t*v3f) - (1 - t)*v3i)*
           (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (v2f - v2i - v5f + v5i) - 
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-v5f + v5i) + 
                (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) + 
             (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*
                 (-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i))) + 
          2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*
                (-(t*v5f) - (1 - t)*v5i)) + 
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) + 
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*
                 (-(t*v5f) - (1 - t)*v5i)))))*
     ((Power(M_PI,3)*hvs(-v1))/2. + (5*Power(M_PI,3)*hvs(-v2))/2. + 
       (Power(M_PI,3)*hvs(-v3))/2. - (Power(M_PI,3)*hvs(-v4))/2. - 
       (Power(M_PI,3)*hvs(-v5))/2. + 
       (3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/2. - 
       6*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2) + 
       (9*(-2*M_PI*hvs(-v2)*rlog(Abs(v1))*rlog(Abs(v2)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v2)),2)))/2. + 
       3*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*rlog(Abs(v1))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) + 
       3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)) + 
       (3*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/2. - 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v3))) - 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/2. + 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))))/2. - 
       3*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) \
+ hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v3))) + 3*(-2*M_PI*hvs(-v3)*rlog(Abs(v1))*
           rlog(Abs(v3)) - M_PI*hvs(-v1)*Power(rlog(Abs(v3)),2)) - 
       3*(-(M_PI*hvs(-v1)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*rlog(Abs(v1))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) + 
       6*(-(M_PI*hvs(-v2)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*rlog(Abs(v2))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       9*(-(M_PI*hvs(-v3)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*rlog(Abs(v3))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)) - 
       3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2) + 
       3*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))) - 
       6*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))) - 
       6*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
           rlog(Abs(v4))) - 6*(-2*M_PI*hvs(-v4)*rlog(Abs(v1))*
           rlog(Abs(v4)) - M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)) + 
       (3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)))/2. - 
       (9*(-2*M_PI*hvs(-v4)*rlog(Abs(v3))*rlog(Abs(v4)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v4)),2)))/2. - 
       3*(hvs(-(v4/v1))*rlog(Abs(v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) + 
       3*(hvs(-(v4/v1))*rlog(Abs(v4))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) + 
       3*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*rlog(Abs(v3))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       6*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)) + 
       3*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)) - 
       6*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)) - 
       6*M_PI*hvs(-v2)*rlog(Abs(v4))*rlog(Abs(v5)) - 
       6*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)) - 
       (15*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2))/2. - 
       6*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v5))) - 
       3*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       6*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       6*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       6*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/2. - 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/2. - 
       3*(-(M_PI*hvs(-v5)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) \
+ hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
           rlog(Abs(v5))) - (3*
          (-(M_PI*hvs(-v5)*Power(rlog(Abs(v4)),2)) - 
            2*M_PI*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(v5))))/2. - 
       3*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) \
+ hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
           rlog(Abs(v5))) - (15*
          (-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
            M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)))/2. + 
       9*(hvs(-(v5/v2))*rlog(Abs(v1))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v1)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) - 
       6*(hvs(-(v5/v2))*rlog(Abs(v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) + 
       3*(hvs(-(v5/v2))*rlog(Abs(v3))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v3)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) + 
       3*(hvs(-(v5/v2))*rlog(Abs(v4))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v4)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) + 
       6*(hvs(-(v5/v2))*rlog(Abs(v5))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) - 
       6*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) - 
       6*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) - 
       12*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) - 
       12*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) - 
       6*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) - 
       6*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) - 
       6*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       12*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)) + 
          hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) + 
          hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v1) - 
                  M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4))))/6. + 
             ((-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                  2*M_PI*hvs(-v1)*hvs(-(v3*v4)))*
                Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2. - 
             hvs((-v1 + v3)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((-v1 + v4)/v3)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v4/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v3/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/2.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (hvs(-v1)*hvs(v3)*hvs(v4)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))))*
                   Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2.) - 
             hvs((-v1 + v3)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((-v1 + v4)/v3)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v4/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v3/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/2.))) + 
       3*((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) + 
          hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. + 
             ((-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)))*
                Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2. - 
             hvs(-1 + v2/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v1/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((v1 - v4)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                      hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
             hvs((v2 - v4)/v1)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                      hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)\
))/6. + (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                   (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (hvs(v1)*hvs(v2)*hvs(-v4)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))))*
                   Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2.) - 
             hvs(-1 + v2/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v1/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((v1 - v4)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                      hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)\
))/6. + (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
             hvs((v2 - v4)/v1)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                      hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4))\
)/6. + (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                   (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.))) - 
       12*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       6*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)) + 
          hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) + 
          hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v3) - 
                  M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. + 
             ((-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                  2*M_PI*hvs(-v3)*hvs(-(v1*v5)))*
                Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2. - 
             hvs(-1 + v5/v3)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((v1 - v3)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                   (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs((-v3 + v5)/v1)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                   (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v1/v3)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (hvs(v1)*hvs(-v3)*hvs(v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))))*
                   Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2.) - 
             hvs(-1 + v5/v3)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((v1 - v3)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                   (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs((-v3 + v5)/v1)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                   (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v1/v3)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v5)))/2.))) + 
       3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)) + 
          hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) + 
          hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v2) - 
                  M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5))))/6. + 
             ((-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                  2*M_PI*hvs(-v2)*hvs(-(v4*v5)))*
                Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2. - 
             hvs((-v2 + v4)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((-v2 + v5)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v5/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/2.) - 
             hvs(-1 + v4/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (hvs(-v2)*hvs(v4)*hvs(v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))))*
                   Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2.) - 
             hvs((-v2 + v4)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((-v2 + v5)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v5/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/2.) - 
             hvs(-1 + v4/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/2.))) + 
       3*((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) + 
          hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. + 
             ((-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)))*
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2. - 
             hvs(-1 + v3/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v2/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs((v2 - v5)/v3)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                      hvs(v5) - M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)\
))/6. + (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
             hvs((v3 - v5)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*
                      hvs(v5) - M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5))\
)/6. + (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                   (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (hvs(v2)*hvs(v3)*hvs(-v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))))*
                   Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2.) - 
             hvs(-1 + v3/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2)\
))/2.) - hvs(-1 + v2/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3)\
))/2.) - hvs((v2 - v5)/v3)*((Power(M_PI,2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
             hvs((v3 - v5)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) \
- M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                   (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)))))/
   (4.*v1*v2*v3*(-v2 + v4 + v5)*
     sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) - Power(v1*(v2 - v5) + v4*v5,2) - 
       2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) + 
          v4*(v1*v2 + (v1 + v2)*v5)))) - 
  ((-2*(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) + 
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5))))*
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) + 
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) - 
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) - 
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) + 
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) - 
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) - 
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) - 
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) - 
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) + 
       (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*
        (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*
           (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) + 
          2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*
           Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) + 
          2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) + 
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) + 
             (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*
           ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) + 
          2*(-(t*v1f) - (1 - t)*v1i)*
           (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) - 
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*
              (-(t*v3f) - (1 - t)*v3i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*
              (-(t*v5f) - (1 - t)*v5i) + 
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) + 
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i - t*v5f - 
                   (1 - t)*v5i)) + 
             (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*
                 (-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) + 
          2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*
                (-(t*v3f) - (1 - t)*v3i)) + 
             (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) + 
             (-(t*v2f) - (1 - t)*v2i)*
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) + 
                (-(t*v3f) - (1 - t)*v3i)*
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*
     ((Power(M_PI,3)*hvs(-v1))/2. - (Power(M_PI,3)*hvs(-v2))/2. - 
       (Power(M_PI,3)*hvs(-v3))/2. + (Power(M_PI,3)*hvs(-v4))/2. + 
       (5*Power(M_PI,3)*hvs(-v5))/2. + 
       (3*M_PI*hvs(-v1)*Power(rlog(Abs(v1)),2))/2. - 
       3*M_PI*hvs(-v2)*Power(rlog(Abs(v2)),2) - 
       (9*(-2*M_PI*hvs(-v2)*rlog(Abs(v1))*rlog(Abs(v2)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v2)),2)))/2. + 
       3*(-(M_PI*hvs(-v1)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) + 
          hvs(-(v1/v3))*rlog(Abs(v1))*
           (-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))) - 
       6*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v3)) - 
       (15*M_PI*hvs(-v3)*Power(rlog(Abs(v3)),2))/2. + 
       6*rlog(Abs(v1))*(-(M_PI*hvs(-v3)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v3))) - 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v1)),2)) - 
            2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v3))))/2. - 
       (3*(-(M_PI*hvs(-v3)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v3))))/2. - 
       3*(-(M_PI*hvs(-v3)*(hvs(v1/v3)*rLi(2,1 - v1/v3) + 
               hvs(-(v1/v3))*(Power(M_PI,2)/6. - rLi(2,v1/v3) - 
                  rlog(Abs(1 - v1/v3))*(rlog(Abs(v1)) - rlog(Abs(v3)))))) + 
          hvs(-(v1/v3))*(-((-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
                rlog(Abs(1 - v1/v3))) - 
             M_PI*hvs(-1 + v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3))))*
           rlog(Abs(v3))) + 3*(-(M_PI*hvs(-v2)*
             (hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) + 
          hvs(-(v2/v4))*rlog(Abs(v2))*
           (-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))) - 
       6*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v4)) + 
       (3*M_PI*hvs(-v4)*Power(rlog(Abs(v4)),2))/2. + 
       6*rlog(Abs(v2))*(-(M_PI*hvs(-v4)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v4))) + 
       3*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v1)),2)) - 
          2*M_PI*hvs(-v1)*rlog(Abs(v1))*rlog(Abs(v4))) - 
       6*(-(M_PI*hvs(-v4)*Power(rlog(Abs(v2)),2)) - 
          2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v4))) - 
       3*(-(M_PI*hvs(-v4)*(hvs(v2/v4)*rLi(2,1 - v2/v4) + 
               hvs(-(v2/v4))*(Power(M_PI,2)/6. - rLi(2,v2/v4) - 
                  rlog(Abs(1 - v2/v4))*(rlog(Abs(v2)) - rlog(Abs(v4)))))) + 
          hvs(-(v2/v4))*(-((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
                rlog(Abs(1 - v2/v4))) - 
             M_PI*hvs(-1 + v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4))))*
           rlog(Abs(v4))) - (3*
          (-2*M_PI*hvs(-v4)*rlog(Abs(v1))*rlog(Abs(v4)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v4)),2)))/2. + 
       3*(-2*M_PI*hvs(-v4)*rlog(Abs(v2))*rlog(Abs(v4)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v4)),2)) - 
       3*(hvs(-(v4/v1))*rlog(Abs(v1))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v1)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) + 
       3*(hvs(-(v4/v1))*rlog(Abs(v4))*
           (-(M_PI*hvs(-1 + v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4)))) - 
             (M_PI*hvs(-v1) - M_PI*hvs(-v4))*rlog(Abs(1 - v4/v1))) - 
          M_PI*hvs(-v4)*(hvs(v4/v1)*rLi(2,1 - v4/v1) + 
             hvs(-(v4/v1))*(Power(M_PI,2)/6. - rLi(2,v4/v1) - 
                (-rlog(Abs(v1)) + rlog(Abs(v4)))*rlog(Abs(1 - v4/v1))))) + 
       3*(-(M_PI*hvs(-v1)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) + 
          hvs(-(v3/v5))*rlog(Abs(v1))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       3*(-(M_PI*hvs(-v2)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) + 
          hvs(-(v3/v5))*rlog(Abs(v2))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       6*(-(M_PI*hvs(-v3)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) + 
          hvs(-(v3/v5))*rlog(Abs(v3))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) + 
       9*(-(M_PI*hvs(-v4)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) + 
          hvs(-(v3/v5))*rlog(Abs(v4))*
           (-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))) - 
       3*M_PI*hvs(-v1)*rlog(Abs(v2))*rlog(Abs(v5)) + 
       3*M_PI*hvs(-v1)*rlog(Abs(v3))*rlog(Abs(v5)) - 
       6*M_PI*hvs(-v2)*rlog(Abs(v3))*rlog(Abs(v5)) + 
       3*M_PI*hvs(-v1)*rlog(Abs(v4))*rlog(Abs(v5)) + 
       6*M_PI*hvs(-v3)*rlog(Abs(v4))*rlog(Abs(v5)) - 
       6*M_PI*hvs(-v5)*Power(rlog(Abs(v5)),2) + 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v2))) - 
          M_PI*hvs(-v2)*rlog(Abs(v5))) - 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) + 
       6*rlog(Abs(v2))*(-(M_PI*hvs(-v5)*rlog(Abs(v3))) - 
          M_PI*hvs(-v3)*rlog(Abs(v5))) - 
       3*rlog(Abs(v1))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) - 
       6*rlog(Abs(v3))*(-(M_PI*hvs(-v5)*rlog(Abs(v4))) - 
          M_PI*hvs(-v4)*rlog(Abs(v5))) + 
       (3*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v2)),2)) - 
            2*M_PI*hvs(-v2)*rlog(Abs(v2))*rlog(Abs(v5))))/2. - 
       (15*(-(M_PI*hvs(-v5)*Power(rlog(Abs(v3)),2)) - 
            2*M_PI*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(v5))))/2. - 
       6*(-(M_PI*hvs(-v5)*(hvs(v3/v5)*rLi(2,1 - v3/v5) + 
               hvs(-(v3/v5))*(Power(M_PI,2)/6. - rLi(2,v3/v5) - 
                  rlog(Abs(1 - v3/v5))*(rlog(Abs(v3)) - rlog(Abs(v5)))))) + 
          hvs(-(v3/v5))*(-((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
                rlog(Abs(1 - v3/v5))) - 
             M_PI*hvs(-1 + v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5))))*
           rlog(Abs(v5))) + (3*
          (-2*M_PI*hvs(-v5)*rlog(Abs(v1))*rlog(Abs(v5)) - 
            M_PI*hvs(-v1)*Power(rlog(Abs(v5)),2)))/2. - 
       6*(-2*M_PI*hvs(-v5)*rlog(Abs(v2))*rlog(Abs(v5)) - 
          M_PI*hvs(-v2)*Power(rlog(Abs(v5)),2)) + 
       (3*(-2*M_PI*hvs(-v5)*rlog(Abs(v3))*rlog(Abs(v5)) - 
            M_PI*hvs(-v3)*Power(rlog(Abs(v5)),2)))/2. + 
       (9*(-2*M_PI*hvs(-v5)*rlog(Abs(v4))*rlog(Abs(v5)) - 
            M_PI*hvs(-v4)*Power(rlog(Abs(v5)),2)))/2. - 
       9*(hvs(-(v5/v2))*rlog(Abs(v1))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v1)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) - 
       6*(hvs(-(v5/v2))*rlog(Abs(v2))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v2)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) - 
       3*(hvs(-(v5/v2))*rlog(Abs(v3))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v3)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) - 
       3*(hvs(-(v5/v2))*rlog(Abs(v4))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v4)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) + 
       6*(hvs(-(v5/v2))*rlog(Abs(v5))*
           (-(M_PI*hvs(-1 + v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5)))) - 
             (M_PI*hvs(-v2) - M_PI*hvs(-v5))*rlog(Abs(1 - v5/v2))) - 
          M_PI*hvs(-v5)*(hvs(v5/v2)*rLi(2,1 - v5/v2) + 
             hvs(-(v5/v2))*(Power(M_PI,2)/6. - rLi(2,v5/v2) - 
                (-rlog(Abs(v2)) + rlog(Abs(v5)))*rlog(Abs(1 - v5/v2))))) - 
       6*hvs(-(v3/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v3)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v3) + M_PI*sign(v1)))/2.) - 
       6*hvs(-(v4/v1))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/6. + 
          (Power(rlog(Abs(v1)) - rlog(Abs(v1 - v4)),2)*
             (-(M_PI*hvs(-v1)) + M_PI*hvs(-v1 + v4) + M_PI*sign(v1)))/2.) - 
       6*hvs(-(v4/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v4)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v4) + M_PI*sign(v2)))/2.) - 
       12*hvs(-(v5/v2))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/6. + 
          (Power(rlog(Abs(v2)) - rlog(Abs(v2 - v5)),2)*
             (-(M_PI*hvs(-v2)) + M_PI*hvs(-v2 + v5) + M_PI*sign(v2)))/2.) - 
       6*hvs(-(v1/v3))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(-v1 + v3)),2)*
             (M_PI*hvs(v1 - v3) - M_PI*hvs(-v3) + M_PI*sign(v3)))/2.) - 
       12*hvs(-(v5/v3))*((Power(M_PI,2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/6. + 
          (Power(rlog(Abs(v3)) - rlog(Abs(v3 - v5)),2)*
             (-(M_PI*hvs(-v3)) + M_PI*hvs(-v3 + v5) + M_PI*sign(v3)))/2.) - 
       6*hvs(-(v1/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v1 + v4)),2)*
             (M_PI*hvs(v1 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       6*hvs(-(v2/v4))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/6. + 
          (Power(rlog(Abs(v4)) - rlog(Abs(-v2 + v4)),2)*
             (M_PI*hvs(v2 - v4) - M_PI*hvs(-v4) + M_PI*sign(v4)))/2.) - 
       3*((M_PI*hvs(-v1) - M_PI*hvs(-v4))*
           (hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + 
             hvs((-v1 + v4)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3)),2)/2.)) + 
          (M_PI*hvs(-v1) - M_PI*hvs(-v3))*
           (hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) + 
             hvs((-v1 + v3)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) - 
                Power(rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4)),2)/2.)) + 
          hvs((-v1 + v4)/v3)*(-rlog(Abs(v1)) + rlog(Abs(v4)))*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v3))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*
              hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v3) - M_PI*sign(v1)) + 
          hvs((-v1 + v3)/v4)*(-rlog(Abs(v1)) + rlog(Abs(v3)))*
           rlog(Abs((v1*(1 - v3/v1 - v4/v1))/v4))*
           (2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs(v4)*
              hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
             M_PI*hvs((v1*(1 - v3/v1 - v4/v1))/v4) - M_PI*sign(v1)) + 
          hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v1) - 
                  M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4))))/6. + 
             ((-M_PI - M_PI*hvs((v1*(v1 - v3 - v4))/(v3*v4)) + 
                  2*M_PI*hvs(-v1)*hvs(-(v3*v4)))*
                Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2. - 
             hvs((-v1 + v3)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((-v1 + v4)/v3)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v4/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v3/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/2.)) + 
          hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*
           (hvs(-v1)*hvs(v3)*hvs(v4)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v1*(v1 - v3 - v4))/(v3*v4))))*
                   Power(rlog(Abs((v1*(v1 - v3 - v4))/(v3*v4))),2))/2.) - 
             hvs((-v1 + v3)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v3)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v3)/v4)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((-v1 + v4)/v3)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(1 - (v1 - v4)/v3)),2)*
                   (-(M_PI*hvs(-1 + (v1 - v4)/v3)) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v4/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*
                      hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v3/v1)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v1)) - rlog(Abs(v3)),2)*
                   (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*
                      hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 
                     M_PI*sign(v4)))/2.))) - 
       3*((-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*
           (hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 
             hvs((v2 - v4)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1)),2)/2.)) + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v4))*
           (hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + 
             hvs((v1 - v4)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - 
                Power(rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2)),2)/2.)) + 
          hvs((v2 - v4)/v1)*(rlog(Abs(v2)) - rlog(Abs(v4)))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v1))*
           (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v1) - M_PI*sign(v4)) + 
          hvs((v1 - v4)/v2)*(rlog(Abs(v1)) - rlog(Abs(v4)))*
           rlog(Abs(((1 - v1/v4 - v2/v4)*v4)/v2))*
           (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs(v2 - v4)*
              hvs(v1 + v2 - v4)*hvs(v4) - 
             M_PI*hvs(((1 - v1/v4 - v2/v4)*v4)/v2) - M_PI*sign(v4)) + 
          hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2))))/6. + 
             ((-M_PI + 2*M_PI*hvs(-(v1*v2))*hvs(-v4) - 
                  M_PI*hvs((v4*(-v1 - v2 + v4))/(v1*v2)))*
                Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2. - 
             hvs(-1 + v2/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v1)))/2.) - 
             hvs(-1 + v1/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((v1 - v4)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                      hvs(v4) - M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)\
))/6. + (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
             hvs((v2 - v4)/v1)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*
                      hvs(v4) - M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4))\
)/6. + (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                   (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.)) + 
          hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*
           (hvs(v1)*hvs(v2)*hvs(-v4)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v4*(-v1 - v2 + v4))/(v1*v2))))*
                   Power(rlog(Abs((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2.) - 
             hvs(-1 + v2/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v1)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v1)\
))/2.) - hvs(-1 + v1/v4)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v4)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - M_PI*sign(v2)\
))/2.) - hvs((v1 - v4)/v2)*((Power(M_PI,2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v4)/v2)),2)*
                   (2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v1 + v4)/v2) - M_PI*sign(v4)))/2.) - 
             hvs((v2 - v4)/v1)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*
                      hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) \
- M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(1 - (-v2 + v4)/v1)),2)*
                   (2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*
                      hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4) - 
                     M_PI*hvs(-1 + (-v2 + v4)/v1) - M_PI*sign(v4)))/2.))) - 
       12*hvs(-(v2/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v2 + v5)),2)*
             (M_PI*hvs(v2 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) - 
       12*hvs(-(v3/v5))*((Power(M_PI,2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/6. + 
          (Power(rlog(Abs(v5)) - rlog(Abs(-v3 + v5)),2)*
             (M_PI*hvs(v3 - v5) - M_PI*hvs(-v5) + M_PI*sign(v5)))/2.) + 
       3*((M_PI*hvs(-v3) - M_PI*hvs(-v5))*
           (hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) + 
             hvs((-v3 + v5)/v1)*
              (-Power(M_PI,2)/6. - rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1)),2)/2.)) + 
          (-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*
           (hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + 
             hvs((v1 - v3)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - 
                Power(rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5)),2)/2.)) + 
          hvs((-v3 + v5)/v1)*(-rlog(Abs(v3)) + rlog(Abs(v5)))*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v1))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v1) - M_PI*sign(v3)) + 
          hvs((v1 - v3)/v5)*(rlog(Abs(v1)) - rlog(Abs(v3)))*
           rlog(Abs((v3*(1 - v1/v3 - v5/v3))/v5))*
           (2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs(v5)*
              hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
             M_PI*hvs((v3*(1 - v1/v3 - v5/v3))/v5) - M_PI*sign(v3)) + 
          hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v3) - 
                  M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5))))/6. + 
             ((-M_PI - M_PI*hvs((v3*(-v1 + v3 - v5))/(v1*v5)) + 
                  2*M_PI*hvs(-v3)*hvs(-(v1*v5)))*
                Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2. - 
             hvs(-1 + v5/v3)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((v1 - v3)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                   (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs((-v3 + v5)/v1)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                   (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v1/v3)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*
           (hvs(v1)*hvs(-v3)*hvs(v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v3*(-v1 + v3 - v5))/(v1*v5))))*
                   Power(rlog(Abs((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2.) - 
             hvs(-1 + v5/v3)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/6. + 
                (Power(rlog(Abs(v3)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v3)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v1)))/2.) - 
             hvs((v1 - v3)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (-v1 + v3)/v5)),2)*
                   (-(M_PI*hvs(-1 + (-v1 + v3)/v5)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs((-v3 + v5)/v1)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(rlog(Abs(1 - (v3 - v5)/v1)),2)*
                   (-(M_PI*hvs(-1 + (v3 - v5)/v1)) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*
                      hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v3)))/2.) - 
             hvs(-1 + v1/v3)*((Power(M_PI,2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(-rlog(Abs(v1)) + rlog(Abs(v3)),2)*
                   (M_PI*hvs(-v1) - M_PI*hvs(-v3) + 
                     2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*
                      hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - M_PI*sign(v5)\
))/2.))) + 3*((M_PI*hvs(-v2) - M_PI*hvs(-v5))*
           (hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + 
             hvs((-v2 + v5)/v4)*
              (-Power(M_PI,2)/6. - rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4)),2)/2.)) + 
          (M_PI*hvs(-v2) - M_PI*hvs(-v4))*
           (hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) + 
             hvs((-v2 + v4)/v5)*
              (-Power(M_PI,2)/6. - rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) - 
                Power(rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5)),2)/2.)) + 
          hvs((-v2 + v5)/v4)*(-rlog(Abs(v2)) + rlog(Abs(v5)))*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v4))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*
              hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v4) - M_PI*sign(v2)) + 
          hvs((-v2 + v4)/v5)*(-rlog(Abs(v2)) + rlog(Abs(v4)))*
           rlog(Abs((v2*(1 - v4/v2 - v5/v2))/v5))*
           (2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs(v5)*
              hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
             M_PI*hvs((v2*(1 - v4/v2 - v5/v2))/v5) - M_PI*sign(v2)) + 
          hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v2) - 
                  M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5))))/6. + 
             ((-M_PI - M_PI*hvs((v2*(v2 - v4 - v5))/(v4*v5)) + 
                  2*M_PI*hvs(-v2)*hvs(-(v4*v5)))*
                Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2. - 
             hvs((-v2 + v4)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((-v2 + v5)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v5/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/2.) - 
             hvs(-1 + v4/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*
           (hvs(-v2)*hvs(v4)*hvs(v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v2*(v2 - v4 - v5))/(v4*v5))))*
                   Power(rlog(Abs((v2*(v2 - v4 - v5))/(v4*v5))),2))/2.) - 
             hvs((-v2 + v4)/v5)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v4)/v5)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v4)/v5)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs((-v2 + v5)/v4)*
              ((Power(M_PI,2)*(-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(rlog(Abs(1 - (v2 - v5)/v4)),2)*
                   (-(M_PI*hvs(-1 + (v2 - v5)/v4)) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v2)))/2.) - 
             hvs(-1 + v5/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v5)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*
                      hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v4)))/2.) - 
             hvs(-1 + v4/v2)*((Power(M_PI,2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(v2)) - rlog(Abs(v4)),2)*
                   (-(M_PI*hvs(-v2)) + M_PI*hvs(-v4) + 
                     2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*
                      hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 
                     M_PI*sign(v5)))/2.))) + 
       3*((-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*
           (hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 
             hvs((v3 - v5)/v2)*
              (-Power(M_PI,2)/6. - rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2)),2)/2.)) + 
          (-(M_PI*hvs(-v2)) + M_PI*hvs(-v5))*
           (hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + 
             hvs((v2 - v5)/v3)*
              (-Power(M_PI,2)/6. - rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - 
                Power(rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3)),2)/2.)) + 
          hvs((v3 - v5)/v2)*(rlog(Abs(v3)) - rlog(Abs(v5)))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v2))*
           (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v2) - M_PI*sign(v5)) + 
          hvs((v2 - v5)/v3)*(rlog(Abs(v2)) - rlog(Abs(v5)))*
           rlog(Abs(((1 - v2/v5 - v3/v5)*v5)/v3))*
           (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs(v3 - v5)*
              hvs(v2 + v3 - v5)*hvs(v5) - 
             M_PI*hvs(((1 - v2/v5 - v3/v5)*v5)/v3) - M_PI*sign(v5)) + 
          hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*
           ((Power(M_PI,2)*(-M_PI + 2*M_PI*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3))))/6. + 
             ((-M_PI + 2*M_PI*hvs(-(v2*v3))*hvs(-v5) - 
                  M_PI*hvs((v5*(-v2 - v3 + v5))/(v2*v3)))*
                Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2. - 
             hvs(-1 + v3/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v2)))/6. + 
                (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2)\
))/2.) - hvs(-1 + v2/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*sign(v3)))/6. + 
                (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3)\
))/2.) - hvs((v2 - v5)/v3)*((Power(M_PI,2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
             hvs((v3 - v5)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) \
- M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                   (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)) + 
          hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*
           (hvs(v2)*hvs(v3)*hvs(-v5)*
              ((Power(M_PI,2)*(2*M_PI - 
                     M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3)))))/6. + 
                ((2*M_PI - M_PI*hvs(-((v5*(-v2 - v3 + v5))/(v2*v3))))*
                   Power(rlog(Abs((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2.) - 
             hvs(-1 + v3/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2)\
))/6. + (Power(-rlog(Abs(v3)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v3) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v2))\
)/2.) - hvs(-1 + v2/v5)*((Power(M_PI,2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3)\
))/6. + (Power(-rlog(Abs(v2)) + rlog(Abs(v5)),2)*
                   (M_PI*hvs(-v2) - M_PI*hvs(-v5) + 
                     2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - M_PI*sign(v3))\
)/2.) - hvs((v2 - v5)/v3)*((Power(M_PI,2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v2 + v5)/v3)),2)*
                   (2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v2 + v5)/v3) - M_PI*sign(v5)))/2.) - 
             hvs((v3 - v5)/v2)*
              ((Power(M_PI,2)*(2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*
                      hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) \
- M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/6. + 
                (Power(rlog(Abs(1 - (-v3 + v5)/v2)),2)*
                   (2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*
                      hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5) - 
                     M_PI*hvs(-1 + (-v3 + v5)/v2) - M_PI*sign(v5)))/2.)))))/
   (4.*v1*v4*(v2 + v3 - v5)*v5*sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - 
       Power(v2*v3 + v4*(-v3 + v5),2) - 
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5))))\
)
;
 return integrandRe56;
}  


==> anc/evaluate_pentagon/src/functions/f5Eu.cpp <==

#include "../header.h"


double integrandEu5 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu5=  -((v2f*hvs(-(v5/v2))*rLi(3,v2/(v2 - v5)))/v2) + 
  (v2i*hvs(-(v5/v2))*rLi(3,v2/(v2 - v5)))/v2 + 
  (v2f*hvs(-(v5/v2))*rLi(3,v2/(v2 - v5)))/(v2 - v5) - 
  (v2i*hvs(-(v5/v2))*rLi(3,v2/(v2 - v5)))/(v2 - v5) - 
  (v5f*hvs(-(v5/v2))*rLi(3,v2/(v2 - v5)))/(v2 - v5) + 
  (v5i*hvs(-(v5/v2))*rLi(3,v2/(v2 - v5)))/(v2 - v5) - 
  (v2f*hvs(v5/v2)*rLi(3,1 - v5/v2))/v2 + 
  (v2i*hvs(v5/v2)*rLi(3,1 - v5/v2))/v2 + 
  (v2f*hvs(v5/v2)*rLi(3,1 - v5/v2))/(v2 - v5) - 
  (v2i*hvs(v5/v2)*rLi(3,1 - v5/v2))/(v2 - v5) - 
  (v5f*hvs(v5/v2)*rLi(3,1 - v5/v2))/(v2 - v5) + 
  (v5i*hvs(v5/v2)*rLi(3,1 - v5/v2))/(v2 - v5) - 
  (Power(M_PI,2)*v2f*hvs(-(v5/v2))*rlog(Abs(v2)))/(6.*v2) + 
  (Power(M_PI,2)*v2i*hvs(-(v5/v2))*rlog(Abs(v2)))/(6.*v2) + 
  (Power(M_PI,2)*v2f*hvs(-(v5/v2))*rlog(Abs(v2)))/(6.*(v2 - v5)) - 
  (Power(M_PI,2)*v2i*hvs(-(v5/v2))*rlog(Abs(v2)))/(6.*(v2 - v5)) - 
  (Power(M_PI,2)*v5f*hvs(-(v5/v2))*rlog(Abs(v2)))/(6.*(v2 - v5)) + 
  (Power(M_PI,2)*v5i*hvs(-(v5/v2))*rlog(Abs(v2)))/(6.*(v2 - v5)) + 
  (Power(M_PI,2)*v2f*Power(hvs(-v2),2)*hvs(-(v5/v2))*rlog(Abs(v2)))/(2.*v2) - 
  (Power(M_PI,2)*v2i*Power(hvs(-v2),2)*hvs(-(v5/v2))*rlog(Abs(v2)))/(2.*v2) - 
  (Power(M_PI,2)*v2f*Power(hvs(-v2),2)*hvs(-(v5/v2))*rlog(Abs(v2)))/
   (2.*(v2 - v5)) + (Power(M_PI,2)*v2i*Power(hvs(-v2),2)*hvs(-(v5/v2))*
     rlog(Abs(v2)))/(2.*(v2 - v5)) + 
  (Power(M_PI,2)*v5f*Power(hvs(-v2),2)*hvs(-(v5/v2))*rlog(Abs(v2)))/
   (2.*(v2 - v5)) - (Power(M_PI,2)*v5i*Power(hvs(-v2),2)*hvs(-(v5/v2))*
     rlog(Abs(v2)))/(2.*(v2 - v5)) - 
  (Power(M_PI,2)*v2f*hvs(-v2)*hvs(-(v5/v2))*hvs(-v2 + v5)*rlog(Abs(v2)))/v2 + 
  (Power(M_PI,2)*v2i*hvs(-v2)*hvs(-(v5/v2))*hvs(-v2 + v5)*rlog(Abs(v2)))/v2 + 
  (Power(M_PI,2)*v2f*hvs(-v2)*hvs(-(v5/v2))*hvs(-v2 + v5)*rlog(Abs(v2)))/
   (v2 - v5) - (Power(M_PI,2)*v2i*hvs(-v2)*hvs(-(v5/v2))*hvs(-v2 + v5)*
     rlog(Abs(v2)))/(v2 - v5) - 
  (Power(M_PI,2)*v5f*hvs(-v2)*hvs(-(v5/v2))*hvs(-v2 + v5)*rlog(Abs(v2)))/
   (v2 - v5) + (Power(M_PI,2)*v5i*hvs(-v2)*hvs(-(v5/v2))*hvs(-v2 + v5)*
     rlog(Abs(v2)))/(v2 - v5) + 
  (Power(M_PI,2)*v2f*hvs(-(v5/v2))*Power(hvs(-v2 + v5),2)*rlog(Abs(v2)))/
   (2.*v2) - (Power(M_PI,2)*v2i*hvs(-(v5/v2))*Power(hvs(-v2 + v5),2)*
     rlog(Abs(v2)))/(2.*v2) - (Power(M_PI,2)*v2f*hvs(-(v5/v2))*
     Power(hvs(-v2 + v5),2)*rlog(Abs(v2)))/(2.*(v2 - v5)) + 
  (Power(M_PI,2)*v2i*hvs(-(v5/v2))*Power(hvs(-v2 + v5),2)*rlog(Abs(v2)))/
   (2.*(v2 - v5)) + (Power(M_PI,2)*v5f*hvs(-(v5/v2))*Power(hvs(-v2 + v5),2)*
     rlog(Abs(v2)))/(2.*(v2 - v5)) - 
  (Power(M_PI,2)*v5i*hvs(-(v5/v2))*Power(hvs(-v2 + v5),2)*rlog(Abs(v2)))/
   (2.*(v2 - v5)) - (v2f*hvs(-(v5/v2))*Power(rlog(Abs(v2)),3))/(6.*v2) + 
  (v2i*hvs(-(v5/v2))*Power(rlog(Abs(v2)),3))/(6.*v2) + 
  (v2f*hvs(-(v5/v2))*Power(rlog(Abs(v2)),3))/(6.*(v2 - v5)) - 
  (v2i*hvs(-(v5/v2))*Power(rlog(Abs(v2)),3))/(6.*(v2 - v5)) - 
  (v5f*hvs(-(v5/v2))*Power(rlog(Abs(v2)),3))/(6.*(v2 - v5)) + 
  (v5i*hvs(-(v5/v2))*Power(rlog(Abs(v2)),3))/(6.*(v2 - v5)) + 
  (Power(M_PI,2)*v2f*hvs(-(v5/v2))*rlog(Abs(v2 - v5)))/(6.*v2) - 
  (Power(M_PI,2)*v2i*hvs(-(v5/v2))*rlog(Abs(v2 - v5)))/(6.*v2) - 
  (Power(M_PI,2)*v2f*hvs(-(v5/v2))*rlog(Abs(v2 - v5)))/(6.*(v2 - v5)) + 
  (Power(M_PI,2)*v2i*hvs(-(v5/v2))*rlog(Abs(v2 - v5)))/(6.*(v2 - v5)) + 
  (Power(M_PI,2)*v5f*hvs(-(v5/v2))*rlog(Abs(v2 - v5)))/(6.*(v2 - v5)) - 
  (Power(M_PI,2)*v5i*hvs(-(v5/v2))*rlog(Abs(v2 - v5)))/(6.*(v2 - v5)) - 
  (Power(M_PI,2)*v2f*Power(hvs(-v2),2)*hvs(-(v5/v2))*rlog(Abs(v2 - v5)))/
   (2.*v2) + (Power(M_PI,2)*v2i*Power(hvs(-v2),2)*hvs(-(v5/v2))*
     rlog(Abs(v2 - v5)))/(2.*v2) + 
  (Power(M_PI,2)*v2f*Power(hvs(-v2),2)*hvs(-(v5/v2))*rlog(Abs(v2 - v5)))/
   (2.*(v2 - v5)) - (Power(M_PI,2)*v2i*Power(hvs(-v2),2)*hvs(-(v5/v2))*
     rlog(Abs(v2 - v5)))/(2.*(v2 - v5)) - 
  (Power(M_PI,2)*v5f*Power(hvs(-v2),2)*hvs(-(v5/v2))*rlog(Abs(v2 - v5)))/
   (2.*(v2 - v5)) + (Power(M_PI,2)*v5i*Power(hvs(-v2),2)*hvs(-(v5/v2))*
     rlog(Abs(v2 - v5)))/(2.*(v2 - v5)) + 
  (Power(M_PI,2)*v2f*hvs(-v2)*hvs(-(v5/v2))*hvs(-v2 + v5)*rlog(Abs(v2 - v5)))/
   v2 - (Power(M_PI,2)*v2i*hvs(-v2)*hvs(-(v5/v2))*hvs(-v2 + v5)*
     rlog(Abs(v2 - v5)))/v2 - (Power(M_PI,2)*v2f*hvs(-v2)*hvs(-(v5/v2))*
     hvs(-v2 + v5)*rlog(Abs(v2 - v5)))/(v2 - v5) + 
  (Power(M_PI,2)*v2i*hvs(-v2)*hvs(-(v5/v2))*hvs(-v2 + v5)*rlog(Abs(v2 - v5)))/
   (v2 - v5) + (Power(M_PI,2)*v5f*hvs(-v2)*hvs(-(v5/v2))*hvs(-v2 + v5)*
     rlog(Abs(v2 - v5)))/(v2 - v5) - 
  (Power(M_PI,2)*v5i*hvs(-v2)*hvs(-(v5/v2))*hvs(-v2 + v5)*rlog(Abs(v2 - v5)))/
   (v2 - v5) - (Power(M_PI,2)*v2f*hvs(-(v5/v2))*Power(hvs(-v2 + v5),2)*
     rlog(Abs(v2 - v5)))/(2.*v2) + 
  (Power(M_PI,2)*v2i*hvs(-(v5/v2))*Power(hvs(-v2 + v5),2)*rlog(Abs(v2 - v5)))/
   (2.*v2) + (Power(M_PI,2)*v2f*hvs(-(v5/v2))*Power(hvs(-v2 + v5),2)*
     rlog(Abs(v2 - v5)))/(2.*(v2 - v5)) - 
  (Power(M_PI,2)*v2i*hvs(-(v5/v2))*Power(hvs(-v2 + v5),2)*rlog(Abs(v2 - v5)))/
   (2.*(v2 - v5)) - (Power(M_PI,2)*v5f*hvs(-(v5/v2))*Power(hvs(-v2 + v5),2)*
     rlog(Abs(v2 - v5)))/(2.*(v2 - v5)) + 
  (Power(M_PI,2)*v5i*hvs(-(v5/v2))*Power(hvs(-v2 + v5),2)*rlog(Abs(v2 - v5)))/
   (2.*(v2 - v5)) + (v2f*hvs(-(v5/v2))*Power(rlog(Abs(v2)),2)*
     rlog(Abs(v2 - v5)))/(2.*v2) - 
  (v2i*hvs(-(v5/v2))*Power(rlog(Abs(v2)),2)*rlog(Abs(v2 - v5)))/(2.*v2) - 
  (v2f*hvs(-(v5/v2))*Power(rlog(Abs(v2)),2)*rlog(Abs(v2 - v5)))/
   (2.*(v2 - v5)) + (v2i*hvs(-(v5/v2))*Power(rlog(Abs(v2)),2)*
     rlog(Abs(v2 - v5)))/(2.*(v2 - v5)) + 
  (v5f*hvs(-(v5/v2))*Power(rlog(Abs(v2)),2)*rlog(Abs(v2 - v5)))/
   (2.*(v2 - v5)) - (v5i*hvs(-(v5/v2))*Power(rlog(Abs(v2)),2)*
     rlog(Abs(v2 - v5)))/(2.*(v2 - v5)) - 
  (v2f*hvs(-(v5/v2))*rlog(Abs(v2))*Power(rlog(Abs(v2 - v5)),2))/(2.*v2) + 
  (v2i*hvs(-(v5/v2))*rlog(Abs(v2))*Power(rlog(Abs(v2 - v5)),2))/(2.*v2) + 
  (v2f*hvs(-(v5/v2))*rlog(Abs(v2))*Power(rlog(Abs(v2 - v5)),2))/
   (2.*(v2 - v5)) - (v2i*hvs(-(v5/v2))*rlog(Abs(v2))*
     Power(rlog(Abs(v2 - v5)),2))/(2.*(v2 - v5)) - 
  (v5f*hvs(-(v5/v2))*rlog(Abs(v2))*Power(rlog(Abs(v2 - v5)),2))/
   (2.*(v2 - v5)) + (v5i*hvs(-(v5/v2))*rlog(Abs(v2))*
     Power(rlog(Abs(v2 - v5)),2))/(2.*(v2 - v5)) + 
  (v2f*hvs(-(v5/v2))*Power(rlog(Abs(v2 - v5)),3))/(6.*v2) - 
  (v2i*hvs(-(v5/v2))*Power(rlog(Abs(v2 - v5)),3))/(6.*v2) - 
  (v2f*hvs(-(v5/v2))*Power(rlog(Abs(v2 - v5)),3))/(6.*(v2 - v5)) + 
  (v2i*hvs(-(v5/v2))*Power(rlog(Abs(v2 - v5)),3))/(6.*(v2 - v5)) + 
  (v5f*hvs(-(v5/v2))*Power(rlog(Abs(v2 - v5)),3))/(6.*(v2 - v5)) - 
  (v5i*hvs(-(v5/v2))*Power(rlog(Abs(v2 - v5)),3))/(6.*(v2 - v5)) - 
  (Power(M_PI,2)*v2f*hvs(-v2)*hvs(-(v5/v2))*rlog(Abs(v2))*sign(v2))/v2 + 
  (Power(M_PI,2)*v2i*hvs(-v2)*hvs(-(v5/v2))*rlog(Abs(v2))*sign(v2))/v2 + 
  (Power(M_PI,2)*v2f*hvs(-v2)*hvs(-(v5/v2))*rlog(Abs(v2))*sign(v2))/(v2 - v5) - 
  (Power(M_PI,2)*v2i*hvs(-v2)*hvs(-(v5/v2))*rlog(Abs(v2))*sign(v2))/(v2 - v5) - 
  (Power(M_PI,2)*v5f*hvs(-v2)*hvs(-(v5/v2))*rlog(Abs(v2))*sign(v2))/(v2 - v5) + 
  (Power(M_PI,2)*v5i*hvs(-v2)*hvs(-(v5/v2))*rlog(Abs(v2))*sign(v2))/(v2 - v5) + 
  (Power(M_PI,2)*v2f*hvs(-(v5/v2))*hvs(-v2 + v5)*rlog(Abs(v2))*sign(v2))/v2 - 
  (Power(M_PI,2)*v2i*hvs(-(v5/v2))*hvs(-v2 + v5)*rlog(Abs(v2))*sign(v2))/v2 - 
  (Power(M_PI,2)*v2f*hvs(-(v5/v2))*hvs(-v2 + v5)*rlog(Abs(v2))*sign(v2))/
   (v2 - v5) + (Power(M_PI,2)*v2i*hvs(-(v5/v2))*hvs(-v2 + v5)*rlog(Abs(v2))*
     sign(v2))/(v2 - v5) + (Power(M_PI,2)*v5f*hvs(-(v5/v2))*hvs(-v2 + v5)*
     rlog(Abs(v2))*sign(v2))/(v2 - v5) - 
  (Power(M_PI,2)*v5i*hvs(-(v5/v2))*hvs(-v2 + v5)*rlog(Abs(v2))*sign(v2))/
   (v2 - v5) + (Power(M_PI,2)*v2f*hvs(-v2)*hvs(-(v5/v2))*rlog(Abs(v2 - v5))*
     sign(v2))/v2 - (Power(M_PI,2)*v2i*hvs(-v2)*hvs(-(v5/v2))*
     rlog(Abs(v2 - v5))*sign(v2))/v2 - 
  (Power(M_PI,2)*v2f*hvs(-v2)*hvs(-(v5/v2))*rlog(Abs(v2 - v5))*sign(v2))/
   (v2 - v5) + (Power(M_PI,2)*v2i*hvs(-v2)*hvs(-(v5/v2))*rlog(Abs(v2 - v5))*
     sign(v2))/(v2 - v5) + (Power(M_PI,2)*v5f*hvs(-v2)*hvs(-(v5/v2))*
     rlog(Abs(v2 - v5))*sign(v2))/(v2 - v5) - 
  (Power(M_PI,2)*v5i*hvs(-v2)*hvs(-(v5/v2))*rlog(Abs(v2 - v5))*sign(v2))/
   (v2 - v5) - (Power(M_PI,2)*v2f*hvs(-(v5/v2))*hvs(-v2 + v5)*
     rlog(Abs(v2 - v5))*sign(v2))/v2 + 
  (Power(M_PI,2)*v2i*hvs(-(v5/v2))*hvs(-v2 + v5)*rlog(Abs(v2 - v5))*sign(v2))/
   v2 + (Power(M_PI,2)*v2f*hvs(-(v5/v2))*hvs(-v2 + v5)*rlog(Abs(v2 - v5))*
     sign(v2))/(v2 - v5) - (Power(M_PI,2)*v2i*hvs(-(v5/v2))*hvs(-v2 + v5)*
     rlog(Abs(v2 - v5))*sign(v2))/(v2 - v5) - 
  (Power(M_PI,2)*v5f*hvs(-(v5/v2))*hvs(-v2 + v5)*rlog(Abs(v2 - v5))*sign(v2))/
   (v2 - v5) + (Power(M_PI,2)*v5i*hvs(-(v5/v2))*hvs(-v2 + v5)*
     rlog(Abs(v2 - v5))*sign(v2))/(v2 - v5) + 
  (Power(M_PI,2)*v2f*hvs(-(v5/v2))*rlog(Abs(v2))*Power(sign(v2),2))/(2.*v2) - 
  (Power(M_PI,2)*v2i*hvs(-(v5/v2))*rlog(Abs(v2))*Power(sign(v2),2))/(2.*v2) - 
  (Power(M_PI,2)*v2f*hvs(-(v5/v2))*rlog(Abs(v2))*Power(sign(v2),2))/
   (2.*(v2 - v5)) + (Power(M_PI,2)*v2i*hvs(-(v5/v2))*rlog(Abs(v2))*
     Power(sign(v2),2))/(2.*(v2 - v5)) + 
  (Power(M_PI,2)*v5f*hvs(-(v5/v2))*rlog(Abs(v2))*Power(sign(v2),2))/
   (2.*(v2 - v5)) - (Power(M_PI,2)*v5i*hvs(-(v5/v2))*rlog(Abs(v2))*
     Power(sign(v2),2))/(2.*(v2 - v5)) - 
  (Power(M_PI,2)*v2f*hvs(-(v5/v2))*rlog(Abs(v2 - v5))*Power(sign(v2),2))/
   (2.*v2) + (Power(M_PI,2)*v2i*hvs(-(v5/v2))*rlog(Abs(v2 - v5))*
     Power(sign(v2),2))/(2.*v2) + 
  (Power(M_PI,2)*v2f*hvs(-(v5/v2))*rlog(Abs(v2 - v5))*Power(sign(v2),2))/
   (2.*(v2 - v5)) - (Power(M_PI,2)*v2i*hvs(-(v5/v2))*rlog(Abs(v2 - v5))*
     Power(sign(v2),2))/(2.*(v2 - v5)) - 
  (Power(M_PI,2)*v5f*hvs(-(v5/v2))*rlog(Abs(v2 - v5))*Power(sign(v2),2))/
   (2.*(v2 - v5)) + (Power(M_PI,2)*v5i*hvs(-(v5/v2))*rlog(Abs(v2 - v5))*
     Power(sign(v2),2))/(2.*(v2 - v5))
;
 return integrandEu5;
}  


==> anc/evaluate_pentagon/src/functions/f5Im.cpp <==

#include "../header.h"


double integrandIm5 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm5=  (Power(M_PI,3)*v2f*hvs(-v2)*hvs(-(v5/v2)))/(6.*v2) - 
  (Power(M_PI,3)*v2i*hvs(-v2)*hvs(-(v5/v2)))/(6.*v2) - 
  (Power(M_PI,3)*v2f*hvs(-v2)*hvs(-(v5/v2)))/(6.*(v2 - v5)) + 
  (Power(M_PI,3)*v2i*hvs(-v2)*hvs(-(v5/v2)))/(6.*(v2 - v5)) + 
  (Power(M_PI,3)*v5f*hvs(-v2)*hvs(-(v5/v2)))/(6.*(v2 - v5)) - 
  (Power(M_PI,3)*v5i*hvs(-v2)*hvs(-(v5/v2)))/(6.*(v2 - v5)) - 
  (Power(M_PI,3)*v2f*Power(hvs(-v2),3)*hvs(-(v5/v2)))/(6.*v2) + 
  (Power(M_PI,3)*v2i*Power(hvs(-v2),3)*hvs(-(v5/v2)))/(6.*v2) + 
  (Power(M_PI,3)*v2f*Power(hvs(-v2),3)*hvs(-(v5/v2)))/(6.*(v2 - v5)) - 
  (Power(M_PI,3)*v2i*Power(hvs(-v2),3)*hvs(-(v5/v2)))/(6.*(v2 - v5)) - 
  (Power(M_PI,3)*v5f*Power(hvs(-v2),3)*hvs(-(v5/v2)))/(6.*(v2 - v5)) + 
  (Power(M_PI,3)*v5i*Power(hvs(-v2),3)*hvs(-(v5/v2)))/(6.*(v2 - v5)) - 
  (Power(M_PI,3)*v2f*hvs(-(v5/v2))*hvs(-v2 + v5))/(6.*v2) + 
  (Power(M_PI,3)*v2i*hvs(-(v5/v2))*hvs(-v2 + v5))/(6.*v2) + 
  (Power(M_PI,3)*v2f*hvs(-(v5/v2))*hvs(-v2 + v5))/(6.*(v2 - v5)) - 
  (Power(M_PI,3)*v2i*hvs(-(v5/v2))*hvs(-v2 + v5))/(6.*(v2 - v5)) - 
  (Power(M_PI,3)*v5f*hvs(-(v5/v2))*hvs(-v2 + v5))/(6.*(v2 - v5)) + 
  (Power(M_PI,3)*v5i*hvs(-(v5/v2))*hvs(-v2 + v5))/(6.*(v2 - v5)) + 
  (Power(M_PI,3)*v2f*Power(hvs(-v2),2)*hvs(-(v5/v2))*hvs(-v2 + v5))/(2.*v2) - 
  (Power(M_PI,3)*v2i*Power(hvs(-v2),2)*hvs(-(v5/v2))*hvs(-v2 + v5))/(2.*v2) - 
  (Power(M_PI,3)*v2f*Power(hvs(-v2),2)*hvs(-(v5/v2))*hvs(-v2 + v5))/
   (2.*(v2 - v5)) + (Power(M_PI,3)*v2i*Power(hvs(-v2),2)*hvs(-(v5/v2))*
     hvs(-v2 + v5))/(2.*(v2 - v5)) + 
  (Power(M_PI,3)*v5f*Power(hvs(-v2),2)*hvs(-(v5/v2))*hvs(-v2 + v5))/
   (2.*(v2 - v5)) - (Power(M_PI,3)*v5i*Power(hvs(-v2),2)*hvs(-(v5/v2))*
     hvs(-v2 + v5))/(2.*(v2 - v5)) - 
  (Power(M_PI,3)*v2f*hvs(-v2)*hvs(-(v5/v2))*Power(hvs(-v2 + v5),2))/(2.*v2) + 
  (Power(M_PI,3)*v2i*hvs(-v2)*hvs(-(v5/v2))*Power(hvs(-v2 + v5),2))/(2.*v2) + 
  (Power(M_PI,3)*v2f*hvs(-v2)*hvs(-(v5/v2))*Power(hvs(-v2 + v5),2))/
   (2.*(v2 - v5)) - (Power(M_PI,3)*v2i*hvs(-v2)*hvs(-(v5/v2))*
     Power(hvs(-v2 + v5),2))/(2.*(v2 - v5)) - 
  (Power(M_PI,3)*v5f*hvs(-v2)*hvs(-(v5/v2))*Power(hvs(-v2 + v5),2))/
   (2.*(v2 - v5)) + (Power(M_PI,3)*v5i*hvs(-v2)*hvs(-(v5/v2))*
     Power(hvs(-v2 + v5),2))/(2.*(v2 - v5)) + 
  (Power(M_PI,3)*v2f*hvs(-(v5/v2))*Power(hvs(-v2 + v5),3))/(6.*v2) - 
  (Power(M_PI,3)*v2i*hvs(-(v5/v2))*Power(hvs(-v2 + v5),3))/(6.*v2) - 
  (Power(M_PI,3)*v2f*hvs(-(v5/v2))*Power(hvs(-v2 + v5),3))/(6.*(v2 - v5)) + 
  (Power(M_PI,3)*v2i*hvs(-(v5/v2))*Power(hvs(-v2 + v5),3))/(6.*(v2 - v5)) + 
  (Power(M_PI,3)*v5f*hvs(-(v5/v2))*Power(hvs(-v2 + v5),3))/(6.*(v2 - v5)) - 
  (Power(M_PI,3)*v5i*hvs(-(v5/v2))*Power(hvs(-v2 + v5),3))/(6.*(v2 - v5)) + 
  (M_PI*v2f*hvs(-v2)*hvs(-(v5/v2))*Power(rlog(Abs(v2)),2))/(2.*v2) - 
  (M_PI*v2i*hvs(-v2)*hvs(-(v5/v2))*Power(rlog(Abs(v2)),2))/(2.*v2) - 
  (M_PI*v2f*hvs(-v2)*hvs(-(v5/v2))*Power(rlog(Abs(v2)),2))/(2.*(v2 - v5)) + 
  (M_PI*v2i*hvs(-v2)*hvs(-(v5/v2))*Power(rlog(Abs(v2)),2))/(2.*(v2 - v5)) + 
  (M_PI*v5f*hvs(-v2)*hvs(-(v5/v2))*Power(rlog(Abs(v2)),2))/(2.*(v2 - v5)) - 
  (M_PI*v5i*hvs(-v2)*hvs(-(v5/v2))*Power(rlog(Abs(v2)),2))/(2.*(v2 - v5)) - 
  (M_PI*v2f*hvs(-(v5/v2))*hvs(-v2 + v5)*Power(rlog(Abs(v2)),2))/(2.*v2) + 
  (M_PI*v2i*hvs(-(v5/v2))*hvs(-v2 + v5)*Power(rlog(Abs(v2)),2))/(2.*v2) + 
  (M_PI*v2f*hvs(-(v5/v2))*hvs(-v2 + v5)*Power(rlog(Abs(v2)),2))/
   (2.*(v2 - v5)) - (M_PI*v2i*hvs(-(v5/v2))*hvs(-v2 + v5)*
     Power(rlog(Abs(v2)),2))/(2.*(v2 - v5)) - 
  (M_PI*v5f*hvs(-(v5/v2))*hvs(-v2 + v5)*Power(rlog(Abs(v2)),2))/
   (2.*(v2 - v5)) + (M_PI*v5i*hvs(-(v5/v2))*hvs(-v2 + v5)*
     Power(rlog(Abs(v2)),2))/(2.*(v2 - v5)) - 
  (M_PI*v2f*hvs(-v2)*hvs(-(v5/v2))*rlog(Abs(v2))*rlog(Abs(v2 - v5)))/v2 + 
  (M_PI*v2i*hvs(-v2)*hvs(-(v5/v2))*rlog(Abs(v2))*rlog(Abs(v2 - v5)))/v2 + 
  (M_PI*v2f*hvs(-v2)*hvs(-(v5/v2))*rlog(Abs(v2))*rlog(Abs(v2 - v5)))/
   (v2 - v5) - (M_PI*v2i*hvs(-v2)*hvs(-(v5/v2))*rlog(Abs(v2))*
     rlog(Abs(v2 - v5)))/(v2 - v5) - 
  (M_PI*v5f*hvs(-v2)*hvs(-(v5/v2))*rlog(Abs(v2))*rlog(Abs(v2 - v5)))/
   (v2 - v5) + (M_PI*v5i*hvs(-v2)*hvs(-(v5/v2))*rlog(Abs(v2))*
     rlog(Abs(v2 - v5)))/(v2 - v5) + 
  (M_PI*v2f*hvs(-(v5/v2))*hvs(-v2 + v5)*rlog(Abs(v2))*rlog(Abs(v2 - v5)))/v2 - 
  (M_PI*v2i*hvs(-(v5/v2))*hvs(-v2 + v5)*rlog(Abs(v2))*rlog(Abs(v2 - v5)))/v2 - 
  (M_PI*v2f*hvs(-(v5/v2))*hvs(-v2 + v5)*rlog(Abs(v2))*rlog(Abs(v2 - v5)))/
   (v2 - v5) + (M_PI*v2i*hvs(-(v5/v2))*hvs(-v2 + v5)*rlog(Abs(v2))*
     rlog(Abs(v2 - v5)))/(v2 - v5) + 
  (M_PI*v5f*hvs(-(v5/v2))*hvs(-v2 + v5)*rlog(Abs(v2))*rlog(Abs(v2 - v5)))/
   (v2 - v5) - (M_PI*v5i*hvs(-(v5/v2))*hvs(-v2 + v5)*rlog(Abs(v2))*
     rlog(Abs(v2 - v5)))/(v2 - v5) + 
  (M_PI*v2f*hvs(-v2)*hvs(-(v5/v2))*Power(rlog(Abs(v2 - v5)),2))/(2.*v2) - 
  (M_PI*v2i*hvs(-v2)*hvs(-(v5/v2))*Power(rlog(Abs(v2 - v5)),2))/(2.*v2) - 
  (M_PI*v2f*hvs(-v2)*hvs(-(v5/v2))*Power(rlog(Abs(v2 - v5)),2))/
   (2.*(v2 - v5)) + (M_PI*v2i*hvs(-v2)*hvs(-(v5/v2))*
     Power(rlog(Abs(v2 - v5)),2))/(2.*(v2 - v5)) + 
  (M_PI*v5f*hvs(-v2)*hvs(-(v5/v2))*Power(rlog(Abs(v2 - v5)),2))/
   (2.*(v2 - v5)) - (M_PI*v5i*hvs(-v2)*hvs(-(v5/v2))*
     Power(rlog(Abs(v2 - v5)),2))/(2.*(v2 - v5)) - 
  (M_PI*v2f*hvs(-(v5/v2))*hvs(-v2 + v5)*Power(rlog(Abs(v2 - v5)),2))/(2.*v2) + 
  (M_PI*v2i*hvs(-(v5/v2))*hvs(-v2 + v5)*Power(rlog(Abs(v2 - v5)),2))/(2.*v2) + 
  (M_PI*v2f*hvs(-(v5/v2))*hvs(-v2 + v5)*Power(rlog(Abs(v2 - v5)),2))/
   (2.*(v2 - v5)) - (M_PI*v2i*hvs(-(v5/v2))*hvs(-v2 + v5)*
     Power(rlog(Abs(v2 - v5)),2))/(2.*(v2 - v5)) - 
  (M_PI*v5f*hvs(-(v5/v2))*hvs(-v2 + v5)*Power(rlog(Abs(v2 - v5)),2))/
   (2.*(v2 - v5)) + (M_PI*v5i*hvs(-(v5/v2))*hvs(-v2 + v5)*
     Power(rlog(Abs(v2 - v5)),2))/(2.*(v2 - v5)) - 
  (Power(M_PI,3)*v2f*hvs(-(v5/v2))*sign(v2))/(6.*v2) + 
  (Power(M_PI,3)*v2i*hvs(-(v5/v2))*sign(v2))/(6.*v2) + 
  (Power(M_PI,3)*v2f*hvs(-(v5/v2))*sign(v2))/(6.*(v2 - v5)) - 
  (Power(M_PI,3)*v2i*hvs(-(v5/v2))*sign(v2))/(6.*(v2 - v5)) - 
  (Power(M_PI,3)*v5f*hvs(-(v5/v2))*sign(v2))/(6.*(v2 - v5)) + 
  (Power(M_PI,3)*v5i*hvs(-(v5/v2))*sign(v2))/(6.*(v2 - v5)) + 
  (Power(M_PI,3)*v2f*Power(hvs(-v2),2)*hvs(-(v5/v2))*sign(v2))/(2.*v2) - 
  (Power(M_PI,3)*v2i*Power(hvs(-v2),2)*hvs(-(v5/v2))*sign(v2))/(2.*v2) - 
  (Power(M_PI,3)*v2f*Power(hvs(-v2),2)*hvs(-(v5/v2))*sign(v2))/(2.*(v2 - v5)) + 
  (Power(M_PI,3)*v2i*Power(hvs(-v2),2)*hvs(-(v5/v2))*sign(v2))/(2.*(v2 - v5)) + 
  (Power(M_PI,3)*v5f*Power(hvs(-v2),2)*hvs(-(v5/v2))*sign(v2))/(2.*(v2 - v5)) - 
  (Power(M_PI,3)*v5i*Power(hvs(-v2),2)*hvs(-(v5/v2))*sign(v2))/(2.*(v2 - v5)) - 
  (Power(M_PI,3)*v2f*hvs(-v2)*hvs(-(v5/v2))*hvs(-v2 + v5)*sign(v2))/v2 + 
  (Power(M_PI,3)*v2i*hvs(-v2)*hvs(-(v5/v2))*hvs(-v2 + v5)*sign(v2))/v2 + 
  (Power(M_PI,3)*v2f*hvs(-v2)*hvs(-(v5/v2))*hvs(-v2 + v5)*sign(v2))/(v2 - v5) - 
  (Power(M_PI,3)*v2i*hvs(-v2)*hvs(-(v5/v2))*hvs(-v2 + v5)*sign(v2))/(v2 - v5) - 
  (Power(M_PI,3)*v5f*hvs(-v2)*hvs(-(v5/v2))*hvs(-v2 + v5)*sign(v2))/(v2 - v5) + 
  (Power(M_PI,3)*v5i*hvs(-v2)*hvs(-(v5/v2))*hvs(-v2 + v5)*sign(v2))/(v2 - v5) + 
  (Power(M_PI,3)*v2f*hvs(-(v5/v2))*Power(hvs(-v2 + v5),2)*sign(v2))/(2.*v2) - 
  (Power(M_PI,3)*v2i*hvs(-(v5/v2))*Power(hvs(-v2 + v5),2)*sign(v2))/(2.*v2) - 
  (Power(M_PI,3)*v2f*hvs(-(v5/v2))*Power(hvs(-v2 + v5),2)*sign(v2))/
   (2.*(v2 - v5)) + (Power(M_PI,3)*v2i*hvs(-(v5/v2))*Power(hvs(-v2 + v5),2)*
     sign(v2))/(2.*(v2 - v5)) + 
  (Power(M_PI,3)*v5f*hvs(-(v5/v2))*Power(hvs(-v2 + v5),2)*sign(v2))/
   (2.*(v2 - v5)) - (Power(M_PI,3)*v5i*hvs(-(v5/v2))*Power(hvs(-v2 + v5),2)*
     sign(v2))/(2.*(v2 - v5)) - 
  (M_PI*v2f*hvs(-(v5/v2))*Power(rlog(Abs(v2)),2)*sign(v2))/(2.*v2) + 
  (M_PI*v2i*hvs(-(v5/v2))*Power(rlog(Abs(v2)),2)*sign(v2))/(2.*v2) + 
  (M_PI*v2f*hvs(-(v5/v2))*Power(rlog(Abs(v2)),2)*sign(v2))/(2.*(v2 - v5)) - 
  (M_PI*v2i*hvs(-(v5/v2))*Power(rlog(Abs(v2)),2)*sign(v2))/(2.*(v2 - v5)) - 
  (M_PI*v5f*hvs(-(v5/v2))*Power(rlog(Abs(v2)),2)*sign(v2))/(2.*(v2 - v5)) + 
  (M_PI*v5i*hvs(-(v5/v2))*Power(rlog(Abs(v2)),2)*sign(v2))/(2.*(v2 - v5)) + 
  (M_PI*v2f*hvs(-(v5/v2))*rlog(Abs(v2))*rlog(Abs(v2 - v5))*sign(v2))/v2 - 
  (M_PI*v2i*hvs(-(v5/v2))*rlog(Abs(v2))*rlog(Abs(v2 - v5))*sign(v2))/v2 - 
  (M_PI*v2f*hvs(-(v5/v2))*rlog(Abs(v2))*rlog(Abs(v2 - v5))*sign(v2))/
   (v2 - v5) + (M_PI*v2i*hvs(-(v5/v2))*rlog(Abs(v2))*rlog(Abs(v2 - v5))*
     sign(v2))/(v2 - v5) + (M_PI*v5f*hvs(-(v5/v2))*rlog(Abs(v2))*
     rlog(Abs(v2 - v5))*sign(v2))/(v2 - v5) - 
  (M_PI*v5i*hvs(-(v5/v2))*rlog(Abs(v2))*rlog(Abs(v2 - v5))*sign(v2))/
   (v2 - v5) - (M_PI*v2f*hvs(-(v5/v2))*Power(rlog(Abs(v2 - v5)),2)*sign(v2))/
   (2.*v2) + (M_PI*v2i*hvs(-(v5/v2))*Power(rlog(Abs(v2 - v5)),2)*sign(v2))/
   (2.*v2) + (M_PI*v2f*hvs(-(v5/v2))*Power(rlog(Abs(v2 - v5)),2)*sign(v2))/
   (2.*(v2 - v5)) - (M_PI*v2i*hvs(-(v5/v2))*Power(rlog(Abs(v2 - v5)),2)*
     sign(v2))/(2.*(v2 - v5)) - 
  (M_PI*v5f*hvs(-(v5/v2))*Power(rlog(Abs(v2 - v5)),2)*sign(v2))/
   (2.*(v2 - v5)) + (M_PI*v5i*hvs(-(v5/v2))*Power(rlog(Abs(v2 - v5)),2)*
     sign(v2))/(2.*(v2 - v5)) - 
  (Power(M_PI,3)*v2f*hvs(-v2)*hvs(-(v5/v2))*Power(sign(v2),2))/(2.*v2) + 
  (Power(M_PI,3)*v2i*hvs(-v2)*hvs(-(v5/v2))*Power(sign(v2),2))/(2.*v2) + 
  (Power(M_PI,3)*v2f*hvs(-v2)*hvs(-(v5/v2))*Power(sign(v2),2))/(2.*(v2 - v5)) - 
  (Power(M_PI,3)*v2i*hvs(-v2)*hvs(-(v5/v2))*Power(sign(v2),2))/(2.*(v2 - v5)) - 
  (Power(M_PI,3)*v5f*hvs(-v2)*hvs(-(v5/v2))*Power(sign(v2),2))/(2.*(v2 - v5)) + 
  (Power(M_PI,3)*v5i*hvs(-v2)*hvs(-(v5/v2))*Power(sign(v2),2))/(2.*(v2 - v5)) + 
  (Power(M_PI,3)*v2f*hvs(-(v5/v2))*hvs(-v2 + v5)*Power(sign(v2),2))/(2.*v2) - 
  (Power(M_PI,3)*v2i*hvs(-(v5/v2))*hvs(-v2 + v5)*Power(sign(v2),2))/(2.*v2) - 
  (Power(M_PI,3)*v2f*hvs(-(v5/v2))*hvs(-v2 + v5)*Power(sign(v2),2))/
   (2.*(v2 - v5)) + (Power(M_PI,3)*v2i*hvs(-(v5/v2))*hvs(-v2 + v5)*
     Power(sign(v2),2))/(2.*(v2 - v5)) + 
  (Power(M_PI,3)*v5f*hvs(-(v5/v2))*hvs(-v2 + v5)*Power(sign(v2),2))/
   (2.*(v2 - v5)) - (Power(M_PI,3)*v5i*hvs(-(v5/v2))*hvs(-v2 + v5)*
     Power(sign(v2),2))/(2.*(v2 - v5)) + 
  (Power(M_PI,3)*v2f*hvs(-(v5/v2))*Power(sign(v2),3))/(6.*v2) - 
  (Power(M_PI,3)*v2i*hvs(-(v5/v2))*Power(sign(v2),3))/(6.*v2) - 
  (Power(M_PI,3)*v2f*hvs(-(v5/v2))*Power(sign(v2),3))/(6.*(v2 - v5)) + 
  (Power(M_PI,3)*v2i*hvs(-(v5/v2))*Power(sign(v2),3))/(6.*(v2 - v5)) + 
  (Power(M_PI,3)*v5f*hvs(-(v5/v2))*Power(sign(v2),3))/(6.*(v2 - v5)) - 
  (Power(M_PI,3)*v5i*hvs(-(v5/v2))*Power(sign(v2),3))/(6.*(v2 - v5))
;
 return integrandIm5;
}  


==> anc/evaluate_pentagon/src/functions/f5Re.cpp <==

#include "../header.h"


double integrandRe5 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe5=  -((v2f*hvs(-(v5/v2))*rLi(3,v2/(v2 - v5)))/v2) + 
  (v2i*hvs(-(v5/v2))*rLi(3,v2/(v2 - v5)))/v2 + 
  (v2f*hvs(-(v5/v2))*rLi(3,v2/(v2 - v5)))/(v2 - v5) - 
  (v2i*hvs(-(v5/v2))*rLi(3,v2/(v2 - v5)))/(v2 - v5) - 
  (v5f*hvs(-(v5/v2))*rLi(3,v2/(v2 - v5)))/(v2 - v5) + 
  (v5i*hvs(-(v5/v2))*rLi(3,v2/(v2 - v5)))/(v2 - v5) - 
  (v2f*hvs(v5/v2)*rLi(3,1 - v5/v2))/v2 + 
  (v2i*hvs(v5/v2)*rLi(3,1 - v5/v2))/v2 + 
  (v2f*hvs(v5/v2)*rLi(3,1 - v5/v2))/(v2 - v5) - 
  (v2i*hvs(v5/v2)*rLi(3,1 - v5/v2))/(v2 - v5) - 
  (v5f*hvs(v5/v2)*rLi(3,1 - v5/v2))/(v2 - v5) + 
  (v5i*hvs(v5/v2)*rLi(3,1 - v5/v2))/(v2 - v5) - 
  (Power(M_PI,2)*v2f*hvs(-(v5/v2))*rlog(Abs(v2)))/(6.*v2) + 
  (Power(M_PI,2)*v2i*hvs(-(v5/v2))*rlog(Abs(v2)))/(6.*v2) + 
  (Power(M_PI,2)*v2f*hvs(-(v5/v2))*rlog(Abs(v2)))/(6.*(v2 - v5)) - 
  (Power(M_PI,2)*v2i*hvs(-(v5/v2))*rlog(Abs(v2)))/(6.*(v2 - v5)) - 
  (Power(M_PI,2)*v5f*hvs(-(v5/v2))*rlog(Abs(v2)))/(6.*(v2 - v5)) + 
  (Power(M_PI,2)*v5i*hvs(-(v5/v2))*rlog(Abs(v2)))/(6.*(v2 - v5)) + 
  (Power(M_PI,2)*v2f*Power(hvs(-v2),2)*hvs(-(v5/v2))*rlog(Abs(v2)))/(2.*v2) - 
  (Power(M_PI,2)*v2i*Power(hvs(-v2),2)*hvs(-(v5/v2))*rlog(Abs(v2)))/(2.*v2) - 
  (Power(M_PI,2)*v2f*Power(hvs(-v2),2)*hvs(-(v5/v2))*rlog(Abs(v2)))/
   (2.*(v2 - v5)) + (Power(M_PI,2)*v2i*Power(hvs(-v2),2)*hvs(-(v5/v2))*
     rlog(Abs(v2)))/(2.*(v2 - v5)) + 
  (Power(M_PI,2)*v5f*Power(hvs(-v2),2)*hvs(-(v5/v2))*rlog(Abs(v2)))/
   (2.*(v2 - v5)) - (Power(M_PI,2)*v5i*Power(hvs(-v2),2)*hvs(-(v5/v2))*
     rlog(Abs(v2)))/(2.*(v2 - v5)) - 
  (Power(M_PI,2)*v2f*hvs(-v2)*hvs(-(v5/v2))*hvs(-v2 + v5)*rlog(Abs(v2)))/v2 + 
  (Power(M_PI,2)*v2i*hvs(-v2)*hvs(-(v5/v2))*hvs(-v2 + v5)*rlog(Abs(v2)))/v2 + 
  (Power(M_PI,2)*v2f*hvs(-v2)*hvs(-(v5/v2))*hvs(-v2 + v5)*rlog(Abs(v2)))/
   (v2 - v5) - (Power(M_PI,2)*v2i*hvs(-v2)*hvs(-(v5/v2))*hvs(-v2 + v5)*
     rlog(Abs(v2)))/(v2 - v5) - 
  (Power(M_PI,2)*v5f*hvs(-v2)*hvs(-(v5/v2))*hvs(-v2 + v5)*rlog(Abs(v2)))/
   (v2 - v5) + (Power(M_PI,2)*v5i*hvs(-v2)*hvs(-(v5/v2))*hvs(-v2 + v5)*
     rlog(Abs(v2)))/(v2 - v5) + 
  (Power(M_PI,2)*v2f*hvs(-(v5/v2))*Power(hvs(-v2 + v5),2)*rlog(Abs(v2)))/
   (2.*v2) - (Power(M_PI,2)*v2i*hvs(-(v5/v2))*Power(hvs(-v2 + v5),2)*
     rlog(Abs(v2)))/(2.*v2) - (Power(M_PI,2)*v2f*hvs(-(v5/v2))*
     Power(hvs(-v2 + v5),2)*rlog(Abs(v2)))/(2.*(v2 - v5)) + 
  (Power(M_PI,2)*v2i*hvs(-(v5/v2))*Power(hvs(-v2 + v5),2)*rlog(Abs(v2)))/
   (2.*(v2 - v5)) + (Power(M_PI,2)*v5f*hvs(-(v5/v2))*Power(hvs(-v2 + v5),2)*
     rlog(Abs(v2)))/(2.*(v2 - v5)) - 
  (Power(M_PI,2)*v5i*hvs(-(v5/v2))*Power(hvs(-v2 + v5),2)*rlog(Abs(v2)))/
   (2.*(v2 - v5)) - (v2f*hvs(-(v5/v2))*Power(rlog(Abs(v2)),3))/(6.*v2) + 
  (v2i*hvs(-(v5/v2))*Power(rlog(Abs(v2)),3))/(6.*v2) + 
  (v2f*hvs(-(v5/v2))*Power(rlog(Abs(v2)),3))/(6.*(v2 - v5)) - 
  (v2i*hvs(-(v5/v2))*Power(rlog(Abs(v2)),3))/(6.*(v2 - v5)) - 
  (v5f*hvs(-(v5/v2))*Power(rlog(Abs(v2)),3))/(6.*(v2 - v5)) + 
  (v5i*hvs(-(v5/v2))*Power(rlog(Abs(v2)),3))/(6.*(v2 - v5)) + 
  (Power(M_PI,2)*v2f*hvs(-(v5/v2))*rlog(Abs(v2 - v5)))/(6.*v2) - 
  (Power(M_PI,2)*v2i*hvs(-(v5/v2))*rlog(Abs(v2 - v5)))/(6.*v2) - 
  (Power(M_PI,2)*v2f*hvs(-(v5/v2))*rlog(Abs(v2 - v5)))/(6.*(v2 - v5)) + 
  (Power(M_PI,2)*v2i*hvs(-(v5/v2))*rlog(Abs(v2 - v5)))/(6.*(v2 - v5)) + 
  (Power(M_PI,2)*v5f*hvs(-(v5/v2))*rlog(Abs(v2 - v5)))/(6.*(v2 - v5)) - 
  (Power(M_PI,2)*v5i*hvs(-(v5/v2))*rlog(Abs(v2 - v5)))/(6.*(v2 - v5)) - 
  (Power(M_PI,2)*v2f*Power(hvs(-v2),2)*hvs(-(v5/v2))*rlog(Abs(v2 - v5)))/
   (2.*v2) + (Power(M_PI,2)*v2i*Power(hvs(-v2),2)*hvs(-(v5/v2))*
     rlog(Abs(v2 - v5)))/(2.*v2) + 
  (Power(M_PI,2)*v2f*Power(hvs(-v2),2)*hvs(-(v5/v2))*rlog(Abs(v2 - v5)))/
   (2.*(v2 - v5)) - (Power(M_PI,2)*v2i*Power(hvs(-v2),2)*hvs(-(v5/v2))*
     rlog(Abs(v2 - v5)))/(2.*(v2 - v5)) - 
  (Power(M_PI,2)*v5f*Power(hvs(-v2),2)*hvs(-(v5/v2))*rlog(Abs(v2 - v5)))/
   (2.*(v2 - v5)) + (Power(M_PI,2)*v5i*Power(hvs(-v2),2)*hvs(-(v5/v2))*
     rlog(Abs(v2 - v5)))/(2.*(v2 - v5)) + 
  (Power(M_PI,2)*v2f*hvs(-v2)*hvs(-(v5/v2))*hvs(-v2 + v5)*rlog(Abs(v2 - v5)))/
   v2 - (Power(M_PI,2)*v2i*hvs(-v2)*hvs(-(v5/v2))*hvs(-v2 + v5)*
     rlog(Abs(v2 - v5)))/v2 - (Power(M_PI,2)*v2f*hvs(-v2)*hvs(-(v5/v2))*
     hvs(-v2 + v5)*rlog(Abs(v2 - v5)))/(v2 - v5) + 
  (Power(M_PI,2)*v2i*hvs(-v2)*hvs(-(v5/v2))*hvs(-v2 + v5)*rlog(Abs(v2 - v5)))/
   (v2 - v5) + (Power(M_PI,2)*v5f*hvs(-v2)*hvs(-(v5/v2))*hvs(-v2 + v5)*
     rlog(Abs(v2 - v5)))/(v2 - v5) - 
  (Power(M_PI,2)*v5i*hvs(-v2)*hvs(-(v5/v2))*hvs(-v2 + v5)*rlog(Abs(v2 - v5)))/
   (v2 - v5) - (Power(M_PI,2)*v2f*hvs(-(v5/v2))*Power(hvs(-v2 + v5),2)*
     rlog(Abs(v2 - v5)))/(2.*v2) + 
  (Power(M_PI,2)*v2i*hvs(-(v5/v2))*Power(hvs(-v2 + v5),2)*rlog(Abs(v2 - v5)))/
   (2.*v2) + (Power(M_PI,2)*v2f*hvs(-(v5/v2))*Power(hvs(-v2 + v5),2)*
     rlog(Abs(v2 - v5)))/(2.*(v2 - v5)) - 
  (Power(M_PI,2)*v2i*hvs(-(v5/v2))*Power(hvs(-v2 + v5),2)*rlog(Abs(v2 - v5)))/
   (2.*(v2 - v5)) - (Power(M_PI,2)*v5f*hvs(-(v5/v2))*Power(hvs(-v2 + v5),2)*
     rlog(Abs(v2 - v5)))/(2.*(v2 - v5)) + 
  (Power(M_PI,2)*v5i*hvs(-(v5/v2))*Power(hvs(-v2 + v5),2)*rlog(Abs(v2 - v5)))/
   (2.*(v2 - v5)) + (v2f*hvs(-(v5/v2))*Power(rlog(Abs(v2)),2)*
     rlog(Abs(v2 - v5)))/(2.*v2) - 
  (v2i*hvs(-(v5/v2))*Power(rlog(Abs(v2)),2)*rlog(Abs(v2 - v5)))/(2.*v2) - 
  (v2f*hvs(-(v5/v2))*Power(rlog(Abs(v2)),2)*rlog(Abs(v2 - v5)))/
   (2.*(v2 - v5)) + (v2i*hvs(-(v5/v2))*Power(rlog(Abs(v2)),2)*
     rlog(Abs(v2 - v5)))/(2.*(v2 - v5)) + 
  (v5f*hvs(-(v5/v2))*Power(rlog(Abs(v2)),2)*rlog(Abs(v2 - v5)))/
   (2.*(v2 - v5)) - (v5i*hvs(-(v5/v2))*Power(rlog(Abs(v2)),2)*
     rlog(Abs(v2 - v5)))/(2.*(v2 - v5)) - 
  (v2f*hvs(-(v5/v2))*rlog(Abs(v2))*Power(rlog(Abs(v2 - v5)),2))/(2.*v2) + 
  (v2i*hvs(-(v5/v2))*rlog(Abs(v2))*Power(rlog(Abs(v2 - v5)),2))/(2.*v2) + 
  (v2f*hvs(-(v5/v2))*rlog(Abs(v2))*Power(rlog(Abs(v2 - v5)),2))/
   (2.*(v2 - v5)) - (v2i*hvs(-(v5/v2))*rlog(Abs(v2))*
     Power(rlog(Abs(v2 - v5)),2))/(2.*(v2 - v5)) - 
  (v5f*hvs(-(v5/v2))*rlog(Abs(v2))*Power(rlog(Abs(v2 - v5)),2))/
   (2.*(v2 - v5)) + (v5i*hvs(-(v5/v2))*rlog(Abs(v2))*
     Power(rlog(Abs(v2 - v5)),2))/(2.*(v2 - v5)) + 
  (v2f*hvs(-(v5/v2))*Power(rlog(Abs(v2 - v5)),3))/(6.*v2) - 
  (v2i*hvs(-(v5/v2))*Power(rlog(Abs(v2 - v5)),3))/(6.*v2) - 
  (v2f*hvs(-(v5/v2))*Power(rlog(Abs(v2 - v5)),3))/(6.*(v2 - v5)) + 
  (v2i*hvs(-(v5/v2))*Power(rlog(Abs(v2 - v5)),3))/(6.*(v2 - v5)) + 
  (v5f*hvs(-(v5/v2))*Power(rlog(Abs(v2 - v5)),3))/(6.*(v2 - v5)) - 
  (v5i*hvs(-(v5/v2))*Power(rlog(Abs(v2 - v5)),3))/(6.*(v2 - v5)) - 
  (Power(M_PI,2)*v2f*hvs(-v2)*hvs(-(v5/v2))*rlog(Abs(v2))*sign(v2))/v2 + 
  (Power(M_PI,2)*v2i*hvs(-v2)*hvs(-(v5/v2))*rlog(Abs(v2))*sign(v2))/v2 + 
  (Power(M_PI,2)*v2f*hvs(-v2)*hvs(-(v5/v2))*rlog(Abs(v2))*sign(v2))/(v2 - v5) - 
  (Power(M_PI,2)*v2i*hvs(-v2)*hvs(-(v5/v2))*rlog(Abs(v2))*sign(v2))/(v2 - v5) - 
  (Power(M_PI,2)*v5f*hvs(-v2)*hvs(-(v5/v2))*rlog(Abs(v2))*sign(v2))/(v2 - v5) + 
  (Power(M_PI,2)*v5i*hvs(-v2)*hvs(-(v5/v2))*rlog(Abs(v2))*sign(v2))/(v2 - v5) + 
  (Power(M_PI,2)*v2f*hvs(-(v5/v2))*hvs(-v2 + v5)*rlog(Abs(v2))*sign(v2))/v2 - 
  (Power(M_PI,2)*v2i*hvs(-(v5/v2))*hvs(-v2 + v5)*rlog(Abs(v2))*sign(v2))/v2 - 
  (Power(M_PI,2)*v2f*hvs(-(v5/v2))*hvs(-v2 + v5)*rlog(Abs(v2))*sign(v2))/
   (v2 - v5) + (Power(M_PI,2)*v2i*hvs(-(v5/v2))*hvs(-v2 + v5)*rlog(Abs(v2))*
     sign(v2))/(v2 - v5) + (Power(M_PI,2)*v5f*hvs(-(v5/v2))*hvs(-v2 + v5)*
     rlog(Abs(v2))*sign(v2))/(v2 - v5) - 
  (Power(M_PI,2)*v5i*hvs(-(v5/v2))*hvs(-v2 + v5)*rlog(Abs(v2))*sign(v2))/
   (v2 - v5) + (Power(M_PI,2)*v2f*hvs(-v2)*hvs(-(v5/v2))*rlog(Abs(v2 - v5))*
     sign(v2))/v2 - (Power(M_PI,2)*v2i*hvs(-v2)*hvs(-(v5/v2))*
     rlog(Abs(v2 - v5))*sign(v2))/v2 - 
  (Power(M_PI,2)*v2f*hvs(-v2)*hvs(-(v5/v2))*rlog(Abs(v2 - v5))*sign(v2))/
   (v2 - v5) + (Power(M_PI,2)*v2i*hvs(-v2)*hvs(-(v5/v2))*rlog(Abs(v2 - v5))*
     sign(v2))/(v2 - v5) + (Power(M_PI,2)*v5f*hvs(-v2)*hvs(-(v5/v2))*
     rlog(Abs(v2 - v5))*sign(v2))/(v2 - v5) - 
  (Power(M_PI,2)*v5i*hvs(-v2)*hvs(-(v5/v2))*rlog(Abs(v2 - v5))*sign(v2))/
   (v2 - v5) - (Power(M_PI,2)*v2f*hvs(-(v5/v2))*hvs(-v2 + v5)*
     rlog(Abs(v2 - v5))*sign(v2))/v2 + 
  (Power(M_PI,2)*v2i*hvs(-(v5/v2))*hvs(-v2 + v5)*rlog(Abs(v2 - v5))*sign(v2))/
   v2 + (Power(M_PI,2)*v2f*hvs(-(v5/v2))*hvs(-v2 + v5)*rlog(Abs(v2 - v5))*
     sign(v2))/(v2 - v5) - (Power(M_PI,2)*v2i*hvs(-(v5/v2))*hvs(-v2 + v5)*
     rlog(Abs(v2 - v5))*sign(v2))/(v2 - v5) - 
  (Power(M_PI,2)*v5f*hvs(-(v5/v2))*hvs(-v2 + v5)*rlog(Abs(v2 - v5))*sign(v2))/
   (v2 - v5) + (Power(M_PI,2)*v5i*hvs(-(v5/v2))*hvs(-v2 + v5)*
     rlog(Abs(v2 - v5))*sign(v2))/(v2 - v5) + 
  (Power(M_PI,2)*v2f*hvs(-(v5/v2))*rlog(Abs(v2))*Power(sign(v2),2))/(2.*v2) - 
  (Power(M_PI,2)*v2i*hvs(-(v5/v2))*rlog(Abs(v2))*Power(sign(v2),2))/(2.*v2) - 
  (Power(M_PI,2)*v2f*hvs(-(v5/v2))*rlog(Abs(v2))*Power(sign(v2),2))/
   (2.*(v2 - v5)) + (Power(M_PI,2)*v2i*hvs(-(v5/v2))*rlog(Abs(v2))*
     Power(sign(v2),2))/(2.*(v2 - v5)) + 
  (Power(M_PI,2)*v5f*hvs(-(v5/v2))*rlog(Abs(v2))*Power(sign(v2),2))/
   (2.*(v2 - v5)) - (Power(M_PI,2)*v5i*hvs(-(v5/v2))*rlog(Abs(v2))*
     Power(sign(v2),2))/(2.*(v2 - v5)) - 
  (Power(M_PI,2)*v2f*hvs(-(v5/v2))*rlog(Abs(v2 - v5))*Power(sign(v2),2))/
   (2.*v2) + (Power(M_PI,2)*v2i*hvs(-(v5/v2))*rlog(Abs(v2 - v5))*
     Power(sign(v2),2))/(2.*v2) + 
  (Power(M_PI,2)*v2f*hvs(-(v5/v2))*rlog(Abs(v2 - v5))*Power(sign(v2),2))/
   (2.*(v2 - v5)) - (Power(M_PI,2)*v2i*hvs(-(v5/v2))*rlog(Abs(v2 - v5))*
     Power(sign(v2),2))/(2.*(v2 - v5)) - 
  (Power(M_PI,2)*v5f*hvs(-(v5/v2))*rlog(Abs(v2 - v5))*Power(sign(v2),2))/
   (2.*(v2 - v5)) + (Power(M_PI,2)*v5i*hvs(-(v5/v2))*rlog(Abs(v2 - v5))*
     Power(sign(v2),2))/(2.*(v2 - v5))
;
 return integrandRe5;
}  


==> anc/evaluate_pentagon/src/functions/f6Eu.cpp <==

#include "../header.h"


double integrandEu6 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu6=  -((v1f*hvs(-(v3/v1))*rLi(3,v1/(v1 - v3)))/v1) + 
  (v1i*hvs(-(v3/v1))*rLi(3,v1/(v1 - v3)))/v1 - 
  (v1f*hvs(-(v3/v1))*rLi(3,v1/(v1 - v3)))/(-v1 + v3) + 
  (v1i*hvs(-(v3/v1))*rLi(3,v1/(v1 - v3)))/(-v1 + v3) + 
  (v3f*hvs(-(v3/v1))*rLi(3,v1/(v1 - v3)))/(-v1 + v3) - 
  (v3i*hvs(-(v3/v1))*rLi(3,v1/(v1 - v3)))/(-v1 + v3) - 
  (v1f*hvs(v3/v1)*rLi(3,1 - v3/v1))/v1 + 
  (v1i*hvs(v3/v1)*rLi(3,1 - v3/v1))/v1 - 
  (v1f*hvs(v3/v1)*rLi(3,1 - v3/v1))/(-v1 + v3) + 
  (v1i*hvs(v3/v1)*rLi(3,1 - v3/v1))/(-v1 + v3) + 
  (v3f*hvs(v3/v1)*rLi(3,1 - v3/v1))/(-v1 + v3) - 
  (v3i*hvs(v3/v1)*rLi(3,1 - v3/v1))/(-v1 + v3) - 
  (Power(M_PI,2)*v1f*hvs(-(v3/v1))*rlog(Abs(v1)))/(6.*v1) + 
  (Power(M_PI,2)*v1i*hvs(-(v3/v1))*rlog(Abs(v1)))/(6.*v1) - 
  (Power(M_PI,2)*v1f*hvs(-(v3/v1))*rlog(Abs(v1)))/(6.*(-v1 + v3)) + 
  (Power(M_PI,2)*v1i*hvs(-(v3/v1))*rlog(Abs(v1)))/(6.*(-v1 + v3)) + 
  (Power(M_PI,2)*v3f*hvs(-(v3/v1))*rlog(Abs(v1)))/(6.*(-v1 + v3)) - 
  (Power(M_PI,2)*v3i*hvs(-(v3/v1))*rlog(Abs(v1)))/(6.*(-v1 + v3)) + 
  (Power(M_PI,2)*v1f*Power(hvs(-v1),2)*hvs(-(v3/v1))*rlog(Abs(v1)))/(2.*v1) - 
  (Power(M_PI,2)*v1i*Power(hvs(-v1),2)*hvs(-(v3/v1))*rlog(Abs(v1)))/(2.*v1) + 
  (Power(M_PI,2)*v1f*Power(hvs(-v1),2)*hvs(-(v3/v1))*rlog(Abs(v1)))/
   (2.*(-v1 + v3)) - (Power(M_PI,2)*v1i*Power(hvs(-v1),2)*hvs(-(v3/v1))*
     rlog(Abs(v1)))/(2.*(-v1 + v3)) - 
  (Power(M_PI,2)*v3f*Power(hvs(-v1),2)*hvs(-(v3/v1))*rlog(Abs(v1)))/
   (2.*(-v1 + v3)) + (Power(M_PI,2)*v3i*Power(hvs(-v1),2)*hvs(-(v3/v1))*
     rlog(Abs(v1)))/(2.*(-v1 + v3)) - 
  (Power(M_PI,2)*v1f*hvs(-v1)*hvs(-(v3/v1))*hvs(-v1 + v3)*rlog(Abs(v1)))/v1 + 
  (Power(M_PI,2)*v1i*hvs(-v1)*hvs(-(v3/v1))*hvs(-v1 + v3)*rlog(Abs(v1)))/v1 - 
  (Power(M_PI,2)*v1f*hvs(-v1)*hvs(-(v3/v1))*hvs(-v1 + v3)*rlog(Abs(v1)))/
   (-v1 + v3) + (Power(M_PI,2)*v1i*hvs(-v1)*hvs(-(v3/v1))*hvs(-v1 + v3)*
     rlog(Abs(v1)))/(-v1 + v3) + 
  (Power(M_PI,2)*v3f*hvs(-v1)*hvs(-(v3/v1))*hvs(-v1 + v3)*rlog(Abs(v1)))/
   (-v1 + v3) - (Power(M_PI,2)*v3i*hvs(-v1)*hvs(-(v3/v1))*hvs(-v1 + v3)*
     rlog(Abs(v1)))/(-v1 + v3) + 
  (Power(M_PI,2)*v1f*hvs(-(v3/v1))*Power(hvs(-v1 + v3),2)*rlog(Abs(v1)))/
   (2.*v1) - (Power(M_PI,2)*v1i*hvs(-(v3/v1))*Power(hvs(-v1 + v3),2)*
     rlog(Abs(v1)))/(2.*v1) + (Power(M_PI,2)*v1f*hvs(-(v3/v1))*
     Power(hvs(-v1 + v3),2)*rlog(Abs(v1)))/(2.*(-v1 + v3)) - 
  (Power(M_PI,2)*v1i*hvs(-(v3/v1))*Power(hvs(-v1 + v3),2)*rlog(Abs(v1)))/
   (2.*(-v1 + v3)) - (Power(M_PI,2)*v3f*hvs(-(v3/v1))*Power(hvs(-v1 + v3),2)*
     rlog(Abs(v1)))/(2.*(-v1 + v3)) + 
  (Power(M_PI,2)*v3i*hvs(-(v3/v1))*Power(hvs(-v1 + v3),2)*rlog(Abs(v1)))/
   (2.*(-v1 + v3)) - (v1f*hvs(-(v3/v1))*Power(rlog(Abs(v1)),3))/(6.*v1) + 
  (v1i*hvs(-(v3/v1))*Power(rlog(Abs(v1)),3))/(6.*v1) - 
  (v1f*hvs(-(v3/v1))*Power(rlog(Abs(v1)),3))/(6.*(-v1 + v3)) + 
  (v1i*hvs(-(v3/v1))*Power(rlog(Abs(v1)),3))/(6.*(-v1 + v3)) + 
  (v3f*hvs(-(v3/v1))*Power(rlog(Abs(v1)),3))/(6.*(-v1 + v3)) - 
  (v3i*hvs(-(v3/v1))*Power(rlog(Abs(v1)),3))/(6.*(-v1 + v3)) + 
  (Power(M_PI,2)*v1f*hvs(-(v3/v1))*rlog(Abs(v1 - v3)))/(6.*v1) - 
  (Power(M_PI,2)*v1i*hvs(-(v3/v1))*rlog(Abs(v1 - v3)))/(6.*v1) + 
  (Power(M_PI,2)*v1f*hvs(-(v3/v1))*rlog(Abs(v1 - v3)))/(6.*(-v1 + v3)) - 
  (Power(M_PI,2)*v1i*hvs(-(v3/v1))*rlog(Abs(v1 - v3)))/(6.*(-v1 + v3)) - 
  (Power(M_PI,2)*v3f*hvs(-(v3/v1))*rlog(Abs(v1 - v3)))/(6.*(-v1 + v3)) + 
  (Power(M_PI,2)*v3i*hvs(-(v3/v1))*rlog(Abs(v1 - v3)))/(6.*(-v1 + v3)) - 
  (Power(M_PI,2)*v1f*Power(hvs(-v1),2)*hvs(-(v3/v1))*rlog(Abs(v1 - v3)))/
   (2.*v1) + (Power(M_PI,2)*v1i*Power(hvs(-v1),2)*hvs(-(v3/v1))*
     rlog(Abs(v1 - v3)))/(2.*v1) - 
  (Power(M_PI,2)*v1f*Power(hvs(-v1),2)*hvs(-(v3/v1))*rlog(Abs(v1 - v3)))/
   (2.*(-v1 + v3)) + (Power(M_PI,2)*v1i*Power(hvs(-v1),2)*hvs(-(v3/v1))*
     rlog(Abs(v1 - v3)))/(2.*(-v1 + v3)) + 
  (Power(M_PI,2)*v3f*Power(hvs(-v1),2)*hvs(-(v3/v1))*rlog(Abs(v1 - v3)))/
   (2.*(-v1 + v3)) - (Power(M_PI,2)*v3i*Power(hvs(-v1),2)*hvs(-(v3/v1))*
     rlog(Abs(v1 - v3)))/(2.*(-v1 + v3)) + 
  (Power(M_PI,2)*v1f*hvs(-v1)*hvs(-(v3/v1))*hvs(-v1 + v3)*rlog(Abs(v1 - v3)))/
   v1 - (Power(M_PI,2)*v1i*hvs(-v1)*hvs(-(v3/v1))*hvs(-v1 + v3)*
     rlog(Abs(v1 - v3)))/v1 + (Power(M_PI,2)*v1f*hvs(-v1)*hvs(-(v3/v1))*
     hvs(-v1 + v3)*rlog(Abs(v1 - v3)))/(-v1 + v3) - 
  (Power(M_PI,2)*v1i*hvs(-v1)*hvs(-(v3/v1))*hvs(-v1 + v3)*rlog(Abs(v1 - v3)))/
   (-v1 + v3) - (Power(M_PI,2)*v3f*hvs(-v1)*hvs(-(v3/v1))*hvs(-v1 + v3)*
     rlog(Abs(v1 - v3)))/(-v1 + v3) + 
  (Power(M_PI,2)*v3i*hvs(-v1)*hvs(-(v3/v1))*hvs(-v1 + v3)*rlog(Abs(v1 - v3)))/
   (-v1 + v3) - (Power(M_PI,2)*v1f*hvs(-(v3/v1))*Power(hvs(-v1 + v3),2)*
     rlog(Abs(v1 - v3)))/(2.*v1) + 
  (Power(M_PI,2)*v1i*hvs(-(v3/v1))*Power(hvs(-v1 + v3),2)*rlog(Abs(v1 - v3)))/
   (2.*v1) - (Power(M_PI,2)*v1f*hvs(-(v3/v1))*Power(hvs(-v1 + v3),2)*
     rlog(Abs(v1 - v3)))/(2.*(-v1 + v3)) + 
  (Power(M_PI,2)*v1i*hvs(-(v3/v1))*Power(hvs(-v1 + v3),2)*rlog(Abs(v1 - v3)))/
   (2.*(-v1 + v3)) + (Power(M_PI,2)*v3f*hvs(-(v3/v1))*Power(hvs(-v1 + v3),2)*
     rlog(Abs(v1 - v3)))/(2.*(-v1 + v3)) - 
  (Power(M_PI,2)*v3i*hvs(-(v3/v1))*Power(hvs(-v1 + v3),2)*rlog(Abs(v1 - v3)))/
   (2.*(-v1 + v3)) + (v1f*hvs(-(v3/v1))*Power(rlog(Abs(v1)),2)*
     rlog(Abs(v1 - v3)))/(2.*v1) - 
  (v1i*hvs(-(v3/v1))*Power(rlog(Abs(v1)),2)*rlog(Abs(v1 - v3)))/(2.*v1) + 
  (v1f*hvs(-(v3/v1))*Power(rlog(Abs(v1)),2)*rlog(Abs(v1 - v3)))/
   (2.*(-v1 + v3)) - (v1i*hvs(-(v3/v1))*Power(rlog(Abs(v1)),2)*
     rlog(Abs(v1 - v3)))/(2.*(-v1 + v3)) - 
  (v3f*hvs(-(v3/v1))*Power(rlog(Abs(v1)),2)*rlog(Abs(v1 - v3)))/
   (2.*(-v1 + v3)) + (v3i*hvs(-(v3/v1))*Power(rlog(Abs(v1)),2)*
     rlog(Abs(v1 - v3)))/(2.*(-v1 + v3)) - 
  (v1f*hvs(-(v3/v1))*rlog(Abs(v1))*Power(rlog(Abs(v1 - v3)),2))/(2.*v1) + 
  (v1i*hvs(-(v3/v1))*rlog(Abs(v1))*Power(rlog(Abs(v1 - v3)),2))/(2.*v1) - 
  (v1f*hvs(-(v3/v1))*rlog(Abs(v1))*Power(rlog(Abs(v1 - v3)),2))/
   (2.*(-v1 + v3)) + (v1i*hvs(-(v3/v1))*rlog(Abs(v1))*
     Power(rlog(Abs(v1 - v3)),2))/(2.*(-v1 + v3)) + 
  (v3f*hvs(-(v3/v1))*rlog(Abs(v1))*Power(rlog(Abs(v1 - v3)),2))/
   (2.*(-v1 + v3)) - (v3i*hvs(-(v3/v1))*rlog(Abs(v1))*
     Power(rlog(Abs(v1 - v3)),2))/(2.*(-v1 + v3)) + 
  (v1f*hvs(-(v3/v1))*Power(rlog(Abs(v1 - v3)),3))/(6.*v1) - 
  (v1i*hvs(-(v3/v1))*Power(rlog(Abs(v1 - v3)),3))/(6.*v1) + 
  (v1f*hvs(-(v3/v1))*Power(rlog(Abs(v1 - v3)),3))/(6.*(-v1 + v3)) - 
  (v1i*hvs(-(v3/v1))*Power(rlog(Abs(v1 - v3)),3))/(6.*(-v1 + v3)) - 
  (v3f*hvs(-(v3/v1))*Power(rlog(Abs(v1 - v3)),3))/(6.*(-v1 + v3)) + 
  (v3i*hvs(-(v3/v1))*Power(rlog(Abs(v1 - v3)),3))/(6.*(-v1 + v3)) - 
  (Power(M_PI,2)*v1f*hvs(-v1)*hvs(-(v3/v1))*rlog(Abs(v1))*sign(v1))/v1 + 
  (Power(M_PI,2)*v1i*hvs(-v1)*hvs(-(v3/v1))*rlog(Abs(v1))*sign(v1))/v1 - 
  (Power(M_PI,2)*v1f*hvs(-v1)*hvs(-(v3/v1))*rlog(Abs(v1))*sign(v1))/
   (-v1 + v3) + (Power(M_PI,2)*v1i*hvs(-v1)*hvs(-(v3/v1))*rlog(Abs(v1))*
     sign(v1))/(-v1 + v3) + (Power(M_PI,2)*v3f*hvs(-v1)*hvs(-(v3/v1))*
     rlog(Abs(v1))*sign(v1))/(-v1 + v3) - 
  (Power(M_PI,2)*v3i*hvs(-v1)*hvs(-(v3/v1))*rlog(Abs(v1))*sign(v1))/
   (-v1 + v3) + (Power(M_PI,2)*v1f*hvs(-(v3/v1))*hvs(-v1 + v3)*rlog(Abs(v1))*
     sign(v1))/v1 - (Power(M_PI,2)*v1i*hvs(-(v3/v1))*hvs(-v1 + v3)*
     rlog(Abs(v1))*sign(v1))/v1 + 
  (Power(M_PI,2)*v1f*hvs(-(v3/v1))*hvs(-v1 + v3)*rlog(Abs(v1))*sign(v1))/
   (-v1 + v3) - (Power(M_PI,2)*v1i*hvs(-(v3/v1))*hvs(-v1 + v3)*rlog(Abs(v1))*
     sign(v1))/(-v1 + v3) - (Power(M_PI,2)*v3f*hvs(-(v3/v1))*hvs(-v1 + v3)*
     rlog(Abs(v1))*sign(v1))/(-v1 + v3) + 
  (Power(M_PI,2)*v3i*hvs(-(v3/v1))*hvs(-v1 + v3)*rlog(Abs(v1))*sign(v1))/
   (-v1 + v3) + (Power(M_PI,2)*v1f*hvs(-v1)*hvs(-(v3/v1))*rlog(Abs(v1 - v3))*
     sign(v1))/v1 - (Power(M_PI,2)*v1i*hvs(-v1)*hvs(-(v3/v1))*
     rlog(Abs(v1 - v3))*sign(v1))/v1 + 
  (Power(M_PI,2)*v1f*hvs(-v1)*hvs(-(v3/v1))*rlog(Abs(v1 - v3))*sign(v1))/
   (-v1 + v3) - (Power(M_PI,2)*v1i*hvs(-v1)*hvs(-(v3/v1))*rlog(Abs(v1 - v3))*
     sign(v1))/(-v1 + v3) - (Power(M_PI,2)*v3f*hvs(-v1)*hvs(-(v3/v1))*
     rlog(Abs(v1 - v3))*sign(v1))/(-v1 + v3) + 
  (Power(M_PI,2)*v3i*hvs(-v1)*hvs(-(v3/v1))*rlog(Abs(v1 - v3))*sign(v1))/
   (-v1 + v3) - (Power(M_PI,2)*v1f*hvs(-(v3/v1))*hvs(-v1 + v3)*
     rlog(Abs(v1 - v3))*sign(v1))/v1 + 
  (Power(M_PI,2)*v1i*hvs(-(v3/v1))*hvs(-v1 + v3)*rlog(Abs(v1 - v3))*sign(v1))/
   v1 - (Power(M_PI,2)*v1f*hvs(-(v3/v1))*hvs(-v1 + v3)*rlog(Abs(v1 - v3))*
     sign(v1))/(-v1 + v3) + (Power(M_PI,2)*v1i*hvs(-(v3/v1))*hvs(-v1 + v3)*
     rlog(Abs(v1 - v3))*sign(v1))/(-v1 + v3) + 
  (Power(M_PI,2)*v3f*hvs(-(v3/v1))*hvs(-v1 + v3)*rlog(Abs(v1 - v3))*sign(v1))/
   (-v1 + v3) - (Power(M_PI,2)*v3i*hvs(-(v3/v1))*hvs(-v1 + v3)*
     rlog(Abs(v1 - v3))*sign(v1))/(-v1 + v3) + 
  (Power(M_PI,2)*v1f*hvs(-(v3/v1))*rlog(Abs(v1))*Power(sign(v1),2))/(2.*v1) - 
  (Power(M_PI,2)*v1i*hvs(-(v3/v1))*rlog(Abs(v1))*Power(sign(v1),2))/(2.*v1) + 
  (Power(M_PI,2)*v1f*hvs(-(v3/v1))*rlog(Abs(v1))*Power(sign(v1),2))/
   (2.*(-v1 + v3)) - (Power(M_PI,2)*v1i*hvs(-(v3/v1))*rlog(Abs(v1))*
     Power(sign(v1),2))/(2.*(-v1 + v3)) - 
  (Power(M_PI,2)*v3f*hvs(-(v3/v1))*rlog(Abs(v1))*Power(sign(v1),2))/
   (2.*(-v1 + v3)) + (Power(M_PI,2)*v3i*hvs(-(v3/v1))*rlog(Abs(v1))*
     Power(sign(v1),2))/(2.*(-v1 + v3)) - 
  (Power(M_PI,2)*v1f*hvs(-(v3/v1))*rlog(Abs(v1 - v3))*Power(sign(v1),2))/
   (2.*v1) + (Power(M_PI,2)*v1i*hvs(-(v3/v1))*rlog(Abs(v1 - v3))*
     Power(sign(v1),2))/(2.*v1) - 
  (Power(M_PI,2)*v1f*hvs(-(v3/v1))*rlog(Abs(v1 - v3))*Power(sign(v1),2))/
   (2.*(-v1 + v3)) + (Power(M_PI,2)*v1i*hvs(-(v3/v1))*rlog(Abs(v1 - v3))*
     Power(sign(v1),2))/(2.*(-v1 + v3)) + 
  (Power(M_PI,2)*v3f*hvs(-(v3/v1))*rlog(Abs(v1 - v3))*Power(sign(v1),2))/
   (2.*(-v1 + v3)) - (Power(M_PI,2)*v3i*hvs(-(v3/v1))*rlog(Abs(v1 - v3))*
     Power(sign(v1),2))/(2.*(-v1 + v3))
;
 return integrandEu6;
}  


==> anc/evaluate_pentagon/src/functions/f6Im.cpp <==

#include "../header.h"


double integrandIm6 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm6=  (Power(M_PI,3)*v1f*hvs(-v1)*hvs(-(v3/v1)))/(6.*v1) - 
  (Power(M_PI,3)*v1i*hvs(-v1)*hvs(-(v3/v1)))/(6.*v1) + 
  (Power(M_PI,3)*v1f*hvs(-v1)*hvs(-(v3/v1)))/(6.*(-v1 + v3)) - 
  (Power(M_PI,3)*v1i*hvs(-v1)*hvs(-(v3/v1)))/(6.*(-v1 + v3)) - 
  (Power(M_PI,3)*v3f*hvs(-v1)*hvs(-(v3/v1)))/(6.*(-v1 + v3)) + 
  (Power(M_PI,3)*v3i*hvs(-v1)*hvs(-(v3/v1)))/(6.*(-v1 + v3)) - 
  (Power(M_PI,3)*v1f*Power(hvs(-v1),3)*hvs(-(v3/v1)))/(6.*v1) + 
  (Power(M_PI,3)*v1i*Power(hvs(-v1),3)*hvs(-(v3/v1)))/(6.*v1) - 
  (Power(M_PI,3)*v1f*Power(hvs(-v1),3)*hvs(-(v3/v1)))/(6.*(-v1 + v3)) + 
  (Power(M_PI,3)*v1i*Power(hvs(-v1),3)*hvs(-(v3/v1)))/(6.*(-v1 + v3)) + 
  (Power(M_PI,3)*v3f*Power(hvs(-v1),3)*hvs(-(v3/v1)))/(6.*(-v1 + v3)) - 
  (Power(M_PI,3)*v3i*Power(hvs(-v1),3)*hvs(-(v3/v1)))/(6.*(-v1 + v3)) - 
  (Power(M_PI,3)*v1f*hvs(-(v3/v1))*hvs(-v1 + v3))/(6.*v1) + 
  (Power(M_PI,3)*v1i*hvs(-(v3/v1))*hvs(-v1 + v3))/(6.*v1) - 
  (Power(M_PI,3)*v1f*hvs(-(v3/v1))*hvs(-v1 + v3))/(6.*(-v1 + v3)) + 
  (Power(M_PI,3)*v1i*hvs(-(v3/v1))*hvs(-v1 + v3))/(6.*(-v1 + v3)) + 
  (Power(M_PI,3)*v3f*hvs(-(v3/v1))*hvs(-v1 + v3))/(6.*(-v1 + v3)) - 
  (Power(M_PI,3)*v3i*hvs(-(v3/v1))*hvs(-v1 + v3))/(6.*(-v1 + v3)) + 
  (Power(M_PI,3)*v1f*Power(hvs(-v1),2)*hvs(-(v3/v1))*hvs(-v1 + v3))/(2.*v1) - 
  (Power(M_PI,3)*v1i*Power(hvs(-v1),2)*hvs(-(v3/v1))*hvs(-v1 + v3))/(2.*v1) + 
  (Power(M_PI,3)*v1f*Power(hvs(-v1),2)*hvs(-(v3/v1))*hvs(-v1 + v3))/
   (2.*(-v1 + v3)) - (Power(M_PI,3)*v1i*Power(hvs(-v1),2)*hvs(-(v3/v1))*
     hvs(-v1 + v3))/(2.*(-v1 + v3)) - 
  (Power(M_PI,3)*v3f*Power(hvs(-v1),2)*hvs(-(v3/v1))*hvs(-v1 + v3))/
   (2.*(-v1 + v3)) + (Power(M_PI,3)*v3i*Power(hvs(-v1),2)*hvs(-(v3/v1))*
     hvs(-v1 + v3))/(2.*(-v1 + v3)) - 
  (Power(M_PI,3)*v1f*hvs(-v1)*hvs(-(v3/v1))*Power(hvs(-v1 + v3),2))/(2.*v1) + 
  (Power(M_PI,3)*v1i*hvs(-v1)*hvs(-(v3/v1))*Power(hvs(-v1 + v3),2))/(2.*v1) - 
  (Power(M_PI,3)*v1f*hvs(-v1)*hvs(-(v3/v1))*Power(hvs(-v1 + v3),2))/
   (2.*(-v1 + v3)) + (Power(M_PI,3)*v1i*hvs(-v1)*hvs(-(v3/v1))*
     Power(hvs(-v1 + v3),2))/(2.*(-v1 + v3)) + 
  (Power(M_PI,3)*v3f*hvs(-v1)*hvs(-(v3/v1))*Power(hvs(-v1 + v3),2))/
   (2.*(-v1 + v3)) - (Power(M_PI,3)*v3i*hvs(-v1)*hvs(-(v3/v1))*
     Power(hvs(-v1 + v3),2))/(2.*(-v1 + v3)) + 
  (Power(M_PI,3)*v1f*hvs(-(v3/v1))*Power(hvs(-v1 + v3),3))/(6.*v1) - 
  (Power(M_PI,3)*v1i*hvs(-(v3/v1))*Power(hvs(-v1 + v3),3))/(6.*v1) + 
  (Power(M_PI,3)*v1f*hvs(-(v3/v1))*Power(hvs(-v1 + v3),3))/(6.*(-v1 + v3)) - 
  (Power(M_PI,3)*v1i*hvs(-(v3/v1))*Power(hvs(-v1 + v3),3))/(6.*(-v1 + v3)) - 
  (Power(M_PI,3)*v3f*hvs(-(v3/v1))*Power(hvs(-v1 + v3),3))/(6.*(-v1 + v3)) + 
  (Power(M_PI,3)*v3i*hvs(-(v3/v1))*Power(hvs(-v1 + v3),3))/(6.*(-v1 + v3)) + 
  (M_PI*v1f*hvs(-v1)*hvs(-(v3/v1))*Power(rlog(Abs(v1)),2))/(2.*v1) - 
  (M_PI*v1i*hvs(-v1)*hvs(-(v3/v1))*Power(rlog(Abs(v1)),2))/(2.*v1) + 
  (M_PI*v1f*hvs(-v1)*hvs(-(v3/v1))*Power(rlog(Abs(v1)),2))/(2.*(-v1 + v3)) - 
  (M_PI*v1i*hvs(-v1)*hvs(-(v3/v1))*Power(rlog(Abs(v1)),2))/(2.*(-v1 + v3)) - 
  (M_PI*v3f*hvs(-v1)*hvs(-(v3/v1))*Power(rlog(Abs(v1)),2))/(2.*(-v1 + v3)) + 
  (M_PI*v3i*hvs(-v1)*hvs(-(v3/v1))*Power(rlog(Abs(v1)),2))/(2.*(-v1 + v3)) - 
  (M_PI*v1f*hvs(-(v3/v1))*hvs(-v1 + v3)*Power(rlog(Abs(v1)),2))/(2.*v1) + 
  (M_PI*v1i*hvs(-(v3/v1))*hvs(-v1 + v3)*Power(rlog(Abs(v1)),2))/(2.*v1) - 
  (M_PI*v1f*hvs(-(v3/v1))*hvs(-v1 + v3)*Power(rlog(Abs(v1)),2))/
   (2.*(-v1 + v3)) + (M_PI*v1i*hvs(-(v3/v1))*hvs(-v1 + v3)*
     Power(rlog(Abs(v1)),2))/(2.*(-v1 + v3)) + 
  (M_PI*v3f*hvs(-(v3/v1))*hvs(-v1 + v3)*Power(rlog(Abs(v1)),2))/
   (2.*(-v1 + v3)) - (M_PI*v3i*hvs(-(v3/v1))*hvs(-v1 + v3)*
     Power(rlog(Abs(v1)),2))/(2.*(-v1 + v3)) - 
  (M_PI*v1f*hvs(-v1)*hvs(-(v3/v1))*rlog(Abs(v1))*rlog(Abs(v1 - v3)))/v1 + 
  (M_PI*v1i*hvs(-v1)*hvs(-(v3/v1))*rlog(Abs(v1))*rlog(Abs(v1 - v3)))/v1 - 
  (M_PI*v1f*hvs(-v1)*hvs(-(v3/v1))*rlog(Abs(v1))*rlog(Abs(v1 - v3)))/
   (-v1 + v3) + (M_PI*v1i*hvs(-v1)*hvs(-(v3/v1))*rlog(Abs(v1))*
     rlog(Abs(v1 - v3)))/(-v1 + v3) + 
  (M_PI*v3f*hvs(-v1)*hvs(-(v3/v1))*rlog(Abs(v1))*rlog(Abs(v1 - v3)))/
   (-v1 + v3) - (M_PI*v3i*hvs(-v1)*hvs(-(v3/v1))*rlog(Abs(v1))*
     rlog(Abs(v1 - v3)))/(-v1 + v3) + 
  (M_PI*v1f*hvs(-(v3/v1))*hvs(-v1 + v3)*rlog(Abs(v1))*rlog(Abs(v1 - v3)))/v1 - 
  (M_PI*v1i*hvs(-(v3/v1))*hvs(-v1 + v3)*rlog(Abs(v1))*rlog(Abs(v1 - v3)))/v1 + 
  (M_PI*v1f*hvs(-(v3/v1))*hvs(-v1 + v3)*rlog(Abs(v1))*rlog(Abs(v1 - v3)))/
   (-v1 + v3) - (M_PI*v1i*hvs(-(v3/v1))*hvs(-v1 + v3)*rlog(Abs(v1))*
     rlog(Abs(v1 - v3)))/(-v1 + v3) - 
  (M_PI*v3f*hvs(-(v3/v1))*hvs(-v1 + v3)*rlog(Abs(v1))*rlog(Abs(v1 - v3)))/
   (-v1 + v3) + (M_PI*v3i*hvs(-(v3/v1))*hvs(-v1 + v3)*rlog(Abs(v1))*
     rlog(Abs(v1 - v3)))/(-v1 + v3) + 
  (M_PI*v1f*hvs(-v1)*hvs(-(v3/v1))*Power(rlog(Abs(v1 - v3)),2))/(2.*v1) - 
  (M_PI*v1i*hvs(-v1)*hvs(-(v3/v1))*Power(rlog(Abs(v1 - v3)),2))/(2.*v1) + 
  (M_PI*v1f*hvs(-v1)*hvs(-(v3/v1))*Power(rlog(Abs(v1 - v3)),2))/
   (2.*(-v1 + v3)) - (M_PI*v1i*hvs(-v1)*hvs(-(v3/v1))*
     Power(rlog(Abs(v1 - v3)),2))/(2.*(-v1 + v3)) - 
  (M_PI*v3f*hvs(-v1)*hvs(-(v3/v1))*Power(rlog(Abs(v1 - v3)),2))/
   (2.*(-v1 + v3)) + (M_PI*v3i*hvs(-v1)*hvs(-(v3/v1))*
     Power(rlog(Abs(v1 - v3)),2))/(2.*(-v1 + v3)) - 
  (M_PI*v1f*hvs(-(v3/v1))*hvs(-v1 + v3)*Power(rlog(Abs(v1 - v3)),2))/(2.*v1) + 
  (M_PI*v1i*hvs(-(v3/v1))*hvs(-v1 + v3)*Power(rlog(Abs(v1 - v3)),2))/(2.*v1) - 
  (M_PI*v1f*hvs(-(v3/v1))*hvs(-v1 + v3)*Power(rlog(Abs(v1 - v3)),2))/
   (2.*(-v1 + v3)) + (M_PI*v1i*hvs(-(v3/v1))*hvs(-v1 + v3)*
     Power(rlog(Abs(v1 - v3)),2))/(2.*(-v1 + v3)) + 
  (M_PI*v3f*hvs(-(v3/v1))*hvs(-v1 + v3)*Power(rlog(Abs(v1 - v3)),2))/
   (2.*(-v1 + v3)) - (M_PI*v3i*hvs(-(v3/v1))*hvs(-v1 + v3)*
     Power(rlog(Abs(v1 - v3)),2))/(2.*(-v1 + v3)) - 
  (Power(M_PI,3)*v1f*hvs(-(v3/v1))*sign(v1))/(6.*v1) + 
  (Power(M_PI,3)*v1i*hvs(-(v3/v1))*sign(v1))/(6.*v1) - 
  (Power(M_PI,3)*v1f*hvs(-(v3/v1))*sign(v1))/(6.*(-v1 + v3)) + 
  (Power(M_PI,3)*v1i*hvs(-(v3/v1))*sign(v1))/(6.*(-v1 + v3)) + 
  (Power(M_PI,3)*v3f*hvs(-(v3/v1))*sign(v1))/(6.*(-v1 + v3)) - 
  (Power(M_PI,3)*v3i*hvs(-(v3/v1))*sign(v1))/(6.*(-v1 + v3)) + 
  (Power(M_PI,3)*v1f*Power(hvs(-v1),2)*hvs(-(v3/v1))*sign(v1))/(2.*v1) - 
  (Power(M_PI,3)*v1i*Power(hvs(-v1),2)*hvs(-(v3/v1))*sign(v1))/(2.*v1) + 
  (Power(M_PI,3)*v1f*Power(hvs(-v1),2)*hvs(-(v3/v1))*sign(v1))/
   (2.*(-v1 + v3)) - (Power(M_PI,3)*v1i*Power(hvs(-v1),2)*hvs(-(v3/v1))*
     sign(v1))/(2.*(-v1 + v3)) - 
  (Power(M_PI,3)*v3f*Power(hvs(-v1),2)*hvs(-(v3/v1))*sign(v1))/
   (2.*(-v1 + v3)) + (Power(M_PI,3)*v3i*Power(hvs(-v1),2)*hvs(-(v3/v1))*
     sign(v1))/(2.*(-v1 + v3)) - 
  (Power(M_PI,3)*v1f*hvs(-v1)*hvs(-(v3/v1))*hvs(-v1 + v3)*sign(v1))/v1 + 
  (Power(M_PI,3)*v1i*hvs(-v1)*hvs(-(v3/v1))*hvs(-v1 + v3)*sign(v1))/v1 - 
  (Power(M_PI,3)*v1f*hvs(-v1)*hvs(-(v3/v1))*hvs(-v1 + v3)*sign(v1))/
   (-v1 + v3) + (Power(M_PI,3)*v1i*hvs(-v1)*hvs(-(v3/v1))*hvs(-v1 + v3)*
     sign(v1))/(-v1 + v3) + (Power(M_PI,3)*v3f*hvs(-v1)*hvs(-(v3/v1))*
     hvs(-v1 + v3)*sign(v1))/(-v1 + v3) - 
  (Power(M_PI,3)*v3i*hvs(-v1)*hvs(-(v3/v1))*hvs(-v1 + v3)*sign(v1))/
   (-v1 + v3) + (Power(M_PI,3)*v1f*hvs(-(v3/v1))*Power(hvs(-v1 + v3),2)*
     sign(v1))/(2.*v1) - (Power(M_PI,3)*v1i*hvs(-(v3/v1))*
     Power(hvs(-v1 + v3),2)*sign(v1))/(2.*v1) + 
  (Power(M_PI,3)*v1f*hvs(-(v3/v1))*Power(hvs(-v1 + v3),2)*sign(v1))/
   (2.*(-v1 + v3)) - (Power(M_PI,3)*v1i*hvs(-(v3/v1))*Power(hvs(-v1 + v3),2)*
     sign(v1))/(2.*(-v1 + v3)) - 
  (Power(M_PI,3)*v3f*hvs(-(v3/v1))*Power(hvs(-v1 + v3),2)*sign(v1))/
   (2.*(-v1 + v3)) + (Power(M_PI,3)*v3i*hvs(-(v3/v1))*Power(hvs(-v1 + v3),2)*
     sign(v1))/(2.*(-v1 + v3)) - 
  (M_PI*v1f*hvs(-(v3/v1))*Power(rlog(Abs(v1)),2)*sign(v1))/(2.*v1) + 
  (M_PI*v1i*hvs(-(v3/v1))*Power(rlog(Abs(v1)),2)*sign(v1))/(2.*v1) - 
  (M_PI*v1f*hvs(-(v3/v1))*Power(rlog(Abs(v1)),2)*sign(v1))/(2.*(-v1 + v3)) + 
  (M_PI*v1i*hvs(-(v3/v1))*Power(rlog(Abs(v1)),2)*sign(v1))/(2.*(-v1 + v3)) + 
  (M_PI*v3f*hvs(-(v3/v1))*Power(rlog(Abs(v1)),2)*sign(v1))/(2.*(-v1 + v3)) - 
  (M_PI*v3i*hvs(-(v3/v1))*Power(rlog(Abs(v1)),2)*sign(v1))/(2.*(-v1 + v3)) + 
  (M_PI*v1f*hvs(-(v3/v1))*rlog(Abs(v1))*rlog(Abs(v1 - v3))*sign(v1))/v1 - 
  (M_PI*v1i*hvs(-(v3/v1))*rlog(Abs(v1))*rlog(Abs(v1 - v3))*sign(v1))/v1 + 
  (M_PI*v1f*hvs(-(v3/v1))*rlog(Abs(v1))*rlog(Abs(v1 - v3))*sign(v1))/
   (-v1 + v3) - (M_PI*v1i*hvs(-(v3/v1))*rlog(Abs(v1))*rlog(Abs(v1 - v3))*
     sign(v1))/(-v1 + v3) - (M_PI*v3f*hvs(-(v3/v1))*rlog(Abs(v1))*
     rlog(Abs(v1 - v3))*sign(v1))/(-v1 + v3) + 
  (M_PI*v3i*hvs(-(v3/v1))*rlog(Abs(v1))*rlog(Abs(v1 - v3))*sign(v1))/
   (-v1 + v3) - (M_PI*v1f*hvs(-(v3/v1))*Power(rlog(Abs(v1 - v3)),2)*sign(v1))/
   (2.*v1) + (M_PI*v1i*hvs(-(v3/v1))*Power(rlog(Abs(v1 - v3)),2)*sign(v1))/
   (2.*v1) - (M_PI*v1f*hvs(-(v3/v1))*Power(rlog(Abs(v1 - v3)),2)*sign(v1))/
   (2.*(-v1 + v3)) + (M_PI*v1i*hvs(-(v3/v1))*Power(rlog(Abs(v1 - v3)),2)*
     sign(v1))/(2.*(-v1 + v3)) + 
  (M_PI*v3f*hvs(-(v3/v1))*Power(rlog(Abs(v1 - v3)),2)*sign(v1))/
   (2.*(-v1 + v3)) - (M_PI*v3i*hvs(-(v3/v1))*Power(rlog(Abs(v1 - v3)),2)*
     sign(v1))/(2.*(-v1 + v3)) - 
  (Power(M_PI,3)*v1f*hvs(-v1)*hvs(-(v3/v1))*Power(sign(v1),2))/(2.*v1) + 
  (Power(M_PI,3)*v1i*hvs(-v1)*hvs(-(v3/v1))*Power(sign(v1),2))/(2.*v1) - 
  (Power(M_PI,3)*v1f*hvs(-v1)*hvs(-(v3/v1))*Power(sign(v1),2))/
   (2.*(-v1 + v3)) + (Power(M_PI,3)*v1i*hvs(-v1)*hvs(-(v3/v1))*
     Power(sign(v1),2))/(2.*(-v1 + v3)) + 
  (Power(M_PI,3)*v3f*hvs(-v1)*hvs(-(v3/v1))*Power(sign(v1),2))/
   (2.*(-v1 + v3)) - (Power(M_PI,3)*v3i*hvs(-v1)*hvs(-(v3/v1))*
     Power(sign(v1),2))/(2.*(-v1 + v3)) + 
  (Power(M_PI,3)*v1f*hvs(-(v3/v1))*hvs(-v1 + v3)*Power(sign(v1),2))/(2.*v1) - 
  (Power(M_PI,3)*v1i*hvs(-(v3/v1))*hvs(-v1 + v3)*Power(sign(v1),2))/(2.*v1) + 
  (Power(M_PI,3)*v1f*hvs(-(v3/v1))*hvs(-v1 + v3)*Power(sign(v1),2))/
   (2.*(-v1 + v3)) - (Power(M_PI,3)*v1i*hvs(-(v3/v1))*hvs(-v1 + v3)*
     Power(sign(v1),2))/(2.*(-v1 + v3)) - 
  (Power(M_PI,3)*v3f*hvs(-(v3/v1))*hvs(-v1 + v3)*Power(sign(v1),2))/
   (2.*(-v1 + v3)) + (Power(M_PI,3)*v3i*hvs(-(v3/v1))*hvs(-v1 + v3)*
     Power(sign(v1),2))/(2.*(-v1 + v3)) + 
  (Power(M_PI,3)*v1f*hvs(-(v3/v1))*Power(sign(v1),3))/(6.*v1) - 
  (Power(M_PI,3)*v1i*hvs(-(v3/v1))*Power(sign(v1),3))/(6.*v1) + 
  (Power(M_PI,3)*v1f*hvs(-(v3/v1))*Power(sign(v1),3))/(6.*(-v1 + v3)) - 
  (Power(M_PI,3)*v1i*hvs(-(v3/v1))*Power(sign(v1),3))/(6.*(-v1 + v3)) - 
  (Power(M_PI,3)*v3f*hvs(-(v3/v1))*Power(sign(v1),3))/(6.*(-v1 + v3)) + 
  (Power(M_PI,3)*v3i*hvs(-(v3/v1))*Power(sign(v1),3))/(6.*(-v1 + v3))
;
 return integrandIm6;
}  


==> anc/evaluate_pentagon/src/functions/f6Re.cpp <==

#include "../header.h"


double integrandRe6 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe6=  -((v1f*hvs(-(v3/v1))*rLi(3,v1/(v1 - v3)))/v1) + 
  (v1i*hvs(-(v3/v1))*rLi(3,v1/(v1 - v3)))/v1 - 
  (v1f*hvs(-(v3/v1))*rLi(3,v1/(v1 - v3)))/(-v1 + v3) + 
  (v1i*hvs(-(v3/v1))*rLi(3,v1/(v1 - v3)))/(-v1 + v3) + 
  (v3f*hvs(-(v3/v1))*rLi(3,v1/(v1 - v3)))/(-v1 + v3) - 
  (v3i*hvs(-(v3/v1))*rLi(3,v1/(v1 - v3)))/(-v1 + v3) - 
  (v1f*hvs(v3/v1)*rLi(3,1 - v3/v1))/v1 + 
  (v1i*hvs(v3/v1)*rLi(3,1 - v3/v1))/v1 - 
  (v1f*hvs(v3/v1)*rLi(3,1 - v3/v1))/(-v1 + v3) + 
  (v1i*hvs(v3/v1)*rLi(3,1 - v3/v1))/(-v1 + v3) + 
  (v3f*hvs(v3/v1)*rLi(3,1 - v3/v1))/(-v1 + v3) - 
  (v3i*hvs(v3/v1)*rLi(3,1 - v3/v1))/(-v1 + v3) - 
  (Power(M_PI,2)*v1f*hvs(-(v3/v1))*rlog(Abs(v1)))/(6.*v1) + 
  (Power(M_PI,2)*v1i*hvs(-(v3/v1))*rlog(Abs(v1)))/(6.*v1) - 
  (Power(M_PI,2)*v1f*hvs(-(v3/v1))*rlog(Abs(v1)))/(6.*(-v1 + v3)) + 
  (Power(M_PI,2)*v1i*hvs(-(v3/v1))*rlog(Abs(v1)))/(6.*(-v1 + v3)) + 
  (Power(M_PI,2)*v3f*hvs(-(v3/v1))*rlog(Abs(v1)))/(6.*(-v1 + v3)) - 
  (Power(M_PI,2)*v3i*hvs(-(v3/v1))*rlog(Abs(v1)))/(6.*(-v1 + v3)) + 
  (Power(M_PI,2)*v1f*Power(hvs(-v1),2)*hvs(-(v3/v1))*rlog(Abs(v1)))/(2.*v1) - 
  (Power(M_PI,2)*v1i*Power(hvs(-v1),2)*hvs(-(v3/v1))*rlog(Abs(v1)))/(2.*v1) + 
  (Power(M_PI,2)*v1f*Power(hvs(-v1),2)*hvs(-(v3/v1))*rlog(Abs(v1)))/
   (2.*(-v1 + v3)) - (Power(M_PI,2)*v1i*Power(hvs(-v1),2)*hvs(-(v3/v1))*
     rlog(Abs(v1)))/(2.*(-v1 + v3)) - 
  (Power(M_PI,2)*v3f*Power(hvs(-v1),2)*hvs(-(v3/v1))*rlog(Abs(v1)))/
   (2.*(-v1 + v3)) + (Power(M_PI,2)*v3i*Power(hvs(-v1),2)*hvs(-(v3/v1))*
     rlog(Abs(v1)))/(2.*(-v1 + v3)) - 
  (Power(M_PI,2)*v1f*hvs(-v1)*hvs(-(v3/v1))*hvs(-v1 + v3)*rlog(Abs(v1)))/v1 + 
  (Power(M_PI,2)*v1i*hvs(-v1)*hvs(-(v3/v1))*hvs(-v1 + v3)*rlog(Abs(v1)))/v1 - 
  (Power(M_PI,2)*v1f*hvs(-v1)*hvs(-(v3/v1))*hvs(-v1 + v3)*rlog(Abs(v1)))/
   (-v1 + v3) + (Power(M_PI,2)*v1i*hvs(-v1)*hvs(-(v3/v1))*hvs(-v1 + v3)*
     rlog(Abs(v1)))/(-v1 + v3) + 
  (Power(M_PI,2)*v3f*hvs(-v1)*hvs(-(v3/v1))*hvs(-v1 + v3)*rlog(Abs(v1)))/
   (-v1 + v3) - (Power(M_PI,2)*v3i*hvs(-v1)*hvs(-(v3/v1))*hvs(-v1 + v3)*
     rlog(Abs(v1)))/(-v1 + v3) + 
  (Power(M_PI,2)*v1f*hvs(-(v3/v1))*Power(hvs(-v1 + v3),2)*rlog(Abs(v1)))/
   (2.*v1) - (Power(M_PI,2)*v1i*hvs(-(v3/v1))*Power(hvs(-v1 + v3),2)*
     rlog(Abs(v1)))/(2.*v1) + (Power(M_PI,2)*v1f*hvs(-(v3/v1))*
     Power(hvs(-v1 + v3),2)*rlog(Abs(v1)))/(2.*(-v1 + v3)) - 
  (Power(M_PI,2)*v1i*hvs(-(v3/v1))*Power(hvs(-v1 + v3),2)*rlog(Abs(v1)))/
   (2.*(-v1 + v3)) - (Power(M_PI,2)*v3f*hvs(-(v3/v1))*Power(hvs(-v1 + v3),2)*
     rlog(Abs(v1)))/(2.*(-v1 + v3)) + 
  (Power(M_PI,2)*v3i*hvs(-(v3/v1))*Power(hvs(-v1 + v3),2)*rlog(Abs(v1)))/
   (2.*(-v1 + v3)) - (v1f*hvs(-(v3/v1))*Power(rlog(Abs(v1)),3))/(6.*v1) + 
  (v1i*hvs(-(v3/v1))*Power(rlog(Abs(v1)),3))/(6.*v1) - 
  (v1f*hvs(-(v3/v1))*Power(rlog(Abs(v1)),3))/(6.*(-v1 + v3)) + 
  (v1i*hvs(-(v3/v1))*Power(rlog(Abs(v1)),3))/(6.*(-v1 + v3)) + 
  (v3f*hvs(-(v3/v1))*Power(rlog(Abs(v1)),3))/(6.*(-v1 + v3)) - 
  (v3i*hvs(-(v3/v1))*Power(rlog(Abs(v1)),3))/(6.*(-v1 + v3)) + 
  (Power(M_PI,2)*v1f*hvs(-(v3/v1))*rlog(Abs(v1 - v3)))/(6.*v1) - 
  (Power(M_PI,2)*v1i*hvs(-(v3/v1))*rlog(Abs(v1 - v3)))/(6.*v1) + 
  (Power(M_PI,2)*v1f*hvs(-(v3/v1))*rlog(Abs(v1 - v3)))/(6.*(-v1 + v3)) - 
  (Power(M_PI,2)*v1i*hvs(-(v3/v1))*rlog(Abs(v1 - v3)))/(6.*(-v1 + v3)) - 
  (Power(M_PI,2)*v3f*hvs(-(v3/v1))*rlog(Abs(v1 - v3)))/(6.*(-v1 + v3)) + 
  (Power(M_PI,2)*v3i*hvs(-(v3/v1))*rlog(Abs(v1 - v3)))/(6.*(-v1 + v3)) - 
  (Power(M_PI,2)*v1f*Power(hvs(-v1),2)*hvs(-(v3/v1))*rlog(Abs(v1 - v3)))/
   (2.*v1) + (Power(M_PI,2)*v1i*Power(hvs(-v1),2)*hvs(-(v3/v1))*
     rlog(Abs(v1 - v3)))/(2.*v1) - 
  (Power(M_PI,2)*v1f*Power(hvs(-v1),2)*hvs(-(v3/v1))*rlog(Abs(v1 - v3)))/
   (2.*(-v1 + v3)) + (Power(M_PI,2)*v1i*Power(hvs(-v1),2)*hvs(-(v3/v1))*
     rlog(Abs(v1 - v3)))/(2.*(-v1 + v3)) + 
  (Power(M_PI,2)*v3f*Power(hvs(-v1),2)*hvs(-(v3/v1))*rlog(Abs(v1 - v3)))/
   (2.*(-v1 + v3)) - (Power(M_PI,2)*v3i*Power(hvs(-v1),2)*hvs(-(v3/v1))*
     rlog(Abs(v1 - v3)))/(2.*(-v1 + v3)) + 
  (Power(M_PI,2)*v1f*hvs(-v1)*hvs(-(v3/v1))*hvs(-v1 + v3)*rlog(Abs(v1 - v3)))/
   v1 - (Power(M_PI,2)*v1i*hvs(-v1)*hvs(-(v3/v1))*hvs(-v1 + v3)*
     rlog(Abs(v1 - v3)))/v1 + (Power(M_PI,2)*v1f*hvs(-v1)*hvs(-(v3/v1))*
     hvs(-v1 + v3)*rlog(Abs(v1 - v3)))/(-v1 + v3) - 
  (Power(M_PI,2)*v1i*hvs(-v1)*hvs(-(v3/v1))*hvs(-v1 + v3)*rlog(Abs(v1 - v3)))/
   (-v1 + v3) - (Power(M_PI,2)*v3f*hvs(-v1)*hvs(-(v3/v1))*hvs(-v1 + v3)*
     rlog(Abs(v1 - v3)))/(-v1 + v3) + 
  (Power(M_PI,2)*v3i*hvs(-v1)*hvs(-(v3/v1))*hvs(-v1 + v3)*rlog(Abs(v1 - v3)))/
   (-v1 + v3) - (Power(M_PI,2)*v1f*hvs(-(v3/v1))*Power(hvs(-v1 + v3),2)*
     rlog(Abs(v1 - v3)))/(2.*v1) + 
  (Power(M_PI,2)*v1i*hvs(-(v3/v1))*Power(hvs(-v1 + v3),2)*rlog(Abs(v1 - v3)))/
   (2.*v1) - (Power(M_PI,2)*v1f*hvs(-(v3/v1))*Power(hvs(-v1 + v3),2)*
     rlog(Abs(v1 - v3)))/(2.*(-v1 + v3)) + 
  (Power(M_PI,2)*v1i*hvs(-(v3/v1))*Power(hvs(-v1 + v3),2)*rlog(Abs(v1 - v3)))/
   (2.*(-v1 + v3)) + (Power(M_PI,2)*v3f*hvs(-(v3/v1))*Power(hvs(-v1 + v3),2)*
     rlog(Abs(v1 - v3)))/(2.*(-v1 + v3)) - 
  (Power(M_PI,2)*v3i*hvs(-(v3/v1))*Power(hvs(-v1 + v3),2)*rlog(Abs(v1 - v3)))/
   (2.*(-v1 + v3)) + (v1f*hvs(-(v3/v1))*Power(rlog(Abs(v1)),2)*
     rlog(Abs(v1 - v3)))/(2.*v1) - 
  (v1i*hvs(-(v3/v1))*Power(rlog(Abs(v1)),2)*rlog(Abs(v1 - v3)))/(2.*v1) + 
  (v1f*hvs(-(v3/v1))*Power(rlog(Abs(v1)),2)*rlog(Abs(v1 - v3)))/
   (2.*(-v1 + v3)) - (v1i*hvs(-(v3/v1))*Power(rlog(Abs(v1)),2)*
     rlog(Abs(v1 - v3)))/(2.*(-v1 + v3)) - 
  (v3f*hvs(-(v3/v1))*Power(rlog(Abs(v1)),2)*rlog(Abs(v1 - v3)))/
   (2.*(-v1 + v3)) + (v3i*hvs(-(v3/v1))*Power(rlog(Abs(v1)),2)*
     rlog(Abs(v1 - v3)))/(2.*(-v1 + v3)) - 
  (v1f*hvs(-(v3/v1))*rlog(Abs(v1))*Power(rlog(Abs(v1 - v3)),2))/(2.*v1) + 
  (v1i*hvs(-(v3/v1))*rlog(Abs(v1))*Power(rlog(Abs(v1 - v3)),2))/(2.*v1) - 
  (v1f*hvs(-(v3/v1))*rlog(Abs(v1))*Power(rlog(Abs(v1 - v3)),2))/
   (2.*(-v1 + v3)) + (v1i*hvs(-(v3/v1))*rlog(Abs(v1))*
     Power(rlog(Abs(v1 - v3)),2))/(2.*(-v1 + v3)) + 
  (v3f*hvs(-(v3/v1))*rlog(Abs(v1))*Power(rlog(Abs(v1 - v3)),2))/
   (2.*(-v1 + v3)) - (v3i*hvs(-(v3/v1))*rlog(Abs(v1))*
     Power(rlog(Abs(v1 - v3)),2))/(2.*(-v1 + v3)) + 
  (v1f*hvs(-(v3/v1))*Power(rlog(Abs(v1 - v3)),3))/(6.*v1) - 
  (v1i*hvs(-(v3/v1))*Power(rlog(Abs(v1 - v3)),3))/(6.*v1) + 
  (v1f*hvs(-(v3/v1))*Power(rlog(Abs(v1 - v3)),3))/(6.*(-v1 + v3)) - 
  (v1i*hvs(-(v3/v1))*Power(rlog(Abs(v1 - v3)),3))/(6.*(-v1 + v3)) - 
  (v3f*hvs(-(v3/v1))*Power(rlog(Abs(v1 - v3)),3))/(6.*(-v1 + v3)) + 
  (v3i*hvs(-(v3/v1))*Power(rlog(Abs(v1 - v3)),3))/(6.*(-v1 + v3)) - 
  (Power(M_PI,2)*v1f*hvs(-v1)*hvs(-(v3/v1))*rlog(Abs(v1))*sign(v1))/v1 + 
  (Power(M_PI,2)*v1i*hvs(-v1)*hvs(-(v3/v1))*rlog(Abs(v1))*sign(v1))/v1 - 
  (Power(M_PI,2)*v1f*hvs(-v1)*hvs(-(v3/v1))*rlog(Abs(v1))*sign(v1))/
   (-v1 + v3) + (Power(M_PI,2)*v1i*hvs(-v1)*hvs(-(v3/v1))*rlog(Abs(v1))*
     sign(v1))/(-v1 + v3) + (Power(M_PI,2)*v3f*hvs(-v1)*hvs(-(v3/v1))*
     rlog(Abs(v1))*sign(v1))/(-v1 + v3) - 
  (Power(M_PI,2)*v3i*hvs(-v1)*hvs(-(v3/v1))*rlog(Abs(v1))*sign(v1))/
   (-v1 + v3) + (Power(M_PI,2)*v1f*hvs(-(v3/v1))*hvs(-v1 + v3)*rlog(Abs(v1))*
     sign(v1))/v1 - (Power(M_PI,2)*v1i*hvs(-(v3/v1))*hvs(-v1 + v3)*
     rlog(Abs(v1))*sign(v1))/v1 + 
  (Power(M_PI,2)*v1f*hvs(-(v3/v1))*hvs(-v1 + v3)*rlog(Abs(v1))*sign(v1))/
   (-v1 + v3) - (Power(M_PI,2)*v1i*hvs(-(v3/v1))*hvs(-v1 + v3)*rlog(Abs(v1))*
     sign(v1))/(-v1 + v3) - (Power(M_PI,2)*v3f*hvs(-(v3/v1))*hvs(-v1 + v3)*
     rlog(Abs(v1))*sign(v1))/(-v1 + v3) + 
  (Power(M_PI,2)*v3i*hvs(-(v3/v1))*hvs(-v1 + v3)*rlog(Abs(v1))*sign(v1))/
   (-v1 + v3) + (Power(M_PI,2)*v1f*hvs(-v1)*hvs(-(v3/v1))*rlog(Abs(v1 - v3))*
     sign(v1))/v1 - (Power(M_PI,2)*v1i*hvs(-v1)*hvs(-(v3/v1))*
     rlog(Abs(v1 - v3))*sign(v1))/v1 + 
  (Power(M_PI,2)*v1f*hvs(-v1)*hvs(-(v3/v1))*rlog(Abs(v1 - v3))*sign(v1))/
   (-v1 + v3) - (Power(M_PI,2)*v1i*hvs(-v1)*hvs(-(v3/v1))*rlog(Abs(v1 - v3))*
     sign(v1))/(-v1 + v3) - (Power(M_PI,2)*v3f*hvs(-v1)*hvs(-(v3/v1))*
     rlog(Abs(v1 - v3))*sign(v1))/(-v1 + v3) + 
  (Power(M_PI,2)*v3i*hvs(-v1)*hvs(-(v3/v1))*rlog(Abs(v1 - v3))*sign(v1))/
   (-v1 + v3) - (Power(M_PI,2)*v1f*hvs(-(v3/v1))*hvs(-v1 + v3)*
     rlog(Abs(v1 - v3))*sign(v1))/v1 + 
  (Power(M_PI,2)*v1i*hvs(-(v3/v1))*hvs(-v1 + v3)*rlog(Abs(v1 - v3))*sign(v1))/
   v1 - (Power(M_PI,2)*v1f*hvs(-(v3/v1))*hvs(-v1 + v3)*rlog(Abs(v1 - v3))*
     sign(v1))/(-v1 + v3) + (Power(M_PI,2)*v1i*hvs(-(v3/v1))*hvs(-v1 + v3)*
     rlog(Abs(v1 - v3))*sign(v1))/(-v1 + v3) + 
  (Power(M_PI,2)*v3f*hvs(-(v3/v1))*hvs(-v1 + v3)*rlog(Abs(v1 - v3))*sign(v1))/
   (-v1 + v3) - (Power(M_PI,2)*v3i*hvs(-(v3/v1))*hvs(-v1 + v3)*
     rlog(Abs(v1 - v3))*sign(v1))/(-v1 + v3) + 
  (Power(M_PI,2)*v1f*hvs(-(v3/v1))*rlog(Abs(v1))*Power(sign(v1),2))/(2.*v1) - 
  (Power(M_PI,2)*v1i*hvs(-(v3/v1))*rlog(Abs(v1))*Power(sign(v1),2))/(2.*v1) + 
  (Power(M_PI,2)*v1f*hvs(-(v3/v1))*rlog(Abs(v1))*Power(sign(v1),2))/
   (2.*(-v1 + v3)) - (Power(M_PI,2)*v1i*hvs(-(v3/v1))*rlog(Abs(v1))*
     Power(sign(v1),2))/(2.*(-v1 + v3)) - 
  (Power(M_PI,2)*v3f*hvs(-(v3/v1))*rlog(Abs(v1))*Power(sign(v1),2))/
   (2.*(-v1 + v3)) + (Power(M_PI,2)*v3i*hvs(-(v3/v1))*rlog(Abs(v1))*
     Power(sign(v1),2))/(2.*(-v1 + v3)) - 
  (Power(M_PI,2)*v1f*hvs(-(v3/v1))*rlog(Abs(v1 - v3))*Power(sign(v1),2))/
   (2.*v1) + (Power(M_PI,2)*v1i*hvs(-(v3/v1))*rlog(Abs(v1 - v3))*
     Power(sign(v1),2))/(2.*v1) - 
  (Power(M_PI,2)*v1f*hvs(-(v3/v1))*rlog(Abs(v1 - v3))*Power(sign(v1),2))/
   (2.*(-v1 + v3)) + (Power(M_PI,2)*v1i*hvs(-(v3/v1))*rlog(Abs(v1 - v3))*
     Power(sign(v1),2))/(2.*(-v1 + v3)) + 
  (Power(M_PI,2)*v3f*hvs(-(v3/v1))*rlog(Abs(v1 - v3))*Power(sign(v1),2))/
   (2.*(-v1 + v3)) - (Power(M_PI,2)*v3i*hvs(-(v3/v1))*rlog(Abs(v1 - v3))*
     Power(sign(v1),2))/(2.*(-v1 + v3))
;
 return integrandRe6;
}  


==> anc/evaluate_pentagon/src/functions/f7Eu.cpp <==

#include "../header.h"


double integrandEu7 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu7=  -((v2f*hvs(-(v4/v2))*rLi(3,v2/(v2 - v4)))/v2) + 
  (v2i*hvs(-(v4/v2))*rLi(3,v2/(v2 - v4)))/v2 - 
  (v2f*hvs(-(v4/v2))*rLi(3,v2/(v2 - v4)))/(-v2 + v4) + 
  (v2i*hvs(-(v4/v2))*rLi(3,v2/(v2 - v4)))/(-v2 + v4) + 
  (v4f*hvs(-(v4/v2))*rLi(3,v2/(v2 - v4)))/(-v2 + v4) - 
  (v4i*hvs(-(v4/v2))*rLi(3,v2/(v2 - v4)))/(-v2 + v4) - 
  (v2f*hvs(v4/v2)*rLi(3,1 - v4/v2))/v2 + 
  (v2i*hvs(v4/v2)*rLi(3,1 - v4/v2))/v2 - 
  (v2f*hvs(v4/v2)*rLi(3,1 - v4/v2))/(-v2 + v4) + 
  (v2i*hvs(v4/v2)*rLi(3,1 - v4/v2))/(-v2 + v4) + 
  (v4f*hvs(v4/v2)*rLi(3,1 - v4/v2))/(-v2 + v4) - 
  (v4i*hvs(v4/v2)*rLi(3,1 - v4/v2))/(-v2 + v4) - 
  (Power(M_PI,2)*v2f*hvs(-(v4/v2))*rlog(Abs(v2)))/(6.*v2) + 
  (Power(M_PI,2)*v2i*hvs(-(v4/v2))*rlog(Abs(v2)))/(6.*v2) - 
  (Power(M_PI,2)*v2f*hvs(-(v4/v2))*rlog(Abs(v2)))/(6.*(-v2 + v4)) + 
  (Power(M_PI,2)*v2i*hvs(-(v4/v2))*rlog(Abs(v2)))/(6.*(-v2 + v4)) + 
  (Power(M_PI,2)*v4f*hvs(-(v4/v2))*rlog(Abs(v2)))/(6.*(-v2 + v4)) - 
  (Power(M_PI,2)*v4i*hvs(-(v4/v2))*rlog(Abs(v2)))/(6.*(-v2 + v4)) + 
  (Power(M_PI,2)*v2f*Power(hvs(-v2),2)*hvs(-(v4/v2))*rlog(Abs(v2)))/(2.*v2) - 
  (Power(M_PI,2)*v2i*Power(hvs(-v2),2)*hvs(-(v4/v2))*rlog(Abs(v2)))/(2.*v2) + 
  (Power(M_PI,2)*v2f*Power(hvs(-v2),2)*hvs(-(v4/v2))*rlog(Abs(v2)))/
   (2.*(-v2 + v4)) - (Power(M_PI,2)*v2i*Power(hvs(-v2),2)*hvs(-(v4/v2))*
     rlog(Abs(v2)))/(2.*(-v2 + v4)) - 
  (Power(M_PI,2)*v4f*Power(hvs(-v2),2)*hvs(-(v4/v2))*rlog(Abs(v2)))/
   (2.*(-v2 + v4)) + (Power(M_PI,2)*v4i*Power(hvs(-v2),2)*hvs(-(v4/v2))*
     rlog(Abs(v2)))/(2.*(-v2 + v4)) - 
  (Power(M_PI,2)*v2f*hvs(-v2)*hvs(-(v4/v2))*hvs(-v2 + v4)*rlog(Abs(v2)))/v2 + 
  (Power(M_PI,2)*v2i*hvs(-v2)*hvs(-(v4/v2))*hvs(-v2 + v4)*rlog(Abs(v2)))/v2 - 
  (Power(M_PI,2)*v2f*hvs(-v2)*hvs(-(v4/v2))*hvs(-v2 + v4)*rlog(Abs(v2)))/
   (-v2 + v4) + (Power(M_PI,2)*v2i*hvs(-v2)*hvs(-(v4/v2))*hvs(-v2 + v4)*
     rlog(Abs(v2)))/(-v2 + v4) + 
  (Power(M_PI,2)*v4f*hvs(-v2)*hvs(-(v4/v2))*hvs(-v2 + v4)*rlog(Abs(v2)))/
   (-v2 + v4) - (Power(M_PI,2)*v4i*hvs(-v2)*hvs(-(v4/v2))*hvs(-v2 + v4)*
     rlog(Abs(v2)))/(-v2 + v4) + 
  (Power(M_PI,2)*v2f*hvs(-(v4/v2))*Power(hvs(-v2 + v4),2)*rlog(Abs(v2)))/
   (2.*v2) - (Power(M_PI,2)*v2i*hvs(-(v4/v2))*Power(hvs(-v2 + v4),2)*
     rlog(Abs(v2)))/(2.*v2) + (Power(M_PI,2)*v2f*hvs(-(v4/v2))*
     Power(hvs(-v2 + v4),2)*rlog(Abs(v2)))/(2.*(-v2 + v4)) - 
  (Power(M_PI,2)*v2i*hvs(-(v4/v2))*Power(hvs(-v2 + v4),2)*rlog(Abs(v2)))/
   (2.*(-v2 + v4)) - (Power(M_PI,2)*v4f*hvs(-(v4/v2))*Power(hvs(-v2 + v4),2)*
     rlog(Abs(v2)))/(2.*(-v2 + v4)) + 
  (Power(M_PI,2)*v4i*hvs(-(v4/v2))*Power(hvs(-v2 + v4),2)*rlog(Abs(v2)))/
   (2.*(-v2 + v4)) - (v2f*hvs(-(v4/v2))*Power(rlog(Abs(v2)),3))/(6.*v2) + 
  (v2i*hvs(-(v4/v2))*Power(rlog(Abs(v2)),3))/(6.*v2) - 
  (v2f*hvs(-(v4/v2))*Power(rlog(Abs(v2)),3))/(6.*(-v2 + v4)) + 
  (v2i*hvs(-(v4/v2))*Power(rlog(Abs(v2)),3))/(6.*(-v2 + v4)) + 
  (v4f*hvs(-(v4/v2))*Power(rlog(Abs(v2)),3))/(6.*(-v2 + v4)) - 
  (v4i*hvs(-(v4/v2))*Power(rlog(Abs(v2)),3))/(6.*(-v2 + v4)) + 
  (Power(M_PI,2)*v2f*hvs(-(v4/v2))*rlog(Abs(v2 - v4)))/(6.*v2) - 
  (Power(M_PI,2)*v2i*hvs(-(v4/v2))*rlog(Abs(v2 - v4)))/(6.*v2) + 
  (Power(M_PI,2)*v2f*hvs(-(v4/v2))*rlog(Abs(v2 - v4)))/(6.*(-v2 + v4)) - 
  (Power(M_PI,2)*v2i*hvs(-(v4/v2))*rlog(Abs(v2 - v4)))/(6.*(-v2 + v4)) - 
  (Power(M_PI,2)*v4f*hvs(-(v4/v2))*rlog(Abs(v2 - v4)))/(6.*(-v2 + v4)) + 
  (Power(M_PI,2)*v4i*hvs(-(v4/v2))*rlog(Abs(v2 - v4)))/(6.*(-v2 + v4)) - 
  (Power(M_PI,2)*v2f*Power(hvs(-v2),2)*hvs(-(v4/v2))*rlog(Abs(v2 - v4)))/
   (2.*v2) + (Power(M_PI,2)*v2i*Power(hvs(-v2),2)*hvs(-(v4/v2))*
     rlog(Abs(v2 - v4)))/(2.*v2) - 
  (Power(M_PI,2)*v2f*Power(hvs(-v2),2)*hvs(-(v4/v2))*rlog(Abs(v2 - v4)))/
   (2.*(-v2 + v4)) + (Power(M_PI,2)*v2i*Power(hvs(-v2),2)*hvs(-(v4/v2))*
     rlog(Abs(v2 - v4)))/(2.*(-v2 + v4)) + 
  (Power(M_PI,2)*v4f*Power(hvs(-v2),2)*hvs(-(v4/v2))*rlog(Abs(v2 - v4)))/
   (2.*(-v2 + v4)) - (Power(M_PI,2)*v4i*Power(hvs(-v2),2)*hvs(-(v4/v2))*
     rlog(Abs(v2 - v4)))/(2.*(-v2 + v4)) + 
  (Power(M_PI,2)*v2f*hvs(-v2)*hvs(-(v4/v2))*hvs(-v2 + v4)*rlog(Abs(v2 - v4)))/
   v2 - (Power(M_PI,2)*v2i*hvs(-v2)*hvs(-(v4/v2))*hvs(-v2 + v4)*
     rlog(Abs(v2 - v4)))/v2 + (Power(M_PI,2)*v2f*hvs(-v2)*hvs(-(v4/v2))*
     hvs(-v2 + v4)*rlog(Abs(v2 - v4)))/(-v2 + v4) - 
  (Power(M_PI,2)*v2i*hvs(-v2)*hvs(-(v4/v2))*hvs(-v2 + v4)*rlog(Abs(v2 - v4)))/
   (-v2 + v4) - (Power(M_PI,2)*v4f*hvs(-v2)*hvs(-(v4/v2))*hvs(-v2 + v4)*
     rlog(Abs(v2 - v4)))/(-v2 + v4) + 
  (Power(M_PI,2)*v4i*hvs(-v2)*hvs(-(v4/v2))*hvs(-v2 + v4)*rlog(Abs(v2 - v4)))/
   (-v2 + v4) - (Power(M_PI,2)*v2f*hvs(-(v4/v2))*Power(hvs(-v2 + v4),2)*
     rlog(Abs(v2 - v4)))/(2.*v2) + 
  (Power(M_PI,2)*v2i*hvs(-(v4/v2))*Power(hvs(-v2 + v4),2)*rlog(Abs(v2 - v4)))/
   (2.*v2) - (Power(M_PI,2)*v2f*hvs(-(v4/v2))*Power(hvs(-v2 + v4),2)*
     rlog(Abs(v2 - v4)))/(2.*(-v2 + v4)) + 
  (Power(M_PI,2)*v2i*hvs(-(v4/v2))*Power(hvs(-v2 + v4),2)*rlog(Abs(v2 - v4)))/
   (2.*(-v2 + v4)) + (Power(M_PI,2)*v4f*hvs(-(v4/v2))*Power(hvs(-v2 + v4),2)*
     rlog(Abs(v2 - v4)))/(2.*(-v2 + v4)) - 
  (Power(M_PI,2)*v4i*hvs(-(v4/v2))*Power(hvs(-v2 + v4),2)*rlog(Abs(v2 - v4)))/
   (2.*(-v2 + v4)) + (v2f*hvs(-(v4/v2))*Power(rlog(Abs(v2)),2)*
     rlog(Abs(v2 - v4)))/(2.*v2) - 
  (v2i*hvs(-(v4/v2))*Power(rlog(Abs(v2)),2)*rlog(Abs(v2 - v4)))/(2.*v2) + 
  (v2f*hvs(-(v4/v2))*Power(rlog(Abs(v2)),2)*rlog(Abs(v2 - v4)))/
   (2.*(-v2 + v4)) - (v2i*hvs(-(v4/v2))*Power(rlog(Abs(v2)),2)*
     rlog(Abs(v2 - v4)))/(2.*(-v2 + v4)) - 
  (v4f*hvs(-(v4/v2))*Power(rlog(Abs(v2)),2)*rlog(Abs(v2 - v4)))/
   (2.*(-v2 + v4)) + (v4i*hvs(-(v4/v2))*Power(rlog(Abs(v2)),2)*
     rlog(Abs(v2 - v4)))/(2.*(-v2 + v4)) - 
  (v2f*hvs(-(v4/v2))*rlog(Abs(v2))*Power(rlog(Abs(v2 - v4)),2))/(2.*v2) + 
  (v2i*hvs(-(v4/v2))*rlog(Abs(v2))*Power(rlog(Abs(v2 - v4)),2))/(2.*v2) - 
  (v2f*hvs(-(v4/v2))*rlog(Abs(v2))*Power(rlog(Abs(v2 - v4)),2))/
   (2.*(-v2 + v4)) + (v2i*hvs(-(v4/v2))*rlog(Abs(v2))*
     Power(rlog(Abs(v2 - v4)),2))/(2.*(-v2 + v4)) + 
  (v4f*hvs(-(v4/v2))*rlog(Abs(v2))*Power(rlog(Abs(v2 - v4)),2))/
   (2.*(-v2 + v4)) - (v4i*hvs(-(v4/v2))*rlog(Abs(v2))*
     Power(rlog(Abs(v2 - v4)),2))/(2.*(-v2 + v4)) + 
  (v2f*hvs(-(v4/v2))*Power(rlog(Abs(v2 - v4)),3))/(6.*v2) - 
  (v2i*hvs(-(v4/v2))*Power(rlog(Abs(v2 - v4)),3))/(6.*v2) + 
  (v2f*hvs(-(v4/v2))*Power(rlog(Abs(v2 - v4)),3))/(6.*(-v2 + v4)) - 
  (v2i*hvs(-(v4/v2))*Power(rlog(Abs(v2 - v4)),3))/(6.*(-v2 + v4)) - 
  (v4f*hvs(-(v4/v2))*Power(rlog(Abs(v2 - v4)),3))/(6.*(-v2 + v4)) + 
  (v4i*hvs(-(v4/v2))*Power(rlog(Abs(v2 - v4)),3))/(6.*(-v2 + v4)) - 
  (Power(M_PI,2)*v2f*hvs(-v2)*hvs(-(v4/v2))*rlog(Abs(v2))*sign(v2))/v2 + 
  (Power(M_PI,2)*v2i*hvs(-v2)*hvs(-(v4/v2))*rlog(Abs(v2))*sign(v2))/v2 - 
  (Power(M_PI,2)*v2f*hvs(-v2)*hvs(-(v4/v2))*rlog(Abs(v2))*sign(v2))/
   (-v2 + v4) + (Power(M_PI,2)*v2i*hvs(-v2)*hvs(-(v4/v2))*rlog(Abs(v2))*
     sign(v2))/(-v2 + v4) + (Power(M_PI,2)*v4f*hvs(-v2)*hvs(-(v4/v2))*
     rlog(Abs(v2))*sign(v2))/(-v2 + v4) - 
  (Power(M_PI,2)*v4i*hvs(-v2)*hvs(-(v4/v2))*rlog(Abs(v2))*sign(v2))/
   (-v2 + v4) + (Power(M_PI,2)*v2f*hvs(-(v4/v2))*hvs(-v2 + v4)*rlog(Abs(v2))*
     sign(v2))/v2 - (Power(M_PI,2)*v2i*hvs(-(v4/v2))*hvs(-v2 + v4)*
     rlog(Abs(v2))*sign(v2))/v2 + 
  (Power(M_PI,2)*v2f*hvs(-(v4/v2))*hvs(-v2 + v4)*rlog(Abs(v2))*sign(v2))/
   (-v2 + v4) - (Power(M_PI,2)*v2i*hvs(-(v4/v2))*hvs(-v2 + v4)*rlog(Abs(v2))*
     sign(v2))/(-v2 + v4) - (Power(M_PI,2)*v4f*hvs(-(v4/v2))*hvs(-v2 + v4)*
     rlog(Abs(v2))*sign(v2))/(-v2 + v4) + 
  (Power(M_PI,2)*v4i*hvs(-(v4/v2))*hvs(-v2 + v4)*rlog(Abs(v2))*sign(v2))/
   (-v2 + v4) + (Power(M_PI,2)*v2f*hvs(-v2)*hvs(-(v4/v2))*rlog(Abs(v2 - v4))*
     sign(v2))/v2 - (Power(M_PI,2)*v2i*hvs(-v2)*hvs(-(v4/v2))*
     rlog(Abs(v2 - v4))*sign(v2))/v2 + 
  (Power(M_PI,2)*v2f*hvs(-v2)*hvs(-(v4/v2))*rlog(Abs(v2 - v4))*sign(v2))/
   (-v2 + v4) - (Power(M_PI,2)*v2i*hvs(-v2)*hvs(-(v4/v2))*rlog(Abs(v2 - v4))*
     sign(v2))/(-v2 + v4) - (Power(M_PI,2)*v4f*hvs(-v2)*hvs(-(v4/v2))*
     rlog(Abs(v2 - v4))*sign(v2))/(-v2 + v4) + 
  (Power(M_PI,2)*v4i*hvs(-v2)*hvs(-(v4/v2))*rlog(Abs(v2 - v4))*sign(v2))/
   (-v2 + v4) - (Power(M_PI,2)*v2f*hvs(-(v4/v2))*hvs(-v2 + v4)*
     rlog(Abs(v2 - v4))*sign(v2))/v2 + 
  (Power(M_PI,2)*v2i*hvs(-(v4/v2))*hvs(-v2 + v4)*rlog(Abs(v2 - v4))*sign(v2))/
   v2 - (Power(M_PI,2)*v2f*hvs(-(v4/v2))*hvs(-v2 + v4)*rlog(Abs(v2 - v4))*
     sign(v2))/(-v2 + v4) + (Power(M_PI,2)*v2i*hvs(-(v4/v2))*hvs(-v2 + v4)*
     rlog(Abs(v2 - v4))*sign(v2))/(-v2 + v4) + 
  (Power(M_PI,2)*v4f*hvs(-(v4/v2))*hvs(-v2 + v4)*rlog(Abs(v2 - v4))*sign(v2))/
   (-v2 + v4) - (Power(M_PI,2)*v4i*hvs(-(v4/v2))*hvs(-v2 + v4)*
     rlog(Abs(v2 - v4))*sign(v2))/(-v2 + v4) + 
  (Power(M_PI,2)*v2f*hvs(-(v4/v2))*rlog(Abs(v2))*Power(sign(v2),2))/(2.*v2) - 
  (Power(M_PI,2)*v2i*hvs(-(v4/v2))*rlog(Abs(v2))*Power(sign(v2),2))/(2.*v2) + 
  (Power(M_PI,2)*v2f*hvs(-(v4/v2))*rlog(Abs(v2))*Power(sign(v2),2))/
   (2.*(-v2 + v4)) - (Power(M_PI,2)*v2i*hvs(-(v4/v2))*rlog(Abs(v2))*
     Power(sign(v2),2))/(2.*(-v2 + v4)) - 
  (Power(M_PI,2)*v4f*hvs(-(v4/v2))*rlog(Abs(v2))*Power(sign(v2),2))/
   (2.*(-v2 + v4)) + (Power(M_PI,2)*v4i*hvs(-(v4/v2))*rlog(Abs(v2))*
     Power(sign(v2),2))/(2.*(-v2 + v4)) - 
  (Power(M_PI,2)*v2f*hvs(-(v4/v2))*rlog(Abs(v2 - v4))*Power(sign(v2),2))/
   (2.*v2) + (Power(M_PI,2)*v2i*hvs(-(v4/v2))*rlog(Abs(v2 - v4))*
     Power(sign(v2),2))/(2.*v2) - 
  (Power(M_PI,2)*v2f*hvs(-(v4/v2))*rlog(Abs(v2 - v4))*Power(sign(v2),2))/
   (2.*(-v2 + v4)) + (Power(M_PI,2)*v2i*hvs(-(v4/v2))*rlog(Abs(v2 - v4))*
     Power(sign(v2),2))/(2.*(-v2 + v4)) + 
  (Power(M_PI,2)*v4f*hvs(-(v4/v2))*rlog(Abs(v2 - v4))*Power(sign(v2),2))/
   (2.*(-v2 + v4)) - (Power(M_PI,2)*v4i*hvs(-(v4/v2))*rlog(Abs(v2 - v4))*
     Power(sign(v2),2))/(2.*(-v2 + v4))
;
 return integrandEu7;
}  


==> anc/evaluate_pentagon/src/functions/f7Im.cpp <==

#include "../header.h"


double integrandIm7 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm7=  (Power(M_PI,3)*v2f*hvs(-v2)*hvs(-(v4/v2)))/(6.*v2) - 
  (Power(M_PI,3)*v2i*hvs(-v2)*hvs(-(v4/v2)))/(6.*v2) + 
  (Power(M_PI,3)*v2f*hvs(-v2)*hvs(-(v4/v2)))/(6.*(-v2 + v4)) - 
  (Power(M_PI,3)*v2i*hvs(-v2)*hvs(-(v4/v2)))/(6.*(-v2 + v4)) - 
  (Power(M_PI,3)*v4f*hvs(-v2)*hvs(-(v4/v2)))/(6.*(-v2 + v4)) + 
  (Power(M_PI,3)*v4i*hvs(-v2)*hvs(-(v4/v2)))/(6.*(-v2 + v4)) - 
  (Power(M_PI,3)*v2f*Power(hvs(-v2),3)*hvs(-(v4/v2)))/(6.*v2) + 
  (Power(M_PI,3)*v2i*Power(hvs(-v2),3)*hvs(-(v4/v2)))/(6.*v2) - 
  (Power(M_PI,3)*v2f*Power(hvs(-v2),3)*hvs(-(v4/v2)))/(6.*(-v2 + v4)) + 
  (Power(M_PI,3)*v2i*Power(hvs(-v2),3)*hvs(-(v4/v2)))/(6.*(-v2 + v4)) + 
  (Power(M_PI,3)*v4f*Power(hvs(-v2),3)*hvs(-(v4/v2)))/(6.*(-v2 + v4)) - 
  (Power(M_PI,3)*v4i*Power(hvs(-v2),3)*hvs(-(v4/v2)))/(6.*(-v2 + v4)) - 
  (Power(M_PI,3)*v2f*hvs(-(v4/v2))*hvs(-v2 + v4))/(6.*v2) + 
  (Power(M_PI,3)*v2i*hvs(-(v4/v2))*hvs(-v2 + v4))/(6.*v2) - 
  (Power(M_PI,3)*v2f*hvs(-(v4/v2))*hvs(-v2 + v4))/(6.*(-v2 + v4)) + 
  (Power(M_PI,3)*v2i*hvs(-(v4/v2))*hvs(-v2 + v4))/(6.*(-v2 + v4)) + 
  (Power(M_PI,3)*v4f*hvs(-(v4/v2))*hvs(-v2 + v4))/(6.*(-v2 + v4)) - 
  (Power(M_PI,3)*v4i*hvs(-(v4/v2))*hvs(-v2 + v4))/(6.*(-v2 + v4)) + 
  (Power(M_PI,3)*v2f*Power(hvs(-v2),2)*hvs(-(v4/v2))*hvs(-v2 + v4))/(2.*v2) - 
  (Power(M_PI,3)*v2i*Power(hvs(-v2),2)*hvs(-(v4/v2))*hvs(-v2 + v4))/(2.*v2) + 
  (Power(M_PI,3)*v2f*Power(hvs(-v2),2)*hvs(-(v4/v2))*hvs(-v2 + v4))/
   (2.*(-v2 + v4)) - (Power(M_PI,3)*v2i*Power(hvs(-v2),2)*hvs(-(v4/v2))*
     hvs(-v2 + v4))/(2.*(-v2 + v4)) - 
  (Power(M_PI,3)*v4f*Power(hvs(-v2),2)*hvs(-(v4/v2))*hvs(-v2 + v4))/
   (2.*(-v2 + v4)) + (Power(M_PI,3)*v4i*Power(hvs(-v2),2)*hvs(-(v4/v2))*
     hvs(-v2 + v4))/(2.*(-v2 + v4)) - 
  (Power(M_PI,3)*v2f*hvs(-v2)*hvs(-(v4/v2))*Power(hvs(-v2 + v4),2))/(2.*v2) + 
  (Power(M_PI,3)*v2i*hvs(-v2)*hvs(-(v4/v2))*Power(hvs(-v2 + v4),2))/(2.*v2) - 
  (Power(M_PI,3)*v2f*hvs(-v2)*hvs(-(v4/v2))*Power(hvs(-v2 + v4),2))/
   (2.*(-v2 + v4)) + (Power(M_PI,3)*v2i*hvs(-v2)*hvs(-(v4/v2))*
     Power(hvs(-v2 + v4),2))/(2.*(-v2 + v4)) + 
  (Power(M_PI,3)*v4f*hvs(-v2)*hvs(-(v4/v2))*Power(hvs(-v2 + v4),2))/
   (2.*(-v2 + v4)) - (Power(M_PI,3)*v4i*hvs(-v2)*hvs(-(v4/v2))*
     Power(hvs(-v2 + v4),2))/(2.*(-v2 + v4)) + 
  (Power(M_PI,3)*v2f*hvs(-(v4/v2))*Power(hvs(-v2 + v4),3))/(6.*v2) - 
  (Power(M_PI,3)*v2i*hvs(-(v4/v2))*Power(hvs(-v2 + v4),3))/(6.*v2) + 
  (Power(M_PI,3)*v2f*hvs(-(v4/v2))*Power(hvs(-v2 + v4),3))/(6.*(-v2 + v4)) - 
  (Power(M_PI,3)*v2i*hvs(-(v4/v2))*Power(hvs(-v2 + v4),3))/(6.*(-v2 + v4)) - 
  (Power(M_PI,3)*v4f*hvs(-(v4/v2))*Power(hvs(-v2 + v4),3))/(6.*(-v2 + v4)) + 
  (Power(M_PI,3)*v4i*hvs(-(v4/v2))*Power(hvs(-v2 + v4),3))/(6.*(-v2 + v4)) + 
  (M_PI*v2f*hvs(-v2)*hvs(-(v4/v2))*Power(rlog(Abs(v2)),2))/(2.*v2) - 
  (M_PI*v2i*hvs(-v2)*hvs(-(v4/v2))*Power(rlog(Abs(v2)),2))/(2.*v2) + 
  (M_PI*v2f*hvs(-v2)*hvs(-(v4/v2))*Power(rlog(Abs(v2)),2))/(2.*(-v2 + v4)) - 
  (M_PI*v2i*hvs(-v2)*hvs(-(v4/v2))*Power(rlog(Abs(v2)),2))/(2.*(-v2 + v4)) - 
  (M_PI*v4f*hvs(-v2)*hvs(-(v4/v2))*Power(rlog(Abs(v2)),2))/(2.*(-v2 + v4)) + 
  (M_PI*v4i*hvs(-v2)*hvs(-(v4/v2))*Power(rlog(Abs(v2)),2))/(2.*(-v2 + v4)) - 
  (M_PI*v2f*hvs(-(v4/v2))*hvs(-v2 + v4)*Power(rlog(Abs(v2)),2))/(2.*v2) + 
  (M_PI*v2i*hvs(-(v4/v2))*hvs(-v2 + v4)*Power(rlog(Abs(v2)),2))/(2.*v2) - 
  (M_PI*v2f*hvs(-(v4/v2))*hvs(-v2 + v4)*Power(rlog(Abs(v2)),2))/
   (2.*(-v2 + v4)) + (M_PI*v2i*hvs(-(v4/v2))*hvs(-v2 + v4)*
     Power(rlog(Abs(v2)),2))/(2.*(-v2 + v4)) + 
  (M_PI*v4f*hvs(-(v4/v2))*hvs(-v2 + v4)*Power(rlog(Abs(v2)),2))/
   (2.*(-v2 + v4)) - (M_PI*v4i*hvs(-(v4/v2))*hvs(-v2 + v4)*
     Power(rlog(Abs(v2)),2))/(2.*(-v2 + v4)) - 
  (M_PI*v2f*hvs(-v2)*hvs(-(v4/v2))*rlog(Abs(v2))*rlog(Abs(v2 - v4)))/v2 + 
  (M_PI*v2i*hvs(-v2)*hvs(-(v4/v2))*rlog(Abs(v2))*rlog(Abs(v2 - v4)))/v2 - 
  (M_PI*v2f*hvs(-v2)*hvs(-(v4/v2))*rlog(Abs(v2))*rlog(Abs(v2 - v4)))/
   (-v2 + v4) + (M_PI*v2i*hvs(-v2)*hvs(-(v4/v2))*rlog(Abs(v2))*
     rlog(Abs(v2 - v4)))/(-v2 + v4) + 
  (M_PI*v4f*hvs(-v2)*hvs(-(v4/v2))*rlog(Abs(v2))*rlog(Abs(v2 - v4)))/
   (-v2 + v4) - (M_PI*v4i*hvs(-v2)*hvs(-(v4/v2))*rlog(Abs(v2))*
     rlog(Abs(v2 - v4)))/(-v2 + v4) + 
  (M_PI*v2f*hvs(-(v4/v2))*hvs(-v2 + v4)*rlog(Abs(v2))*rlog(Abs(v2 - v4)))/v2 - 
  (M_PI*v2i*hvs(-(v4/v2))*hvs(-v2 + v4)*rlog(Abs(v2))*rlog(Abs(v2 - v4)))/v2 + 
  (M_PI*v2f*hvs(-(v4/v2))*hvs(-v2 + v4)*rlog(Abs(v2))*rlog(Abs(v2 - v4)))/
   (-v2 + v4) - (M_PI*v2i*hvs(-(v4/v2))*hvs(-v2 + v4)*rlog(Abs(v2))*
     rlog(Abs(v2 - v4)))/(-v2 + v4) - 
  (M_PI*v4f*hvs(-(v4/v2))*hvs(-v2 + v4)*rlog(Abs(v2))*rlog(Abs(v2 - v4)))/
   (-v2 + v4) + (M_PI*v4i*hvs(-(v4/v2))*hvs(-v2 + v4)*rlog(Abs(v2))*
     rlog(Abs(v2 - v4)))/(-v2 + v4) + 
  (M_PI*v2f*hvs(-v2)*hvs(-(v4/v2))*Power(rlog(Abs(v2 - v4)),2))/(2.*v2) - 
  (M_PI*v2i*hvs(-v2)*hvs(-(v4/v2))*Power(rlog(Abs(v2 - v4)),2))/(2.*v2) + 
  (M_PI*v2f*hvs(-v2)*hvs(-(v4/v2))*Power(rlog(Abs(v2 - v4)),2))/
   (2.*(-v2 + v4)) - (M_PI*v2i*hvs(-v2)*hvs(-(v4/v2))*
     Power(rlog(Abs(v2 - v4)),2))/(2.*(-v2 + v4)) - 
  (M_PI*v4f*hvs(-v2)*hvs(-(v4/v2))*Power(rlog(Abs(v2 - v4)),2))/
   (2.*(-v2 + v4)) + (M_PI*v4i*hvs(-v2)*hvs(-(v4/v2))*
     Power(rlog(Abs(v2 - v4)),2))/(2.*(-v2 + v4)) - 
  (M_PI*v2f*hvs(-(v4/v2))*hvs(-v2 + v4)*Power(rlog(Abs(v2 - v4)),2))/(2.*v2) + 
  (M_PI*v2i*hvs(-(v4/v2))*hvs(-v2 + v4)*Power(rlog(Abs(v2 - v4)),2))/(2.*v2) - 
  (M_PI*v2f*hvs(-(v4/v2))*hvs(-v2 + v4)*Power(rlog(Abs(v2 - v4)),2))/
   (2.*(-v2 + v4)) + (M_PI*v2i*hvs(-(v4/v2))*hvs(-v2 + v4)*
     Power(rlog(Abs(v2 - v4)),2))/(2.*(-v2 + v4)) + 
  (M_PI*v4f*hvs(-(v4/v2))*hvs(-v2 + v4)*Power(rlog(Abs(v2 - v4)),2))/
   (2.*(-v2 + v4)) - (M_PI*v4i*hvs(-(v4/v2))*hvs(-v2 + v4)*
     Power(rlog(Abs(v2 - v4)),2))/(2.*(-v2 + v4)) - 
  (Power(M_PI,3)*v2f*hvs(-(v4/v2))*sign(v2))/(6.*v2) + 
  (Power(M_PI,3)*v2i*hvs(-(v4/v2))*sign(v2))/(6.*v2) - 
  (Power(M_PI,3)*v2f*hvs(-(v4/v2))*sign(v2))/(6.*(-v2 + v4)) + 
  (Power(M_PI,3)*v2i*hvs(-(v4/v2))*sign(v2))/(6.*(-v2 + v4)) + 
  (Power(M_PI,3)*v4f*hvs(-(v4/v2))*sign(v2))/(6.*(-v2 + v4)) - 
  (Power(M_PI,3)*v4i*hvs(-(v4/v2))*sign(v2))/(6.*(-v2 + v4)) + 
  (Power(M_PI,3)*v2f*Power(hvs(-v2),2)*hvs(-(v4/v2))*sign(v2))/(2.*v2) - 
  (Power(M_PI,3)*v2i*Power(hvs(-v2),2)*hvs(-(v4/v2))*sign(v2))/(2.*v2) + 
  (Power(M_PI,3)*v2f*Power(hvs(-v2),2)*hvs(-(v4/v2))*sign(v2))/
   (2.*(-v2 + v4)) - (Power(M_PI,3)*v2i*Power(hvs(-v2),2)*hvs(-(v4/v2))*
     sign(v2))/(2.*(-v2 + v4)) - 
  (Power(M_PI,3)*v4f*Power(hvs(-v2),2)*hvs(-(v4/v2))*sign(v2))/
   (2.*(-v2 + v4)) + (Power(M_PI,3)*v4i*Power(hvs(-v2),2)*hvs(-(v4/v2))*
     sign(v2))/(2.*(-v2 + v4)) - 
  (Power(M_PI,3)*v2f*hvs(-v2)*hvs(-(v4/v2))*hvs(-v2 + v4)*sign(v2))/v2 + 
  (Power(M_PI,3)*v2i*hvs(-v2)*hvs(-(v4/v2))*hvs(-v2 + v4)*sign(v2))/v2 - 
  (Power(M_PI,3)*v2f*hvs(-v2)*hvs(-(v4/v2))*hvs(-v2 + v4)*sign(v2))/
   (-v2 + v4) + (Power(M_PI,3)*v2i*hvs(-v2)*hvs(-(v4/v2))*hvs(-v2 + v4)*
     sign(v2))/(-v2 + v4) + (Power(M_PI,3)*v4f*hvs(-v2)*hvs(-(v4/v2))*
     hvs(-v2 + v4)*sign(v2))/(-v2 + v4) - 
  (Power(M_PI,3)*v4i*hvs(-v2)*hvs(-(v4/v2))*hvs(-v2 + v4)*sign(v2))/
   (-v2 + v4) + (Power(M_PI,3)*v2f*hvs(-(v4/v2))*Power(hvs(-v2 + v4),2)*
     sign(v2))/(2.*v2) - (Power(M_PI,3)*v2i*hvs(-(v4/v2))*
     Power(hvs(-v2 + v4),2)*sign(v2))/(2.*v2) + 
  (Power(M_PI,3)*v2f*hvs(-(v4/v2))*Power(hvs(-v2 + v4),2)*sign(v2))/
   (2.*(-v2 + v4)) - (Power(M_PI,3)*v2i*hvs(-(v4/v2))*Power(hvs(-v2 + v4),2)*
     sign(v2))/(2.*(-v2 + v4)) - 
  (Power(M_PI,3)*v4f*hvs(-(v4/v2))*Power(hvs(-v2 + v4),2)*sign(v2))/
   (2.*(-v2 + v4)) + (Power(M_PI,3)*v4i*hvs(-(v4/v2))*Power(hvs(-v2 + v4),2)*
     sign(v2))/(2.*(-v2 + v4)) - 
  (M_PI*v2f*hvs(-(v4/v2))*Power(rlog(Abs(v2)),2)*sign(v2))/(2.*v2) + 
  (M_PI*v2i*hvs(-(v4/v2))*Power(rlog(Abs(v2)),2)*sign(v2))/(2.*v2) - 
  (M_PI*v2f*hvs(-(v4/v2))*Power(rlog(Abs(v2)),2)*sign(v2))/(2.*(-v2 + v4)) + 
  (M_PI*v2i*hvs(-(v4/v2))*Power(rlog(Abs(v2)),2)*sign(v2))/(2.*(-v2 + v4)) + 
  (M_PI*v4f*hvs(-(v4/v2))*Power(rlog(Abs(v2)),2)*sign(v2))/(2.*(-v2 + v4)) - 
  (M_PI*v4i*hvs(-(v4/v2))*Power(rlog(Abs(v2)),2)*sign(v2))/(2.*(-v2 + v4)) + 
  (M_PI*v2f*hvs(-(v4/v2))*rlog(Abs(v2))*rlog(Abs(v2 - v4))*sign(v2))/v2 - 
  (M_PI*v2i*hvs(-(v4/v2))*rlog(Abs(v2))*rlog(Abs(v2 - v4))*sign(v2))/v2 + 
  (M_PI*v2f*hvs(-(v4/v2))*rlog(Abs(v2))*rlog(Abs(v2 - v4))*sign(v2))/
   (-v2 + v4) - (M_PI*v2i*hvs(-(v4/v2))*rlog(Abs(v2))*rlog(Abs(v2 - v4))*
     sign(v2))/(-v2 + v4) - (M_PI*v4f*hvs(-(v4/v2))*rlog(Abs(v2))*
     rlog(Abs(v2 - v4))*sign(v2))/(-v2 + v4) + 
  (M_PI*v4i*hvs(-(v4/v2))*rlog(Abs(v2))*rlog(Abs(v2 - v4))*sign(v2))/
   (-v2 + v4) - (M_PI*v2f*hvs(-(v4/v2))*Power(rlog(Abs(v2 - v4)),2)*sign(v2))/
   (2.*v2) + (M_PI*v2i*hvs(-(v4/v2))*Power(rlog(Abs(v2 - v4)),2)*sign(v2))/
   (2.*v2) - (M_PI*v2f*hvs(-(v4/v2))*Power(rlog(Abs(v2 - v4)),2)*sign(v2))/
   (2.*(-v2 + v4)) + (M_PI*v2i*hvs(-(v4/v2))*Power(rlog(Abs(v2 - v4)),2)*
     sign(v2))/(2.*(-v2 + v4)) + 
  (M_PI*v4f*hvs(-(v4/v2))*Power(rlog(Abs(v2 - v4)),2)*sign(v2))/
   (2.*(-v2 + v4)) - (M_PI*v4i*hvs(-(v4/v2))*Power(rlog(Abs(v2 - v4)),2)*
     sign(v2))/(2.*(-v2 + v4)) - 
  (Power(M_PI,3)*v2f*hvs(-v2)*hvs(-(v4/v2))*Power(sign(v2),2))/(2.*v2) + 
  (Power(M_PI,3)*v2i*hvs(-v2)*hvs(-(v4/v2))*Power(sign(v2),2))/(2.*v2) - 
  (Power(M_PI,3)*v2f*hvs(-v2)*hvs(-(v4/v2))*Power(sign(v2),2))/
   (2.*(-v2 + v4)) + (Power(M_PI,3)*v2i*hvs(-v2)*hvs(-(v4/v2))*
     Power(sign(v2),2))/(2.*(-v2 + v4)) + 
  (Power(M_PI,3)*v4f*hvs(-v2)*hvs(-(v4/v2))*Power(sign(v2),2))/
   (2.*(-v2 + v4)) - (Power(M_PI,3)*v4i*hvs(-v2)*hvs(-(v4/v2))*
     Power(sign(v2),2))/(2.*(-v2 + v4)) + 
  (Power(M_PI,3)*v2f*hvs(-(v4/v2))*hvs(-v2 + v4)*Power(sign(v2),2))/(2.*v2) - 
  (Power(M_PI,3)*v2i*hvs(-(v4/v2))*hvs(-v2 + v4)*Power(sign(v2),2))/(2.*v2) + 
  (Power(M_PI,3)*v2f*hvs(-(v4/v2))*hvs(-v2 + v4)*Power(sign(v2),2))/
   (2.*(-v2 + v4)) - (Power(M_PI,3)*v2i*hvs(-(v4/v2))*hvs(-v2 + v4)*
     Power(sign(v2),2))/(2.*(-v2 + v4)) - 
  (Power(M_PI,3)*v4f*hvs(-(v4/v2))*hvs(-v2 + v4)*Power(sign(v2),2))/
   (2.*(-v2 + v4)) + (Power(M_PI,3)*v4i*hvs(-(v4/v2))*hvs(-v2 + v4)*
     Power(sign(v2),2))/(2.*(-v2 + v4)) + 
  (Power(M_PI,3)*v2f*hvs(-(v4/v2))*Power(sign(v2),3))/(6.*v2) - 
  (Power(M_PI,3)*v2i*hvs(-(v4/v2))*Power(sign(v2),3))/(6.*v2) + 
  (Power(M_PI,3)*v2f*hvs(-(v4/v2))*Power(sign(v2),3))/(6.*(-v2 + v4)) - 
  (Power(M_PI,3)*v2i*hvs(-(v4/v2))*Power(sign(v2),3))/(6.*(-v2 + v4)) - 
  (Power(M_PI,3)*v4f*hvs(-(v4/v2))*Power(sign(v2),3))/(6.*(-v2 + v4)) + 
  (Power(M_PI,3)*v4i*hvs(-(v4/v2))*Power(sign(v2),3))/(6.*(-v2 + v4))
;
 return integrandIm7;
}  


==> anc/evaluate_pentagon/src/functions/f7Re.cpp <==

#include "../header.h"


double integrandRe7 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe7=  -((v2f*hvs(-(v4/v2))*rLi(3,v2/(v2 - v4)))/v2) + 
  (v2i*hvs(-(v4/v2))*rLi(3,v2/(v2 - v4)))/v2 - 
  (v2f*hvs(-(v4/v2))*rLi(3,v2/(v2 - v4)))/(-v2 + v4) + 
  (v2i*hvs(-(v4/v2))*rLi(3,v2/(v2 - v4)))/(-v2 + v4) + 
  (v4f*hvs(-(v4/v2))*rLi(3,v2/(v2 - v4)))/(-v2 + v4) - 
  (v4i*hvs(-(v4/v2))*rLi(3,v2/(v2 - v4)))/(-v2 + v4) - 
  (v2f*hvs(v4/v2)*rLi(3,1 - v4/v2))/v2 + 
  (v2i*hvs(v4/v2)*rLi(3,1 - v4/v2))/v2 - 
  (v2f*hvs(v4/v2)*rLi(3,1 - v4/v2))/(-v2 + v4) + 
  (v2i*hvs(v4/v2)*rLi(3,1 - v4/v2))/(-v2 + v4) + 
  (v4f*hvs(v4/v2)*rLi(3,1 - v4/v2))/(-v2 + v4) - 
  (v4i*hvs(v4/v2)*rLi(3,1 - v4/v2))/(-v2 + v4) - 
  (Power(M_PI,2)*v2f*hvs(-(v4/v2))*rlog(Abs(v2)))/(6.*v2) + 
  (Power(M_PI,2)*v2i*hvs(-(v4/v2))*rlog(Abs(v2)))/(6.*v2) - 
  (Power(M_PI,2)*v2f*hvs(-(v4/v2))*rlog(Abs(v2)))/(6.*(-v2 + v4)) + 
  (Power(M_PI,2)*v2i*hvs(-(v4/v2))*rlog(Abs(v2)))/(6.*(-v2 + v4)) + 
  (Power(M_PI,2)*v4f*hvs(-(v4/v2))*rlog(Abs(v2)))/(6.*(-v2 + v4)) - 
  (Power(M_PI,2)*v4i*hvs(-(v4/v2))*rlog(Abs(v2)))/(6.*(-v2 + v4)) + 
  (Power(M_PI,2)*v2f*Power(hvs(-v2),2)*hvs(-(v4/v2))*rlog(Abs(v2)))/(2.*v2) - 
  (Power(M_PI,2)*v2i*Power(hvs(-v2),2)*hvs(-(v4/v2))*rlog(Abs(v2)))/(2.*v2) + 
  (Power(M_PI,2)*v2f*Power(hvs(-v2),2)*hvs(-(v4/v2))*rlog(Abs(v2)))/
   (2.*(-v2 + v4)) - (Power(M_PI,2)*v2i*Power(hvs(-v2),2)*hvs(-(v4/v2))*
     rlog(Abs(v2)))/(2.*(-v2 + v4)) - 
  (Power(M_PI,2)*v4f*Power(hvs(-v2),2)*hvs(-(v4/v2))*rlog(Abs(v2)))/
   (2.*(-v2 + v4)) + (Power(M_PI,2)*v4i*Power(hvs(-v2),2)*hvs(-(v4/v2))*
     rlog(Abs(v2)))/(2.*(-v2 + v4)) - 
  (Power(M_PI,2)*v2f*hvs(-v2)*hvs(-(v4/v2))*hvs(-v2 + v4)*rlog(Abs(v2)))/v2 + 
  (Power(M_PI,2)*v2i*hvs(-v2)*hvs(-(v4/v2))*hvs(-v2 + v4)*rlog(Abs(v2)))/v2 - 
  (Power(M_PI,2)*v2f*hvs(-v2)*hvs(-(v4/v2))*hvs(-v2 + v4)*rlog(Abs(v2)))/
   (-v2 + v4) + (Power(M_PI,2)*v2i*hvs(-v2)*hvs(-(v4/v2))*hvs(-v2 + v4)*
     rlog(Abs(v2)))/(-v2 + v4) + 
  (Power(M_PI,2)*v4f*hvs(-v2)*hvs(-(v4/v2))*hvs(-v2 + v4)*rlog(Abs(v2)))/
   (-v2 + v4) - (Power(M_PI,2)*v4i*hvs(-v2)*hvs(-(v4/v2))*hvs(-v2 + v4)*
     rlog(Abs(v2)))/(-v2 + v4) + 
  (Power(M_PI,2)*v2f*hvs(-(v4/v2))*Power(hvs(-v2 + v4),2)*rlog(Abs(v2)))/
   (2.*v2) - (Power(M_PI,2)*v2i*hvs(-(v4/v2))*Power(hvs(-v2 + v4),2)*
     rlog(Abs(v2)))/(2.*v2) + (Power(M_PI,2)*v2f*hvs(-(v4/v2))*
     Power(hvs(-v2 + v4),2)*rlog(Abs(v2)))/(2.*(-v2 + v4)) - 
  (Power(M_PI,2)*v2i*hvs(-(v4/v2))*Power(hvs(-v2 + v4),2)*rlog(Abs(v2)))/
   (2.*(-v2 + v4)) - (Power(M_PI,2)*v4f*hvs(-(v4/v2))*Power(hvs(-v2 + v4),2)*
     rlog(Abs(v2)))/(2.*(-v2 + v4)) + 
  (Power(M_PI,2)*v4i*hvs(-(v4/v2))*Power(hvs(-v2 + v4),2)*rlog(Abs(v2)))/
   (2.*(-v2 + v4)) - (v2f*hvs(-(v4/v2))*Power(rlog(Abs(v2)),3))/(6.*v2) + 
  (v2i*hvs(-(v4/v2))*Power(rlog(Abs(v2)),3))/(6.*v2) - 
  (v2f*hvs(-(v4/v2))*Power(rlog(Abs(v2)),3))/(6.*(-v2 + v4)) + 
  (v2i*hvs(-(v4/v2))*Power(rlog(Abs(v2)),3))/(6.*(-v2 + v4)) + 
  (v4f*hvs(-(v4/v2))*Power(rlog(Abs(v2)),3))/(6.*(-v2 + v4)) - 
  (v4i*hvs(-(v4/v2))*Power(rlog(Abs(v2)),3))/(6.*(-v2 + v4)) + 
  (Power(M_PI,2)*v2f*hvs(-(v4/v2))*rlog(Abs(v2 - v4)))/(6.*v2) - 
  (Power(M_PI,2)*v2i*hvs(-(v4/v2))*rlog(Abs(v2 - v4)))/(6.*v2) + 
  (Power(M_PI,2)*v2f*hvs(-(v4/v2))*rlog(Abs(v2 - v4)))/(6.*(-v2 + v4)) - 
  (Power(M_PI,2)*v2i*hvs(-(v4/v2))*rlog(Abs(v2 - v4)))/(6.*(-v2 + v4)) - 
  (Power(M_PI,2)*v4f*hvs(-(v4/v2))*rlog(Abs(v2 - v4)))/(6.*(-v2 + v4)) + 
  (Power(M_PI,2)*v4i*hvs(-(v4/v2))*rlog(Abs(v2 - v4)))/(6.*(-v2 + v4)) - 
  (Power(M_PI,2)*v2f*Power(hvs(-v2),2)*hvs(-(v4/v2))*rlog(Abs(v2 - v4)))/
   (2.*v2) + (Power(M_PI,2)*v2i*Power(hvs(-v2),2)*hvs(-(v4/v2))*
     rlog(Abs(v2 - v4)))/(2.*v2) - 
  (Power(M_PI,2)*v2f*Power(hvs(-v2),2)*hvs(-(v4/v2))*rlog(Abs(v2 - v4)))/
   (2.*(-v2 + v4)) + (Power(M_PI,2)*v2i*Power(hvs(-v2),2)*hvs(-(v4/v2))*
     rlog(Abs(v2 - v4)))/(2.*(-v2 + v4)) + 
  (Power(M_PI,2)*v4f*Power(hvs(-v2),2)*hvs(-(v4/v2))*rlog(Abs(v2 - v4)))/
   (2.*(-v2 + v4)) - (Power(M_PI,2)*v4i*Power(hvs(-v2),2)*hvs(-(v4/v2))*
     rlog(Abs(v2 - v4)))/(2.*(-v2 + v4)) + 
  (Power(M_PI,2)*v2f*hvs(-v2)*hvs(-(v4/v2))*hvs(-v2 + v4)*rlog(Abs(v2 - v4)))/
   v2 - (Power(M_PI,2)*v2i*hvs(-v2)*hvs(-(v4/v2))*hvs(-v2 + v4)*
     rlog(Abs(v2 - v4)))/v2 + (Power(M_PI,2)*v2f*hvs(-v2)*hvs(-(v4/v2))*
     hvs(-v2 + v4)*rlog(Abs(v2 - v4)))/(-v2 + v4) - 
  (Power(M_PI,2)*v2i*hvs(-v2)*hvs(-(v4/v2))*hvs(-v2 + v4)*rlog(Abs(v2 - v4)))/
   (-v2 + v4) - (Power(M_PI,2)*v4f*hvs(-v2)*hvs(-(v4/v2))*hvs(-v2 + v4)*
     rlog(Abs(v2 - v4)))/(-v2 + v4) + 
  (Power(M_PI,2)*v4i*hvs(-v2)*hvs(-(v4/v2))*hvs(-v2 + v4)*rlog(Abs(v2 - v4)))/
   (-v2 + v4) - (Power(M_PI,2)*v2f*hvs(-(v4/v2))*Power(hvs(-v2 + v4),2)*
     rlog(Abs(v2 - v4)))/(2.*v2) + 
  (Power(M_PI,2)*v2i*hvs(-(v4/v2))*Power(hvs(-v2 + v4),2)*rlog(Abs(v2 - v4)))/
   (2.*v2) - (Power(M_PI,2)*v2f*hvs(-(v4/v2))*Power(hvs(-v2 + v4),2)*
     rlog(Abs(v2 - v4)))/(2.*(-v2 + v4)) + 
  (Power(M_PI,2)*v2i*hvs(-(v4/v2))*Power(hvs(-v2 + v4),2)*rlog(Abs(v2 - v4)))/
   (2.*(-v2 + v4)) + (Power(M_PI,2)*v4f*hvs(-(v4/v2))*Power(hvs(-v2 + v4),2)*
     rlog(Abs(v2 - v4)))/(2.*(-v2 + v4)) - 
  (Power(M_PI,2)*v4i*hvs(-(v4/v2))*Power(hvs(-v2 + v4),2)*rlog(Abs(v2 - v4)))/
   (2.*(-v2 + v4)) + (v2f*hvs(-(v4/v2))*Power(rlog(Abs(v2)),2)*
     rlog(Abs(v2 - v4)))/(2.*v2) - 
  (v2i*hvs(-(v4/v2))*Power(rlog(Abs(v2)),2)*rlog(Abs(v2 - v4)))/(2.*v2) + 
  (v2f*hvs(-(v4/v2))*Power(rlog(Abs(v2)),2)*rlog(Abs(v2 - v4)))/
   (2.*(-v2 + v4)) - (v2i*hvs(-(v4/v2))*Power(rlog(Abs(v2)),2)*
     rlog(Abs(v2 - v4)))/(2.*(-v2 + v4)) - 
  (v4f*hvs(-(v4/v2))*Power(rlog(Abs(v2)),2)*rlog(Abs(v2 - v4)))/
   (2.*(-v2 + v4)) + (v4i*hvs(-(v4/v2))*Power(rlog(Abs(v2)),2)*
     rlog(Abs(v2 - v4)))/(2.*(-v2 + v4)) - 
  (v2f*hvs(-(v4/v2))*rlog(Abs(v2))*Power(rlog(Abs(v2 - v4)),2))/(2.*v2) + 
  (v2i*hvs(-(v4/v2))*rlog(Abs(v2))*Power(rlog(Abs(v2 - v4)),2))/(2.*v2) - 
  (v2f*hvs(-(v4/v2))*rlog(Abs(v2))*Power(rlog(Abs(v2 - v4)),2))/
   (2.*(-v2 + v4)) + (v2i*hvs(-(v4/v2))*rlog(Abs(v2))*
     Power(rlog(Abs(v2 - v4)),2))/(2.*(-v2 + v4)) + 
  (v4f*hvs(-(v4/v2))*rlog(Abs(v2))*Power(rlog(Abs(v2 - v4)),2))/
   (2.*(-v2 + v4)) - (v4i*hvs(-(v4/v2))*rlog(Abs(v2))*
     Power(rlog(Abs(v2 - v4)),2))/(2.*(-v2 + v4)) + 
  (v2f*hvs(-(v4/v2))*Power(rlog(Abs(v2 - v4)),3))/(6.*v2) - 
  (v2i*hvs(-(v4/v2))*Power(rlog(Abs(v2 - v4)),3))/(6.*v2) + 
  (v2f*hvs(-(v4/v2))*Power(rlog(Abs(v2 - v4)),3))/(6.*(-v2 + v4)) - 
  (v2i*hvs(-(v4/v2))*Power(rlog(Abs(v2 - v4)),3))/(6.*(-v2 + v4)) - 
  (v4f*hvs(-(v4/v2))*Power(rlog(Abs(v2 - v4)),3))/(6.*(-v2 + v4)) + 
  (v4i*hvs(-(v4/v2))*Power(rlog(Abs(v2 - v4)),3))/(6.*(-v2 + v4)) - 
  (Power(M_PI,2)*v2f*hvs(-v2)*hvs(-(v4/v2))*rlog(Abs(v2))*sign(v2))/v2 + 
  (Power(M_PI,2)*v2i*hvs(-v2)*hvs(-(v4/v2))*rlog(Abs(v2))*sign(v2))/v2 - 
  (Power(M_PI,2)*v2f*hvs(-v2)*hvs(-(v4/v2))*rlog(Abs(v2))*sign(v2))/
   (-v2 + v4) + (Power(M_PI,2)*v2i*hvs(-v2)*hvs(-(v4/v2))*rlog(Abs(v2))*
     sign(v2))/(-v2 + v4) + (Power(M_PI,2)*v4f*hvs(-v2)*hvs(-(v4/v2))*
     rlog(Abs(v2))*sign(v2))/(-v2 + v4) - 
  (Power(M_PI,2)*v4i*hvs(-v2)*hvs(-(v4/v2))*rlog(Abs(v2))*sign(v2))/
   (-v2 + v4) + (Power(M_PI,2)*v2f*hvs(-(v4/v2))*hvs(-v2 + v4)*rlog(Abs(v2))*
     sign(v2))/v2 - (Power(M_PI,2)*v2i*hvs(-(v4/v2))*hvs(-v2 + v4)*
     rlog(Abs(v2))*sign(v2))/v2 + 
  (Power(M_PI,2)*v2f*hvs(-(v4/v2))*hvs(-v2 + v4)*rlog(Abs(v2))*sign(v2))/
   (-v2 + v4) - (Power(M_PI,2)*v2i*hvs(-(v4/v2))*hvs(-v2 + v4)*rlog(Abs(v2))*
     sign(v2))/(-v2 + v4) - (Power(M_PI,2)*v4f*hvs(-(v4/v2))*hvs(-v2 + v4)*
     rlog(Abs(v2))*sign(v2))/(-v2 + v4) + 
  (Power(M_PI,2)*v4i*hvs(-(v4/v2))*hvs(-v2 + v4)*rlog(Abs(v2))*sign(v2))/
   (-v2 + v4) + (Power(M_PI,2)*v2f*hvs(-v2)*hvs(-(v4/v2))*rlog(Abs(v2 - v4))*
     sign(v2))/v2 - (Power(M_PI,2)*v2i*hvs(-v2)*hvs(-(v4/v2))*
     rlog(Abs(v2 - v4))*sign(v2))/v2 + 
  (Power(M_PI,2)*v2f*hvs(-v2)*hvs(-(v4/v2))*rlog(Abs(v2 - v4))*sign(v2))/
   (-v2 + v4) - (Power(M_PI,2)*v2i*hvs(-v2)*hvs(-(v4/v2))*rlog(Abs(v2 - v4))*
     sign(v2))/(-v2 + v4) - (Power(M_PI,2)*v4f*hvs(-v2)*hvs(-(v4/v2))*
     rlog(Abs(v2 - v4))*sign(v2))/(-v2 + v4) + 
  (Power(M_PI,2)*v4i*hvs(-v2)*hvs(-(v4/v2))*rlog(Abs(v2 - v4))*sign(v2))/
   (-v2 + v4) - (Power(M_PI,2)*v2f*hvs(-(v4/v2))*hvs(-v2 + v4)*
     rlog(Abs(v2 - v4))*sign(v2))/v2 + 
  (Power(M_PI,2)*v2i*hvs(-(v4/v2))*hvs(-v2 + v4)*rlog(Abs(v2 - v4))*sign(v2))/
   v2 - (Power(M_PI,2)*v2f*hvs(-(v4/v2))*hvs(-v2 + v4)*rlog(Abs(v2 - v4))*
     sign(v2))/(-v2 + v4) + (Power(M_PI,2)*v2i*hvs(-(v4/v2))*hvs(-v2 + v4)*
     rlog(Abs(v2 - v4))*sign(v2))/(-v2 + v4) + 
  (Power(M_PI,2)*v4f*hvs(-(v4/v2))*hvs(-v2 + v4)*rlog(Abs(v2 - v4))*sign(v2))/
   (-v2 + v4) - (Power(M_PI,2)*v4i*hvs(-(v4/v2))*hvs(-v2 + v4)*
     rlog(Abs(v2 - v4))*sign(v2))/(-v2 + v4) + 
  (Power(M_PI,2)*v2f*hvs(-(v4/v2))*rlog(Abs(v2))*Power(sign(v2),2))/(2.*v2) - 
  (Power(M_PI,2)*v2i*hvs(-(v4/v2))*rlog(Abs(v2))*Power(sign(v2),2))/(2.*v2) + 
  (Power(M_PI,2)*v2f*hvs(-(v4/v2))*rlog(Abs(v2))*Power(sign(v2),2))/
   (2.*(-v2 + v4)) - (Power(M_PI,2)*v2i*hvs(-(v4/v2))*rlog(Abs(v2))*
     Power(sign(v2),2))/(2.*(-v2 + v4)) - 
  (Power(M_PI,2)*v4f*hvs(-(v4/v2))*rlog(Abs(v2))*Power(sign(v2),2))/
   (2.*(-v2 + v4)) + (Power(M_PI,2)*v4i*hvs(-(v4/v2))*rlog(Abs(v2))*
     Power(sign(v2),2))/(2.*(-v2 + v4)) - 
  (Power(M_PI,2)*v2f*hvs(-(v4/v2))*rlog(Abs(v2 - v4))*Power(sign(v2),2))/
   (2.*v2) + (Power(M_PI,2)*v2i*hvs(-(v4/v2))*rlog(Abs(v2 - v4))*
     Power(sign(v2),2))/(2.*v2) - 
  (Power(M_PI,2)*v2f*hvs(-(v4/v2))*rlog(Abs(v2 - v4))*Power(sign(v2),2))/
   (2.*(-v2 + v4)) + (Power(M_PI,2)*v2i*hvs(-(v4/v2))*rlog(Abs(v2 - v4))*
     Power(sign(v2),2))/(2.*(-v2 + v4)) + 
  (Power(M_PI,2)*v4f*hvs(-(v4/v2))*rlog(Abs(v2 - v4))*Power(sign(v2),2))/
   (2.*(-v2 + v4)) - (Power(M_PI,2)*v4i*hvs(-(v4/v2))*rlog(Abs(v2 - v4))*
     Power(sign(v2),2))/(2.*(-v2 + v4))
;
 return integrandRe7;
}  


==> anc/evaluate_pentagon/src/functions/f8Eu.cpp <==

#include "../header.h"


double integrandEu8 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu8=  -((v3f*hvs(-(v5/v3))*rLi(3,v3/(v3 - v5)))/v3) + 
  (v3i*hvs(-(v5/v3))*rLi(3,v3/(v3 - v5)))/v3 - 
  (v3f*hvs(-(v5/v3))*rLi(3,v3/(v3 - v5)))/(-v3 + v5) + 
  (v3i*hvs(-(v5/v3))*rLi(3,v3/(v3 - v5)))/(-v3 + v5) + 
  (v5f*hvs(-(v5/v3))*rLi(3,v3/(v3 - v5)))/(-v3 + v5) - 
  (v5i*hvs(-(v5/v3))*rLi(3,v3/(v3 - v5)))/(-v3 + v5) - 
  (v3f*hvs(v5/v3)*rLi(3,1 - v5/v3))/v3 + 
  (v3i*hvs(v5/v3)*rLi(3,1 - v5/v3))/v3 - 
  (v3f*hvs(v5/v3)*rLi(3,1 - v5/v3))/(-v3 + v5) + 
  (v3i*hvs(v5/v3)*rLi(3,1 - v5/v3))/(-v3 + v5) + 
  (v5f*hvs(v5/v3)*rLi(3,1 - v5/v3))/(-v3 + v5) - 
  (v5i*hvs(v5/v3)*rLi(3,1 - v5/v3))/(-v3 + v5) - 
  (Power(M_PI,2)*v3f*hvs(-(v5/v3))*rlog(Abs(v3)))/(6.*v3) + 
  (Power(M_PI,2)*v3i*hvs(-(v5/v3))*rlog(Abs(v3)))/(6.*v3) - 
  (Power(M_PI,2)*v3f*hvs(-(v5/v3))*rlog(Abs(v3)))/(6.*(-v3 + v5)) + 
  (Power(M_PI,2)*v3i*hvs(-(v5/v3))*rlog(Abs(v3)))/(6.*(-v3 + v5)) + 
  (Power(M_PI,2)*v5f*hvs(-(v5/v3))*rlog(Abs(v3)))/(6.*(-v3 + v5)) - 
  (Power(M_PI,2)*v5i*hvs(-(v5/v3))*rlog(Abs(v3)))/(6.*(-v3 + v5)) + 
  (Power(M_PI,2)*v3f*Power(hvs(-v3),2)*hvs(-(v5/v3))*rlog(Abs(v3)))/(2.*v3) - 
  (Power(M_PI,2)*v3i*Power(hvs(-v3),2)*hvs(-(v5/v3))*rlog(Abs(v3)))/(2.*v3) + 
  (Power(M_PI,2)*v3f*Power(hvs(-v3),2)*hvs(-(v5/v3))*rlog(Abs(v3)))/
   (2.*(-v3 + v5)) - (Power(M_PI,2)*v3i*Power(hvs(-v3),2)*hvs(-(v5/v3))*
     rlog(Abs(v3)))/(2.*(-v3 + v5)) - 
  (Power(M_PI,2)*v5f*Power(hvs(-v3),2)*hvs(-(v5/v3))*rlog(Abs(v3)))/
   (2.*(-v3 + v5)) + (Power(M_PI,2)*v5i*Power(hvs(-v3),2)*hvs(-(v5/v3))*
     rlog(Abs(v3)))/(2.*(-v3 + v5)) - 
  (Power(M_PI,2)*v3f*hvs(-v3)*hvs(-(v5/v3))*hvs(-v3 + v5)*rlog(Abs(v3)))/v3 + 
  (Power(M_PI,2)*v3i*hvs(-v3)*hvs(-(v5/v3))*hvs(-v3 + v5)*rlog(Abs(v3)))/v3 - 
  (Power(M_PI,2)*v3f*hvs(-v3)*hvs(-(v5/v3))*hvs(-v3 + v5)*rlog(Abs(v3)))/
   (-v3 + v5) + (Power(M_PI,2)*v3i*hvs(-v3)*hvs(-(v5/v3))*hvs(-v3 + v5)*
     rlog(Abs(v3)))/(-v3 + v5) + 
  (Power(M_PI,2)*v5f*hvs(-v3)*hvs(-(v5/v3))*hvs(-v3 + v5)*rlog(Abs(v3)))/
   (-v3 + v5) - (Power(M_PI,2)*v5i*hvs(-v3)*hvs(-(v5/v3))*hvs(-v3 + v5)*
     rlog(Abs(v3)))/(-v3 + v5) + 
  (Power(M_PI,2)*v3f*hvs(-(v5/v3))*Power(hvs(-v3 + v5),2)*rlog(Abs(v3)))/
   (2.*v3) - (Power(M_PI,2)*v3i*hvs(-(v5/v3))*Power(hvs(-v3 + v5),2)*
     rlog(Abs(v3)))/(2.*v3) + (Power(M_PI,2)*v3f*hvs(-(v5/v3))*
     Power(hvs(-v3 + v5),2)*rlog(Abs(v3)))/(2.*(-v3 + v5)) - 
  (Power(M_PI,2)*v3i*hvs(-(v5/v3))*Power(hvs(-v3 + v5),2)*rlog(Abs(v3)))/
   (2.*(-v3 + v5)) - (Power(M_PI,2)*v5f*hvs(-(v5/v3))*Power(hvs(-v3 + v5),2)*
     rlog(Abs(v3)))/(2.*(-v3 + v5)) + 
  (Power(M_PI,2)*v5i*hvs(-(v5/v3))*Power(hvs(-v3 + v5),2)*rlog(Abs(v3)))/
   (2.*(-v3 + v5)) - (v3f*hvs(-(v5/v3))*Power(rlog(Abs(v3)),3))/(6.*v3) + 
  (v3i*hvs(-(v5/v3))*Power(rlog(Abs(v3)),3))/(6.*v3) - 
  (v3f*hvs(-(v5/v3))*Power(rlog(Abs(v3)),3))/(6.*(-v3 + v5)) + 
  (v3i*hvs(-(v5/v3))*Power(rlog(Abs(v3)),3))/(6.*(-v3 + v5)) + 
  (v5f*hvs(-(v5/v3))*Power(rlog(Abs(v3)),3))/(6.*(-v3 + v5)) - 
  (v5i*hvs(-(v5/v3))*Power(rlog(Abs(v3)),3))/(6.*(-v3 + v5)) + 
  (Power(M_PI,2)*v3f*hvs(-(v5/v3))*rlog(Abs(v3 - v5)))/(6.*v3) - 
  (Power(M_PI,2)*v3i*hvs(-(v5/v3))*rlog(Abs(v3 - v5)))/(6.*v3) + 
  (Power(M_PI,2)*v3f*hvs(-(v5/v3))*rlog(Abs(v3 - v5)))/(6.*(-v3 + v5)) - 
  (Power(M_PI,2)*v3i*hvs(-(v5/v3))*rlog(Abs(v3 - v5)))/(6.*(-v3 + v5)) - 
  (Power(M_PI,2)*v5f*hvs(-(v5/v3))*rlog(Abs(v3 - v5)))/(6.*(-v3 + v5)) + 
  (Power(M_PI,2)*v5i*hvs(-(v5/v3))*rlog(Abs(v3 - v5)))/(6.*(-v3 + v5)) - 
  (Power(M_PI,2)*v3f*Power(hvs(-v3),2)*hvs(-(v5/v3))*rlog(Abs(v3 - v5)))/
   (2.*v3) + (Power(M_PI,2)*v3i*Power(hvs(-v3),2)*hvs(-(v5/v3))*
     rlog(Abs(v3 - v5)))/(2.*v3) - 
  (Power(M_PI,2)*v3f*Power(hvs(-v3),2)*hvs(-(v5/v3))*rlog(Abs(v3 - v5)))/
   (2.*(-v3 + v5)) + (Power(M_PI,2)*v3i*Power(hvs(-v3),2)*hvs(-(v5/v3))*
     rlog(Abs(v3 - v5)))/(2.*(-v3 + v5)) + 
  (Power(M_PI,2)*v5f*Power(hvs(-v3),2)*hvs(-(v5/v3))*rlog(Abs(v3 - v5)))/
   (2.*(-v3 + v5)) - (Power(M_PI,2)*v5i*Power(hvs(-v3),2)*hvs(-(v5/v3))*
     rlog(Abs(v3 - v5)))/(2.*(-v3 + v5)) + 
  (Power(M_PI,2)*v3f*hvs(-v3)*hvs(-(v5/v3))*hvs(-v3 + v5)*rlog(Abs(v3 - v5)))/
   v3 - (Power(M_PI,2)*v3i*hvs(-v3)*hvs(-(v5/v3))*hvs(-v3 + v5)*
     rlog(Abs(v3 - v5)))/v3 + (Power(M_PI,2)*v3f*hvs(-v3)*hvs(-(v5/v3))*
     hvs(-v3 + v5)*rlog(Abs(v3 - v5)))/(-v3 + v5) - 
  (Power(M_PI,2)*v3i*hvs(-v3)*hvs(-(v5/v3))*hvs(-v3 + v5)*rlog(Abs(v3 - v5)))/
   (-v3 + v5) - (Power(M_PI,2)*v5f*hvs(-v3)*hvs(-(v5/v3))*hvs(-v3 + v5)*
     rlog(Abs(v3 - v5)))/(-v3 + v5) + 
  (Power(M_PI,2)*v5i*hvs(-v3)*hvs(-(v5/v3))*hvs(-v3 + v5)*rlog(Abs(v3 - v5)))/
   (-v3 + v5) - (Power(M_PI,2)*v3f*hvs(-(v5/v3))*Power(hvs(-v3 + v5),2)*
     rlog(Abs(v3 - v5)))/(2.*v3) + 
  (Power(M_PI,2)*v3i*hvs(-(v5/v3))*Power(hvs(-v3 + v5),2)*rlog(Abs(v3 - v5)))/
   (2.*v3) - (Power(M_PI,2)*v3f*hvs(-(v5/v3))*Power(hvs(-v3 + v5),2)*
     rlog(Abs(v3 - v5)))/(2.*(-v3 + v5)) + 
  (Power(M_PI,2)*v3i*hvs(-(v5/v3))*Power(hvs(-v3 + v5),2)*rlog(Abs(v3 - v5)))/
   (2.*(-v3 + v5)) + (Power(M_PI,2)*v5f*hvs(-(v5/v3))*Power(hvs(-v3 + v5),2)*
     rlog(Abs(v3 - v5)))/(2.*(-v3 + v5)) - 
  (Power(M_PI,2)*v5i*hvs(-(v5/v3))*Power(hvs(-v3 + v5),2)*rlog(Abs(v3 - v5)))/
   (2.*(-v3 + v5)) + (v3f*hvs(-(v5/v3))*Power(rlog(Abs(v3)),2)*
     rlog(Abs(v3 - v5)))/(2.*v3) - 
  (v3i*hvs(-(v5/v3))*Power(rlog(Abs(v3)),2)*rlog(Abs(v3 - v5)))/(2.*v3) + 
  (v3f*hvs(-(v5/v3))*Power(rlog(Abs(v3)),2)*rlog(Abs(v3 - v5)))/
   (2.*(-v3 + v5)) - (v3i*hvs(-(v5/v3))*Power(rlog(Abs(v3)),2)*
     rlog(Abs(v3 - v5)))/(2.*(-v3 + v5)) - 
  (v5f*hvs(-(v5/v3))*Power(rlog(Abs(v3)),2)*rlog(Abs(v3 - v5)))/
   (2.*(-v3 + v5)) + (v5i*hvs(-(v5/v3))*Power(rlog(Abs(v3)),2)*
     rlog(Abs(v3 - v5)))/(2.*(-v3 + v5)) - 
  (v3f*hvs(-(v5/v3))*rlog(Abs(v3))*Power(rlog(Abs(v3 - v5)),2))/(2.*v3) + 
  (v3i*hvs(-(v5/v3))*rlog(Abs(v3))*Power(rlog(Abs(v3 - v5)),2))/(2.*v3) - 
  (v3f*hvs(-(v5/v3))*rlog(Abs(v3))*Power(rlog(Abs(v3 - v5)),2))/
   (2.*(-v3 + v5)) + (v3i*hvs(-(v5/v3))*rlog(Abs(v3))*
     Power(rlog(Abs(v3 - v5)),2))/(2.*(-v3 + v5)) + 
  (v5f*hvs(-(v5/v3))*rlog(Abs(v3))*Power(rlog(Abs(v3 - v5)),2))/
   (2.*(-v3 + v5)) - (v5i*hvs(-(v5/v3))*rlog(Abs(v3))*
     Power(rlog(Abs(v3 - v5)),2))/(2.*(-v3 + v5)) + 
  (v3f*hvs(-(v5/v3))*Power(rlog(Abs(v3 - v5)),3))/(6.*v3) - 
  (v3i*hvs(-(v5/v3))*Power(rlog(Abs(v3 - v5)),3))/(6.*v3) + 
  (v3f*hvs(-(v5/v3))*Power(rlog(Abs(v3 - v5)),3))/(6.*(-v3 + v5)) - 
  (v3i*hvs(-(v5/v3))*Power(rlog(Abs(v3 - v5)),3))/(6.*(-v3 + v5)) - 
  (v5f*hvs(-(v5/v3))*Power(rlog(Abs(v3 - v5)),3))/(6.*(-v3 + v5)) + 
  (v5i*hvs(-(v5/v3))*Power(rlog(Abs(v3 - v5)),3))/(6.*(-v3 + v5)) - 
  (Power(M_PI,2)*v3f*hvs(-v3)*hvs(-(v5/v3))*rlog(Abs(v3))*sign(v3))/v3 + 
  (Power(M_PI,2)*v3i*hvs(-v3)*hvs(-(v5/v3))*rlog(Abs(v3))*sign(v3))/v3 - 
  (Power(M_PI,2)*v3f*hvs(-v3)*hvs(-(v5/v3))*rlog(Abs(v3))*sign(v3))/
   (-v3 + v5) + (Power(M_PI,2)*v3i*hvs(-v3)*hvs(-(v5/v3))*rlog(Abs(v3))*
     sign(v3))/(-v3 + v5) + (Power(M_PI,2)*v5f*hvs(-v3)*hvs(-(v5/v3))*
     rlog(Abs(v3))*sign(v3))/(-v3 + v5) - 
  (Power(M_PI,2)*v5i*hvs(-v3)*hvs(-(v5/v3))*rlog(Abs(v3))*sign(v3))/
   (-v3 + v5) + (Power(M_PI,2)*v3f*hvs(-(v5/v3))*hvs(-v3 + v5)*rlog(Abs(v3))*
     sign(v3))/v3 - (Power(M_PI,2)*v3i*hvs(-(v5/v3))*hvs(-v3 + v5)*
     rlog(Abs(v3))*sign(v3))/v3 + 
  (Power(M_PI,2)*v3f*hvs(-(v5/v3))*hvs(-v3 + v5)*rlog(Abs(v3))*sign(v3))/
   (-v3 + v5) - (Power(M_PI,2)*v3i*hvs(-(v5/v3))*hvs(-v3 + v5)*rlog(Abs(v3))*
     sign(v3))/(-v3 + v5) - (Power(M_PI,2)*v5f*hvs(-(v5/v3))*hvs(-v3 + v5)*
     rlog(Abs(v3))*sign(v3))/(-v3 + v5) + 
  (Power(M_PI,2)*v5i*hvs(-(v5/v3))*hvs(-v3 + v5)*rlog(Abs(v3))*sign(v3))/
   (-v3 + v5) + (Power(M_PI,2)*v3f*hvs(-v3)*hvs(-(v5/v3))*rlog(Abs(v3 - v5))*
     sign(v3))/v3 - (Power(M_PI,2)*v3i*hvs(-v3)*hvs(-(v5/v3))*
     rlog(Abs(v3 - v5))*sign(v3))/v3 + 
  (Power(M_PI,2)*v3f*hvs(-v3)*hvs(-(v5/v3))*rlog(Abs(v3 - v5))*sign(v3))/
   (-v3 + v5) - (Power(M_PI,2)*v3i*hvs(-v3)*hvs(-(v5/v3))*rlog(Abs(v3 - v5))*
     sign(v3))/(-v3 + v5) - (Power(M_PI,2)*v5f*hvs(-v3)*hvs(-(v5/v3))*
     rlog(Abs(v3 - v5))*sign(v3))/(-v3 + v5) + 
  (Power(M_PI,2)*v5i*hvs(-v3)*hvs(-(v5/v3))*rlog(Abs(v3 - v5))*sign(v3))/
   (-v3 + v5) - (Power(M_PI,2)*v3f*hvs(-(v5/v3))*hvs(-v3 + v5)*
     rlog(Abs(v3 - v5))*sign(v3))/v3 + 
  (Power(M_PI,2)*v3i*hvs(-(v5/v3))*hvs(-v3 + v5)*rlog(Abs(v3 - v5))*sign(v3))/
   v3 - (Power(M_PI,2)*v3f*hvs(-(v5/v3))*hvs(-v3 + v5)*rlog(Abs(v3 - v5))*
     sign(v3))/(-v3 + v5) + (Power(M_PI,2)*v3i*hvs(-(v5/v3))*hvs(-v3 + v5)*
     rlog(Abs(v3 - v5))*sign(v3))/(-v3 + v5) + 
  (Power(M_PI,2)*v5f*hvs(-(v5/v3))*hvs(-v3 + v5)*rlog(Abs(v3 - v5))*sign(v3))/
   (-v3 + v5) - (Power(M_PI,2)*v5i*hvs(-(v5/v3))*hvs(-v3 + v5)*
     rlog(Abs(v3 - v5))*sign(v3))/(-v3 + v5) + 
  (Power(M_PI,2)*v3f*hvs(-(v5/v3))*rlog(Abs(v3))*Power(sign(v3),2))/(2.*v3) - 
  (Power(M_PI,2)*v3i*hvs(-(v5/v3))*rlog(Abs(v3))*Power(sign(v3),2))/(2.*v3) + 
  (Power(M_PI,2)*v3f*hvs(-(v5/v3))*rlog(Abs(v3))*Power(sign(v3),2))/
   (2.*(-v3 + v5)) - (Power(M_PI,2)*v3i*hvs(-(v5/v3))*rlog(Abs(v3))*
     Power(sign(v3),2))/(2.*(-v3 + v5)) - 
  (Power(M_PI,2)*v5f*hvs(-(v5/v3))*rlog(Abs(v3))*Power(sign(v3),2))/
   (2.*(-v3 + v5)) + (Power(M_PI,2)*v5i*hvs(-(v5/v3))*rlog(Abs(v3))*
     Power(sign(v3),2))/(2.*(-v3 + v5)) - 
  (Power(M_PI,2)*v3f*hvs(-(v5/v3))*rlog(Abs(v3 - v5))*Power(sign(v3),2))/
   (2.*v3) + (Power(M_PI,2)*v3i*hvs(-(v5/v3))*rlog(Abs(v3 - v5))*
     Power(sign(v3),2))/(2.*v3) - 
  (Power(M_PI,2)*v3f*hvs(-(v5/v3))*rlog(Abs(v3 - v5))*Power(sign(v3),2))/
   (2.*(-v3 + v5)) + (Power(M_PI,2)*v3i*hvs(-(v5/v3))*rlog(Abs(v3 - v5))*
     Power(sign(v3),2))/(2.*(-v3 + v5)) + 
  (Power(M_PI,2)*v5f*hvs(-(v5/v3))*rlog(Abs(v3 - v5))*Power(sign(v3),2))/
   (2.*(-v3 + v5)) - (Power(M_PI,2)*v5i*hvs(-(v5/v3))*rlog(Abs(v3 - v5))*
     Power(sign(v3),2))/(2.*(-v3 + v5))
;
 return integrandEu8;
}  


==> anc/evaluate_pentagon/src/functions/f8Im.cpp <==

#include "../header.h"


double integrandIm8 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm8=  (Power(M_PI,3)*v3f*hvs(-v3)*hvs(-(v5/v3)))/(6.*v3) - 
  (Power(M_PI,3)*v3i*hvs(-v3)*hvs(-(v5/v3)))/(6.*v3) + 
  (Power(M_PI,3)*v3f*hvs(-v3)*hvs(-(v5/v3)))/(6.*(-v3 + v5)) - 
  (Power(M_PI,3)*v3i*hvs(-v3)*hvs(-(v5/v3)))/(6.*(-v3 + v5)) - 
  (Power(M_PI,3)*v5f*hvs(-v3)*hvs(-(v5/v3)))/(6.*(-v3 + v5)) + 
  (Power(M_PI,3)*v5i*hvs(-v3)*hvs(-(v5/v3)))/(6.*(-v3 + v5)) - 
  (Power(M_PI,3)*v3f*Power(hvs(-v3),3)*hvs(-(v5/v3)))/(6.*v3) + 
  (Power(M_PI,3)*v3i*Power(hvs(-v3),3)*hvs(-(v5/v3)))/(6.*v3) - 
  (Power(M_PI,3)*v3f*Power(hvs(-v3),3)*hvs(-(v5/v3)))/(6.*(-v3 + v5)) + 
  (Power(M_PI,3)*v3i*Power(hvs(-v3),3)*hvs(-(v5/v3)))/(6.*(-v3 + v5)) + 
  (Power(M_PI,3)*v5f*Power(hvs(-v3),3)*hvs(-(v5/v3)))/(6.*(-v3 + v5)) - 
  (Power(M_PI,3)*v5i*Power(hvs(-v3),3)*hvs(-(v5/v3)))/(6.*(-v3 + v5)) - 
  (Power(M_PI,3)*v3f*hvs(-(v5/v3))*hvs(-v3 + v5))/(6.*v3) + 
  (Power(M_PI,3)*v3i*hvs(-(v5/v3))*hvs(-v3 + v5))/(6.*v3) - 
  (Power(M_PI,3)*v3f*hvs(-(v5/v3))*hvs(-v3 + v5))/(6.*(-v3 + v5)) + 
  (Power(M_PI,3)*v3i*hvs(-(v5/v3))*hvs(-v3 + v5))/(6.*(-v3 + v5)) + 
  (Power(M_PI,3)*v5f*hvs(-(v5/v3))*hvs(-v3 + v5))/(6.*(-v3 + v5)) - 
  (Power(M_PI,3)*v5i*hvs(-(v5/v3))*hvs(-v3 + v5))/(6.*(-v3 + v5)) + 
  (Power(M_PI,3)*v3f*Power(hvs(-v3),2)*hvs(-(v5/v3))*hvs(-v3 + v5))/(2.*v3) - 
  (Power(M_PI,3)*v3i*Power(hvs(-v3),2)*hvs(-(v5/v3))*hvs(-v3 + v5))/(2.*v3) + 
  (Power(M_PI,3)*v3f*Power(hvs(-v3),2)*hvs(-(v5/v3))*hvs(-v3 + v5))/
   (2.*(-v3 + v5)) - (Power(M_PI,3)*v3i*Power(hvs(-v3),2)*hvs(-(v5/v3))*
     hvs(-v3 + v5))/(2.*(-v3 + v5)) - 
  (Power(M_PI,3)*v5f*Power(hvs(-v3),2)*hvs(-(v5/v3))*hvs(-v3 + v5))/
   (2.*(-v3 + v5)) + (Power(M_PI,3)*v5i*Power(hvs(-v3),2)*hvs(-(v5/v3))*
     hvs(-v3 + v5))/(2.*(-v3 + v5)) - 
  (Power(M_PI,3)*v3f*hvs(-v3)*hvs(-(v5/v3))*Power(hvs(-v3 + v5),2))/(2.*v3) + 
  (Power(M_PI,3)*v3i*hvs(-v3)*hvs(-(v5/v3))*Power(hvs(-v3 + v5),2))/(2.*v3) - 
  (Power(M_PI,3)*v3f*hvs(-v3)*hvs(-(v5/v3))*Power(hvs(-v3 + v5),2))/
   (2.*(-v3 + v5)) + (Power(M_PI,3)*v3i*hvs(-v3)*hvs(-(v5/v3))*
     Power(hvs(-v3 + v5),2))/(2.*(-v3 + v5)) + 
  (Power(M_PI,3)*v5f*hvs(-v3)*hvs(-(v5/v3))*Power(hvs(-v3 + v5),2))/
   (2.*(-v3 + v5)) - (Power(M_PI,3)*v5i*hvs(-v3)*hvs(-(v5/v3))*
     Power(hvs(-v3 + v5),2))/(2.*(-v3 + v5)) + 
  (Power(M_PI,3)*v3f*hvs(-(v5/v3))*Power(hvs(-v3 + v5),3))/(6.*v3) - 
  (Power(M_PI,3)*v3i*hvs(-(v5/v3))*Power(hvs(-v3 + v5),3))/(6.*v3) + 
  (Power(M_PI,3)*v3f*hvs(-(v5/v3))*Power(hvs(-v3 + v5),3))/(6.*(-v3 + v5)) - 
  (Power(M_PI,3)*v3i*hvs(-(v5/v3))*Power(hvs(-v3 + v5),3))/(6.*(-v3 + v5)) - 
  (Power(M_PI,3)*v5f*hvs(-(v5/v3))*Power(hvs(-v3 + v5),3))/(6.*(-v3 + v5)) + 
  (Power(M_PI,3)*v5i*hvs(-(v5/v3))*Power(hvs(-v3 + v5),3))/(6.*(-v3 + v5)) + 
  (M_PI*v3f*hvs(-v3)*hvs(-(v5/v3))*Power(rlog(Abs(v3)),2))/(2.*v3) - 
  (M_PI*v3i*hvs(-v3)*hvs(-(v5/v3))*Power(rlog(Abs(v3)),2))/(2.*v3) + 
  (M_PI*v3f*hvs(-v3)*hvs(-(v5/v3))*Power(rlog(Abs(v3)),2))/(2.*(-v3 + v5)) - 
  (M_PI*v3i*hvs(-v3)*hvs(-(v5/v3))*Power(rlog(Abs(v3)),2))/(2.*(-v3 + v5)) - 
  (M_PI*v5f*hvs(-v3)*hvs(-(v5/v3))*Power(rlog(Abs(v3)),2))/(2.*(-v3 + v5)) + 
  (M_PI*v5i*hvs(-v3)*hvs(-(v5/v3))*Power(rlog(Abs(v3)),2))/(2.*(-v3 + v5)) - 
  (M_PI*v3f*hvs(-(v5/v3))*hvs(-v3 + v5)*Power(rlog(Abs(v3)),2))/(2.*v3) + 
  (M_PI*v3i*hvs(-(v5/v3))*hvs(-v3 + v5)*Power(rlog(Abs(v3)),2))/(2.*v3) - 
  (M_PI*v3f*hvs(-(v5/v3))*hvs(-v3 + v5)*Power(rlog(Abs(v3)),2))/
   (2.*(-v3 + v5)) + (M_PI*v3i*hvs(-(v5/v3))*hvs(-v3 + v5)*
     Power(rlog(Abs(v3)),2))/(2.*(-v3 + v5)) + 
  (M_PI*v5f*hvs(-(v5/v3))*hvs(-v3 + v5)*Power(rlog(Abs(v3)),2))/
   (2.*(-v3 + v5)) - (M_PI*v5i*hvs(-(v5/v3))*hvs(-v3 + v5)*
     Power(rlog(Abs(v3)),2))/(2.*(-v3 + v5)) - 
  (M_PI*v3f*hvs(-v3)*hvs(-(v5/v3))*rlog(Abs(v3))*rlog(Abs(v3 - v5)))/v3 + 
  (M_PI*v3i*hvs(-v3)*hvs(-(v5/v3))*rlog(Abs(v3))*rlog(Abs(v3 - v5)))/v3 - 
  (M_PI*v3f*hvs(-v3)*hvs(-(v5/v3))*rlog(Abs(v3))*rlog(Abs(v3 - v5)))/
   (-v3 + v5) + (M_PI*v3i*hvs(-v3)*hvs(-(v5/v3))*rlog(Abs(v3))*
     rlog(Abs(v3 - v5)))/(-v3 + v5) + 
  (M_PI*v5f*hvs(-v3)*hvs(-(v5/v3))*rlog(Abs(v3))*rlog(Abs(v3 - v5)))/
   (-v3 + v5) - (M_PI*v5i*hvs(-v3)*hvs(-(v5/v3))*rlog(Abs(v3))*
     rlog(Abs(v3 - v5)))/(-v3 + v5) + 
  (M_PI*v3f*hvs(-(v5/v3))*hvs(-v3 + v5)*rlog(Abs(v3))*rlog(Abs(v3 - v5)))/v3 - 
  (M_PI*v3i*hvs(-(v5/v3))*hvs(-v3 + v5)*rlog(Abs(v3))*rlog(Abs(v3 - v5)))/v3 + 
  (M_PI*v3f*hvs(-(v5/v3))*hvs(-v3 + v5)*rlog(Abs(v3))*rlog(Abs(v3 - v5)))/
   (-v3 + v5) - (M_PI*v3i*hvs(-(v5/v3))*hvs(-v3 + v5)*rlog(Abs(v3))*
     rlog(Abs(v3 - v5)))/(-v3 + v5) - 
  (M_PI*v5f*hvs(-(v5/v3))*hvs(-v3 + v5)*rlog(Abs(v3))*rlog(Abs(v3 - v5)))/
   (-v3 + v5) + (M_PI*v5i*hvs(-(v5/v3))*hvs(-v3 + v5)*rlog(Abs(v3))*
     rlog(Abs(v3 - v5)))/(-v3 + v5) + 
  (M_PI*v3f*hvs(-v3)*hvs(-(v5/v3))*Power(rlog(Abs(v3 - v5)),2))/(2.*v3) - 
  (M_PI*v3i*hvs(-v3)*hvs(-(v5/v3))*Power(rlog(Abs(v3 - v5)),2))/(2.*v3) + 
  (M_PI*v3f*hvs(-v3)*hvs(-(v5/v3))*Power(rlog(Abs(v3 - v5)),2))/
   (2.*(-v3 + v5)) - (M_PI*v3i*hvs(-v3)*hvs(-(v5/v3))*
     Power(rlog(Abs(v3 - v5)),2))/(2.*(-v3 + v5)) - 
  (M_PI*v5f*hvs(-v3)*hvs(-(v5/v3))*Power(rlog(Abs(v3 - v5)),2))/
   (2.*(-v3 + v5)) + (M_PI*v5i*hvs(-v3)*hvs(-(v5/v3))*
     Power(rlog(Abs(v3 - v5)),2))/(2.*(-v3 + v5)) - 
  (M_PI*v3f*hvs(-(v5/v3))*hvs(-v3 + v5)*Power(rlog(Abs(v3 - v5)),2))/(2.*v3) + 
  (M_PI*v3i*hvs(-(v5/v3))*hvs(-v3 + v5)*Power(rlog(Abs(v3 - v5)),2))/(2.*v3) - 
  (M_PI*v3f*hvs(-(v5/v3))*hvs(-v3 + v5)*Power(rlog(Abs(v3 - v5)),2))/
   (2.*(-v3 + v5)) + (M_PI*v3i*hvs(-(v5/v3))*hvs(-v3 + v5)*
     Power(rlog(Abs(v3 - v5)),2))/(2.*(-v3 + v5)) + 
  (M_PI*v5f*hvs(-(v5/v3))*hvs(-v3 + v5)*Power(rlog(Abs(v3 - v5)),2))/
   (2.*(-v3 + v5)) - (M_PI*v5i*hvs(-(v5/v3))*hvs(-v3 + v5)*
     Power(rlog(Abs(v3 - v5)),2))/(2.*(-v3 + v5)) - 
  (Power(M_PI,3)*v3f*hvs(-(v5/v3))*sign(v3))/(6.*v3) + 
  (Power(M_PI,3)*v3i*hvs(-(v5/v3))*sign(v3))/(6.*v3) - 
  (Power(M_PI,3)*v3f*hvs(-(v5/v3))*sign(v3))/(6.*(-v3 + v5)) + 
  (Power(M_PI,3)*v3i*hvs(-(v5/v3))*sign(v3))/(6.*(-v3 + v5)) + 
  (Power(M_PI,3)*v5f*hvs(-(v5/v3))*sign(v3))/(6.*(-v3 + v5)) - 
  (Power(M_PI,3)*v5i*hvs(-(v5/v3))*sign(v3))/(6.*(-v3 + v5)) + 
  (Power(M_PI,3)*v3f*Power(hvs(-v3),2)*hvs(-(v5/v3))*sign(v3))/(2.*v3) - 
  (Power(M_PI,3)*v3i*Power(hvs(-v3),2)*hvs(-(v5/v3))*sign(v3))/(2.*v3) + 
  (Power(M_PI,3)*v3f*Power(hvs(-v3),2)*hvs(-(v5/v3))*sign(v3))/
   (2.*(-v3 + v5)) - (Power(M_PI,3)*v3i*Power(hvs(-v3),2)*hvs(-(v5/v3))*
     sign(v3))/(2.*(-v3 + v5)) - 
  (Power(M_PI,3)*v5f*Power(hvs(-v3),2)*hvs(-(v5/v3))*sign(v3))/
   (2.*(-v3 + v5)) + (Power(M_PI,3)*v5i*Power(hvs(-v3),2)*hvs(-(v5/v3))*
     sign(v3))/(2.*(-v3 + v5)) - 
  (Power(M_PI,3)*v3f*hvs(-v3)*hvs(-(v5/v3))*hvs(-v3 + v5)*sign(v3))/v3 + 
  (Power(M_PI,3)*v3i*hvs(-v3)*hvs(-(v5/v3))*hvs(-v3 + v5)*sign(v3))/v3 - 
  (Power(M_PI,3)*v3f*hvs(-v3)*hvs(-(v5/v3))*hvs(-v3 + v5)*sign(v3))/
   (-v3 + v5) + (Power(M_PI,3)*v3i*hvs(-v3)*hvs(-(v5/v3))*hvs(-v3 + v5)*
     sign(v3))/(-v3 + v5) + (Power(M_PI,3)*v5f*hvs(-v3)*hvs(-(v5/v3))*
     hvs(-v3 + v5)*sign(v3))/(-v3 + v5) - 
  (Power(M_PI,3)*v5i*hvs(-v3)*hvs(-(v5/v3))*hvs(-v3 + v5)*sign(v3))/
   (-v3 + v5) + (Power(M_PI,3)*v3f*hvs(-(v5/v3))*Power(hvs(-v3 + v5),2)*
     sign(v3))/(2.*v3) - (Power(M_PI,3)*v3i*hvs(-(v5/v3))*
     Power(hvs(-v3 + v5),2)*sign(v3))/(2.*v3) + 
  (Power(M_PI,3)*v3f*hvs(-(v5/v3))*Power(hvs(-v3 + v5),2)*sign(v3))/
   (2.*(-v3 + v5)) - (Power(M_PI,3)*v3i*hvs(-(v5/v3))*Power(hvs(-v3 + v5),2)*
     sign(v3))/(2.*(-v3 + v5)) - 
  (Power(M_PI,3)*v5f*hvs(-(v5/v3))*Power(hvs(-v3 + v5),2)*sign(v3))/
   (2.*(-v3 + v5)) + (Power(M_PI,3)*v5i*hvs(-(v5/v3))*Power(hvs(-v3 + v5),2)*
     sign(v3))/(2.*(-v3 + v5)) - 
  (M_PI*v3f*hvs(-(v5/v3))*Power(rlog(Abs(v3)),2)*sign(v3))/(2.*v3) + 
  (M_PI*v3i*hvs(-(v5/v3))*Power(rlog(Abs(v3)),2)*sign(v3))/(2.*v3) - 
  (M_PI*v3f*hvs(-(v5/v3))*Power(rlog(Abs(v3)),2)*sign(v3))/(2.*(-v3 + v5)) + 
  (M_PI*v3i*hvs(-(v5/v3))*Power(rlog(Abs(v3)),2)*sign(v3))/(2.*(-v3 + v5)) + 
  (M_PI*v5f*hvs(-(v5/v3))*Power(rlog(Abs(v3)),2)*sign(v3))/(2.*(-v3 + v5)) - 
  (M_PI*v5i*hvs(-(v5/v3))*Power(rlog(Abs(v3)),2)*sign(v3))/(2.*(-v3 + v5)) + 
  (M_PI*v3f*hvs(-(v5/v3))*rlog(Abs(v3))*rlog(Abs(v3 - v5))*sign(v3))/v3 - 
  (M_PI*v3i*hvs(-(v5/v3))*rlog(Abs(v3))*rlog(Abs(v3 - v5))*sign(v3))/v3 + 
  (M_PI*v3f*hvs(-(v5/v3))*rlog(Abs(v3))*rlog(Abs(v3 - v5))*sign(v3))/
   (-v3 + v5) - (M_PI*v3i*hvs(-(v5/v3))*rlog(Abs(v3))*rlog(Abs(v3 - v5))*
     sign(v3))/(-v3 + v5) - (M_PI*v5f*hvs(-(v5/v3))*rlog(Abs(v3))*
     rlog(Abs(v3 - v5))*sign(v3))/(-v3 + v5) + 
  (M_PI*v5i*hvs(-(v5/v3))*rlog(Abs(v3))*rlog(Abs(v3 - v5))*sign(v3))/
   (-v3 + v5) - (M_PI*v3f*hvs(-(v5/v3))*Power(rlog(Abs(v3 - v5)),2)*sign(v3))/
   (2.*v3) + (M_PI*v3i*hvs(-(v5/v3))*Power(rlog(Abs(v3 - v5)),2)*sign(v3))/
   (2.*v3) - (M_PI*v3f*hvs(-(v5/v3))*Power(rlog(Abs(v3 - v5)),2)*sign(v3))/
   (2.*(-v3 + v5)) + (M_PI*v3i*hvs(-(v5/v3))*Power(rlog(Abs(v3 - v5)),2)*
     sign(v3))/(2.*(-v3 + v5)) + 
  (M_PI*v5f*hvs(-(v5/v3))*Power(rlog(Abs(v3 - v5)),2)*sign(v3))/
   (2.*(-v3 + v5)) - (M_PI*v5i*hvs(-(v5/v3))*Power(rlog(Abs(v3 - v5)),2)*
     sign(v3))/(2.*(-v3 + v5)) - 
  (Power(M_PI,3)*v3f*hvs(-v3)*hvs(-(v5/v3))*Power(sign(v3),2))/(2.*v3) + 
  (Power(M_PI,3)*v3i*hvs(-v3)*hvs(-(v5/v3))*Power(sign(v3),2))/(2.*v3) - 
  (Power(M_PI,3)*v3f*hvs(-v3)*hvs(-(v5/v3))*Power(sign(v3),2))/
   (2.*(-v3 + v5)) + (Power(M_PI,3)*v3i*hvs(-v3)*hvs(-(v5/v3))*
     Power(sign(v3),2))/(2.*(-v3 + v5)) + 
  (Power(M_PI,3)*v5f*hvs(-v3)*hvs(-(v5/v3))*Power(sign(v3),2))/
   (2.*(-v3 + v5)) - (Power(M_PI,3)*v5i*hvs(-v3)*hvs(-(v5/v3))*
     Power(sign(v3),2))/(2.*(-v3 + v5)) + 
  (Power(M_PI,3)*v3f*hvs(-(v5/v3))*hvs(-v3 + v5)*Power(sign(v3),2))/(2.*v3) - 
  (Power(M_PI,3)*v3i*hvs(-(v5/v3))*hvs(-v3 + v5)*Power(sign(v3),2))/(2.*v3) + 
  (Power(M_PI,3)*v3f*hvs(-(v5/v3))*hvs(-v3 + v5)*Power(sign(v3),2))/
   (2.*(-v3 + v5)) - (Power(M_PI,3)*v3i*hvs(-(v5/v3))*hvs(-v3 + v5)*
     Power(sign(v3),2))/(2.*(-v3 + v5)) - 
  (Power(M_PI,3)*v5f*hvs(-(v5/v3))*hvs(-v3 + v5)*Power(sign(v3),2))/
   (2.*(-v3 + v5)) + (Power(M_PI,3)*v5i*hvs(-(v5/v3))*hvs(-v3 + v5)*
     Power(sign(v3),2))/(2.*(-v3 + v5)) + 
  (Power(M_PI,3)*v3f*hvs(-(v5/v3))*Power(sign(v3),3))/(6.*v3) - 
  (Power(M_PI,3)*v3i*hvs(-(v5/v3))*Power(sign(v3),3))/(6.*v3) + 
  (Power(M_PI,3)*v3f*hvs(-(v5/v3))*Power(sign(v3),3))/(6.*(-v3 + v5)) - 
  (Power(M_PI,3)*v3i*hvs(-(v5/v3))*Power(sign(v3),3))/(6.*(-v3 + v5)) - 
  (Power(M_PI,3)*v5f*hvs(-(v5/v3))*Power(sign(v3),3))/(6.*(-v3 + v5)) + 
  (Power(M_PI,3)*v5i*hvs(-(v5/v3))*Power(sign(v3),3))/(6.*(-v3 + v5))
;
 return integrandIm8;
}  


==> anc/evaluate_pentagon/src/functions/f8Re.cpp <==

#include "../header.h"


double integrandRe8 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe8=  -((v3f*hvs(-(v5/v3))*rLi(3,v3/(v3 - v5)))/v3) + 
  (v3i*hvs(-(v5/v3))*rLi(3,v3/(v3 - v5)))/v3 - 
  (v3f*hvs(-(v5/v3))*rLi(3,v3/(v3 - v5)))/(-v3 + v5) + 
  (v3i*hvs(-(v5/v3))*rLi(3,v3/(v3 - v5)))/(-v3 + v5) + 
  (v5f*hvs(-(v5/v3))*rLi(3,v3/(v3 - v5)))/(-v3 + v5) - 
  (v5i*hvs(-(v5/v3))*rLi(3,v3/(v3 - v5)))/(-v3 + v5) - 
  (v3f*hvs(v5/v3)*rLi(3,1 - v5/v3))/v3 + 
  (v3i*hvs(v5/v3)*rLi(3,1 - v5/v3))/v3 - 
  (v3f*hvs(v5/v3)*rLi(3,1 - v5/v3))/(-v3 + v5) + 
  (v3i*hvs(v5/v3)*rLi(3,1 - v5/v3))/(-v3 + v5) + 
  (v5f*hvs(v5/v3)*rLi(3,1 - v5/v3))/(-v3 + v5) - 
  (v5i*hvs(v5/v3)*rLi(3,1 - v5/v3))/(-v3 + v5) - 
  (Power(M_PI,2)*v3f*hvs(-(v5/v3))*rlog(Abs(v3)))/(6.*v3) + 
  (Power(M_PI,2)*v3i*hvs(-(v5/v3))*rlog(Abs(v3)))/(6.*v3) - 
  (Power(M_PI,2)*v3f*hvs(-(v5/v3))*rlog(Abs(v3)))/(6.*(-v3 + v5)) + 
  (Power(M_PI,2)*v3i*hvs(-(v5/v3))*rlog(Abs(v3)))/(6.*(-v3 + v5)) + 
  (Power(M_PI,2)*v5f*hvs(-(v5/v3))*rlog(Abs(v3)))/(6.*(-v3 + v5)) - 
  (Power(M_PI,2)*v5i*hvs(-(v5/v3))*rlog(Abs(v3)))/(6.*(-v3 + v5)) + 
  (Power(M_PI,2)*v3f*Power(hvs(-v3),2)*hvs(-(v5/v3))*rlog(Abs(v3)))/(2.*v3) - 
  (Power(M_PI,2)*v3i*Power(hvs(-v3),2)*hvs(-(v5/v3))*rlog(Abs(v3)))/(2.*v3) + 
  (Power(M_PI,2)*v3f*Power(hvs(-v3),2)*hvs(-(v5/v3))*rlog(Abs(v3)))/
   (2.*(-v3 + v5)) - (Power(M_PI,2)*v3i*Power(hvs(-v3),2)*hvs(-(v5/v3))*
     rlog(Abs(v3)))/(2.*(-v3 + v5)) - 
  (Power(M_PI,2)*v5f*Power(hvs(-v3),2)*hvs(-(v5/v3))*rlog(Abs(v3)))/
   (2.*(-v3 + v5)) + (Power(M_PI,2)*v5i*Power(hvs(-v3),2)*hvs(-(v5/v3))*
     rlog(Abs(v3)))/(2.*(-v3 + v5)) - 
  (Power(M_PI,2)*v3f*hvs(-v3)*hvs(-(v5/v3))*hvs(-v3 + v5)*rlog(Abs(v3)))/v3 + 
  (Power(M_PI,2)*v3i*hvs(-v3)*hvs(-(v5/v3))*hvs(-v3 + v5)*rlog(Abs(v3)))/v3 - 
  (Power(M_PI,2)*v3f*hvs(-v3)*hvs(-(v5/v3))*hvs(-v3 + v5)*rlog(Abs(v3)))/
   (-v3 + v5) + (Power(M_PI,2)*v3i*hvs(-v3)*hvs(-(v5/v3))*hvs(-v3 + v5)*
     rlog(Abs(v3)))/(-v3 + v5) + 
  (Power(M_PI,2)*v5f*hvs(-v3)*hvs(-(v5/v3))*hvs(-v3 + v5)*rlog(Abs(v3)))/
   (-v3 + v5) - (Power(M_PI,2)*v5i*hvs(-v3)*hvs(-(v5/v3))*hvs(-v3 + v5)*
     rlog(Abs(v3)))/(-v3 + v5) + 
  (Power(M_PI,2)*v3f*hvs(-(v5/v3))*Power(hvs(-v3 + v5),2)*rlog(Abs(v3)))/
   (2.*v3) - (Power(M_PI,2)*v3i*hvs(-(v5/v3))*Power(hvs(-v3 + v5),2)*
     rlog(Abs(v3)))/(2.*v3) + (Power(M_PI,2)*v3f*hvs(-(v5/v3))*
     Power(hvs(-v3 + v5),2)*rlog(Abs(v3)))/(2.*(-v3 + v5)) - 
  (Power(M_PI,2)*v3i*hvs(-(v5/v3))*Power(hvs(-v3 + v5),2)*rlog(Abs(v3)))/
   (2.*(-v3 + v5)) - (Power(M_PI,2)*v5f*hvs(-(v5/v3))*Power(hvs(-v3 + v5),2)*
     rlog(Abs(v3)))/(2.*(-v3 + v5)) + 
  (Power(M_PI,2)*v5i*hvs(-(v5/v3))*Power(hvs(-v3 + v5),2)*rlog(Abs(v3)))/
   (2.*(-v3 + v5)) - (v3f*hvs(-(v5/v3))*Power(rlog(Abs(v3)),3))/(6.*v3) + 
  (v3i*hvs(-(v5/v3))*Power(rlog(Abs(v3)),3))/(6.*v3) - 
  (v3f*hvs(-(v5/v3))*Power(rlog(Abs(v3)),3))/(6.*(-v3 + v5)) + 
  (v3i*hvs(-(v5/v3))*Power(rlog(Abs(v3)),3))/(6.*(-v3 + v5)) + 
  (v5f*hvs(-(v5/v3))*Power(rlog(Abs(v3)),3))/(6.*(-v3 + v5)) - 
  (v5i*hvs(-(v5/v3))*Power(rlog(Abs(v3)),3))/(6.*(-v3 + v5)) + 
  (Power(M_PI,2)*v3f*hvs(-(v5/v3))*rlog(Abs(v3 - v5)))/(6.*v3) - 
  (Power(M_PI,2)*v3i*hvs(-(v5/v3))*rlog(Abs(v3 - v5)))/(6.*v3) + 
  (Power(M_PI,2)*v3f*hvs(-(v5/v3))*rlog(Abs(v3 - v5)))/(6.*(-v3 + v5)) - 
  (Power(M_PI,2)*v3i*hvs(-(v5/v3))*rlog(Abs(v3 - v5)))/(6.*(-v3 + v5)) - 
  (Power(M_PI,2)*v5f*hvs(-(v5/v3))*rlog(Abs(v3 - v5)))/(6.*(-v3 + v5)) + 
  (Power(M_PI,2)*v5i*hvs(-(v5/v3))*rlog(Abs(v3 - v5)))/(6.*(-v3 + v5)) - 
  (Power(M_PI,2)*v3f*Power(hvs(-v3),2)*hvs(-(v5/v3))*rlog(Abs(v3 - v5)))/
   (2.*v3) + (Power(M_PI,2)*v3i*Power(hvs(-v3),2)*hvs(-(v5/v3))*
     rlog(Abs(v3 - v5)))/(2.*v3) - 
  (Power(M_PI,2)*v3f*Power(hvs(-v3),2)*hvs(-(v5/v3))*rlog(Abs(v3 - v5)))/
   (2.*(-v3 + v5)) + (Power(M_PI,2)*v3i*Power(hvs(-v3),2)*hvs(-(v5/v3))*
     rlog(Abs(v3 - v5)))/(2.*(-v3 + v5)) + 
  (Power(M_PI,2)*v5f*Power(hvs(-v3),2)*hvs(-(v5/v3))*rlog(Abs(v3 - v5)))/
   (2.*(-v3 + v5)) - (Power(M_PI,2)*v5i*Power(hvs(-v3),2)*hvs(-(v5/v3))*
     rlog(Abs(v3 - v5)))/(2.*(-v3 + v5)) + 
  (Power(M_PI,2)*v3f*hvs(-v3)*hvs(-(v5/v3))*hvs(-v3 + v5)*rlog(Abs(v3 - v5)))/
   v3 - (Power(M_PI,2)*v3i*hvs(-v3)*hvs(-(v5/v3))*hvs(-v3 + v5)*
     rlog(Abs(v3 - v5)))/v3 + (Power(M_PI,2)*v3f*hvs(-v3)*hvs(-(v5/v3))*
     hvs(-v3 + v5)*rlog(Abs(v3 - v5)))/(-v3 + v5) - 
  (Power(M_PI,2)*v3i*hvs(-v3)*hvs(-(v5/v3))*hvs(-v3 + v5)*rlog(Abs(v3 - v5)))/
   (-v3 + v5) - (Power(M_PI,2)*v5f*hvs(-v3)*hvs(-(v5/v3))*hvs(-v3 + v5)*
     rlog(Abs(v3 - v5)))/(-v3 + v5) + 
  (Power(M_PI,2)*v5i*hvs(-v3)*hvs(-(v5/v3))*hvs(-v3 + v5)*rlog(Abs(v3 - v5)))/
   (-v3 + v5) - (Power(M_PI,2)*v3f*hvs(-(v5/v3))*Power(hvs(-v3 + v5),2)*
     rlog(Abs(v3 - v5)))/(2.*v3) + 
  (Power(M_PI,2)*v3i*hvs(-(v5/v3))*Power(hvs(-v3 + v5),2)*rlog(Abs(v3 - v5)))/
   (2.*v3) - (Power(M_PI,2)*v3f*hvs(-(v5/v3))*Power(hvs(-v3 + v5),2)*
     rlog(Abs(v3 - v5)))/(2.*(-v3 + v5)) + 
  (Power(M_PI,2)*v3i*hvs(-(v5/v3))*Power(hvs(-v3 + v5),2)*rlog(Abs(v3 - v5)))/
   (2.*(-v3 + v5)) + (Power(M_PI,2)*v5f*hvs(-(v5/v3))*Power(hvs(-v3 + v5),2)*
     rlog(Abs(v3 - v5)))/(2.*(-v3 + v5)) - 
  (Power(M_PI,2)*v5i*hvs(-(v5/v3))*Power(hvs(-v3 + v5),2)*rlog(Abs(v3 - v5)))/
   (2.*(-v3 + v5)) + (v3f*hvs(-(v5/v3))*Power(rlog(Abs(v3)),2)*
     rlog(Abs(v3 - v5)))/(2.*v3) - 
  (v3i*hvs(-(v5/v3))*Power(rlog(Abs(v3)),2)*rlog(Abs(v3 - v5)))/(2.*v3) + 
  (v3f*hvs(-(v5/v3))*Power(rlog(Abs(v3)),2)*rlog(Abs(v3 - v5)))/
   (2.*(-v3 + v5)) - (v3i*hvs(-(v5/v3))*Power(rlog(Abs(v3)),2)*
     rlog(Abs(v3 - v5)))/(2.*(-v3 + v5)) - 
  (v5f*hvs(-(v5/v3))*Power(rlog(Abs(v3)),2)*rlog(Abs(v3 - v5)))/
   (2.*(-v3 + v5)) + (v5i*hvs(-(v5/v3))*Power(rlog(Abs(v3)),2)*
     rlog(Abs(v3 - v5)))/(2.*(-v3 + v5)) - 
  (v3f*hvs(-(v5/v3))*rlog(Abs(v3))*Power(rlog(Abs(v3 - v5)),2))/(2.*v3) + 
  (v3i*hvs(-(v5/v3))*rlog(Abs(v3))*Power(rlog(Abs(v3 - v5)),2))/(2.*v3) - 
  (v3f*hvs(-(v5/v3))*rlog(Abs(v3))*Power(rlog(Abs(v3 - v5)),2))/
   (2.*(-v3 + v5)) + (v3i*hvs(-(v5/v3))*rlog(Abs(v3))*
     Power(rlog(Abs(v3 - v5)),2))/(2.*(-v3 + v5)) + 
  (v5f*hvs(-(v5/v3))*rlog(Abs(v3))*Power(rlog(Abs(v3 - v5)),2))/
   (2.*(-v3 + v5)) - (v5i*hvs(-(v5/v3))*rlog(Abs(v3))*
     Power(rlog(Abs(v3 - v5)),2))/(2.*(-v3 + v5)) + 
  (v3f*hvs(-(v5/v3))*Power(rlog(Abs(v3 - v5)),3))/(6.*v3) - 
  (v3i*hvs(-(v5/v3))*Power(rlog(Abs(v3 - v5)),3))/(6.*v3) + 
  (v3f*hvs(-(v5/v3))*Power(rlog(Abs(v3 - v5)),3))/(6.*(-v3 + v5)) - 
  (v3i*hvs(-(v5/v3))*Power(rlog(Abs(v3 - v5)),3))/(6.*(-v3 + v5)) - 
  (v5f*hvs(-(v5/v3))*Power(rlog(Abs(v3 - v5)),3))/(6.*(-v3 + v5)) + 
  (v5i*hvs(-(v5/v3))*Power(rlog(Abs(v3 - v5)),3))/(6.*(-v3 + v5)) - 
  (Power(M_PI,2)*v3f*hvs(-v3)*hvs(-(v5/v3))*rlog(Abs(v3))*sign(v3))/v3 + 
  (Power(M_PI,2)*v3i*hvs(-v3)*hvs(-(v5/v3))*rlog(Abs(v3))*sign(v3))/v3 - 
  (Power(M_PI,2)*v3f*hvs(-v3)*hvs(-(v5/v3))*rlog(Abs(v3))*sign(v3))/
   (-v3 + v5) + (Power(M_PI,2)*v3i*hvs(-v3)*hvs(-(v5/v3))*rlog(Abs(v3))*
     sign(v3))/(-v3 + v5) + (Power(M_PI,2)*v5f*hvs(-v3)*hvs(-(v5/v3))*
     rlog(Abs(v3))*sign(v3))/(-v3 + v5) - 
  (Power(M_PI,2)*v5i*hvs(-v3)*hvs(-(v5/v3))*rlog(Abs(v3))*sign(v3))/
   (-v3 + v5) + (Power(M_PI,2)*v3f*hvs(-(v5/v3))*hvs(-v3 + v5)*rlog(Abs(v3))*
     sign(v3))/v3 - (Power(M_PI,2)*v3i*hvs(-(v5/v3))*hvs(-v3 + v5)*
     rlog(Abs(v3))*sign(v3))/v3 + 
  (Power(M_PI,2)*v3f*hvs(-(v5/v3))*hvs(-v3 + v5)*rlog(Abs(v3))*sign(v3))/
   (-v3 + v5) - (Power(M_PI,2)*v3i*hvs(-(v5/v3))*hvs(-v3 + v5)*rlog(Abs(v3))*
     sign(v3))/(-v3 + v5) - (Power(M_PI,2)*v5f*hvs(-(v5/v3))*hvs(-v3 + v5)*
     rlog(Abs(v3))*sign(v3))/(-v3 + v5) + 
  (Power(M_PI,2)*v5i*hvs(-(v5/v3))*hvs(-v3 + v5)*rlog(Abs(v3))*sign(v3))/
   (-v3 + v5) + (Power(M_PI,2)*v3f*hvs(-v3)*hvs(-(v5/v3))*rlog(Abs(v3 - v5))*
     sign(v3))/v3 - (Power(M_PI,2)*v3i*hvs(-v3)*hvs(-(v5/v3))*
     rlog(Abs(v3 - v5))*sign(v3))/v3 + 
  (Power(M_PI,2)*v3f*hvs(-v3)*hvs(-(v5/v3))*rlog(Abs(v3 - v5))*sign(v3))/
   (-v3 + v5) - (Power(M_PI,2)*v3i*hvs(-v3)*hvs(-(v5/v3))*rlog(Abs(v3 - v5))*
     sign(v3))/(-v3 + v5) - (Power(M_PI,2)*v5f*hvs(-v3)*hvs(-(v5/v3))*
     rlog(Abs(v3 - v5))*sign(v3))/(-v3 + v5) + 
  (Power(M_PI,2)*v5i*hvs(-v3)*hvs(-(v5/v3))*rlog(Abs(v3 - v5))*sign(v3))/
   (-v3 + v5) - (Power(M_PI,2)*v3f*hvs(-(v5/v3))*hvs(-v3 + v5)*
     rlog(Abs(v3 - v5))*sign(v3))/v3 + 
  (Power(M_PI,2)*v3i*hvs(-(v5/v3))*hvs(-v3 + v5)*rlog(Abs(v3 - v5))*sign(v3))/
   v3 - (Power(M_PI,2)*v3f*hvs(-(v5/v3))*hvs(-v3 + v5)*rlog(Abs(v3 - v5))*
     sign(v3))/(-v3 + v5) + (Power(M_PI,2)*v3i*hvs(-(v5/v3))*hvs(-v3 + v5)*
     rlog(Abs(v3 - v5))*sign(v3))/(-v3 + v5) + 
  (Power(M_PI,2)*v5f*hvs(-(v5/v3))*hvs(-v3 + v5)*rlog(Abs(v3 - v5))*sign(v3))/
   (-v3 + v5) - (Power(M_PI,2)*v5i*hvs(-(v5/v3))*hvs(-v3 + v5)*
     rlog(Abs(v3 - v5))*sign(v3))/(-v3 + v5) + 
  (Power(M_PI,2)*v3f*hvs(-(v5/v3))*rlog(Abs(v3))*Power(sign(v3),2))/(2.*v3) - 
  (Power(M_PI,2)*v3i*hvs(-(v5/v3))*rlog(Abs(v3))*Power(sign(v3),2))/(2.*v3) + 
  (Power(M_PI,2)*v3f*hvs(-(v5/v3))*rlog(Abs(v3))*Power(sign(v3),2))/
   (2.*(-v3 + v5)) - (Power(M_PI,2)*v3i*hvs(-(v5/v3))*rlog(Abs(v3))*
     Power(sign(v3),2))/(2.*(-v3 + v5)) - 
  (Power(M_PI,2)*v5f*hvs(-(v5/v3))*rlog(Abs(v3))*Power(sign(v3),2))/
   (2.*(-v3 + v5)) + (Power(M_PI,2)*v5i*hvs(-(v5/v3))*rlog(Abs(v3))*
     Power(sign(v3),2))/(2.*(-v3 + v5)) - 
  (Power(M_PI,2)*v3f*hvs(-(v5/v3))*rlog(Abs(v3 - v5))*Power(sign(v3),2))/
   (2.*v3) + (Power(M_PI,2)*v3i*hvs(-(v5/v3))*rlog(Abs(v3 - v5))*
     Power(sign(v3),2))/(2.*v3) - 
  (Power(M_PI,2)*v3f*hvs(-(v5/v3))*rlog(Abs(v3 - v5))*Power(sign(v3),2))/
   (2.*(-v3 + v5)) + (Power(M_PI,2)*v3i*hvs(-(v5/v3))*rlog(Abs(v3 - v5))*
     Power(sign(v3),2))/(2.*(-v3 + v5)) + 
  (Power(M_PI,2)*v5f*hvs(-(v5/v3))*rlog(Abs(v3 - v5))*Power(sign(v3),2))/
   (2.*(-v3 + v5)) - (Power(M_PI,2)*v5i*hvs(-(v5/v3))*rlog(Abs(v3 - v5))*
     Power(sign(v3),2))/(2.*(-v3 + v5))
;
 return integrandRe8;
}  


==> anc/evaluate_pentagon/src/functions/f9Eu.cpp <==

#include "../header.h"


double integrandEu9 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandEu9=  (v1f*hvs(v1/v4)*rLi(3,1 - v1/v4))/(v1 - v4) - 
  (v1i*hvs(v1/v4)*rLi(3,1 - v1/v4))/(v1 - v4) - 
  (v4f*hvs(v1/v4)*rLi(3,1 - v1/v4))/(v1 - v4) - 
  (v4f*hvs(v1/v4)*rLi(3,1 - v1/v4))/v4 + 
  (v4i*hvs(v1/v4)*rLi(3,1 - v1/v4))/(v1 - v4) + 
  (v4i*hvs(v1/v4)*rLi(3,1 - v1/v4))/v4 + 
  (v1f*hvs(-(v1/v4))*rLi(3,v4/(-v1 + v4)))/(v1 - v4) - 
  (v1i*hvs(-(v1/v4))*rLi(3,v4/(-v1 + v4)))/(v1 - v4) - 
  (v4f*hvs(-(v1/v4))*rLi(3,v4/(-v1 + v4)))/(v1 - v4) - 
  (v4f*hvs(-(v1/v4))*rLi(3,v4/(-v1 + v4)))/v4 + 
  (v4i*hvs(-(v1/v4))*rLi(3,v4/(-v1 + v4)))/(v1 - v4) + 
  (v4i*hvs(-(v1/v4))*rLi(3,v4/(-v1 + v4)))/v4 + 
  (Power(M_PI,2)*v1f*hvs(-(v1/v4))*rlog(Abs(v4)))/(6.*(v1 - v4)) - 
  (Power(M_PI,2)*v1i*hvs(-(v1/v4))*rlog(Abs(v4)))/(6.*(v1 - v4)) - 
  (Power(M_PI,2)*v4f*hvs(-(v1/v4))*rlog(Abs(v4)))/(6.*(v1 - v4)) - 
  (Power(M_PI,2)*v4f*hvs(-(v1/v4))*rlog(Abs(v4)))/(6.*v4) + 
  (Power(M_PI,2)*v4i*hvs(-(v1/v4))*rlog(Abs(v4)))/(6.*(v1 - v4)) + 
  (Power(M_PI,2)*v4i*hvs(-(v1/v4))*rlog(Abs(v4)))/(6.*v4) - 
  (Power(M_PI,2)*v1f*Power(hvs(v1 - v4),2)*hvs(-(v1/v4))*rlog(Abs(v4)))/
   (2.*(v1 - v4)) + (Power(M_PI,2)*v1i*Power(hvs(v1 - v4),2)*hvs(-(v1/v4))*
     rlog(Abs(v4)))/(2.*(v1 - v4)) + 
  (Power(M_PI,2)*v4f*Power(hvs(v1 - v4),2)*hvs(-(v1/v4))*rlog(Abs(v4)))/
   (2.*(v1 - v4)) + (Power(M_PI,2)*v4f*Power(hvs(v1 - v4),2)*hvs(-(v1/v4))*
     rlog(Abs(v4)))/(2.*v4) - (Power(M_PI,2)*v4i*Power(hvs(v1 - v4),2)*
     hvs(-(v1/v4))*rlog(Abs(v4)))/(2.*(v1 - v4)) - 
  (Power(M_PI,2)*v4i*Power(hvs(v1 - v4),2)*hvs(-(v1/v4))*rlog(Abs(v4)))/
   (2.*v4) + (Power(M_PI,2)*v1f*hvs(v1 - v4)*hvs(-(v1/v4))*hvs(-v4)*
     rlog(Abs(v4)))/(v1 - v4) - 
  (Power(M_PI,2)*v1i*hvs(v1 - v4)*hvs(-(v1/v4))*hvs(-v4)*rlog(Abs(v4)))/
   (v1 - v4) - (Power(M_PI,2)*v4f*hvs(v1 - v4)*hvs(-(v1/v4))*hvs(-v4)*
     rlog(Abs(v4)))/(v1 - v4) - 
  (Power(M_PI,2)*v4f*hvs(v1 - v4)*hvs(-(v1/v4))*hvs(-v4)*rlog(Abs(v4)))/v4 + 
  (Power(M_PI,2)*v4i*hvs(v1 - v4)*hvs(-(v1/v4))*hvs(-v4)*rlog(Abs(v4)))/
   (v1 - v4) + (Power(M_PI,2)*v4i*hvs(v1 - v4)*hvs(-(v1/v4))*hvs(-v4)*
     rlog(Abs(v4)))/v4 - (Power(M_PI,2)*v1f*hvs(-(v1/v4))*Power(hvs(-v4),2)*
     rlog(Abs(v4)))/(2.*(v1 - v4)) + 
  (Power(M_PI,2)*v1i*hvs(-(v1/v4))*Power(hvs(-v4),2)*rlog(Abs(v4)))/
   (2.*(v1 - v4)) + (Power(M_PI,2)*v4f*hvs(-(v1/v4))*Power(hvs(-v4),2)*
     rlog(Abs(v4)))/(2.*(v1 - v4)) + 
  (Power(M_PI,2)*v4f*hvs(-(v1/v4))*Power(hvs(-v4),2)*rlog(Abs(v4)))/(2.*v4) - 
  (Power(M_PI,2)*v4i*hvs(-(v1/v4))*Power(hvs(-v4),2)*rlog(Abs(v4)))/
   (2.*(v1 - v4)) - (Power(M_PI,2)*v4i*hvs(-(v1/v4))*Power(hvs(-v4),2)*
     rlog(Abs(v4)))/(2.*v4) + (v1f*hvs(-(v1/v4))*Power(rlog(Abs(v4)),3))/
   (6.*(v1 - v4)) - (v1i*hvs(-(v1/v4))*Power(rlog(Abs(v4)),3))/
   (6.*(v1 - v4)) - (v4f*hvs(-(v1/v4))*Power(rlog(Abs(v4)),3))/
   (6.*(v1 - v4)) - (v4f*hvs(-(v1/v4))*Power(rlog(Abs(v4)),3))/(6.*v4) + 
  (v4i*hvs(-(v1/v4))*Power(rlog(Abs(v4)),3))/(6.*(v1 - v4)) + 
  (v4i*hvs(-(v1/v4))*Power(rlog(Abs(v4)),3))/(6.*v4) - 
  (Power(M_PI,2)*v1f*hvs(-(v1/v4))*rlog(Abs(-v1 + v4)))/(6.*(v1 - v4)) + 
  (Power(M_PI,2)*v1i*hvs(-(v1/v4))*rlog(Abs(-v1 + v4)))/(6.*(v1 - v4)) + 
  (Power(M_PI,2)*v4f*hvs(-(v1/v4))*rlog(Abs(-v1 + v4)))/(6.*(v1 - v4)) + 
  (Power(M_PI,2)*v4f*hvs(-(v1/v4))*rlog(Abs(-v1 + v4)))/(6.*v4) - 
  (Power(M_PI,2)*v4i*hvs(-(v1/v4))*rlog(Abs(-v1 + v4)))/(6.*(v1 - v4)) - 
  (Power(M_PI,2)*v4i*hvs(-(v1/v4))*rlog(Abs(-v1 + v4)))/(6.*v4) + 
  (Power(M_PI,2)*v1f*Power(hvs(v1 - v4),2)*hvs(-(v1/v4))*rlog(Abs(-v1 + v4)))/
   (2.*(v1 - v4)) - (Power(M_PI,2)*v1i*Power(hvs(v1 - v4),2)*hvs(-(v1/v4))*
     rlog(Abs(-v1 + v4)))/(2.*(v1 - v4)) - 
  (Power(M_PI,2)*v4f*Power(hvs(v1 - v4),2)*hvs(-(v1/v4))*rlog(Abs(-v1 + v4)))/
   (2.*(v1 - v4)) - (Power(M_PI,2)*v4f*Power(hvs(v1 - v4),2)*hvs(-(v1/v4))*
     rlog(Abs(-v1 + v4)))/(2.*v4) + 
  (Power(M_PI,2)*v4i*Power(hvs(v1 - v4),2)*hvs(-(v1/v4))*rlog(Abs(-v1 + v4)))/
   (2.*(v1 - v4)) + (Power(M_PI,2)*v4i*Power(hvs(v1 - v4),2)*hvs(-(v1/v4))*
     rlog(Abs(-v1 + v4)))/(2.*v4) - 
  (Power(M_PI,2)*v1f*hvs(v1 - v4)*hvs(-(v1/v4))*hvs(-v4)*rlog(Abs(-v1 + v4)))/
   (v1 - v4) + (Power(M_PI,2)*v1i*hvs(v1 - v4)*hvs(-(v1/v4))*hvs(-v4)*
     rlog(Abs(-v1 + v4)))/(v1 - v4) + 
  (Power(M_PI,2)*v4f*hvs(v1 - v4)*hvs(-(v1/v4))*hvs(-v4)*rlog(Abs(-v1 + v4)))/
   (v1 - v4) + (Power(M_PI,2)*v4f*hvs(v1 - v4)*hvs(-(v1/v4))*hvs(-v4)*
     rlog(Abs(-v1 + v4)))/v4 - (Power(M_PI,2)*v4i*hvs(v1 - v4)*hvs(-(v1/v4))*
     hvs(-v4)*rlog(Abs(-v1 + v4)))/(v1 - v4) - 
  (Power(M_PI,2)*v4i*hvs(v1 - v4)*hvs(-(v1/v4))*hvs(-v4)*rlog(Abs(-v1 + v4)))/
   v4 + (Power(M_PI,2)*v1f*hvs(-(v1/v4))*Power(hvs(-v4),2)*
     rlog(Abs(-v1 + v4)))/(2.*(v1 - v4)) - 
  (Power(M_PI,2)*v1i*hvs(-(v1/v4))*Power(hvs(-v4),2)*rlog(Abs(-v1 + v4)))/
   (2.*(v1 - v4)) - (Power(M_PI,2)*v4f*hvs(-(v1/v4))*Power(hvs(-v4),2)*
     rlog(Abs(-v1 + v4)))/(2.*(v1 - v4)) - 
  (Power(M_PI,2)*v4f*hvs(-(v1/v4))*Power(hvs(-v4),2)*rlog(Abs(-v1 + v4)))/
   (2.*v4) + (Power(M_PI,2)*v4i*hvs(-(v1/v4))*Power(hvs(-v4),2)*
     rlog(Abs(-v1 + v4)))/(2.*(v1 - v4)) + 
  (Power(M_PI,2)*v4i*hvs(-(v1/v4))*Power(hvs(-v4),2)*rlog(Abs(-v1 + v4)))/
   (2.*v4) - (v1f*hvs(-(v1/v4))*Power(rlog(Abs(v4)),2)*rlog(Abs(-v1 + v4)))/
   (2.*(v1 - v4)) + (v1i*hvs(-(v1/v4))*Power(rlog(Abs(v4)),2)*
     rlog(Abs(-v1 + v4)))/(2.*(v1 - v4)) + 
  (v4f*hvs(-(v1/v4))*Power(rlog(Abs(v4)),2)*rlog(Abs(-v1 + v4)))/
   (2.*(v1 - v4)) + (v4f*hvs(-(v1/v4))*Power(rlog(Abs(v4)),2)*
     rlog(Abs(-v1 + v4)))/(2.*v4) - 
  (v4i*hvs(-(v1/v4))*Power(rlog(Abs(v4)),2)*rlog(Abs(-v1 + v4)))/
   (2.*(v1 - v4)) - (v4i*hvs(-(v1/v4))*Power(rlog(Abs(v4)),2)*
     rlog(Abs(-v1 + v4)))/(2.*v4) + 
  (v1f*hvs(-(v1/v4))*rlog(Abs(v4))*Power(rlog(Abs(-v1 + v4)),2))/
   (2.*(v1 - v4)) - (v1i*hvs(-(v1/v4))*rlog(Abs(v4))*
     Power(rlog(Abs(-v1 + v4)),2))/(2.*(v1 - v4)) - 
  (v4f*hvs(-(v1/v4))*rlog(Abs(v4))*Power(rlog(Abs(-v1 + v4)),2))/
   (2.*(v1 - v4)) - (v4f*hvs(-(v1/v4))*rlog(Abs(v4))*
     Power(rlog(Abs(-v1 + v4)),2))/(2.*v4) + 
  (v4i*hvs(-(v1/v4))*rlog(Abs(v4))*Power(rlog(Abs(-v1 + v4)),2))/
   (2.*(v1 - v4)) + (v4i*hvs(-(v1/v4))*rlog(Abs(v4))*
     Power(rlog(Abs(-v1 + v4)),2))/(2.*v4) - 
  (v1f*hvs(-(v1/v4))*Power(rlog(Abs(-v1 + v4)),3))/(6.*(v1 - v4)) + 
  (v1i*hvs(-(v1/v4))*Power(rlog(Abs(-v1 + v4)),3))/(6.*(v1 - v4)) + 
  (v4f*hvs(-(v1/v4))*Power(rlog(Abs(-v1 + v4)),3))/(6.*(v1 - v4)) + 
  (v4f*hvs(-(v1/v4))*Power(rlog(Abs(-v1 + v4)),3))/(6.*v4) - 
  (v4i*hvs(-(v1/v4))*Power(rlog(Abs(-v1 + v4)),3))/(6.*(v1 - v4)) - 
  (v4i*hvs(-(v1/v4))*Power(rlog(Abs(-v1 + v4)),3))/(6.*v4) - 
  (Power(M_PI,2)*v1f*hvs(v1 - v4)*hvs(-(v1/v4))*rlog(Abs(v4))*sign(v4))/
   (v1 - v4) + (Power(M_PI,2)*v1i*hvs(v1 - v4)*hvs(-(v1/v4))*rlog(Abs(v4))*
     sign(v4))/(v1 - v4) + (Power(M_PI,2)*v4f*hvs(v1 - v4)*hvs(-(v1/v4))*
     rlog(Abs(v4))*sign(v4))/(v1 - v4) + 
  (Power(M_PI,2)*v4f*hvs(v1 - v4)*hvs(-(v1/v4))*rlog(Abs(v4))*sign(v4))/v4 - 
  (Power(M_PI,2)*v4i*hvs(v1 - v4)*hvs(-(v1/v4))*rlog(Abs(v4))*sign(v4))/
   (v1 - v4) - (Power(M_PI,2)*v4i*hvs(v1 - v4)*hvs(-(v1/v4))*rlog(Abs(v4))*
     sign(v4))/v4 + (Power(M_PI,2)*v1f*hvs(-(v1/v4))*hvs(-v4)*rlog(Abs(v4))*
     sign(v4))/(v1 - v4) - (Power(M_PI,2)*v1i*hvs(-(v1/v4))*hvs(-v4)*
     rlog(Abs(v4))*sign(v4))/(v1 - v4) - 
  (Power(M_PI,2)*v4f*hvs(-(v1/v4))*hvs(-v4)*rlog(Abs(v4))*sign(v4))/(v1 - v4) - 
  (Power(M_PI,2)*v4f*hvs(-(v1/v4))*hvs(-v4)*rlog(Abs(v4))*sign(v4))/v4 + 
  (Power(M_PI,2)*v4i*hvs(-(v1/v4))*hvs(-v4)*rlog(Abs(v4))*sign(v4))/(v1 - v4) + 
  (Power(M_PI,2)*v4i*hvs(-(v1/v4))*hvs(-v4)*rlog(Abs(v4))*sign(v4))/v4 + 
  (Power(M_PI,2)*v1f*hvs(v1 - v4)*hvs(-(v1/v4))*rlog(Abs(-v1 + v4))*sign(v4))/
   (v1 - v4) - (Power(M_PI,2)*v1i*hvs(v1 - v4)*hvs(-(v1/v4))*
     rlog(Abs(-v1 + v4))*sign(v4))/(v1 - v4) - 
  (Power(M_PI,2)*v4f*hvs(v1 - v4)*hvs(-(v1/v4))*rlog(Abs(-v1 + v4))*sign(v4))/
   (v1 - v4) - (Power(M_PI,2)*v4f*hvs(v1 - v4)*hvs(-(v1/v4))*
     rlog(Abs(-v1 + v4))*sign(v4))/v4 + 
  (Power(M_PI,2)*v4i*hvs(v1 - v4)*hvs(-(v1/v4))*rlog(Abs(-v1 + v4))*sign(v4))/
   (v1 - v4) + (Power(M_PI,2)*v4i*hvs(v1 - v4)*hvs(-(v1/v4))*
     rlog(Abs(-v1 + v4))*sign(v4))/v4 - 
  (Power(M_PI,2)*v1f*hvs(-(v1/v4))*hvs(-v4)*rlog(Abs(-v1 + v4))*sign(v4))/
   (v1 - v4) + (Power(M_PI,2)*v1i*hvs(-(v1/v4))*hvs(-v4)*rlog(Abs(-v1 + v4))*
     sign(v4))/(v1 - v4) + (Power(M_PI,2)*v4f*hvs(-(v1/v4))*hvs(-v4)*
     rlog(Abs(-v1 + v4))*sign(v4))/(v1 - v4) + 
  (Power(M_PI,2)*v4f*hvs(-(v1/v4))*hvs(-v4)*rlog(Abs(-v1 + v4))*sign(v4))/v4 - 
  (Power(M_PI,2)*v4i*hvs(-(v1/v4))*hvs(-v4)*rlog(Abs(-v1 + v4))*sign(v4))/
   (v1 - v4) - (Power(M_PI,2)*v4i*hvs(-(v1/v4))*hvs(-v4)*rlog(Abs(-v1 + v4))*
     sign(v4))/v4 - (Power(M_PI,2)*v1f*hvs(-(v1/v4))*rlog(Abs(v4))*
     Power(sign(v4),2))/(2.*(v1 - v4)) + 
  (Power(M_PI,2)*v1i*hvs(-(v1/v4))*rlog(Abs(v4))*Power(sign(v4),2))/
   (2.*(v1 - v4)) + (Power(M_PI,2)*v4f*hvs(-(v1/v4))*rlog(Abs(v4))*
     Power(sign(v4),2))/(2.*(v1 - v4)) + 
  (Power(M_PI,2)*v4f*hvs(-(v1/v4))*rlog(Abs(v4))*Power(sign(v4),2))/(2.*v4) - 
  (Power(M_PI,2)*v4i*hvs(-(v1/v4))*rlog(Abs(v4))*Power(sign(v4),2))/
   (2.*(v1 - v4)) - (Power(M_PI,2)*v4i*hvs(-(v1/v4))*rlog(Abs(v4))*
     Power(sign(v4),2))/(2.*v4) + 
  (Power(M_PI,2)*v1f*hvs(-(v1/v4))*rlog(Abs(-v1 + v4))*Power(sign(v4),2))/
   (2.*(v1 - v4)) - (Power(M_PI,2)*v1i*hvs(-(v1/v4))*rlog(Abs(-v1 + v4))*
     Power(sign(v4),2))/(2.*(v1 - v4)) - 
  (Power(M_PI,2)*v4f*hvs(-(v1/v4))*rlog(Abs(-v1 + v4))*Power(sign(v4),2))/
   (2.*(v1 - v4)) - (Power(M_PI,2)*v4f*hvs(-(v1/v4))*rlog(Abs(-v1 + v4))*
     Power(sign(v4),2))/(2.*v4) + 
  (Power(M_PI,2)*v4i*hvs(-(v1/v4))*rlog(Abs(-v1 + v4))*Power(sign(v4),2))/
   (2.*(v1 - v4)) + (Power(M_PI,2)*v4i*hvs(-(v1/v4))*rlog(Abs(-v1 + v4))*
     Power(sign(v4),2))/(2.*v4)
;
 return integrandEu9;
}  


==> anc/evaluate_pentagon/src/functions/f9Im.cpp <==

#include "../header.h"


double integrandIm9 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandIm9=  (Power(M_PI,3)*v1f*hvs(v1 - v4)*hvs(-(v1/v4)))/(6.*(v1 - v4)) - 
  (Power(M_PI,3)*v1i*hvs(v1 - v4)*hvs(-(v1/v4)))/(6.*(v1 - v4)) - 
  (Power(M_PI,3)*v4f*hvs(v1 - v4)*hvs(-(v1/v4)))/(6.*(v1 - v4)) - 
  (Power(M_PI,3)*v4f*hvs(v1 - v4)*hvs(-(v1/v4)))/(6.*v4) + 
  (Power(M_PI,3)*v4i*hvs(v1 - v4)*hvs(-(v1/v4)))/(6.*(v1 - v4)) + 
  (Power(M_PI,3)*v4i*hvs(v1 - v4)*hvs(-(v1/v4)))/(6.*v4) - 
  (Power(M_PI,3)*v1f*Power(hvs(v1 - v4),3)*hvs(-(v1/v4)))/(6.*(v1 - v4)) + 
  (Power(M_PI,3)*v1i*Power(hvs(v1 - v4),3)*hvs(-(v1/v4)))/(6.*(v1 - v4)) + 
  (Power(M_PI,3)*v4f*Power(hvs(v1 - v4),3)*hvs(-(v1/v4)))/(6.*(v1 - v4)) + 
  (Power(M_PI,3)*v4f*Power(hvs(v1 - v4),3)*hvs(-(v1/v4)))/(6.*v4) - 
  (Power(M_PI,3)*v4i*Power(hvs(v1 - v4),3)*hvs(-(v1/v4)))/(6.*(v1 - v4)) - 
  (Power(M_PI,3)*v4i*Power(hvs(v1 - v4),3)*hvs(-(v1/v4)))/(6.*v4) - 
  (Power(M_PI,3)*v1f*hvs(-(v1/v4))*hvs(-v4))/(6.*(v1 - v4)) + 
  (Power(M_PI,3)*v1i*hvs(-(v1/v4))*hvs(-v4))/(6.*(v1 - v4)) + 
  (Power(M_PI,3)*v4f*hvs(-(v1/v4))*hvs(-v4))/(6.*(v1 - v4)) + 
  (Power(M_PI,3)*v4f*hvs(-(v1/v4))*hvs(-v4))/(6.*v4) - 
  (Power(M_PI,3)*v4i*hvs(-(v1/v4))*hvs(-v4))/(6.*(v1 - v4)) - 
  (Power(M_PI,3)*v4i*hvs(-(v1/v4))*hvs(-v4))/(6.*v4) + 
  (Power(M_PI,3)*v1f*Power(hvs(v1 - v4),2)*hvs(-(v1/v4))*hvs(-v4))/
   (2.*(v1 - v4)) - (Power(M_PI,3)*v1i*Power(hvs(v1 - v4),2)*hvs(-(v1/v4))*
     hvs(-v4))/(2.*(v1 - v4)) - 
  (Power(M_PI,3)*v4f*Power(hvs(v1 - v4),2)*hvs(-(v1/v4))*hvs(-v4))/
   (2.*(v1 - v4)) - (Power(M_PI,3)*v4f*Power(hvs(v1 - v4),2)*hvs(-(v1/v4))*
     hvs(-v4))/(2.*v4) + (Power(M_PI,3)*v4i*Power(hvs(v1 - v4),2)*
     hvs(-(v1/v4))*hvs(-v4))/(2.*(v1 - v4)) + 
  (Power(M_PI,3)*v4i*Power(hvs(v1 - v4),2)*hvs(-(v1/v4))*hvs(-v4))/(2.*v4) - 
  (Power(M_PI,3)*v1f*hvs(v1 - v4)*hvs(-(v1/v4))*Power(hvs(-v4),2))/
   (2.*(v1 - v4)) + (Power(M_PI,3)*v1i*hvs(v1 - v4)*hvs(-(v1/v4))*
     Power(hvs(-v4),2))/(2.*(v1 - v4)) + 
  (Power(M_PI,3)*v4f*hvs(v1 - v4)*hvs(-(v1/v4))*Power(hvs(-v4),2))/
   (2.*(v1 - v4)) + (Power(M_PI,3)*v4f*hvs(v1 - v4)*hvs(-(v1/v4))*
     Power(hvs(-v4),2))/(2.*v4) - 
  (Power(M_PI,3)*v4i*hvs(v1 - v4)*hvs(-(v1/v4))*Power(hvs(-v4),2))/
   (2.*(v1 - v4)) - (Power(M_PI,3)*v4i*hvs(v1 - v4)*hvs(-(v1/v4))*
     Power(hvs(-v4),2))/(2.*v4) + 
  (Power(M_PI,3)*v1f*hvs(-(v1/v4))*Power(hvs(-v4),3))/(6.*(v1 - v4)) - 
  (Power(M_PI,3)*v1i*hvs(-(v1/v4))*Power(hvs(-v4),3))/(6.*(v1 - v4)) - 
  (Power(M_PI,3)*v4f*hvs(-(v1/v4))*Power(hvs(-v4),3))/(6.*(v1 - v4)) - 
  (Power(M_PI,3)*v4f*hvs(-(v1/v4))*Power(hvs(-v4),3))/(6.*v4) + 
  (Power(M_PI,3)*v4i*hvs(-(v1/v4))*Power(hvs(-v4),3))/(6.*(v1 - v4)) + 
  (Power(M_PI,3)*v4i*hvs(-(v1/v4))*Power(hvs(-v4),3))/(6.*v4) + 
  (M_PI*v1f*hvs(v1 - v4)*hvs(-(v1/v4))*Power(rlog(Abs(v4)),2))/(2.*(v1 - v4)) - 
  (M_PI*v1i*hvs(v1 - v4)*hvs(-(v1/v4))*Power(rlog(Abs(v4)),2))/(2.*(v1 - v4)) - 
  (M_PI*v4f*hvs(v1 - v4)*hvs(-(v1/v4))*Power(rlog(Abs(v4)),2))/(2.*(v1 - v4)) - 
  (M_PI*v4f*hvs(v1 - v4)*hvs(-(v1/v4))*Power(rlog(Abs(v4)),2))/(2.*v4) + 
  (M_PI*v4i*hvs(v1 - v4)*hvs(-(v1/v4))*Power(rlog(Abs(v4)),2))/(2.*(v1 - v4)) + 
  (M_PI*v4i*hvs(v1 - v4)*hvs(-(v1/v4))*Power(rlog(Abs(v4)),2))/(2.*v4) - 
  (M_PI*v1f*hvs(-(v1/v4))*hvs(-v4)*Power(rlog(Abs(v4)),2))/(2.*(v1 - v4)) + 
  (M_PI*v1i*hvs(-(v1/v4))*hvs(-v4)*Power(rlog(Abs(v4)),2))/(2.*(v1 - v4)) + 
  (M_PI*v4f*hvs(-(v1/v4))*hvs(-v4)*Power(rlog(Abs(v4)),2))/(2.*(v1 - v4)) + 
  (M_PI*v4f*hvs(-(v1/v4))*hvs(-v4)*Power(rlog(Abs(v4)),2))/(2.*v4) - 
  (M_PI*v4i*hvs(-(v1/v4))*hvs(-v4)*Power(rlog(Abs(v4)),2))/(2.*(v1 - v4)) - 
  (M_PI*v4i*hvs(-(v1/v4))*hvs(-v4)*Power(rlog(Abs(v4)),2))/(2.*v4) - 
  (M_PI*v1f*hvs(v1 - v4)*hvs(-(v1/v4))*rlog(Abs(v4))*rlog(Abs(-v1 + v4)))/
   (v1 - v4) + (M_PI*v1i*hvs(v1 - v4)*hvs(-(v1/v4))*rlog(Abs(v4))*
     rlog(Abs(-v1 + v4)))/(v1 - v4) + 
  (M_PI*v4f*hvs(v1 - v4)*hvs(-(v1/v4))*rlog(Abs(v4))*rlog(Abs(-v1 + v4)))/
   (v1 - v4) + (M_PI*v4f*hvs(v1 - v4)*hvs(-(v1/v4))*rlog(Abs(v4))*
     rlog(Abs(-v1 + v4)))/v4 - (M_PI*v4i*hvs(v1 - v4)*hvs(-(v1/v4))*
     rlog(Abs(v4))*rlog(Abs(-v1 + v4)))/(v1 - v4) - 
  (M_PI*v4i*hvs(v1 - v4)*hvs(-(v1/v4))*rlog(Abs(v4))*rlog(Abs(-v1 + v4)))/v4 + 
  (M_PI*v1f*hvs(-(v1/v4))*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(-v1 + v4)))/
   (v1 - v4) - (M_PI*v1i*hvs(-(v1/v4))*hvs(-v4)*rlog(Abs(v4))*
     rlog(Abs(-v1 + v4)))/(v1 - v4) - 
  (M_PI*v4f*hvs(-(v1/v4))*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(-v1 + v4)))/
   (v1 - v4) - (M_PI*v4f*hvs(-(v1/v4))*hvs(-v4)*rlog(Abs(v4))*
     rlog(Abs(-v1 + v4)))/v4 + (M_PI*v4i*hvs(-(v1/v4))*hvs(-v4)*rlog(Abs(v4))*
     rlog(Abs(-v1 + v4)))/(v1 - v4) + 
  (M_PI*v4i*hvs(-(v1/v4))*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(-v1 + v4)))/v4 + 
  (M_PI*v1f*hvs(v1 - v4)*hvs(-(v1/v4))*Power(rlog(Abs(-v1 + v4)),2))/
   (2.*(v1 - v4)) - (M_PI*v1i*hvs(v1 - v4)*hvs(-(v1/v4))*
     Power(rlog(Abs(-v1 + v4)),2))/(2.*(v1 - v4)) - 
  (M_PI*v4f*hvs(v1 - v4)*hvs(-(v1/v4))*Power(rlog(Abs(-v1 + v4)),2))/
   (2.*(v1 - v4)) - (M_PI*v4f*hvs(v1 - v4)*hvs(-(v1/v4))*
     Power(rlog(Abs(-v1 + v4)),2))/(2.*v4) + 
  (M_PI*v4i*hvs(v1 - v4)*hvs(-(v1/v4))*Power(rlog(Abs(-v1 + v4)),2))/
   (2.*(v1 - v4)) + (M_PI*v4i*hvs(v1 - v4)*hvs(-(v1/v4))*
     Power(rlog(Abs(-v1 + v4)),2))/(2.*v4) - 
  (M_PI*v1f*hvs(-(v1/v4))*hvs(-v4)*Power(rlog(Abs(-v1 + v4)),2))/
   (2.*(v1 - v4)) + (M_PI*v1i*hvs(-(v1/v4))*hvs(-v4)*
     Power(rlog(Abs(-v1 + v4)),2))/(2.*(v1 - v4)) + 
  (M_PI*v4f*hvs(-(v1/v4))*hvs(-v4)*Power(rlog(Abs(-v1 + v4)),2))/
   (2.*(v1 - v4)) + (M_PI*v4f*hvs(-(v1/v4))*hvs(-v4)*
     Power(rlog(Abs(-v1 + v4)),2))/(2.*v4) - 
  (M_PI*v4i*hvs(-(v1/v4))*hvs(-v4)*Power(rlog(Abs(-v1 + v4)),2))/
   (2.*(v1 - v4)) - (M_PI*v4i*hvs(-(v1/v4))*hvs(-v4)*
     Power(rlog(Abs(-v1 + v4)),2))/(2.*v4) + 
  (Power(M_PI,3)*v1f*hvs(-(v1/v4))*sign(v4))/(6.*(v1 - v4)) - 
  (Power(M_PI,3)*v1i*hvs(-(v1/v4))*sign(v4))/(6.*(v1 - v4)) - 
  (Power(M_PI,3)*v4f*hvs(-(v1/v4))*sign(v4))/(6.*(v1 - v4)) - 
  (Power(M_PI,3)*v4f*hvs(-(v1/v4))*sign(v4))/(6.*v4) + 
  (Power(M_PI,3)*v4i*hvs(-(v1/v4))*sign(v4))/(6.*(v1 - v4)) + 
  (Power(M_PI,3)*v4i*hvs(-(v1/v4))*sign(v4))/(6.*v4) - 
  (Power(M_PI,3)*v1f*Power(hvs(v1 - v4),2)*hvs(-(v1/v4))*sign(v4))/
   (2.*(v1 - v4)) + (Power(M_PI,3)*v1i*Power(hvs(v1 - v4),2)*hvs(-(v1/v4))*
     sign(v4))/(2.*(v1 - v4)) + 
  (Power(M_PI,3)*v4f*Power(hvs(v1 - v4),2)*hvs(-(v1/v4))*sign(v4))/
   (2.*(v1 - v4)) + (Power(M_PI,3)*v4f*Power(hvs(v1 - v4),2)*hvs(-(v1/v4))*
     sign(v4))/(2.*v4) - (Power(M_PI,3)*v4i*Power(hvs(v1 - v4),2)*
     hvs(-(v1/v4))*sign(v4))/(2.*(v1 - v4)) - 
  (Power(M_PI,3)*v4i*Power(hvs(v1 - v4),2)*hvs(-(v1/v4))*sign(v4))/(2.*v4) + 
  (Power(M_PI,3)*v1f*hvs(v1 - v4)*hvs(-(v1/v4))*hvs(-v4)*sign(v4))/(v1 - v4) - 
  (Power(M_PI,3)*v1i*hvs(v1 - v4)*hvs(-(v1/v4))*hvs(-v4)*sign(v4))/(v1 - v4) - 
  (Power(M_PI,3)*v4f*hvs(v1 - v4)*hvs(-(v1/v4))*hvs(-v4)*sign(v4))/(v1 - v4) - 
  (Power(M_PI,3)*v4f*hvs(v1 - v4)*hvs(-(v1/v4))*hvs(-v4)*sign(v4))/v4 + 
  (Power(M_PI,3)*v4i*hvs(v1 - v4)*hvs(-(v1/v4))*hvs(-v4)*sign(v4))/(v1 - v4) + 
  (Power(M_PI,3)*v4i*hvs(v1 - v4)*hvs(-(v1/v4))*hvs(-v4)*sign(v4))/v4 - 
  (Power(M_PI,3)*v1f*hvs(-(v1/v4))*Power(hvs(-v4),2)*sign(v4))/(2.*(v1 - v4)) + 
  (Power(M_PI,3)*v1i*hvs(-(v1/v4))*Power(hvs(-v4),2)*sign(v4))/(2.*(v1 - v4)) + 
  (Power(M_PI,3)*v4f*hvs(-(v1/v4))*Power(hvs(-v4),2)*sign(v4))/(2.*(v1 - v4)) + 
  (Power(M_PI,3)*v4f*hvs(-(v1/v4))*Power(hvs(-v4),2)*sign(v4))/(2.*v4) - 
  (Power(M_PI,3)*v4i*hvs(-(v1/v4))*Power(hvs(-v4),2)*sign(v4))/(2.*(v1 - v4)) - 
  (Power(M_PI,3)*v4i*hvs(-(v1/v4))*Power(hvs(-v4),2)*sign(v4))/(2.*v4) + 
  (M_PI*v1f*hvs(-(v1/v4))*Power(rlog(Abs(v4)),2)*sign(v4))/(2.*(v1 - v4)) - 
  (M_PI*v1i*hvs(-(v1/v4))*Power(rlog(Abs(v4)),2)*sign(v4))/(2.*(v1 - v4)) - 
  (M_PI*v4f*hvs(-(v1/v4))*Power(rlog(Abs(v4)),2)*sign(v4))/(2.*(v1 - v4)) - 
  (M_PI*v4f*hvs(-(v1/v4))*Power(rlog(Abs(v4)),2)*sign(v4))/(2.*v4) + 
  (M_PI*v4i*hvs(-(v1/v4))*Power(rlog(Abs(v4)),2)*sign(v4))/(2.*(v1 - v4)) + 
  (M_PI*v4i*hvs(-(v1/v4))*Power(rlog(Abs(v4)),2)*sign(v4))/(2.*v4) - 
  (M_PI*v1f*hvs(-(v1/v4))*rlog(Abs(v4))*rlog(Abs(-v1 + v4))*sign(v4))/
   (v1 - v4) + (M_PI*v1i*hvs(-(v1/v4))*rlog(Abs(v4))*rlog(Abs(-v1 + v4))*
     sign(v4))/(v1 - v4) + (M_PI*v4f*hvs(-(v1/v4))*rlog(Abs(v4))*
     rlog(Abs(-v1 + v4))*sign(v4))/(v1 - v4) + 
  (M_PI*v4f*hvs(-(v1/v4))*rlog(Abs(v4))*rlog(Abs(-v1 + v4))*sign(v4))/v4 - 
  (M_PI*v4i*hvs(-(v1/v4))*rlog(Abs(v4))*rlog(Abs(-v1 + v4))*sign(v4))/
   (v1 - v4) - (M_PI*v4i*hvs(-(v1/v4))*rlog(Abs(v4))*rlog(Abs(-v1 + v4))*
     sign(v4))/v4 + (M_PI*v1f*hvs(-(v1/v4))*Power(rlog(Abs(-v1 + v4)),2)*
     sign(v4))/(2.*(v1 - v4)) - 
  (M_PI*v1i*hvs(-(v1/v4))*Power(rlog(Abs(-v1 + v4)),2)*sign(v4))/
   (2.*(v1 - v4)) - (M_PI*v4f*hvs(-(v1/v4))*Power(rlog(Abs(-v1 + v4)),2)*
     sign(v4))/(2.*(v1 - v4)) - 
  (M_PI*v4f*hvs(-(v1/v4))*Power(rlog(Abs(-v1 + v4)),2)*sign(v4))/(2.*v4) + 
  (M_PI*v4i*hvs(-(v1/v4))*Power(rlog(Abs(-v1 + v4)),2)*sign(v4))/
   (2.*(v1 - v4)) + (M_PI*v4i*hvs(-(v1/v4))*Power(rlog(Abs(-v1 + v4)),2)*
     sign(v4))/(2.*v4) - (Power(M_PI,3)*v1f*hvs(v1 - v4)*hvs(-(v1/v4))*
     Power(sign(v4),2))/(2.*(v1 - v4)) + 
  (Power(M_PI,3)*v1i*hvs(v1 - v4)*hvs(-(v1/v4))*Power(sign(v4),2))/
   (2.*(v1 - v4)) + (Power(M_PI,3)*v4f*hvs(v1 - v4)*hvs(-(v1/v4))*
     Power(sign(v4),2))/(2.*(v1 - v4)) + 
  (Power(M_PI,3)*v4f*hvs(v1 - v4)*hvs(-(v1/v4))*Power(sign(v4),2))/(2.*v4) - 
  (Power(M_PI,3)*v4i*hvs(v1 - v4)*hvs(-(v1/v4))*Power(sign(v4),2))/
   (2.*(v1 - v4)) - (Power(M_PI,3)*v4i*hvs(v1 - v4)*hvs(-(v1/v4))*
     Power(sign(v4),2))/(2.*v4) + 
  (Power(M_PI,3)*v1f*hvs(-(v1/v4))*hvs(-v4)*Power(sign(v4),2))/(2.*(v1 - v4)) - 
  (Power(M_PI,3)*v1i*hvs(-(v1/v4))*hvs(-v4)*Power(sign(v4),2))/(2.*(v1 - v4)) - 
  (Power(M_PI,3)*v4f*hvs(-(v1/v4))*hvs(-v4)*Power(sign(v4),2))/(2.*(v1 - v4)) - 
  (Power(M_PI,3)*v4f*hvs(-(v1/v4))*hvs(-v4)*Power(sign(v4),2))/(2.*v4) + 
  (Power(M_PI,3)*v4i*hvs(-(v1/v4))*hvs(-v4)*Power(sign(v4),2))/(2.*(v1 - v4)) + 
  (Power(M_PI,3)*v4i*hvs(-(v1/v4))*hvs(-v4)*Power(sign(v4),2))/(2.*v4) - 
  (Power(M_PI,3)*v1f*hvs(-(v1/v4))*Power(sign(v4),3))/(6.*(v1 - v4)) + 
  (Power(M_PI,3)*v1i*hvs(-(v1/v4))*Power(sign(v4),3))/(6.*(v1 - v4)) + 
  (Power(M_PI,3)*v4f*hvs(-(v1/v4))*Power(sign(v4),3))/(6.*(v1 - v4)) + 
  (Power(M_PI,3)*v4f*hvs(-(v1/v4))*Power(sign(v4),3))/(6.*v4) - 
  (Power(M_PI,3)*v4i*hvs(-(v1/v4))*Power(sign(v4),3))/(6.*(v1 - v4)) - 
  (Power(M_PI,3)*v4i*hvs(-(v1/v4))*Power(sign(v4),3))/(6.*v4)
;
 return integrandIm9;
}  


==> anc/evaluate_pentagon/src/functions/f9Re.cpp <==

#include "../header.h"


double integrandRe9 (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d37s3 =9.03301789873836469269;
   double d38s3 = 22.0377098912592295221202221000567;
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};

   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;
   
   double integrandRe9=  (v1f*hvs(v1/v4)*rLi(3,1 - v1/v4))/(v1 - v4) - 
  (v1i*hvs(v1/v4)*rLi(3,1 - v1/v4))/(v1 - v4) - 
  (v4f*hvs(v1/v4)*rLi(3,1 - v1/v4))/(v1 - v4) - 
  (v4f*hvs(v1/v4)*rLi(3,1 - v1/v4))/v4 + 
  (v4i*hvs(v1/v4)*rLi(3,1 - v1/v4))/(v1 - v4) + 
  (v4i*hvs(v1/v4)*rLi(3,1 - v1/v4))/v4 + 
  (v1f*hvs(-(v1/v4))*rLi(3,v4/(-v1 + v4)))/(v1 - v4) - 
  (v1i*hvs(-(v1/v4))*rLi(3,v4/(-v1 + v4)))/(v1 - v4) - 
  (v4f*hvs(-(v1/v4))*rLi(3,v4/(-v1 + v4)))/(v1 - v4) - 
  (v4f*hvs(-(v1/v4))*rLi(3,v4/(-v1 + v4)))/v4 + 
  (v4i*hvs(-(v1/v4))*rLi(3,v4/(-v1 + v4)))/(v1 - v4) + 
  (v4i*hvs(-(v1/v4))*rLi(3,v4/(-v1 + v4)))/v4 + 
  (Power(M_PI,2)*v1f*hvs(-(v1/v4))*rlog(Abs(v4)))/(6.*(v1 - v4)) - 
  (Power(M_PI,2)*v1i*hvs(-(v1/v4))*rlog(Abs(v4)))/(6.*(v1 - v4)) - 
  (Power(M_PI,2)*v4f*hvs(-(v1/v4))*rlog(Abs(v4)))/(6.*(v1 - v4)) - 
  (Power(M_PI,2)*v4f*hvs(-(v1/v4))*rlog(Abs(v4)))/(6.*v4) + 
  (Power(M_PI,2)*v4i*hvs(-(v1/v4))*rlog(Abs(v4)))/(6.*(v1 - v4)) + 
  (Power(M_PI,2)*v4i*hvs(-(v1/v4))*rlog(Abs(v4)))/(6.*v4) - 
  (Power(M_PI,2)*v1f*Power(hvs(v1 - v4),2)*hvs(-(v1/v4))*rlog(Abs(v4)))/
   (2.*(v1 - v4)) + (Power(M_PI,2)*v1i*Power(hvs(v1 - v4),2)*hvs(-(v1/v4))*
     rlog(Abs(v4)))/(2.*(v1 - v4)) + 
  (Power(M_PI,2)*v4f*Power(hvs(v1 - v4),2)*hvs(-(v1/v4))*rlog(Abs(v4)))/
   (2.*(v1 - v4)) + (Power(M_PI,2)*v4f*Power(hvs(v1 - v4),2)*hvs(-(v1/v4))*
     rlog(Abs(v4)))/(2.*v4) - (Power(M_PI,2)*v4i*Power(hvs(v1 - v4),2)*
     hvs(-(v1/v4))*rlog(Abs(v4)))/(2.*(v1 - v4)) - 
  (Power(M_PI,2)*v4i*Power(hvs(v1 - v4),2)*hvs(-(v1/v4))*rlog(Abs(v4)))/
   (2.*v4) + (Power(M_PI,2)*v1f*hvs(v1 - v4)*hvs(-(v1/v4))*hvs(-v4)*
     rlog(Abs(v4)))/(v1 - v4) - 
  (Power(M_PI,2)*v1i*hvs(v1 - v4)*hvs(-(v1/v4))*hvs(-v4)*rlog(Abs(v4)))/
   (v1 - v4) - (Power(M_PI,2)*v4f*hvs(v1 - v4)*hvs(-(v1/v4))*hvs(-v4)*
     rlog(Abs(v4)))/(v1 - v4) - 
  (Power(M_PI,2)*v4f*hvs(v1 - v4)*hvs(-(v1/v4))*hvs(-v4)*rlog(Abs(v4)))/v4 + 
  (Power(M_PI,2)*v4i*hvs(v1 - v4)*hvs(-(v1/v4))*hvs(-v4)*rlog(Abs(v4)))/
   (v1 - v4) + (Power(M_PI,2)*v4i*hvs(v1 - v4)*hvs(-(v1/v4))*hvs(-v4)*
     rlog(Abs(v4)))/v4 - (Power(M_PI,2)*v1f*hvs(-(v1/v4))*Power(hvs(-v4),2)*
     rlog(Abs(v4)))/(2.*(v1 - v4)) + 
  (Power(M_PI,2)*v1i*hvs(-(v1/v4))*Power(hvs(-v4),2)*rlog(Abs(v4)))/
   (2.*(v1 - v4)) + (Power(M_PI,2)*v4f*hvs(-(v1/v4))*Power(hvs(-v4),2)*
     rlog(Abs(v4)))/(2.*(v1 - v4)) + 
  (Power(M_PI,2)*v4f*hvs(-(v1/v4))*Power(hvs(-v4),2)*rlog(Abs(v4)))/(2.*v4) - 
  (Power(M_PI,2)*v4i*hvs(-(v1/v4))*Power(hvs(-v4),2)*rlog(Abs(v4)))/
   (2.*(v1 - v4)) - (Power(M_PI,2)*v4i*hvs(-(v1/v4))*Power(hvs(-v4),2)*
     rlog(Abs(v4)))/(2.*v4) + (v1f*hvs(-(v1/v4))*Power(rlog(Abs(v4)),3))/
   (6.*(v1 - v4)) - (v1i*hvs(-(v1/v4))*Power(rlog(Abs(v4)),3))/
   (6.*(v1 - v4)) - (v4f*hvs(-(v1/v4))*Power(rlog(Abs(v4)),3))/
   (6.*(v1 - v4)) - (v4f*hvs(-(v1/v4))*Power(rlog(Abs(v4)),3))/(6.*v4) + 
  (v4i*hvs(-(v1/v4))*Power(rlog(Abs(v4)),3))/(6.*(v1 - v4)) + 
  (v4i*hvs(-(v1/v4))*Power(rlog(Abs(v4)),3))/(6.*v4) - 
  (Power(M_PI,2)*v1f*hvs(-(v1/v4))*rlog(Abs(-v1 + v4)))/(6.*(v1 - v4)) + 
  (Power(M_PI,2)*v1i*hvs(-(v1/v4))*rlog(Abs(-v1 + v4)))/(6.*(v1 - v4)) + 
  (Power(M_PI,2)*v4f*hvs(-(v1/v4))*rlog(Abs(-v1 + v4)))/(6.*(v1 - v4)) + 
  (Power(M_PI,2)*v4f*hvs(-(v1/v4))*rlog(Abs(-v1 + v4)))/(6.*v4) - 
  (Power(M_PI,2)*v4i*hvs(-(v1/v4))*rlog(Abs(-v1 + v4)))/(6.*(v1 - v4)) - 
  (Power(M_PI,2)*v4i*hvs(-(v1/v4))*rlog(Abs(-v1 + v4)))/(6.*v4) + 
  (Power(M_PI,2)*v1f*Power(hvs(v1 - v4),2)*hvs(-(v1/v4))*rlog(Abs(-v1 + v4)))/
   (2.*(v1 - v4)) - (Power(M_PI,2)*v1i*Power(hvs(v1 - v4),2)*hvs(-(v1/v4))*
     rlog(Abs(-v1 + v4)))/(2.*(v1 - v4)) - 
  (Power(M_PI,2)*v4f*Power(hvs(v1 - v4),2)*hvs(-(v1/v4))*rlog(Abs(-v1 + v4)))/
   (2.*(v1 - v4)) - (Power(M_PI,2)*v4f*Power(hvs(v1 - v4),2)*hvs(-(v1/v4))*
     rlog(Abs(-v1 + v4)))/(2.*v4) + 
  (Power(M_PI,2)*v4i*Power(hvs(v1 - v4),2)*hvs(-(v1/v4))*rlog(Abs(-v1 + v4)))/
   (2.*(v1 - v4)) + (Power(M_PI,2)*v4i*Power(hvs(v1 - v4),2)*hvs(-(v1/v4))*
     rlog(Abs(-v1 + v4)))/(2.*v4) - 
  (Power(M_PI,2)*v1f*hvs(v1 - v4)*hvs(-(v1/v4))*hvs(-v4)*rlog(Abs(-v1 + v4)))/
   (v1 - v4) + (Power(M_PI,2)*v1i*hvs(v1 - v4)*hvs(-(v1/v4))*hvs(-v4)*
     rlog(Abs(-v1 + v4)))/(v1 - v4) + 
  (Power(M_PI,2)*v4f*hvs(v1 - v4)*hvs(-(v1/v4))*hvs(-v4)*rlog(Abs(-v1 + v4)))/
   (v1 - v4) + (Power(M_PI,2)*v4f*hvs(v1 - v4)*hvs(-(v1/v4))*hvs(-v4)*
     rlog(Abs(-v1 + v4)))/v4 - (Power(M_PI,2)*v4i*hvs(v1 - v4)*hvs(-(v1/v4))*
     hvs(-v4)*rlog(Abs(-v1 + v4)))/(v1 - v4) - 
  (Power(M_PI,2)*v4i*hvs(v1 - v4)*hvs(-(v1/v4))*hvs(-v4)*rlog(Abs(-v1 + v4)))/
   v4 + (Power(M_PI,2)*v1f*hvs(-(v1/v4))*Power(hvs(-v4),2)*
     rlog(Abs(-v1 + v4)))/(2.*(v1 - v4)) - 
  (Power(M_PI,2)*v1i*hvs(-(v1/v4))*Power(hvs(-v4),2)*rlog(Abs(-v1 + v4)))/
   (2.*(v1 - v4)) - (Power(M_PI,2)*v4f*hvs(-(v1/v4))*Power(hvs(-v4),2)*
     rlog(Abs(-v1 + v4)))/(2.*(v1 - v4)) - 
  (Power(M_PI,2)*v4f*hvs(-(v1/v4))*Power(hvs(-v4),2)*rlog(Abs(-v1 + v4)))/
   (2.*v4) + (Power(M_PI,2)*v4i*hvs(-(v1/v4))*Power(hvs(-v4),2)*
     rlog(Abs(-v1 + v4)))/(2.*(v1 - v4)) + 
  (Power(M_PI,2)*v4i*hvs(-(v1/v4))*Power(hvs(-v4),2)*rlog(Abs(-v1 + v4)))/
   (2.*v4) - (v1f*hvs(-(v1/v4))*Power(rlog(Abs(v4)),2)*rlog(Abs(-v1 + v4)))/
   (2.*(v1 - v4)) + (v1i*hvs(-(v1/v4))*Power(rlog(Abs(v4)),2)*
     rlog(Abs(-v1 + v4)))/(2.*(v1 - v4)) + 
  (v4f*hvs(-(v1/v4))*Power(rlog(Abs(v4)),2)*rlog(Abs(-v1 + v4)))/
   (2.*(v1 - v4)) + (v4f*hvs(-(v1/v4))*Power(rlog(Abs(v4)),2)*
     rlog(Abs(-v1 + v4)))/(2.*v4) - 
  (v4i*hvs(-(v1/v4))*Power(rlog(Abs(v4)),2)*rlog(Abs(-v1 + v4)))/
   (2.*(v1 - v4)) - (v4i*hvs(-(v1/v4))*Power(rlog(Abs(v4)),2)*
     rlog(Abs(-v1 + v4)))/(2.*v4) + 
  (v1f*hvs(-(v1/v4))*rlog(Abs(v4))*Power(rlog(Abs(-v1 + v4)),2))/
   (2.*(v1 - v4)) - (v1i*hvs(-(v1/v4))*rlog(Abs(v4))*
     Power(rlog(Abs(-v1 + v4)),2))/(2.*(v1 - v4)) - 
  (v4f*hvs(-(v1/v4))*rlog(Abs(v4))*Power(rlog(Abs(-v1 + v4)),2))/
   (2.*(v1 - v4)) - (v4f*hvs(-(v1/v4))*rlog(Abs(v4))*
     Power(rlog(Abs(-v1 + v4)),2))/(2.*v4) + 
  (v4i*hvs(-(v1/v4))*rlog(Abs(v4))*Power(rlog(Abs(-v1 + v4)),2))/
   (2.*(v1 - v4)) + (v4i*hvs(-(v1/v4))*rlog(Abs(v4))*
     Power(rlog(Abs(-v1 + v4)),2))/(2.*v4) - 
  (v1f*hvs(-(v1/v4))*Power(rlog(Abs(-v1 + v4)),3))/(6.*(v1 - v4)) + 
  (v1i*hvs(-(v1/v4))*Power(rlog(Abs(-v1 + v4)),3))/(6.*(v1 - v4)) + 
  (v4f*hvs(-(v1/v4))*Power(rlog(Abs(-v1 + v4)),3))/(6.*(v1 - v4)) + 
  (v4f*hvs(-(v1/v4))*Power(rlog(Abs(-v1 + v4)),3))/(6.*v4) - 
  (v4i*hvs(-(v1/v4))*Power(rlog(Abs(-v1 + v4)),3))/(6.*(v1 - v4)) - 
  (v4i*hvs(-(v1/v4))*Power(rlog(Abs(-v1 + v4)),3))/(6.*v4) - 
  (Power(M_PI,2)*v1f*hvs(v1 - v4)*hvs(-(v1/v4))*rlog(Abs(v4))*sign(v4))/
   (v1 - v4) + (Power(M_PI,2)*v1i*hvs(v1 - v4)*hvs(-(v1/v4))*rlog(Abs(v4))*
     sign(v4))/(v1 - v4) + (Power(M_PI,2)*v4f*hvs(v1 - v4)*hvs(-(v1/v4))*
     rlog(Abs(v4))*sign(v4))/(v1 - v4) + 
  (Power(M_PI,2)*v4f*hvs(v1 - v4)*hvs(-(v1/v4))*rlog(Abs(v4))*sign(v4))/v4 - 
  (Power(M_PI,2)*v4i*hvs(v1 - v4)*hvs(-(v1/v4))*rlog(Abs(v4))*sign(v4))/
   (v1 - v4) - (Power(M_PI,2)*v4i*hvs(v1 - v4)*hvs(-(v1/v4))*rlog(Abs(v4))*
     sign(v4))/v4 + (Power(M_PI,2)*v1f*hvs(-(v1/v4))*hvs(-v4)*rlog(Abs(v4))*
     sign(v4))/(v1 - v4) - (Power(M_PI,2)*v1i*hvs(-(v1/v4))*hvs(-v4)*
     rlog(Abs(v4))*sign(v4))/(v1 - v4) - 
  (Power(M_PI,2)*v4f*hvs(-(v1/v4))*hvs(-v4)*rlog(Abs(v4))*sign(v4))/(v1 - v4) - 
  (Power(M_PI,2)*v4f*hvs(-(v1/v4))*hvs(-v4)*rlog(Abs(v4))*sign(v4))/v4 + 
  (Power(M_PI,2)*v4i*hvs(-(v1/v4))*hvs(-v4)*rlog(Abs(v4))*sign(v4))/(v1 - v4) + 
  (Power(M_PI,2)*v4i*hvs(-(v1/v4))*hvs(-v4)*rlog(Abs(v4))*sign(v4))/v4 + 
  (Power(M_PI,2)*v1f*hvs(v1 - v4)*hvs(-(v1/v4))*rlog(Abs(-v1 + v4))*sign(v4))/
   (v1 - v4) - (Power(M_PI,2)*v1i*hvs(v1 - v4)*hvs(-(v1/v4))*
     rlog(Abs(-v1 + v4))*sign(v4))/(v1 - v4) - 
  (Power(M_PI,2)*v4f*hvs(v1 - v4)*hvs(-(v1/v4))*rlog(Abs(-v1 + v4))*sign(v4))/
   (v1 - v4) - (Power(M_PI,2)*v4f*hvs(v1 - v4)*hvs(-(v1/v4))*
     rlog(Abs(-v1 + v4))*sign(v4))/v4 + 
  (Power(M_PI,2)*v4i*hvs(v1 - v4)*hvs(-(v1/v4))*rlog(Abs(-v1 + v4))*sign(v4))/
   (v1 - v4) + (Power(M_PI,2)*v4i*hvs(v1 - v4)*hvs(-(v1/v4))*
     rlog(Abs(-v1 + v4))*sign(v4))/v4 - 
  (Power(M_PI,2)*v1f*hvs(-(v1/v4))*hvs(-v4)*rlog(Abs(-v1 + v4))*sign(v4))/
   (v1 - v4) + (Power(M_PI,2)*v1i*hvs(-(v1/v4))*hvs(-v4)*rlog(Abs(-v1 + v4))*
     sign(v4))/(v1 - v4) + (Power(M_PI,2)*v4f*hvs(-(v1/v4))*hvs(-v4)*
     rlog(Abs(-v1 + v4))*sign(v4))/(v1 - v4) + 
  (Power(M_PI,2)*v4f*hvs(-(v1/v4))*hvs(-v4)*rlog(Abs(-v1 + v4))*sign(v4))/v4 - 
  (Power(M_PI,2)*v4i*hvs(-(v1/v4))*hvs(-v4)*rlog(Abs(-v1 + v4))*sign(v4))/
   (v1 - v4) - (Power(M_PI,2)*v4i*hvs(-(v1/v4))*hvs(-v4)*rlog(Abs(-v1 + v4))*
     sign(v4))/v4 - (Power(M_PI,2)*v1f*hvs(-(v1/v4))*rlog(Abs(v4))*
     Power(sign(v4),2))/(2.*(v1 - v4)) + 
  (Power(M_PI,2)*v1i*hvs(-(v1/v4))*rlog(Abs(v4))*Power(sign(v4),2))/
   (2.*(v1 - v4)) + (Power(M_PI,2)*v4f*hvs(-(v1/v4))*rlog(Abs(v4))*
     Power(sign(v4),2))/(2.*(v1 - v4)) + 
  (Power(M_PI,2)*v4f*hvs(-(v1/v4))*rlog(Abs(v4))*Power(sign(v4),2))/(2.*v4) - 
  (Power(M_PI,2)*v4i*hvs(-(v1/v4))*rlog(Abs(v4))*Power(sign(v4),2))/
   (2.*(v1 - v4)) - (Power(M_PI,2)*v4i*hvs(-(v1/v4))*rlog(Abs(v4))*
     Power(sign(v4),2))/(2.*v4) + 
  (Power(M_PI,2)*v1f*hvs(-(v1/v4))*rlog(Abs(-v1 + v4))*Power(sign(v4),2))/
   (2.*(v1 - v4)) - (Power(M_PI,2)*v1i*hvs(-(v1/v4))*rlog(Abs(-v1 + v4))*
     Power(sign(v4),2))/(2.*(v1 - v4)) - 
  (Power(M_PI,2)*v4f*hvs(-(v1/v4))*rlog(Abs(-v1 + v4))*Power(sign(v4),2))/
   (2.*(v1 - v4)) - (Power(M_PI,2)*v4f*hvs(-(v1/v4))*rlog(Abs(-v1 + v4))*
     Power(sign(v4),2))/(2.*v4) + 
  (Power(M_PI,2)*v4i*hvs(-(v1/v4))*rlog(Abs(-v1 + v4))*Power(sign(v4),2))/
   (2.*(v1 - v4)) + (Power(M_PI,2)*v4i*hvs(-(v1/v4))*rlog(Abs(-v1 + v4))*
     Power(sign(v4),2))/(2.*v4)
;
 return integrandRe9;
}  


==> anc/evaluate_pentagon/src/functions/lowerf1.cpp <==

#include "../header.h"  
double FAw3pt5Re(double v1,double v2,double v3,double v4, double v5);
double FAw3pt5Im(double v1,double v2,double v3,double v4, double v5);

double lowerweight1 (int imag, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;  
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double v1=-v1f; double v2=-v2f; double v3=-v3f; double v4=-v4f; double v5=-v5f;
   double zeta3=1.2020569031595942;

   double result1;
    if(imag==0){
         result1 =  rlog(Abs(v1)) ;
    }else{
         result1 =  -(M_PI*hvs(-v1)) ;
    }
 return result1;
}  


==> anc/evaluate_pentagon/src/functions/lowerf10.cpp <==

#include "../header.h"  
double FAw3pt5Re(double v1,double v2,double v3,double v4, double v5);
double FAw3pt5Im(double v1,double v2,double v3,double v4, double v5);

double lowerweight10 (int imag, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;  
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double v1=-v1f; double v2=-v2f; double v3=-v3f; double v4=-v4f; double v5=-v5f;
   double zeta3=1.2020569031595942;

   double result10;
    if(imag==0){
         result10 =  -(Power(M_PI,2)*hvs(-(v5/v2)))/6. + hvs(-(v5/v2))*rLi(2,v5/v2) - hvs(v5/v2)*rLi(2,1 - v5/v2) - hvs(-(v5/v2))*rlog(1 - v5/v2)*rlog(Abs(v2)) + hvs(-(v5/v2))*rlog(1 - v5/v2)*rlog(Abs(v5)) ;
    }else{
         result10 =  M_PI*hvs(-v2)*hvs(-(v5/v2))*rlog(1 - v5/v2) - M_PI*hvs(-v5)*hvs(-(v5/v2))*rlog(1 - v5/v2) ;
    }
 return result10;
}  


==> anc/evaluate_pentagon/src/functions/lowerf11.cpp <==

#include "../header.h"  
double FAw3pt5Re(double v1,double v2,double v3,double v4, double v5);
double FAw3pt5Im(double v1,double v2,double v3,double v4, double v5);

double lowerweight11 (int imag, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;  
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double v1=-v1f; double v2=-v2f; double v3=-v3f; double v4=-v4f; double v5=-v5f;
   double zeta3=1.2020569031595942;

   double result11;
    if(imag==0){
         result11 =  -(hvs(v1/v3)*rLi(3,1 - v1/v3)) - hvs(-(v1/v3))*rLi(3,v3/(-v1 + v3)) - (Power(M_PI,2)*hvs(-(v1/v3))*rlog(Abs(v3)))/6. + (Power(M_PI,2)*Power(hvs(v1 - v3),2)*hvs(-(v1/v3))*rlog(Abs(v3)))/2. - Power(M_PI,2)*hvs(v1 - v3)*hvs(-(v1/v3))*hvs(-v3)*rlog(Abs(v3)) + (Power(M_PI,2)*hvs(-(v1/v3))*Power(hvs(-v3),2)*rlog(Abs(v3)))/2. - (hvs(-(v1/v3))*Power(rlog(Abs(v3)),3))/6. + (Power(M_PI,2)*hvs(-(v1/v3))*rlog(Abs(-v1 + v3)))/6. - (Power(M_PI,2)*Power(hvs(v1 - v3),2)*hvs(-(v1/v3))*rlog(Abs(-v1 + v3)))/2. + Power(M_PI,2)*hvs(v1 - v3)*hvs(-(v1/v3))*hvs(-v3)*rlog(Abs(-v1 + v3)) - (Power(M_PI,2)*hvs(-(v1/v3))*Power(hvs(-v3),2)*rlog(Abs(-v1 + v3)))/2. + (hvs(-(v1/v3))*Power(rlog(Abs(v3)),2)*rlog(Abs(-v1 + v3)))/2. - (hvs(-(v1/v3))*rlog(Abs(v3))*Power(rlog(Abs(-v1 + v3)),2))/2. + (hvs(-(v1/v3))*Power(rlog(Abs(-v1 + v3)),3))/6. + Power(M_PI,2)*hvs(v1 - v3)*hvs(-(v1/v3))*rlog(Abs(v3))*sign(v3) - Power(M_PI,2)*hvs(-(v1/v3))*hvs(-v3)*rlog(Abs(v3))*sign(v3) - Power(M_PI,2)*hvs(v1 - v3)*hvs(-(v1/v3))*rlog(Abs(-v1 + v3))*sign(v3) + Power(M_PI,2)*hvs(-(v1/v3))*hvs(-v3)*rlog(Abs(-v1 + v3))*sign(v3) + (Power(M_PI,2)*hvs(-(v1/v3))*rlog(Abs(v3))*Power(sign(v3),2))/2. - (Power(M_PI,2)*hvs(-(v1/v3))*rlog(Abs(-v1 + v3))*Power(sign(v3),2))/2. ;
    }else{
         result11 =  -(Power(M_PI,3)*hvs(v1 - v3)*hvs(-(v1/v3)))/6. + (Power(M_PI,3)*Power(hvs(v1 - v3),3)*hvs(-(v1/v3)))/6. + (Power(M_PI,3)*hvs(-(v1/v3))*hvs(-v3))/6. - (Power(M_PI,3)*Power(hvs(v1 - v3),2)*hvs(-(v1/v3))*hvs(-v3))/2. + (Power(M_PI,3)*hvs(v1 - v3)*hvs(-(v1/v3))*Power(hvs(-v3),2))/2. - (Power(M_PI,3)*hvs(-(v1/v3))*Power(hvs(-v3),3))/6. - (M_PI*hvs(v1 - v3)*hvs(-(v1/v3))*Power(rlog(Abs(v3)),2))/2. + (M_PI*hvs(-(v1/v3))*hvs(-v3)*Power(rlog(Abs(v3)),2))/2. + M_PI*hvs(v1 - v3)*hvs(-(v1/v3))*rlog(Abs(v3))*rlog(Abs(-v1 + v3)) - M_PI*hvs(-(v1/v3))*hvs(-v3)*rlog(Abs(v3))*rlog(Abs(-v1 + v3)) - (M_PI*hvs(v1 - v3)*hvs(-(v1/v3))*Power(rlog(Abs(-v1 + v3)),2))/2. + (M_PI*hvs(-(v1/v3))*hvs(-v3)*Power(rlog(Abs(-v1 + v3)),2))/2. - (Power(M_PI,3)*hvs(-(v1/v3))*sign(v3))/6. + (Power(M_PI,3)*Power(hvs(v1 - v3),2)*hvs(-(v1/v3))*sign(v3))/2. - Power(M_PI,3)*hvs(v1 - v3)*hvs(-(v1/v3))*hvs(-v3)*sign(v3) + (Power(M_PI,3)*hvs(-(v1/v3))*Power(hvs(-v3),2)*sign(v3))/2. - (M_PI*hvs(-(v1/v3))*Power(rlog(Abs(v3)),2)*sign(v3))/2. + M_PI*hvs(-(v1/v3))*rlog(Abs(v3))*rlog(Abs(-v1 + v3))*sign(v3) - (M_PI*hvs(-(v1/v3))*Power(rlog(Abs(-v1 + v3)),2)*sign(v3))/2. + (Power(M_PI,3)*hvs(v1 - v3)*hvs(-(v1/v3))*Power(sign(v3),2))/2. - (Power(M_PI,3)*hvs(-(v1/v3))*hvs(-v3)*Power(sign(v3),2))/2. + (Power(M_PI,3)*hvs(-(v1/v3))*Power(sign(v3),3))/6. ;
    }
 return result11;
}  


==> anc/evaluate_pentagon/src/functions/lowerf12.cpp <==

#include "../header.h"  
double FAw3pt5Re(double v1,double v2,double v3,double v4, double v5);
double FAw3pt5Im(double v1,double v2,double v3,double v4, double v5);

double lowerweight12 (int imag, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;  
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double v1=-v1f; double v2=-v2f; double v3=-v3f; double v4=-v4f; double v5=-v5f;
   double zeta3=1.2020569031595942;

   double result12;
    if(imag==0){
         result12 =  -(hvs(v2/v4)*rLi(3,1 - v2/v4)) - hvs(-(v2/v4))*rLi(3,v4/(-v2 + v4)) - (Power(M_PI,2)*hvs(-(v2/v4))*rlog(Abs(v4)))/6. + (Power(M_PI,2)*Power(hvs(v2 - v4),2)*hvs(-(v2/v4))*rlog(Abs(v4)))/2. - Power(M_PI,2)*hvs(v2 - v4)*hvs(-(v2/v4))*hvs(-v4)*rlog(Abs(v4)) + (Power(M_PI,2)*hvs(-(v2/v4))*Power(hvs(-v4),2)*rlog(Abs(v4)))/2. - (hvs(-(v2/v4))*Power(rlog(Abs(v4)),3))/6. + (Power(M_PI,2)*hvs(-(v2/v4))*rlog(Abs(-v2 + v4)))/6. - (Power(M_PI,2)*Power(hvs(v2 - v4),2)*hvs(-(v2/v4))*rlog(Abs(-v2 + v4)))/2. + Power(M_PI,2)*hvs(v2 - v4)*hvs(-(v2/v4))*hvs(-v4)*rlog(Abs(-v2 + v4)) - (Power(M_PI,2)*hvs(-(v2/v4))*Power(hvs(-v4),2)*rlog(Abs(-v2 + v4)))/2. + (hvs(-(v2/v4))*Power(rlog(Abs(v4)),2)*rlog(Abs(-v2 + v4)))/2. - (hvs(-(v2/v4))*rlog(Abs(v4))*Power(rlog(Abs(-v2 + v4)),2))/2. + (hvs(-(v2/v4))*Power(rlog(Abs(-v2 + v4)),3))/6. + Power(M_PI,2)*hvs(v2 - v4)*hvs(-(v2/v4))*rlog(Abs(v4))*sign(v4) - Power(M_PI,2)*hvs(-(v2/v4))*hvs(-v4)*rlog(Abs(v4))*sign(v4) - Power(M_PI,2)*hvs(v2 - v4)*hvs(-(v2/v4))*rlog(Abs(-v2 + v4))*sign(v4) + Power(M_PI,2)*hvs(-(v2/v4))*hvs(-v4)*rlog(Abs(-v2 + v4))*sign(v4) + (Power(M_PI,2)*hvs(-(v2/v4))*rlog(Abs(v4))*Power(sign(v4),2))/2. - (Power(M_PI,2)*hvs(-(v2/v4))*rlog(Abs(-v2 + v4))*Power(sign(v4),2))/2. ;
    }else{
         result12 =  -(Power(M_PI,3)*hvs(v2 - v4)*hvs(-(v2/v4)))/6. + (Power(M_PI,3)*Power(hvs(v2 - v4),3)*hvs(-(v2/v4)))/6. + (Power(M_PI,3)*hvs(-(v2/v4))*hvs(-v4))/6. - (Power(M_PI,3)*Power(hvs(v2 - v4),2)*hvs(-(v2/v4))*hvs(-v4))/2. + (Power(M_PI,3)*hvs(v2 - v4)*hvs(-(v2/v4))*Power(hvs(-v4),2))/2. - (Power(M_PI,3)*hvs(-(v2/v4))*Power(hvs(-v4),3))/6. - (M_PI*hvs(v2 - v4)*hvs(-(v2/v4))*Power(rlog(Abs(v4)),2))/2. + (M_PI*hvs(-(v2/v4))*hvs(-v4)*Power(rlog(Abs(v4)),2))/2. + M_PI*hvs(v2 - v4)*hvs(-(v2/v4))*rlog(Abs(v4))*rlog(Abs(-v2 + v4)) - M_PI*hvs(-(v2/v4))*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(-v2 + v4)) - (M_PI*hvs(v2 - v4)*hvs(-(v2/v4))*Power(rlog(Abs(-v2 + v4)),2))/2. + (M_PI*hvs(-(v2/v4))*hvs(-v4)*Power(rlog(Abs(-v2 + v4)),2))/2. - (Power(M_PI,3)*hvs(-(v2/v4))*sign(v4))/6. + (Power(M_PI,3)*Power(hvs(v2 - v4),2)*hvs(-(v2/v4))*sign(v4))/2. - Power(M_PI,3)*hvs(v2 - v4)*hvs(-(v2/v4))*hvs(-v4)*sign(v4) + (Power(M_PI,3)*hvs(-(v2/v4))*Power(hvs(-v4),2)*sign(v4))/2. - (M_PI*hvs(-(v2/v4))*Power(rlog(Abs(v4)),2)*sign(v4))/2. + M_PI*hvs(-(v2/v4))*rlog(Abs(v4))*rlog(Abs(-v2 + v4))*sign(v4) - (M_PI*hvs(-(v2/v4))*Power(rlog(Abs(-v2 + v4)),2)*sign(v4))/2. + (Power(M_PI,3)*hvs(v2 - v4)*hvs(-(v2/v4))*Power(sign(v4),2))/2. - (Power(M_PI,3)*hvs(-(v2/v4))*hvs(-v4)*Power(sign(v4),2))/2. + (Power(M_PI,3)*hvs(-(v2/v4))*Power(sign(v4),3))/6. ;
    }
 return result12;
}  


==> anc/evaluate_pentagon/src/functions/lowerf13.cpp <==

#include "../header.h"  
double FAw3pt5Re(double v1,double v2,double v3,double v4, double v5);
double FAw3pt5Im(double v1,double v2,double v3,double v4, double v5);

double lowerweight13 (int imag, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;  
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double v1=-v1f; double v2=-v2f; double v3=-v3f; double v4=-v4f; double v5=-v5f;
   double zeta3=1.2020569031595942;

   double result13;
    if(imag==0){
         result13 =  -(hvs(v3/v5)*rLi(3,1 - v3/v5)) - hvs(-(v3/v5))*rLi(3,v5/(-v3 + v5)) - (Power(M_PI,2)*hvs(-(v3/v5))*rlog(Abs(v5)))/6. + (Power(M_PI,2)*Power(hvs(v3 - v5),2)*hvs(-(v3/v5))*rlog(Abs(v5)))/2. - Power(M_PI,2)*hvs(v3 - v5)*hvs(-(v3/v5))*hvs(-v5)*rlog(Abs(v5)) + (Power(M_PI,2)*hvs(-(v3/v5))*Power(hvs(-v5),2)*rlog(Abs(v5)))/2. - (hvs(-(v3/v5))*Power(rlog(Abs(v5)),3))/6. + (Power(M_PI,2)*hvs(-(v3/v5))*rlog(Abs(-v3 + v5)))/6. - (Power(M_PI,2)*Power(hvs(v3 - v5),2)*hvs(-(v3/v5))*rlog(Abs(-v3 + v5)))/2. + Power(M_PI,2)*hvs(v3 - v5)*hvs(-(v3/v5))*hvs(-v5)*rlog(Abs(-v3 + v5)) - (Power(M_PI,2)*hvs(-(v3/v5))*Power(hvs(-v5),2)*rlog(Abs(-v3 + v5)))/2. + (hvs(-(v3/v5))*Power(rlog(Abs(v5)),2)*rlog(Abs(-v3 + v5)))/2. - (hvs(-(v3/v5))*rlog(Abs(v5))*Power(rlog(Abs(-v3 + v5)),2))/2. + (hvs(-(v3/v5))*Power(rlog(Abs(-v3 + v5)),3))/6. + Power(M_PI,2)*hvs(v3 - v5)*hvs(-(v3/v5))*rlog(Abs(v5))*sign(v5) - Power(M_PI,2)*hvs(-(v3/v5))*hvs(-v5)*rlog(Abs(v5))*sign(v5) - Power(M_PI,2)*hvs(v3 - v5)*hvs(-(v3/v5))*rlog(Abs(-v3 + v5))*sign(v5) + Power(M_PI,2)*hvs(-(v3/v5))*hvs(-v5)*rlog(Abs(-v3 + v5))*sign(v5) + (Power(M_PI,2)*hvs(-(v3/v5))*rlog(Abs(v5))*Power(sign(v5),2))/2. - (Power(M_PI,2)*hvs(-(v3/v5))*rlog(Abs(-v3 + v5))*Power(sign(v5),2))/2. ;
    }else{
         result13 =  -(Power(M_PI,3)*hvs(v3 - v5)*hvs(-(v3/v5)))/6. + (Power(M_PI,3)*Power(hvs(v3 - v5),3)*hvs(-(v3/v5)))/6. + (Power(M_PI,3)*hvs(-(v3/v5))*hvs(-v5))/6. - (Power(M_PI,3)*Power(hvs(v3 - v5),2)*hvs(-(v3/v5))*hvs(-v5))/2. + (Power(M_PI,3)*hvs(v3 - v5)*hvs(-(v3/v5))*Power(hvs(-v5),2))/2. - (Power(M_PI,3)*hvs(-(v3/v5))*Power(hvs(-v5),3))/6. - (M_PI*hvs(v3 - v5)*hvs(-(v3/v5))*Power(rlog(Abs(v5)),2))/2. + (M_PI*hvs(-(v3/v5))*hvs(-v5)*Power(rlog(Abs(v5)),2))/2. + M_PI*hvs(v3 - v5)*hvs(-(v3/v5))*rlog(Abs(v5))*rlog(Abs(-v3 + v5)) - M_PI*hvs(-(v3/v5))*hvs(-v5)*rlog(Abs(v5))*rlog(Abs(-v3 + v5)) - (M_PI*hvs(v3 - v5)*hvs(-(v3/v5))*Power(rlog(Abs(-v3 + v5)),2))/2. + (M_PI*hvs(-(v3/v5))*hvs(-v5)*Power(rlog(Abs(-v3 + v5)),2))/2. - (Power(M_PI,3)*hvs(-(v3/v5))*sign(v5))/6. + (Power(M_PI,3)*Power(hvs(v3 - v5),2)*hvs(-(v3/v5))*sign(v5))/2. - Power(M_PI,3)*hvs(v3 - v5)*hvs(-(v3/v5))*hvs(-v5)*sign(v5) + (Power(M_PI,3)*hvs(-(v3/v5))*Power(hvs(-v5),2)*sign(v5))/2. - (M_PI*hvs(-(v3/v5))*Power(rlog(Abs(v5)),2)*sign(v5))/2. + M_PI*hvs(-(v3/v5))*rlog(Abs(v5))*rlog(Abs(-v3 + v5))*sign(v5) - (M_PI*hvs(-(v3/v5))*Power(rlog(Abs(-v3 + v5)),2)*sign(v5))/2. + (Power(M_PI,3)*hvs(v3 - v5)*hvs(-(v3/v5))*Power(sign(v5),2))/2. - (Power(M_PI,3)*hvs(-(v3/v5))*hvs(-v5)*Power(sign(v5),2))/2. + (Power(M_PI,3)*hvs(-(v3/v5))*Power(sign(v5),3))/6. ;
    }
 return result13;
}  


==> anc/evaluate_pentagon/src/functions/lowerf14.cpp <==

#include "../header.h"  
double FAw3pt5Re(double v1,double v2,double v3,double v4, double v5);
double FAw3pt5Im(double v1,double v2,double v3,double v4, double v5);

double lowerweight14 (int imag, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;  
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double v1=-v1f; double v2=-v2f; double v3=-v3f; double v4=-v4f; double v5=-v5f;
   double zeta3=1.2020569031595942;

   double result14;
    if(imag==0){
         result14 =  -(hvs(-(v4/v1))*rLi(3,v1/(v1 - v4))) - hvs(v4/v1)*rLi(3,1 - v4/v1) - (Power(M_PI,2)*hvs(-(v4/v1))*rlog(Abs(v1)))/6. + (Power(M_PI,2)*Power(hvs(-v1),2)*hvs(-(v4/v1))*rlog(Abs(v1)))/2. - Power(M_PI,2)*hvs(-v1)*hvs(-(v4/v1))*hvs(-v1 + v4)*rlog(Abs(v1)) + (Power(M_PI,2)*hvs(-(v4/v1))*Power(hvs(-v1 + v4),2)*rlog(Abs(v1)))/2. - (hvs(-(v4/v1))*Power(rlog(Abs(v1)),3))/6. + (Power(M_PI,2)*hvs(-(v4/v1))*rlog(Abs(v1 - v4)))/6. - (Power(M_PI,2)*Power(hvs(-v1),2)*hvs(-(v4/v1))*rlog(Abs(v1 - v4)))/2. + Power(M_PI,2)*hvs(-v1)*hvs(-(v4/v1))*hvs(-v1 + v4)*rlog(Abs(v1 - v4)) - (Power(M_PI,2)*hvs(-(v4/v1))*Power(hvs(-v1 + v4),2)*rlog(Abs(v1 - v4)))/2. + (hvs(-(v4/v1))*Power(rlog(Abs(v1)),2)*rlog(Abs(v1 - v4)))/2. - (hvs(-(v4/v1))*rlog(Abs(v1))*Power(rlog(Abs(v1 - v4)),2))/2. + (hvs(-(v4/v1))*Power(rlog(Abs(v1 - v4)),3))/6. - Power(M_PI,2)*hvs(-v1)*hvs(-(v4/v1))*rlog(Abs(v1))*sign(v1) + Power(M_PI,2)*hvs(-(v4/v1))*hvs(-v1 + v4)*rlog(Abs(v1))*sign(v1) + Power(M_PI,2)*hvs(-v1)*hvs(-(v4/v1))*rlog(Abs(v1 - v4))*sign(v1) - Power(M_PI,2)*hvs(-(v4/v1))*hvs(-v1 + v4)*rlog(Abs(v1 - v4))*sign(v1) + (Power(M_PI,2)*hvs(-(v4/v1))*rlog(Abs(v1))*Power(sign(v1),2))/2. - (Power(M_PI,2)*hvs(-(v4/v1))*rlog(Abs(v1 - v4))*Power(sign(v1),2))/2. ;
    }else{
         result14 =  (Power(M_PI,3)*hvs(-v1)*hvs(-(v4/v1)))/6. - (Power(M_PI,3)*Power(hvs(-v1),3)*hvs(-(v4/v1)))/6. - (Power(M_PI,3)*hvs(-(v4/v1))*hvs(-v1 + v4))/6. + (Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-(v4/v1))*hvs(-v1 + v4))/2. - (Power(M_PI,3)*hvs(-v1)*hvs(-(v4/v1))*Power(hvs(-v1 + v4),2))/2. + (Power(M_PI,3)*hvs(-(v4/v1))*Power(hvs(-v1 + v4),3))/6. + (M_PI*hvs(-v1)*hvs(-(v4/v1))*Power(rlog(Abs(v1)),2))/2. - (M_PI*hvs(-(v4/v1))*hvs(-v1 + v4)*Power(rlog(Abs(v1)),2))/2. - M_PI*hvs(-v1)*hvs(-(v4/v1))*rlog(Abs(v1))*rlog(Abs(v1 - v4)) + M_PI*hvs(-(v4/v1))*hvs(-v1 + v4)*rlog(Abs(v1))*rlog(Abs(v1 - v4)) + (M_PI*hvs(-v1)*hvs(-(v4/v1))*Power(rlog(Abs(v1 - v4)),2))/2. - (M_PI*hvs(-(v4/v1))*hvs(-v1 + v4)*Power(rlog(Abs(v1 - v4)),2))/2. - (Power(M_PI,3)*hvs(-(v4/v1))*sign(v1))/6. + (Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-(v4/v1))*sign(v1))/2. - Power(M_PI,3)*hvs(-v1)*hvs(-(v4/v1))*hvs(-v1 + v4)*sign(v1) + (Power(M_PI,3)*hvs(-(v4/v1))*Power(hvs(-v1 + v4),2)*sign(v1))/2. - (M_PI*hvs(-(v4/v1))*Power(rlog(Abs(v1)),2)*sign(v1))/2. + M_PI*hvs(-(v4/v1))*rlog(Abs(v1))*rlog(Abs(v1 - v4))*sign(v1) - (M_PI*hvs(-(v4/v1))*Power(rlog(Abs(v1 - v4)),2)*sign(v1))/2. - (Power(M_PI,3)*hvs(-v1)*hvs(-(v4/v1))*Power(sign(v1),2))/2. + (Power(M_PI,3)*hvs(-(v4/v1))*hvs(-v1 + v4)*Power(sign(v1),2))/2. + (Power(M_PI,3)*hvs(-(v4/v1))*Power(sign(v1),3))/6. ;
    }
 return result14;
}  


==> anc/evaluate_pentagon/src/functions/lowerf15.cpp <==

#include "../header.h"  
double FAw3pt5Re(double v1,double v2,double v3,double v4, double v5);
double FAw3pt5Im(double v1,double v2,double v3,double v4, double v5);

double lowerweight15 (int imag, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;  
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double v1=-v1f; double v2=-v2f; double v3=-v3f; double v4=-v4f; double v5=-v5f;
   double zeta3=1.2020569031595942;

   double result15;
    if(imag==0){
         result15 =  -(hvs(-(v5/v2))*rLi(3,v2/(v2 - v5))) - hvs(v5/v2)*rLi(3,1 - v5/v2) - (Power(M_PI,2)*hvs(-(v5/v2))*rlog(Abs(v2)))/6. + (Power(M_PI,2)*Power(hvs(-v2),2)*hvs(-(v5/v2))*rlog(Abs(v2)))/2. - Power(M_PI,2)*hvs(-v2)*hvs(-(v5/v2))*hvs(-v2 + v5)*rlog(Abs(v2)) + (Power(M_PI,2)*hvs(-(v5/v2))*Power(hvs(-v2 + v5),2)*rlog(Abs(v2)))/2. - (hvs(-(v5/v2))*Power(rlog(Abs(v2)),3))/6. + (Power(M_PI,2)*hvs(-(v5/v2))*rlog(Abs(v2 - v5)))/6. - (Power(M_PI,2)*Power(hvs(-v2),2)*hvs(-(v5/v2))*rlog(Abs(v2 - v5)))/2. + Power(M_PI,2)*hvs(-v2)*hvs(-(v5/v2))*hvs(-v2 + v5)*rlog(Abs(v2 - v5)) - (Power(M_PI,2)*hvs(-(v5/v2))*Power(hvs(-v2 + v5),2)*rlog(Abs(v2 - v5)))/2. + (hvs(-(v5/v2))*Power(rlog(Abs(v2)),2)*rlog(Abs(v2 - v5)))/2. - (hvs(-(v5/v2))*rlog(Abs(v2))*Power(rlog(Abs(v2 - v5)),2))/2. + (hvs(-(v5/v2))*Power(rlog(Abs(v2 - v5)),3))/6. - Power(M_PI,2)*hvs(-v2)*hvs(-(v5/v2))*rlog(Abs(v2))*sign(v2) + Power(M_PI,2)*hvs(-(v5/v2))*hvs(-v2 + v5)*rlog(Abs(v2))*sign(v2) + Power(M_PI,2)*hvs(-v2)*hvs(-(v5/v2))*rlog(Abs(v2 - v5))*sign(v2) - Power(M_PI,2)*hvs(-(v5/v2))*hvs(-v2 + v5)*rlog(Abs(v2 - v5))*sign(v2) + (Power(M_PI,2)*hvs(-(v5/v2))*rlog(Abs(v2))*Power(sign(v2),2))/2. - (Power(M_PI,2)*hvs(-(v5/v2))*rlog(Abs(v2 - v5))*Power(sign(v2),2))/2. ;
    }else{
         result15 =  (Power(M_PI,3)*hvs(-v2)*hvs(-(v5/v2)))/6. - (Power(M_PI,3)*Power(hvs(-v2),3)*hvs(-(v5/v2)))/6. - (Power(M_PI,3)*hvs(-(v5/v2))*hvs(-v2 + v5))/6. + (Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-(v5/v2))*hvs(-v2 + v5))/2. - (Power(M_PI,3)*hvs(-v2)*hvs(-(v5/v2))*Power(hvs(-v2 + v5),2))/2. + (Power(M_PI,3)*hvs(-(v5/v2))*Power(hvs(-v2 + v5),3))/6. + (M_PI*hvs(-v2)*hvs(-(v5/v2))*Power(rlog(Abs(v2)),2))/2. - (M_PI*hvs(-(v5/v2))*hvs(-v2 + v5)*Power(rlog(Abs(v2)),2))/2. - M_PI*hvs(-v2)*hvs(-(v5/v2))*rlog(Abs(v2))*rlog(Abs(v2 - v5)) + M_PI*hvs(-(v5/v2))*hvs(-v2 + v5)*rlog(Abs(v2))*rlog(Abs(v2 - v5)) + (M_PI*hvs(-v2)*hvs(-(v5/v2))*Power(rlog(Abs(v2 - v5)),2))/2. - (M_PI*hvs(-(v5/v2))*hvs(-v2 + v5)*Power(rlog(Abs(v2 - v5)),2))/2. - (Power(M_PI,3)*hvs(-(v5/v2))*sign(v2))/6. + (Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-(v5/v2))*sign(v2))/2. - Power(M_PI,3)*hvs(-v2)*hvs(-(v5/v2))*hvs(-v2 + v5)*sign(v2) + (Power(M_PI,3)*hvs(-(v5/v2))*Power(hvs(-v2 + v5),2)*sign(v2))/2. - (M_PI*hvs(-(v5/v2))*Power(rlog(Abs(v2)),2)*sign(v2))/2. + M_PI*hvs(-(v5/v2))*rlog(Abs(v2))*rlog(Abs(v2 - v5))*sign(v2) - (M_PI*hvs(-(v5/v2))*Power(rlog(Abs(v2 - v5)),2)*sign(v2))/2. - (Power(M_PI,3)*hvs(-v2)*hvs(-(v5/v2))*Power(sign(v2),2))/2. + (Power(M_PI,3)*hvs(-(v5/v2))*hvs(-v2 + v5)*Power(sign(v2),2))/2. + (Power(M_PI,3)*hvs(-(v5/v2))*Power(sign(v2),3))/6. ;
    }
 return result15;
}  


==> anc/evaluate_pentagon/src/functions/lowerf16.cpp <==

#include "../header.h"  
double FAw3pt5Re(double v1,double v2,double v3,double v4, double v5);
double FAw3pt5Im(double v1,double v2,double v3,double v4, double v5);

double lowerweight16 (int imag, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;  
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double v1=-v1f; double v2=-v2f; double v3=-v3f; double v4=-v4f; double v5=-v5f;
   double zeta3=1.2020569031595942;

   double result16;
    if(imag==0){
         result16 =  -(hvs(-(v3/v1))*rLi(3,v1/(v1 - v3))) - hvs(v3/v1)*rLi(3,1 - v3/v1) - (Power(M_PI,2)*hvs(-(v3/v1))*rlog(Abs(v1)))/6. + (Power(M_PI,2)*Power(hvs(-v1),2)*hvs(-(v3/v1))*rlog(Abs(v1)))/2. - Power(M_PI,2)*hvs(-v1)*hvs(-(v3/v1))*hvs(-v1 + v3)*rlog(Abs(v1)) + (Power(M_PI,2)*hvs(-(v3/v1))*Power(hvs(-v1 + v3),2)*rlog(Abs(v1)))/2. - (hvs(-(v3/v1))*Power(rlog(Abs(v1)),3))/6. + (Power(M_PI,2)*hvs(-(v3/v1))*rlog(Abs(v1 - v3)))/6. - (Power(M_PI,2)*Power(hvs(-v1),2)*hvs(-(v3/v1))*rlog(Abs(v1 - v3)))/2. + Power(M_PI,2)*hvs(-v1)*hvs(-(v3/v1))*hvs(-v1 + v3)*rlog(Abs(v1 - v3)) - (Power(M_PI,2)*hvs(-(v3/v1))*Power(hvs(-v1 + v3),2)*rlog(Abs(v1 - v3)))/2. + (hvs(-(v3/v1))*Power(rlog(Abs(v1)),2)*rlog(Abs(v1 - v3)))/2. - (hvs(-(v3/v1))*rlog(Abs(v1))*Power(rlog(Abs(v1 - v3)),2))/2. + (hvs(-(v3/v1))*Power(rlog(Abs(v1 - v3)),3))/6. - Power(M_PI,2)*hvs(-v1)*hvs(-(v3/v1))*rlog(Abs(v1))*sign(v1) + Power(M_PI,2)*hvs(-(v3/v1))*hvs(-v1 + v3)*rlog(Abs(v1))*sign(v1) + Power(M_PI,2)*hvs(-v1)*hvs(-(v3/v1))*rlog(Abs(v1 - v3))*sign(v1) - Power(M_PI,2)*hvs(-(v3/v1))*hvs(-v1 + v3)*rlog(Abs(v1 - v3))*sign(v1) + (Power(M_PI,2)*hvs(-(v3/v1))*rlog(Abs(v1))*Power(sign(v1),2))/2. - (Power(M_PI,2)*hvs(-(v3/v1))*rlog(Abs(v1 - v3))*Power(sign(v1),2))/2. ;
    }else{
         result16 =  (Power(M_PI,3)*hvs(-v1)*hvs(-(v3/v1)))/6. - (Power(M_PI,3)*Power(hvs(-v1),3)*hvs(-(v3/v1)))/6. - (Power(M_PI,3)*hvs(-(v3/v1))*hvs(-v1 + v3))/6. + (Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-(v3/v1))*hvs(-v1 + v3))/2. - (Power(M_PI,3)*hvs(-v1)*hvs(-(v3/v1))*Power(hvs(-v1 + v3),2))/2. + (Power(M_PI,3)*hvs(-(v3/v1))*Power(hvs(-v1 + v3),3))/6. + (M_PI*hvs(-v1)*hvs(-(v3/v1))*Power(rlog(Abs(v1)),2))/2. - (M_PI*hvs(-(v3/v1))*hvs(-v1 + v3)*Power(rlog(Abs(v1)),2))/2. - M_PI*hvs(-v1)*hvs(-(v3/v1))*rlog(Abs(v1))*rlog(Abs(v1 - v3)) + M_PI*hvs(-(v3/v1))*hvs(-v1 + v3)*rlog(Abs(v1))*rlog(Abs(v1 - v3)) + (M_PI*hvs(-v1)*hvs(-(v3/v1))*Power(rlog(Abs(v1 - v3)),2))/2. - (M_PI*hvs(-(v3/v1))*hvs(-v1 + v3)*Power(rlog(Abs(v1 - v3)),2))/2. - (Power(M_PI,3)*hvs(-(v3/v1))*sign(v1))/6. + (Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-(v3/v1))*sign(v1))/2. - Power(M_PI,3)*hvs(-v1)*hvs(-(v3/v1))*hvs(-v1 + v3)*sign(v1) + (Power(M_PI,3)*hvs(-(v3/v1))*Power(hvs(-v1 + v3),2)*sign(v1))/2. - (M_PI*hvs(-(v3/v1))*Power(rlog(Abs(v1)),2)*sign(v1))/2. + M_PI*hvs(-(v3/v1))*rlog(Abs(v1))*rlog(Abs(v1 - v3))*sign(v1) - (M_PI*hvs(-(v3/v1))*Power(rlog(Abs(v1 - v3)),2)*sign(v1))/2. - (Power(M_PI,3)*hvs(-v1)*hvs(-(v3/v1))*Power(sign(v1),2))/2. + (Power(M_PI,3)*hvs(-(v3/v1))*hvs(-v1 + v3)*Power(sign(v1),2))/2. + (Power(M_PI,3)*hvs(-(v3/v1))*Power(sign(v1),3))/6. ;
    }
 return result16;
}  


==> anc/evaluate_pentagon/src/functions/lowerf17.cpp <==

#include "../header.h"  
double FAw3pt5Re(double v1,double v2,double v3,double v4, double v5);
double FAw3pt5Im(double v1,double v2,double v3,double v4, double v5);

double lowerweight17 (int imag, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;  
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double v1=-v1f; double v2=-v2f; double v3=-v3f; double v4=-v4f; double v5=-v5f;
   double zeta3=1.2020569031595942;

   double result17;
    if(imag==0){
         result17 =  -(hvs(-(v4/v2))*rLi(3,v2/(v2 - v4))) - hvs(v4/v2)*rLi(3,1 - v4/v2) - (Power(M_PI,2)*hvs(-(v4/v2))*rlog(Abs(v2)))/6. + (Power(M_PI,2)*Power(hvs(-v2),2)*hvs(-(v4/v2))*rlog(Abs(v2)))/2. - Power(M_PI,2)*hvs(-v2)*hvs(-(v4/v2))*hvs(-v2 + v4)*rlog(Abs(v2)) + (Power(M_PI,2)*hvs(-(v4/v2))*Power(hvs(-v2 + v4),2)*rlog(Abs(v2)))/2. - (hvs(-(v4/v2))*Power(rlog(Abs(v2)),3))/6. + (Power(M_PI,2)*hvs(-(v4/v2))*rlog(Abs(v2 - v4)))/6. - (Power(M_PI,2)*Power(hvs(-v2),2)*hvs(-(v4/v2))*rlog(Abs(v2 - v4)))/2. + Power(M_PI,2)*hvs(-v2)*hvs(-(v4/v2))*hvs(-v2 + v4)*rlog(Abs(v2 - v4)) - (Power(M_PI,2)*hvs(-(v4/v2))*Power(hvs(-v2 + v4),2)*rlog(Abs(v2 - v4)))/2. + (hvs(-(v4/v2))*Power(rlog(Abs(v2)),2)*rlog(Abs(v2 - v4)))/2. - (hvs(-(v4/v2))*rlog(Abs(v2))*Power(rlog(Abs(v2 - v4)),2))/2. + (hvs(-(v4/v2))*Power(rlog(Abs(v2 - v4)),3))/6. - Power(M_PI,2)*hvs(-v2)*hvs(-(v4/v2))*rlog(Abs(v2))*sign(v2) + Power(M_PI,2)*hvs(-(v4/v2))*hvs(-v2 + v4)*rlog(Abs(v2))*sign(v2) + Power(M_PI,2)*hvs(-v2)*hvs(-(v4/v2))*rlog(Abs(v2 - v4))*sign(v2) - Power(M_PI,2)*hvs(-(v4/v2))*hvs(-v2 + v4)*rlog(Abs(v2 - v4))*sign(v2) + (Power(M_PI,2)*hvs(-(v4/v2))*rlog(Abs(v2))*Power(sign(v2),2))/2. - (Power(M_PI,2)*hvs(-(v4/v2))*rlog(Abs(v2 - v4))*Power(sign(v2),2))/2. ;
    }else{
         result17 =  (Power(M_PI,3)*hvs(-v2)*hvs(-(v4/v2)))/6. - (Power(M_PI,3)*Power(hvs(-v2),3)*hvs(-(v4/v2)))/6. - (Power(M_PI,3)*hvs(-(v4/v2))*hvs(-v2 + v4))/6. + (Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-(v4/v2))*hvs(-v2 + v4))/2. - (Power(M_PI,3)*hvs(-v2)*hvs(-(v4/v2))*Power(hvs(-v2 + v4),2))/2. + (Power(M_PI,3)*hvs(-(v4/v2))*Power(hvs(-v2 + v4),3))/6. + (M_PI*hvs(-v2)*hvs(-(v4/v2))*Power(rlog(Abs(v2)),2))/2. - (M_PI*hvs(-(v4/v2))*hvs(-v2 + v4)*Power(rlog(Abs(v2)),2))/2. - M_PI*hvs(-v2)*hvs(-(v4/v2))*rlog(Abs(v2))*rlog(Abs(v2 - v4)) + M_PI*hvs(-(v4/v2))*hvs(-v2 + v4)*rlog(Abs(v2))*rlog(Abs(v2 - v4)) + (M_PI*hvs(-v2)*hvs(-(v4/v2))*Power(rlog(Abs(v2 - v4)),2))/2. - (M_PI*hvs(-(v4/v2))*hvs(-v2 + v4)*Power(rlog(Abs(v2 - v4)),2))/2. - (Power(M_PI,3)*hvs(-(v4/v2))*sign(v2))/6. + (Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-(v4/v2))*sign(v2))/2. - Power(M_PI,3)*hvs(-v2)*hvs(-(v4/v2))*hvs(-v2 + v4)*sign(v2) + (Power(M_PI,3)*hvs(-(v4/v2))*Power(hvs(-v2 + v4),2)*sign(v2))/2. - (M_PI*hvs(-(v4/v2))*Power(rlog(Abs(v2)),2)*sign(v2))/2. + M_PI*hvs(-(v4/v2))*rlog(Abs(v2))*rlog(Abs(v2 - v4))*sign(v2) - (M_PI*hvs(-(v4/v2))*Power(rlog(Abs(v2 - v4)),2)*sign(v2))/2. - (Power(M_PI,3)*hvs(-v2)*hvs(-(v4/v2))*Power(sign(v2),2))/2. + (Power(M_PI,3)*hvs(-(v4/v2))*hvs(-v2 + v4)*Power(sign(v2),2))/2. + (Power(M_PI,3)*hvs(-(v4/v2))*Power(sign(v2),3))/6. ;
    }
 return result17;
}  


==> anc/evaluate_pentagon/src/functions/lowerf18.cpp <==

#include "../header.h"  
double FAw3pt5Re(double v1,double v2,double v3,double v4, double v5);
double FAw3pt5Im(double v1,double v2,double v3,double v4, double v5);

double lowerweight18 (int imag, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;  
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double v1=-v1f; double v2=-v2f; double v3=-v3f; double v4=-v4f; double v5=-v5f;
   double zeta3=1.2020569031595942;

   double result18;
    if(imag==0){
         result18 =  -(hvs(-(v5/v3))*rLi(3,v3/(v3 - v5))) - hvs(v5/v3)*rLi(3,1 - v5/v3) - (Power(M_PI,2)*hvs(-(v5/v3))*rlog(Abs(v3)))/6. + (Power(M_PI,2)*Power(hvs(-v3),2)*hvs(-(v5/v3))*rlog(Abs(v3)))/2. - Power(M_PI,2)*hvs(-v3)*hvs(-(v5/v3))*hvs(-v3 + v5)*rlog(Abs(v3)) + (Power(M_PI,2)*hvs(-(v5/v3))*Power(hvs(-v3 + v5),2)*rlog(Abs(v3)))/2. - (hvs(-(v5/v3))*Power(rlog(Abs(v3)),3))/6. + (Power(M_PI,2)*hvs(-(v5/v3))*rlog(Abs(v3 - v5)))/6. - (Power(M_PI,2)*Power(hvs(-v3),2)*hvs(-(v5/v3))*rlog(Abs(v3 - v5)))/2. + Power(M_PI,2)*hvs(-v3)*hvs(-(v5/v3))*hvs(-v3 + v5)*rlog(Abs(v3 - v5)) - (Power(M_PI,2)*hvs(-(v5/v3))*Power(hvs(-v3 + v5),2)*rlog(Abs(v3 - v5)))/2. + (hvs(-(v5/v3))*Power(rlog(Abs(v3)),2)*rlog(Abs(v3 - v5)))/2. - (hvs(-(v5/v3))*rlog(Abs(v3))*Power(rlog(Abs(v3 - v5)),2))/2. + (hvs(-(v5/v3))*Power(rlog(Abs(v3 - v5)),3))/6. - Power(M_PI,2)*hvs(-v3)*hvs(-(v5/v3))*rlog(Abs(v3))*sign(v3) + Power(M_PI,2)*hvs(-(v5/v3))*hvs(-v3 + v5)*rlog(Abs(v3))*sign(v3) + Power(M_PI,2)*hvs(-v3)*hvs(-(v5/v3))*rlog(Abs(v3 - v5))*sign(v3) - Power(M_PI,2)*hvs(-(v5/v3))*hvs(-v3 + v5)*rlog(Abs(v3 - v5))*sign(v3) + (Power(M_PI,2)*hvs(-(v5/v3))*rlog(Abs(v3))*Power(sign(v3),2))/2. - (Power(M_PI,2)*hvs(-(v5/v3))*rlog(Abs(v3 - v5))*Power(sign(v3),2))/2. ;
    }else{
         result18 =  (Power(M_PI,3)*hvs(-v3)*hvs(-(v5/v3)))/6. - (Power(M_PI,3)*Power(hvs(-v3),3)*hvs(-(v5/v3)))/6. - (Power(M_PI,3)*hvs(-(v5/v3))*hvs(-v3 + v5))/6. + (Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-(v5/v3))*hvs(-v3 + v5))/2. - (Power(M_PI,3)*hvs(-v3)*hvs(-(v5/v3))*Power(hvs(-v3 + v5),2))/2. + (Power(M_PI,3)*hvs(-(v5/v3))*Power(hvs(-v3 + v5),3))/6. + (M_PI*hvs(-v3)*hvs(-(v5/v3))*Power(rlog(Abs(v3)),2))/2. - (M_PI*hvs(-(v5/v3))*hvs(-v3 + v5)*Power(rlog(Abs(v3)),2))/2. - M_PI*hvs(-v3)*hvs(-(v5/v3))*rlog(Abs(v3))*rlog(Abs(v3 - v5)) + M_PI*hvs(-(v5/v3))*hvs(-v3 + v5)*rlog(Abs(v3))*rlog(Abs(v3 - v5)) + (M_PI*hvs(-v3)*hvs(-(v5/v3))*Power(rlog(Abs(v3 - v5)),2))/2. - (M_PI*hvs(-(v5/v3))*hvs(-v3 + v5)*Power(rlog(Abs(v3 - v5)),2))/2. - (Power(M_PI,3)*hvs(-(v5/v3))*sign(v3))/6. + (Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-(v5/v3))*sign(v3))/2. - Power(M_PI,3)*hvs(-v3)*hvs(-(v5/v3))*hvs(-v3 + v5)*sign(v3) + (Power(M_PI,3)*hvs(-(v5/v3))*Power(hvs(-v3 + v5),2)*sign(v3))/2. - (M_PI*hvs(-(v5/v3))*Power(rlog(Abs(v3)),2)*sign(v3))/2. + M_PI*hvs(-(v5/v3))*rlog(Abs(v3))*rlog(Abs(v3 - v5))*sign(v3) - (M_PI*hvs(-(v5/v3))*Power(rlog(Abs(v3 - v5)),2)*sign(v3))/2. - (Power(M_PI,3)*hvs(-v3)*hvs(-(v5/v3))*Power(sign(v3),2))/2. + (Power(M_PI,3)*hvs(-(v5/v3))*hvs(-v3 + v5)*Power(sign(v3),2))/2. + (Power(M_PI,3)*hvs(-(v5/v3))*Power(sign(v3),3))/6. ;
    }
 return result18;
}  


==> anc/evaluate_pentagon/src/functions/lowerf19.cpp <==

#include "../header.h"  
double FAw3pt5Re(double v1,double v2,double v3,double v4, double v5);
double FAw3pt5Im(double v1,double v2,double v3,double v4, double v5);

double lowerweight19 (int imag, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;  
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double v1=-v1f; double v2=-v2f; double v3=-v3f; double v4=-v4f; double v5=-v5f;
   double zeta3=1.2020569031595942;

   double result19;
    if(imag==0){
         result19 =  -(hvs(v1/v4)*rLi(3,1 - v1/v4)) - hvs(-(v1/v4))*rLi(3,v4/(-v1 + v4)) - (Power(M_PI,2)*hvs(-(v1/v4))*rlog(Abs(v4)))/6. + (Power(M_PI,2)*Power(hvs(v1 - v4),2)*hvs(-(v1/v4))*rlog(Abs(v4)))/2. - Power(M_PI,2)*hvs(v1 - v4)*hvs(-(v1/v4))*hvs(-v4)*rlog(Abs(v4)) + (Power(M_PI,2)*hvs(-(v1/v4))*Power(hvs(-v4),2)*rlog(Abs(v4)))/2. - (hvs(-(v1/v4))*Power(rlog(Abs(v4)),3))/6. + (Power(M_PI,2)*hvs(-(v1/v4))*rlog(Abs(-v1 + v4)))/6. - (Power(M_PI,2)*Power(hvs(v1 - v4),2)*hvs(-(v1/v4))*rlog(Abs(-v1 + v4)))/2. + Power(M_PI,2)*hvs(v1 - v4)*hvs(-(v1/v4))*hvs(-v4)*rlog(Abs(-v1 + v4)) - (Power(M_PI,2)*hvs(-(v1/v4))*Power(hvs(-v4),2)*rlog(Abs(-v1 + v4)))/2. + (hvs(-(v1/v4))*Power(rlog(Abs(v4)),2)*rlog(Abs(-v1 + v4)))/2. - (hvs(-(v1/v4))*rlog(Abs(v4))*Power(rlog(Abs(-v1 + v4)),2))/2. + (hvs(-(v1/v4))*Power(rlog(Abs(-v1 + v4)),3))/6. + Power(M_PI,2)*hvs(v1 - v4)*hvs(-(v1/v4))*rlog(Abs(v4))*sign(v4) - Power(M_PI,2)*hvs(-(v1/v4))*hvs(-v4)*rlog(Abs(v4))*sign(v4) - Power(M_PI,2)*hvs(v1 - v4)*hvs(-(v1/v4))*rlog(Abs(-v1 + v4))*sign(v4) + Power(M_PI,2)*hvs(-(v1/v4))*hvs(-v4)*rlog(Abs(-v1 + v4))*sign(v4) + (Power(M_PI,2)*hvs(-(v1/v4))*rlog(Abs(v4))*Power(sign(v4),2))/2. - (Power(M_PI,2)*hvs(-(v1/v4))*rlog(Abs(-v1 + v4))*Power(sign(v4),2))/2. ;
    }else{
         result19 =  -(Power(M_PI,3)*hvs(v1 - v4)*hvs(-(v1/v4)))/6. + (Power(M_PI,3)*Power(hvs(v1 - v4),3)*hvs(-(v1/v4)))/6. + (Power(M_PI,3)*hvs(-(v1/v4))*hvs(-v4))/6. - (Power(M_PI,3)*Power(hvs(v1 - v4),2)*hvs(-(v1/v4))*hvs(-v4))/2. + (Power(M_PI,3)*hvs(v1 - v4)*hvs(-(v1/v4))*Power(hvs(-v4),2))/2. - (Power(M_PI,3)*hvs(-(v1/v4))*Power(hvs(-v4),3))/6. - (M_PI*hvs(v1 - v4)*hvs(-(v1/v4))*Power(rlog(Abs(v4)),2))/2. + (M_PI*hvs(-(v1/v4))*hvs(-v4)*Power(rlog(Abs(v4)),2))/2. + M_PI*hvs(v1 - v4)*hvs(-(v1/v4))*rlog(Abs(v4))*rlog(Abs(-v1 + v4)) - M_PI*hvs(-(v1/v4))*hvs(-v4)*rlog(Abs(v4))*rlog(Abs(-v1 + v4)) - (M_PI*hvs(v1 - v4)*hvs(-(v1/v4))*Power(rlog(Abs(-v1 + v4)),2))/2. + (M_PI*hvs(-(v1/v4))*hvs(-v4)*Power(rlog(Abs(-v1 + v4)),2))/2. - (Power(M_PI,3)*hvs(-(v1/v4))*sign(v4))/6. + (Power(M_PI,3)*Power(hvs(v1 - v4),2)*hvs(-(v1/v4))*sign(v4))/2. - Power(M_PI,3)*hvs(v1 - v4)*hvs(-(v1/v4))*hvs(-v4)*sign(v4) + (Power(M_PI,3)*hvs(-(v1/v4))*Power(hvs(-v4),2)*sign(v4))/2. - (M_PI*hvs(-(v1/v4))*Power(rlog(Abs(v4)),2)*sign(v4))/2. + M_PI*hvs(-(v1/v4))*rlog(Abs(v4))*rlog(Abs(-v1 + v4))*sign(v4) - (M_PI*hvs(-(v1/v4))*Power(rlog(Abs(-v1 + v4)),2)*sign(v4))/2. + (Power(M_PI,3)*hvs(v1 - v4)*hvs(-(v1/v4))*Power(sign(v4),2))/2. - (Power(M_PI,3)*hvs(-(v1/v4))*hvs(-v4)*Power(sign(v4),2))/2. + (Power(M_PI,3)*hvs(-(v1/v4))*Power(sign(v4),3))/6. ;
    }
 return result19;
}  


==> anc/evaluate_pentagon/src/functions/lowerf2.cpp <==

#include "../header.h"  
double FAw3pt5Re(double v1,double v2,double v3,double v4, double v5);
double FAw3pt5Im(double v1,double v2,double v3,double v4, double v5);

double lowerweight2 (int imag, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;  
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double v1=-v1f; double v2=-v2f; double v3=-v3f; double v4=-v4f; double v5=-v5f;
   double zeta3=1.2020569031595942;

   double result2;
    if(imag==0){
         result2 =  rlog(Abs(v2)) ;
    }else{
         result2 =  -(M_PI*hvs(-v2)) ;
    }
 return result2;
}  


==> anc/evaluate_pentagon/src/functions/lowerf20.cpp <==

#include "../header.h"  
double FAw3pt5Re(double v1,double v2,double v3,double v4, double v5);
double FAw3pt5Im(double v1,double v2,double v3,double v4, double v5);

double lowerweight20 (int imag, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;  
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double v1=-v1f; double v2=-v2f; double v3=-v3f; double v4=-v4f; double v5=-v5f;
   double zeta3=1.2020569031595942;

   double result20;
    if(imag==0){
         result20 =  -(hvs(v2/v5)*rLi(3,1 - v2/v5)) - hvs(-(v2/v5))*rLi(3,v5/(-v2 + v5)) - (Power(M_PI,2)*hvs(-(v2/v5))*rlog(Abs(v5)))/6. + (Power(M_PI,2)*Power(hvs(v2 - v5),2)*hvs(-(v2/v5))*rlog(Abs(v5)))/2. - Power(M_PI,2)*hvs(v2 - v5)*hvs(-(v2/v5))*hvs(-v5)*rlog(Abs(v5)) + (Power(M_PI,2)*hvs(-(v2/v5))*Power(hvs(-v5),2)*rlog(Abs(v5)))/2. - (hvs(-(v2/v5))*Power(rlog(Abs(v5)),3))/6. + (Power(M_PI,2)*hvs(-(v2/v5))*rlog(Abs(-v2 + v5)))/6. - (Power(M_PI,2)*Power(hvs(v2 - v5),2)*hvs(-(v2/v5))*rlog(Abs(-v2 + v5)))/2. + Power(M_PI,2)*hvs(v2 - v5)*hvs(-(v2/v5))*hvs(-v5)*rlog(Abs(-v2 + v5)) - (Power(M_PI,2)*hvs(-(v2/v5))*Power(hvs(-v5),2)*rlog(Abs(-v2 + v5)))/2. + (hvs(-(v2/v5))*Power(rlog(Abs(v5)),2)*rlog(Abs(-v2 + v5)))/2. - (hvs(-(v2/v5))*rlog(Abs(v5))*Power(rlog(Abs(-v2 + v5)),2))/2. + (hvs(-(v2/v5))*Power(rlog(Abs(-v2 + v5)),3))/6. + Power(M_PI,2)*hvs(v2 - v5)*hvs(-(v2/v5))*rlog(Abs(v5))*sign(v5) - Power(M_PI,2)*hvs(-(v2/v5))*hvs(-v5)*rlog(Abs(v5))*sign(v5) - Power(M_PI,2)*hvs(v2 - v5)*hvs(-(v2/v5))*rlog(Abs(-v2 + v5))*sign(v5) + Power(M_PI,2)*hvs(-(v2/v5))*hvs(-v5)*rlog(Abs(-v2 + v5))*sign(v5) + (Power(M_PI,2)*hvs(-(v2/v5))*rlog(Abs(v5))*Power(sign(v5),2))/2. - (Power(M_PI,2)*hvs(-(v2/v5))*rlog(Abs(-v2 + v5))*Power(sign(v5),2))/2. ;
    }else{
         result20 =  -(Power(M_PI,3)*hvs(v2 - v5)*hvs(-(v2/v5)))/6. + (Power(M_PI,3)*Power(hvs(v2 - v5),3)*hvs(-(v2/v5)))/6. + (Power(M_PI,3)*hvs(-(v2/v5))*hvs(-v5))/6. - (Power(M_PI,3)*Power(hvs(v2 - v5),2)*hvs(-(v2/v5))*hvs(-v5))/2. + (Power(M_PI,3)*hvs(v2 - v5)*hvs(-(v2/v5))*Power(hvs(-v5),2))/2. - (Power(M_PI,3)*hvs(-(v2/v5))*Power(hvs(-v5),3))/6. - (M_PI*hvs(v2 - v5)*hvs(-(v2/v5))*Power(rlog(Abs(v5)),2))/2. + (M_PI*hvs(-(v2/v5))*hvs(-v5)*Power(rlog(Abs(v5)),2))/2. + M_PI*hvs(v2 - v5)*hvs(-(v2/v5))*rlog(Abs(v5))*rlog(Abs(-v2 + v5)) - M_PI*hvs(-(v2/v5))*hvs(-v5)*rlog(Abs(v5))*rlog(Abs(-v2 + v5)) - (M_PI*hvs(v2 - v5)*hvs(-(v2/v5))*Power(rlog(Abs(-v2 + v5)),2))/2. + (M_PI*hvs(-(v2/v5))*hvs(-v5)*Power(rlog(Abs(-v2 + v5)),2))/2. - (Power(M_PI,3)*hvs(-(v2/v5))*sign(v5))/6. + (Power(M_PI,3)*Power(hvs(v2 - v5),2)*hvs(-(v2/v5))*sign(v5))/2. - Power(M_PI,3)*hvs(v2 - v5)*hvs(-(v2/v5))*hvs(-v5)*sign(v5) + (Power(M_PI,3)*hvs(-(v2/v5))*Power(hvs(-v5),2)*sign(v5))/2. - (M_PI*hvs(-(v2/v5))*Power(rlog(Abs(v5)),2)*sign(v5))/2. + M_PI*hvs(-(v2/v5))*rlog(Abs(v5))*rlog(Abs(-v2 + v5))*sign(v5) - (M_PI*hvs(-(v2/v5))*Power(rlog(Abs(-v2 + v5)),2)*sign(v5))/2. + (Power(M_PI,3)*hvs(v2 - v5)*hvs(-(v2/v5))*Power(sign(v5),2))/2. - (Power(M_PI,3)*hvs(-(v2/v5))*hvs(-v5)*Power(sign(v5),2))/2. + (Power(M_PI,3)*hvs(-(v2/v5))*Power(sign(v5),3))/6. ;
    }
 return result20;
}  


==> anc/evaluate_pentagon/src/functions/lowerf21.cpp <==

#include "../header.h"  
double FAw3pt5Re(double v1,double v2,double v3,double v4, double v5);
double FAw3pt5Im(double v1,double v2,double v3,double v4, double v5);

double lowerweight21 (int imag, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;  
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double v1=-v1f; double v2=-v2f; double v3=-v3f; double v4=-v4f; double v5=-v5f;
   double zeta3=1.2020569031595942;

   double result21;
    if(imag==0){
         result21 =  3*zeta3 - rLi(3,v1/v4) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rLi(3,v1/v4) - hvs(1 - v1/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rLi(3,v1/v4) + hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rLi(3,v1/v4) - hvs(1 - v1/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rLi(3,v1/v4) - rLi(3,v2/v4) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rLi(3,v2/v4) - hvs(1 - v2/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rLi(3,v2/v4) + hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rLi(3,v2/v4) - hvs(1 - v2/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rLi(3,v2/v4) - hvs(-1 + v1/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rLi(3,v4/v1) - hvs(-1 + v1/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rLi(3,v4/v1) - hvs(-1 + v2/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rLi(3,v4/v2) - hvs(-1 + v2/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rLi(3,v4/v2) - rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rLi(3,-(((1 - v1/v4 - v2/v4)*v4)/v2)) - hvs((v2 - v4)/v1)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rLi(3,-(v1/(-v1 - v2 + v4))) - hvs((v2 - v4)/v1)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rLi(3,-(v1/(-v1 - v2 + v4))) - hvs((v1 - v4)/v2)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rLi(3,-(v2/(-v1 - v2 + v4))) - hvs((v1 - v4)/v2)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rLi(3,-(v2/(-v1 - v2 + v4))) + hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) + hvs(v1)*hvs(v2)*hvs(-v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rLi(3,-((v1*v2)/(v4*(-v1 - v2 + v4)))) + hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - hvs(v1)*hvs(v2)*hvs(-v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rLi(3,-((v4*(-v1 - v2 + v4))/(v1*v2))) - hvs((-v1 + v4)/v2)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rLi(3,1 - (-v1 + v4)/v2) - hvs((-v1 + v4)/v2)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rLi(3,1 - (-v1 + v4)/v2) - hvs((-v2 + v4)/v1)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rLi(3,1 - (-v2 + v4)/v1) - hvs((-v2 + v4)/v1)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rLi(3,1 - (-v2 + v4)/v1) + 2*Power(M_PI,2)*hvs(v1)*hvs(-v2)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*hvs((v2 - v4)/v1)*hvs(v1 + v2 - v4)*hvs(v4)*rlog(-(((1 - v1/v4 - v2/v4)*v4)/v1)) - 2*Power(M_PI,2)*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*hvs((v2 - v4)/v1)*hvs(v1 + v2 - v4)*hvs(-v4)*hvs(v4)*rlog(-(((1 - v1/v4 - v2/v4)*v4)/v1)) + 2*Power(M_PI,2)*hvs(-v1)*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs((v1 - v4)/v2)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*rlog(-(((1 - v1/v4 - v2/v4)*v4)/v2)) - 2*Power(M_PI,2)*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs((v1 - v4)/v2)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(-v4)*hvs(v4)*rlog(-(((1 - v1/v4 - v2/v4)*v4)/v2)) + (Power(M_PI,2)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(-((v4*(-v1 - v2 + v4))/(v1*v2))))/3. - 2*Power(M_PI,2)*hvs(-(v1*v2))*hvs(-v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(-((v4*(-v1 - v2 + v4))/(v1*v2))) + 2*Power(M_PI,2)*Power(hvs(-(v1*v2)),2)*Power(hvs(-v4),2)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(-((v4*(-v1 - v2 + v4))/(v1*v2))) - (hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(-((v4*(-v1 - v2 + v4))/(v1*v2))),3))/6. + (11*Power(M_PI,2)*hvs(v1)*hvs(v2)*hvs(-v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog((v4*(-v1 - v2 + v4))/(v1*v2)))/6. - (hvs(v1)*hvs(v2)*hvs(-v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog((v4*(-v1 - v2 + v4))/(v1*v2)),3))/6. + (Power(M_PI,2)*hvs((v1 - v4)/v2)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(1 - (-v1 + v4)/v2))/6. - 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v1 - v2),2)*Power(hvs(v2),2)*Power(hvs(v1 - v4),2)*hvs((v1 - v4)/v2)*Power(hvs(v2 - v4),2)*Power(hvs(v1 + v2 - v4),2)*Power(hvs(v4),2)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(1 - (-v1 + v4)/v2) + (Power(M_PI,2)*hvs((v1 - v4)/v2)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(1 - (-v1 + v4)/v2))/6. - 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v1 - v2),2)*Power(hvs(v2),2)*Power(hvs(v1 - v4),2)*hvs((v1 - v4)/v2)*Power(hvs(v2 - v4),2)*Power(hvs(v1 + v2 - v4),2)*Power(hvs(v4),2)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(1 - (-v1 + v4)/v2) + (hvs((v1 - v4)/v2)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(1 - (-v1 + v4)/v2),3))/6. + (hvs((v1 - v4)/v2)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(1 - (-v1 + v4)/v2),3))/6. + (Power(M_PI,2)*hvs((v2 - v4)/v1)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(1 - (-v2 + v4)/v1))/6. - 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v2),2)*Power(hvs(-v1 + v2),2)*Power(hvs(v1 - v4),2)*Power(hvs(v2 - v4),2)*hvs((v2 - v4)/v1)*Power(hvs(v1 + v2 - v4),2)*Power(hvs(v4),2)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(1 - (-v2 + v4)/v1) + (Power(M_PI,2)*hvs((v2 - v4)/v1)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(1 - (-v2 + v4)/v1))/6. - 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v2),2)*Power(hvs(-v1 + v2),2)*Power(hvs(v1 - v4),2)*Power(hvs(v2 - v4),2)*hvs((v2 - v4)/v1)*Power(hvs(v1 + v2 - v4),2)*Power(hvs(v4),2)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(1 - (-v2 + v4)/v1) + (hvs((v2 - v4)/v1)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(1 - (-v2 + v4)/v1),3))/6. + (hvs((v2 - v4)/v1)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(1 - (-v2 + v4)/v1),3))/6. - (Power(M_PI,2)*hvs((v1 - v4)/v2)*rlog(Abs(v1)))/6. + 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v1 - v2),2)*Power(hvs(v2),2)*Power(hvs(v1 - v4),2)*hvs((v1 - v4)/v2)*Power(hvs(v2 - v4),2)*Power(hvs(v1 + v2 - v4),2)*Power(hvs(v4),2)*rlog(Abs(v1)) + (Power(M_PI,2)*hvs(-1 + v1/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v1)))/6. - (Power(M_PI,2)*Power(hvs(-v1),2)*hvs(-1 + v1/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v1)))/2. + Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v4)*hvs(-v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v1)) - (Power(M_PI,2)*hvs(-1 + v1/v4)*Power(hvs(-v4),2)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v1)))/2. - 2*Power(M_PI,2)*hvs(-v1)*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(-1 + v1/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v1)) + 2*Power(M_PI,2)*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(-1 + v1/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(-v4)*hvs(v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v1)) - 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v1 - v2),2)*Power(hvs(v2),2)*hvs(-1 + v1/v4)*Power(hvs(v1 - v4),2)*Power(hvs(v2 - v4),2)*Power(hvs(v1 + v2 - v4),2)*Power(hvs(v4),2)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v1)) + (Power(M_PI,2)*hvs(-1 + v1/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v1)))/6. - (Power(M_PI,2)*Power(hvs(-v1),2)*hvs(-1 + v1/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v1)))/2. + Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v4)*hvs(-v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v1)) - (Power(M_PI,2)*hvs(-1 + v1/v4)*Power(hvs(-v4),2)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v1)))/2. - 2*Power(M_PI,2)*hvs(-v1)*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(-1 + v1/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v1)) + 2*Power(M_PI,2)*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(-1 + v1/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(-v4)*hvs(v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v1)) - 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v1 - v2),2)*Power(hvs(v2),2)*hvs(-1 + v1/v4)*Power(hvs(v1 - v4),2)*Power(hvs(v2 - v4),2)*Power(hvs(v1 + v2 - v4),2)*Power(hvs(v4),2)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v1)) - hvs((v1 - v4)/v2)*rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4)))*rlog(Abs(v1)) + hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2))*rlog(Abs(v1)) - (hvs((v1 - v4)/v2)*Power(rlog(-(((1 - v1/v4 - v2/v4)*v4)/v2)),2)*rlog(Abs(v1)))/2. + (hvs(-1 + v1/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v1)),3))/6. + (hvs(-1 + v1/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v1)),3))/6. - (Power(M_PI,2)*hvs((v2 - v4)/v1)*rlog(Abs(v2)))/6. + 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v2),2)*Power(hvs(-v1 + v2),2)*Power(hvs(v1 - v4),2)*Power(hvs(v2 - v4),2)*hvs((v2 - v4)/v1)*Power(hvs(v1 + v2 - v4),2)*Power(hvs(v4),2)*rlog(Abs(v2)) + (Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v2)))/6. - (Power(M_PI,2)*Power(hvs(-v2),2)*hvs(-1 + v2/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v2)))/2. + Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v2)) - (Power(M_PI,2)*hvs(-1 + v2/v4)*Power(hvs(-v4),2)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v2)))/2. - 2*Power(M_PI,2)*hvs(v1)*hvs(-v2)*hvs(v2)*hvs(-v1 + v2)*hvs(-1 + v2/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v2)) + 2*Power(M_PI,2)*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(-1 + v2/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(-v4)*hvs(v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v2)) - 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v2),2)*Power(hvs(-v1 + v2),2)*hvs(-1 + v2/v4)*Power(hvs(v1 - v4),2)*Power(hvs(v2 - v4),2)*Power(hvs(v1 + v2 - v4),2)*Power(hvs(v4),2)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v2)) + (Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v2)))/6. - (Power(M_PI,2)*Power(hvs(-v2),2)*hvs(-1 + v2/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v2)))/2. + Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v2)) - (Power(M_PI,2)*hvs(-1 + v2/v4)*Power(hvs(-v4),2)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v2)))/2. - 2*Power(M_PI,2)*hvs(v1)*hvs(-v2)*hvs(v2)*hvs(-v1 + v2)*hvs(-1 + v2/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v2)) + 2*Power(M_PI,2)*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(-1 + v2/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(-v4)*hvs(v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v2)) - 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v2),2)*Power(hvs(-v1 + v2),2)*hvs(-1 + v2/v4)*Power(hvs(v1 - v4),2)*Power(hvs(v2 - v4),2)*Power(hvs(v1 + v2 - v4),2)*Power(hvs(v4),2)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v2)) - hvs((v2 - v4)/v1)*rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4)))*rlog(Abs(v2)) + hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1))*rlog(Abs(v2)) - (hvs((v2 - v4)/v1)*Power(rlog(-(((1 - v1/v4 - v2/v4)*v4)/v1)),2)*rlog(Abs(v2)))/2. + (hvs(-1 + v2/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v2)),3))/6. + (hvs(-1 + v2/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v2)),3))/6. + (Power(M_PI,2)*hvs((v1 - v4)/v2)*rlog(Abs(v4)))/6. + (Power(M_PI,2)*hvs((v2 - v4)/v1)*rlog(Abs(v4)))/6. - 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v1 - v2),2)*Power(hvs(v2),2)*Power(hvs(v1 - v4),2)*hvs((v1 - v4)/v2)*Power(hvs(v2 - v4),2)*Power(hvs(v1 + v2 - v4),2)*Power(hvs(v4),2)*rlog(Abs(v4)) - 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v2),2)*Power(hvs(-v1 + v2),2)*Power(hvs(v1 - v4),2)*Power(hvs(v2 - v4),2)*hvs((v2 - v4)/v1)*Power(hvs(v1 + v2 - v4),2)*Power(hvs(v4),2)*rlog(Abs(v4)) - (Power(M_PI,2)*hvs(-1 + v1/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4)))/6. + (Power(M_PI,2)*Power(hvs(-v1),2)*hvs(-1 + v1/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4)))/2. - (Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4)))/6. + (Power(M_PI,2)*Power(hvs(-v2),2)*hvs(-1 + v2/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4)))/2. - Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v4)*hvs(-v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4)) - Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4)) + (Power(M_PI,2)*hvs(-1 + v1/v4)*Power(hvs(-v4),2)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4)))/2. + (Power(M_PI,2)*hvs(-1 + v2/v4)*Power(hvs(-v4),2)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4)))/2. + 2*Power(M_PI,2)*hvs(-v1)*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(-1 + v1/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4)) + 2*Power(M_PI,2)*hvs(v1)*hvs(-v2)*hvs(v2)*hvs(-v1 + v2)*hvs(-1 + v2/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4)) - 2*Power(M_PI,2)*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(-1 + v1/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(-v4)*hvs(v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4)) - 2*Power(M_PI,2)*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(-1 + v2/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(-v4)*hvs(v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4)) + 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v1 - v2),2)*Power(hvs(v2),2)*hvs(-1 + v1/v4)*Power(hvs(v1 - v4),2)*Power(hvs(v2 - v4),2)*Power(hvs(v1 + v2 - v4),2)*Power(hvs(v4),2)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4)) + 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v2),2)*Power(hvs(-v1 + v2),2)*hvs(-1 + v2/v4)*Power(hvs(v1 - v4),2)*Power(hvs(v2 - v4),2)*Power(hvs(v1 + v2 - v4),2)*Power(hvs(v4),2)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4)) - (Power(M_PI,2)*hvs(-1 + v1/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4)))/6. + (Power(M_PI,2)*Power(hvs(-v1),2)*hvs(-1 + v1/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4)))/2. - (Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4)))/6. + (Power(M_PI,2)*Power(hvs(-v2),2)*hvs(-1 + v2/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4)))/2. - Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v4)*hvs(-v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4)) - Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4)) + (Power(M_PI,2)*hvs(-1 + v1/v4)*Power(hvs(-v4),2)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4)))/2. + (Power(M_PI,2)*hvs(-1 + v2/v4)*Power(hvs(-v4),2)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4)))/2. + 2*Power(M_PI,2)*hvs(-v1)*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(-1 + v1/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4)) + 2*Power(M_PI,2)*hvs(v1)*hvs(-v2)*hvs(v2)*hvs(-v1 + v2)*hvs(-1 + v2/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4)) - 2*Power(M_PI,2)*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(-1 + v1/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(-v4)*hvs(v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4)) - 2*Power(M_PI,2)*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(-1 + v2/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(-v4)*hvs(v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4)) + 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v1 - v2),2)*Power(hvs(v2),2)*hvs(-1 + v1/v4)*Power(hvs(v1 - v4),2)*Power(hvs(v2 - v4),2)*Power(hvs(v1 + v2 - v4),2)*Power(hvs(v4),2)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4)) + 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v2),2)*Power(hvs(-v1 + v2),2)*hvs(-1 + v2/v4)*Power(hvs(v1 - v4),2)*Power(hvs(v2 - v4),2)*Power(hvs(v1 + v2 - v4),2)*Power(hvs(v4),2)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4)) + hvs((v2 - v4)/v1)*rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4)))*rlog(Abs(v4)) + hvs((v1 - v4)/v2)*rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4)))*rlog(Abs(v4)) - hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1))*rlog(Abs(v4)) - hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2))*rlog(Abs(v4)) + (hvs((v2 - v4)/v1)*Power(rlog(-(((1 - v1/v4 - v2/v4)*v4)/v1)),2)*rlog(Abs(v4)))/2. + (hvs((v1 - v4)/v2)*Power(rlog(-(((1 - v1/v4 - v2/v4)*v4)/v2)),2)*rlog(Abs(v4)))/2. - (hvs(-1 + v1/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. - (hvs(-1 + v1/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. - (hvs(-1 + v2/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/2. - (hvs(-1 + v2/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/2. + (hvs(-1 + v1/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/2. + (hvs(-1 + v1/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/2. + (hvs(-1 + v2/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. + (hvs(-1 + v2/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. - (hvs(-1 + v1/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v4)),3))/6. - (hvs(-1 + v2/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v4)),3))/6. - (hvs(-1 + v1/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v4)),3))/6. - (hvs(-1 + v2/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v4)),3))/6. + Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v2))*sign(v1) - Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v2))*sign(v1) + 2*Power(M_PI,2)*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(-1 + v2/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v2))*sign(v1) + Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v2))*sign(v1) - Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v2))*sign(v1) + 2*Power(M_PI,2)*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(-1 + v2/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v2))*sign(v1) - Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4))*sign(v1) + Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4))*sign(v1) - 2*Power(M_PI,2)*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(-1 + v2/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4))*sign(v1) - Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4))*sign(v1) + Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4))*sign(v1) - 2*Power(M_PI,2)*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(-1 + v2/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4))*sign(v1) - (Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v2))*Power(sign(v1),2))/2. - (Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v2))*Power(sign(v1),2))/2. + (Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4))*Power(sign(v1),2))/2. + (Power(M_PI,2)*hvs(-1 + v2/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4))*Power(sign(v1),2))/2. + Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v1))*sign(v2) - Power(M_PI,2)*hvs(-1 + v1/v4)*hvs(-v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v1))*sign(v2) + 2*Power(M_PI,2)*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(-1 + v1/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v1))*sign(v2) + Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v1))*sign(v2) - Power(M_PI,2)*hvs(-1 + v1/v4)*hvs(-v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v1))*sign(v2) + 2*Power(M_PI,2)*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(-1 + v1/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v1))*sign(v2) - Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4))*sign(v2) + Power(M_PI,2)*hvs(-1 + v1/v4)*hvs(-v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4))*sign(v2) - 2*Power(M_PI,2)*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(-1 + v1/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4))*sign(v2) - Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4))*sign(v2) + Power(M_PI,2)*hvs(-1 + v1/v4)*hvs(-v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4))*sign(v2) - 2*Power(M_PI,2)*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(-1 + v1/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4))*sign(v2) - (Power(M_PI,2)*hvs(-1 + v1/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v1))*Power(sign(v2),2))/2. - (Power(M_PI,2)*hvs(-1 + v1/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v1))*Power(sign(v2),2))/2. + (Power(M_PI,2)*hvs(-1 + v1/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4))*Power(sign(v2),2))/2. + (Power(M_PI,2)*hvs(-1 + v1/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v4))*Power(sign(v2),2))/2. - Power(M_PI,2)*hvs(-v2)*hvs((v2 - v4)/v1)*rlog(-(((1 - v1/v4 - v2/v4)*v4)/v1))*sign(v4) + Power(M_PI,2)*hvs((v2 - v4)/v1)*hvs(-v4)*rlog(-(((1 - v1/v4 - v2/v4)*v4)/v1))*sign(v4) - Power(M_PI,2)*hvs(-v1)*hvs((v1 - v4)/v2)*rlog(-(((1 - v1/v4 - v2/v4)*v4)/v2))*sign(v4) + Power(M_PI,2)*hvs((v1 - v4)/v2)*hvs(-v4)*rlog(-(((1 - v1/v4 - v2/v4)*v4)/v2))*sign(v4) + 2*Power(M_PI,2)*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs((v1 - v4)/v2)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(1 - (-v1 + v4)/v2)*sign(v4) + 2*Power(M_PI,2)*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs((v1 - v4)/v2)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(1 - (-v1 + v4)/v2)*sign(v4) + 2*Power(M_PI,2)*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*hvs((v2 - v4)/v1)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(1 - (-v2 + v4)/v1)*sign(v4) + 2*Power(M_PI,2)*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*hvs((v2 - v4)/v1)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(1 - (-v2 + v4)/v1)*sign(v4) - 2*Power(M_PI,2)*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs((v1 - v4)/v2)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*rlog(Abs(v1))*sign(v4) - 2*Power(M_PI,2)*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*hvs((v2 - v4)/v1)*hvs(v1 + v2 - v4)*hvs(v4)*rlog(Abs(v2))*sign(v4) + 2*Power(M_PI,2)*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs((v1 - v4)/v2)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*rlog(Abs(v4))*sign(v4) + 2*Power(M_PI,2)*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*hvs((v2 - v4)/v1)*hvs(v1 + v2 - v4)*hvs(v4)*rlog(Abs(v4))*sign(v4) - (Power(M_PI,2)*hvs((v1 - v4)/v2)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(1 - (-v1 + v4)/v2)*Power(sign(v4),2))/2. - (Power(M_PI,2)*hvs((v1 - v4)/v2)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(1 - (-v1 + v4)/v2)*Power(sign(v4),2))/2. - (Power(M_PI,2)*hvs((v2 - v4)/v1)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(1 - (-v2 + v4)/v1)*Power(sign(v4),2))/2. - (Power(M_PI,2)*hvs((v2 - v4)/v1)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(1 - (-v2 + v4)/v1)*Power(sign(v4),2))/2. + (Power(M_PI,2)*hvs((v1 - v4)/v2)*rlog(Abs(v1))*Power(sign(v4),2))/2. + (Power(M_PI,2)*hvs((v2 - v4)/v1)*rlog(Abs(v2))*Power(sign(v4),2))/2. - (Power(M_PI,2)*hvs((v1 - v4)/v2)*rlog(Abs(v4))*Power(sign(v4),2))/2. - (Power(M_PI,2)*hvs((v2 - v4)/v1)*rlog(Abs(v4))*Power(sign(v4),2))/2. ;
    }else{
         result21 =  (Power(M_PI,3)*hvs(-v1)*hvs((v1 - v4)/v2))/6. + (Power(M_PI,3)*hvs(-v2)*hvs((v2 - v4)/v1))/6. - (Power(M_PI,3)*hvs((v1 - v4)/v2)*hvs(-v4))/6. - (Power(M_PI,3)*hvs((v2 - v4)/v1)*hvs(-v4))/6. - 2*Power(M_PI,3)*hvs(-v1)*Power(hvs(v1),2)*Power(hvs(v1 - v2),2)*Power(hvs(v2),2)*Power(hvs(v1 - v4),2)*hvs((v1 - v4)/v2)*Power(hvs(v2 - v4),2)*Power(hvs(v1 + v2 - v4),2)*Power(hvs(v4),2) - 2*Power(M_PI,3)*Power(hvs(v1),2)*hvs(-v2)*Power(hvs(v2),2)*Power(hvs(-v1 + v2),2)*Power(hvs(v1 - v4),2)*Power(hvs(v2 - v4),2)*hvs((v2 - v4)/v1)*Power(hvs(v1 + v2 - v4),2)*Power(hvs(v4),2) + 2*Power(M_PI,3)*Power(hvs(v1),2)*Power(hvs(v1 - v2),2)*Power(hvs(v2),2)*Power(hvs(v1 - v4),2)*hvs((v1 - v4)/v2)*Power(hvs(v2 - v4),2)*Power(hvs(v1 + v2 - v4),2)*hvs(-v4)*Power(hvs(v4),2) + 2*Power(M_PI,3)*Power(hvs(v1),2)*Power(hvs(v2),2)*Power(hvs(-v1 + v2),2)*Power(hvs(v1 - v4),2)*Power(hvs(v2 - v4),2)*hvs((v2 - v4)/v1)*Power(hvs(v1 + v2 - v4),2)*hvs(-v4)*Power(hvs(v4),2) - (Power(M_PI,3)*hvs(-v1)*hvs(-1 + v1/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2)))/6. + (Power(M_PI,3)*Power(hvs(-v1),3)*hvs(-1 + v1/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2)))/6. - (Power(M_PI,3)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2)))/6. + (Power(M_PI,3)*Power(hvs(-v2),3)*hvs(-1 + v2/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2)))/6. + (Power(M_PI,3)*hvs(-v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2)))/3. - Power(M_PI,3)*hvs(-(v1*v2))*hvs(-v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2)) + (Power(M_PI,3)*hvs(-1 + v1/v4)*hvs(-v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2)))/6. - (Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-1 + v1/v4)*hvs(-v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2)))/2. + (Power(M_PI,3)*hvs(-1 + v2/v4)*hvs(-v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2)))/6. - (Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-1 + v2/v4)*hvs(-v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2)))/2. + 2*Power(M_PI,3)*Power(hvs(-(v1*v2)),2)*Power(hvs(-v4),2)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2)) + (Power(M_PI,3)*hvs(-v1)*hvs(-1 + v1/v4)*Power(hvs(-v4),2)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2)))/2. + (Power(M_PI,3)*hvs(-v2)*hvs(-1 + v2/v4)*Power(hvs(-v4),2)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2)))/2. - (4*Power(M_PI,3)*Power(hvs(-(v1*v2)),3)*Power(hvs(-v4),3)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2)))/3. - (Power(M_PI,3)*hvs(-1 + v1/v4)*Power(hvs(-v4),3)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2)))/6. - (Power(M_PI,3)*hvs(-1 + v2/v4)*Power(hvs(-v4),3)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2)))/6. - (Power(M_PI,3)*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(-1 + v1/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2)))/3. + Power(M_PI,3)*Power(hvs(-v1),2)*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(-1 + v1/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2)) - (Power(M_PI,3)*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(-1 + v2/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2)))/3. + Power(M_PI,3)*hvs(v1)*Power(hvs(-v2),2)*hvs(v2)*hvs(-v1 + v2)*hvs(-1 + v2/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2)) - (Power(M_PI,3)*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs((v1 - v4)/v2)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2)))/3. - (Power(M_PI,3)*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*hvs((v2 - v4)/v1)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2)))/3. - 2*Power(M_PI,3)*hvs(-v1)*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(-1 + v1/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(-v4)*hvs(v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2)) - 2*Power(M_PI,3)*hvs(v1)*hvs(-v2)*hvs(v2)*hvs(-v1 + v2)*hvs(-1 + v2/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(-v4)*hvs(v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2)) + Power(M_PI,3)*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(-1 + v1/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*Power(hvs(-v4),2)*hvs(v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2)) + Power(M_PI,3)*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(-1 + v2/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*Power(hvs(-v4),2)*hvs(v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2)) + 2*Power(M_PI,3)*hvs(-v1)*Power(hvs(v1),2)*Power(hvs(v1 - v2),2)*Power(hvs(v2),2)*hvs(-1 + v1/v4)*Power(hvs(v1 - v4),2)*Power(hvs(v2 - v4),2)*Power(hvs(v1 + v2 - v4),2)*Power(hvs(v4),2)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2)) + 2*Power(M_PI,3)*Power(hvs(v1),2)*hvs(-v2)*Power(hvs(v2),2)*Power(hvs(-v1 + v2),2)*hvs(-1 + v2/v4)*Power(hvs(v1 - v4),2)*Power(hvs(v2 - v4),2)*Power(hvs(v1 + v2 - v4),2)*Power(hvs(v4),2)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2)) - 2*Power(M_PI,3)*Power(hvs(v1),2)*Power(hvs(v1 - v2),2)*Power(hvs(v2),2)*hvs(-1 + v1/v4)*Power(hvs(v1 - v4),2)*Power(hvs(v2 - v4),2)*Power(hvs(v1 + v2 - v4),2)*hvs(-v4)*Power(hvs(v4),2)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2)) - 2*Power(M_PI,3)*Power(hvs(v1),2)*Power(hvs(v2),2)*Power(hvs(-v1 + v2),2)*hvs(-1 + v2/v4)*Power(hvs(v1 - v4),2)*Power(hvs(v2 - v4),2)*Power(hvs(v1 + v2 - v4),2)*hvs(-v4)*Power(hvs(v4),2)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2)) + (4*Power(M_PI,3)*Power(hvs(v1),3)*Power(hvs(v1 - v2),3)*Power(hvs(v2),3)*hvs(-1 + v1/v4)*Power(hvs(v1 - v4),3)*Power(hvs(v2 - v4),3)*Power(hvs(v1 + v2 - v4),3)*Power(hvs(v4),3)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2)))/3. + (4*Power(M_PI,3)*Power(hvs(v1),3)*Power(hvs(v2),3)*Power(hvs(-v1 + v2),3)*hvs(-1 + v2/v4)*Power(hvs(v1 - v4),3)*Power(hvs(v2 - v4),3)*Power(hvs(v1 + v2 - v4),3)*Power(hvs(v4),3)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2)))/3. + (4*Power(M_PI,3)*Power(hvs(v1),3)*Power(hvs(v1 - v2),3)*Power(hvs(v2),3)*Power(hvs(v1 - v4),3)*hvs((v1 - v4)/v2)*Power(hvs(v2 - v4),3)*Power(hvs(v1 + v2 - v4),3)*Power(hvs(v4),3)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2)))/3. + (4*Power(M_PI,3)*Power(hvs(v1),3)*Power(hvs(v2),3)*Power(hvs(-v1 + v2),3)*Power(hvs(v1 - v4),3)*Power(hvs(v2 - v4),3)*hvs((v2 - v4)/v1)*Power(hvs(v1 + v2 - v4),3)*Power(hvs(v4),3)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2)))/3. - (Power(M_PI,3)*hvs(-v1)*hvs(-1 + v1/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2)))/6. + (Power(M_PI,3)*Power(hvs(-v1),3)*hvs(-1 + v1/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2)))/6. - (Power(M_PI,3)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2)))/6. + (Power(M_PI,3)*Power(hvs(-v2),3)*hvs(-1 + v2/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2)))/6. - Power(M_PI,3)*hvs(v1)*hvs(v2)*hvs(-v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2)) + (Power(M_PI,3)*hvs(-1 + v1/v4)*hvs(-v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2)))/6. - (Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-1 + v1/v4)*hvs(-v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2)))/2. + (Power(M_PI,3)*hvs(-1 + v2/v4)*hvs(-v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2)))/6. - (Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-1 + v2/v4)*hvs(-v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2)))/2. + (Power(M_PI,3)*hvs(-v1)*hvs(-1 + v1/v4)*Power(hvs(-v4),2)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2)))/2. + (Power(M_PI,3)*hvs(-v2)*hvs(-1 + v2/v4)*Power(hvs(-v4),2)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2)))/2. - (Power(M_PI,3)*hvs(-1 + v1/v4)*Power(hvs(-v4),3)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2)))/6. - (Power(M_PI,3)*hvs(-1 + v2/v4)*Power(hvs(-v4),3)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2)))/6. - (Power(M_PI,3)*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(-1 + v1/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2)))/3. + Power(M_PI,3)*Power(hvs(-v1),2)*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(-1 + v1/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2)) - (Power(M_PI,3)*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(-1 + v2/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2)))/3. + Power(M_PI,3)*hvs(v1)*Power(hvs(-v2),2)*hvs(v2)*hvs(-v1 + v2)*hvs(-1 + v2/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2)) - (Power(M_PI,3)*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs((v1 - v4)/v2)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2)))/3. - (Power(M_PI,3)*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*hvs((v2 - v4)/v1)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2)))/3. - 2*Power(M_PI,3)*hvs(-v1)*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(-1 + v1/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(-v4)*hvs(v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2)) - 2*Power(M_PI,3)*hvs(v1)*hvs(-v2)*hvs(v2)*hvs(-v1 + v2)*hvs(-1 + v2/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(-v4)*hvs(v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2)) + Power(M_PI,3)*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(-1 + v1/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*Power(hvs(-v4),2)*hvs(v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2)) + Power(M_PI,3)*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(-1 + v2/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*Power(hvs(-v4),2)*hvs(v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2)) + 2*Power(M_PI,3)*hvs(-v1)*Power(hvs(v1),2)*Power(hvs(v1 - v2),2)*Power(hvs(v2),2)*hvs(-1 + v1/v4)*Power(hvs(v1 - v4),2)*Power(hvs(v2 - v4),2)*Power(hvs(v1 + v2 - v4),2)*Power(hvs(v4),2)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2)) + 2*Power(M_PI,3)*Power(hvs(v1),2)*hvs(-v2)*Power(hvs(v2),2)*Power(hvs(-v1 + v2),2)*hvs(-1 + v2/v4)*Power(hvs(v1 - v4),2)*Power(hvs(v2 - v4),2)*Power(hvs(v1 + v2 - v4),2)*Power(hvs(v4),2)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2)) - 2*Power(M_PI,3)*Power(hvs(v1),2)*Power(hvs(v1 - v2),2)*Power(hvs(v2),2)*hvs(-1 + v1/v4)*Power(hvs(v1 - v4),2)*Power(hvs(v2 - v4),2)*Power(hvs(v1 + v2 - v4),2)*hvs(-v4)*Power(hvs(v4),2)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2)) - 2*Power(M_PI,3)*Power(hvs(v1),2)*Power(hvs(v2),2)*Power(hvs(-v1 + v2),2)*hvs(-1 + v2/v4)*Power(hvs(v1 - v4),2)*Power(hvs(v2 - v4),2)*Power(hvs(v1 + v2 - v4),2)*hvs(-v4)*Power(hvs(v4),2)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2)) + (4*Power(M_PI,3)*Power(hvs(v1),3)*Power(hvs(v1 - v2),3)*Power(hvs(v2),3)*hvs(-1 + v1/v4)*Power(hvs(v1 - v4),3)*Power(hvs(v2 - v4),3)*Power(hvs(v1 + v2 - v4),3)*Power(hvs(v4),3)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2)))/3. + (4*Power(M_PI,3)*Power(hvs(v1),3)*Power(hvs(v2),3)*Power(hvs(-v1 + v2),3)*hvs(-1 + v2/v4)*Power(hvs(v1 - v4),3)*Power(hvs(v2 - v4),3)*Power(hvs(v1 + v2 - v4),3)*Power(hvs(v4),3)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2)))/3. + (4*Power(M_PI,3)*Power(hvs(v1),3)*Power(hvs(v1 - v2),3)*Power(hvs(v2),3)*Power(hvs(v1 - v4),3)*hvs((v1 - v4)/v2)*Power(hvs(v2 - v4),3)*Power(hvs(v1 + v2 - v4),3)*Power(hvs(v4),3)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2)))/3. + (4*Power(M_PI,3)*Power(hvs(v1),3)*Power(hvs(v2),3)*Power(hvs(-v1 + v2),3)*Power(hvs(v1 - v4),3)*Power(hvs(v2 - v4),3)*hvs((v2 - v4)/v1)*Power(hvs(v1 + v2 - v4),3)*Power(hvs(v4),3)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2)))/3. + M_PI*hvs(-v2)*hvs((v2 - v4)/v1)*rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) - M_PI*hvs((v2 - v4)/v1)*hvs(-v4)*rLi(2,-(v1/((1 - v1/v4 - v2/v4)*v4))) + M_PI*hvs(-v1)*hvs((v1 - v4)/v2)*rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - M_PI*hvs((v1 - v4)/v2)*hvs(-v4)*rLi(2,-(v2/((1 - v1/v4 - v2/v4)*v4))) - M_PI*hvs(-v2)*hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) + M_PI*hvs(-v4)*hvs((-v2 + v4)/v1)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v1)) - M_PI*hvs(-v1)*hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + M_PI*hvs(-v4)*hvs((-v1 + v4)/v2)*rLi(2,-(((1 - v1/v4 - v2/v4)*v4)/v2)) + (M_PI*hvs(-v2)*hvs((v2 - v4)/v1)*Power(rlog(-(((1 - v1/v4 - v2/v4)*v4)/v1)),2))/2. - (M_PI*hvs((v2 - v4)/v1)*hvs(-v4)*Power(rlog(-(((1 - v1/v4 - v2/v4)*v4)/v1)),2))/2. + (M_PI*hvs(-v1)*hvs((v1 - v4)/v2)*Power(rlog(-(((1 - v1/v4 - v2/v4)*v4)/v2)),2))/2. - (M_PI*hvs((v1 - v4)/v2)*hvs(-v4)*Power(rlog(-(((1 - v1/v4 - v2/v4)*v4)/v2)),2))/2. - (M_PI*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(-((v4*(-v1 - v2 + v4))/(v1*v2))),2))/2. + M_PI*hvs(-(v1*v2))*hvs(-v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(-((v4*(-v1 - v2 + v4))/(v1*v2))),2) + M_PI*hvs(v1)*hvs(v2)*hvs(-v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog((v4*(-v1 - v2 + v4))/(v1*v2)),2) - M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs((v1 - v4)/v2)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(1 - (-v1 + v4)/v2),2) - M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs((v1 - v4)/v2)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(1 - (-v1 + v4)/v2),2) - M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*hvs((v2 - v4)/v1)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(1 - (-v2 + v4)/v1),2) - M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*hvs((v2 - v4)/v1)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(1 - (-v2 + v4)/v1),2) + 2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs((v1 - v4)/v2)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*rlog(-(((1 - v1/v4 - v2/v4)*v4)/v2))*rlog(Abs(v1)) - (M_PI*hvs(-v1)*hvs(-1 + v1/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v1)),2))/2. + (M_PI*hvs(-1 + v1/v4)*hvs(-v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v1)),2))/2. - M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(-1 + v1/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v1)),2) - (M_PI*hvs(-v1)*hvs(-1 + v1/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v1)),2))/2. + (M_PI*hvs(-1 + v1/v4)*hvs(-v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v1)),2))/2. - M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(-1 + v1/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v1)),2) + 2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*hvs((v2 - v4)/v1)*hvs(v1 + v2 - v4)*hvs(v4)*rlog(-(((1 - v1/v4 - v2/v4)*v4)/v1))*rlog(Abs(v2)) - (M_PI*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v2)),2))/2. + (M_PI*hvs(-1 + v2/v4)*hvs(-v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v2)),2))/2. - M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(-1 + v2/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v2)),2) - (M_PI*hvs(-v2)*hvs(-1 + v2/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v2)),2))/2. + (M_PI*hvs(-1 + v2/v4)*hvs(-v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v2)),2))/2. - M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(-1 + v2/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v2)),2) - 2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*hvs((v2 - v4)/v1)*hvs(v1 + v2 - v4)*hvs(v4)*rlog(-(((1 - v1/v4 - v2/v4)*v4)/v1))*rlog(Abs(v4)) - 2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs((v1 - v4)/v2)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*rlog(-(((1 - v1/v4 - v2/v4)*v4)/v2))*rlog(Abs(v4)) + M_PI*hvs(-v1)*hvs(-1 + v1/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v1))*rlog(Abs(v4)) - M_PI*hvs(-1 + v1/v4)*hvs(-v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v1))*rlog(Abs(v4)) + 2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(-1 + v1/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v1))*rlog(Abs(v4)) + M_PI*hvs(-v1)*hvs(-1 + v1/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v1))*rlog(Abs(v4)) - M_PI*hvs(-1 + v1/v4)*hvs(-v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v1))*rlog(Abs(v4)) + 2*M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(-1 + v1/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v1))*rlog(Abs(v4)) + M_PI*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v2))*rlog(Abs(v4)) - M_PI*hvs(-1 + v2/v4)*hvs(-v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v2))*rlog(Abs(v4)) + 2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(-1 + v2/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v2))*rlog(Abs(v4)) + M_PI*hvs(-v2)*hvs(-1 + v2/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v2))*rlog(Abs(v4)) - M_PI*hvs(-1 + v2/v4)*hvs(-v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v2))*rlog(Abs(v4)) + 2*M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(-1 + v2/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v2))*rlog(Abs(v4)) - (M_PI*hvs(-v1)*hvs(-1 + v1/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v4)),2))/2. - (M_PI*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v4)),2))/2. + (M_PI*hvs(-1 + v1/v4)*hvs(-v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v4)),2))/2. + (M_PI*hvs(-1 + v2/v4)*hvs(-v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v4)),2))/2. - M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(-1 + v1/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v4)),2) - M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(-1 + v2/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v4)),2) - (M_PI*hvs(-v1)*hvs(-1 + v1/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v4)),2))/2. - (M_PI*hvs(-v2)*hvs(-1 + v2/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v4)),2))/2. + (M_PI*hvs(-1 + v1/v4)*hvs(-v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v4)),2))/2. + (M_PI*hvs(-1 + v2/v4)*hvs(-v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v4)),2))/2. - M_PI*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(-1 + v1/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v4)),2) - M_PI*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(-1 + v2/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v4)),2) + (Power(M_PI,3)*hvs(-1 + v2/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*sign(v1))/6. - (Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-1 + v2/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*sign(v1))/2. + Power(M_PI,3)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*sign(v1) - (Power(M_PI,3)*hvs(-1 + v2/v4)*Power(hvs(-v4),2)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*sign(v1))/2. - 2*Power(M_PI,3)*hvs(v1)*hvs(-v2)*hvs(v2)*hvs(-v1 + v2)*hvs(-1 + v2/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*sign(v1) + 2*Power(M_PI,3)*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(-1 + v2/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(-v4)*hvs(v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*sign(v1) - 2*Power(M_PI,3)*Power(hvs(v1),2)*Power(hvs(v2),2)*Power(hvs(-v1 + v2),2)*hvs(-1 + v2/v4)*Power(hvs(v1 - v4),2)*Power(hvs(v2 - v4),2)*Power(hvs(v1 + v2 - v4),2)*Power(hvs(v4),2)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*sign(v1) + (Power(M_PI,3)*hvs(-1 + v2/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*sign(v1))/6. - (Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-1 + v2/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*sign(v1))/2. + Power(M_PI,3)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*sign(v1) - (Power(M_PI,3)*hvs(-1 + v2/v4)*Power(hvs(-v4),2)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*sign(v1))/2. - 2*Power(M_PI,3)*hvs(v1)*hvs(-v2)*hvs(v2)*hvs(-v1 + v2)*hvs(-1 + v2/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*sign(v1) + 2*Power(M_PI,3)*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(-1 + v2/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(-v4)*hvs(v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*sign(v1) - 2*Power(M_PI,3)*Power(hvs(v1),2)*Power(hvs(v2),2)*Power(hvs(-v1 + v2),2)*hvs(-1 + v2/v4)*Power(hvs(v1 - v4),2)*Power(hvs(v2 - v4),2)*Power(hvs(v1 + v2 - v4),2)*Power(hvs(v4),2)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*sign(v1) + (M_PI*hvs(-1 + v2/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v2)),2)*sign(v1))/2. + (M_PI*hvs(-1 + v2/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v2)),2)*sign(v1))/2. - M_PI*hvs(-1 + v2/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v2))*rlog(Abs(v4))*sign(v1) - M_PI*hvs(-1 + v2/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v2))*rlog(Abs(v4))*sign(v1) + (M_PI*hvs(-1 + v2/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v4)),2)*sign(v1))/2. + (M_PI*hvs(-1 + v2/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v4)),2)*sign(v1))/2. + (Power(M_PI,3)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*Power(sign(v1),2))/2. - (Power(M_PI,3)*hvs(-1 + v2/v4)*hvs(-v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*Power(sign(v1),2))/2. + Power(M_PI,3)*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(-1 + v2/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*Power(sign(v1),2) + (Power(M_PI,3)*hvs(-v2)*hvs(-1 + v2/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*Power(sign(v1),2))/2. - (Power(M_PI,3)*hvs(-1 + v2/v4)*hvs(-v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*Power(sign(v1),2))/2. + Power(M_PI,3)*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(-1 + v2/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*Power(sign(v1),2) - (Power(M_PI,3)*hvs(-1 + v2/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*Power(sign(v1),3))/6. - (Power(M_PI,3)*hvs(-1 + v2/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*Power(sign(v1),3))/6. + (Power(M_PI,3)*hvs(-1 + v1/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*sign(v2))/6. - (Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-1 + v1/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*sign(v2))/2. + Power(M_PI,3)*hvs(-v1)*hvs(-1 + v1/v4)*hvs(-v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*sign(v2) - (Power(M_PI,3)*hvs(-1 + v1/v4)*Power(hvs(-v4),2)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*sign(v2))/2. - 2*Power(M_PI,3)*hvs(-v1)*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(-1 + v1/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*sign(v2) + 2*Power(M_PI,3)*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(-1 + v1/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(-v4)*hvs(v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*sign(v2) - 2*Power(M_PI,3)*Power(hvs(v1),2)*Power(hvs(v1 - v2),2)*Power(hvs(v2),2)*hvs(-1 + v1/v4)*Power(hvs(v1 - v4),2)*Power(hvs(v2 - v4),2)*Power(hvs(v1 + v2 - v4),2)*Power(hvs(v4),2)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*sign(v2) + (Power(M_PI,3)*hvs(-1 + v1/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*sign(v2))/6. - (Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-1 + v1/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*sign(v2))/2. + Power(M_PI,3)*hvs(-v1)*hvs(-1 + v1/v4)*hvs(-v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*sign(v2) - (Power(M_PI,3)*hvs(-1 + v1/v4)*Power(hvs(-v4),2)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*sign(v2))/2. - 2*Power(M_PI,3)*hvs(-v1)*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(-1 + v1/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*sign(v2) + 2*Power(M_PI,3)*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(-1 + v1/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(-v4)*hvs(v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*sign(v2) - 2*Power(M_PI,3)*Power(hvs(v1),2)*Power(hvs(v1 - v2),2)*Power(hvs(v2),2)*hvs(-1 + v1/v4)*Power(hvs(v1 - v4),2)*Power(hvs(v2 - v4),2)*Power(hvs(v1 + v2 - v4),2)*Power(hvs(v4),2)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*sign(v2) + (M_PI*hvs(-1 + v1/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v1)),2)*sign(v2))/2. + (M_PI*hvs(-1 + v1/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v1)),2)*sign(v2))/2. - M_PI*hvs(-1 + v1/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v1))*rlog(Abs(v4))*sign(v2) - M_PI*hvs(-1 + v1/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*rlog(Abs(v1))*rlog(Abs(v4))*sign(v2) + (M_PI*hvs(-1 + v1/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v4)),2)*sign(v2))/2. + (M_PI*hvs(-1 + v1/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(Abs(v4)),2)*sign(v2))/2. + (Power(M_PI,3)*hvs(-v1)*hvs(-1 + v1/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*Power(sign(v2),2))/2. - (Power(M_PI,3)*hvs(-1 + v1/v4)*hvs(-v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*Power(sign(v2),2))/2. + Power(M_PI,3)*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(-1 + v1/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*Power(sign(v2),2) + (Power(M_PI,3)*hvs(-v1)*hvs(-1 + v1/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*Power(sign(v2),2))/2. - (Power(M_PI,3)*hvs(-1 + v1/v4)*hvs(-v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*Power(sign(v2),2))/2. + Power(M_PI,3)*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(-1 + v1/v4)*hvs(v1 - v4)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*Power(sign(v2),2) - (Power(M_PI,3)*hvs(-1 + v1/v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*Power(sign(v2),3))/6. - (Power(M_PI,3)*hvs(-1 + v1/v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*Power(sign(v2),3))/6. + 2*Power(M_PI,3)*hvs(-v1)*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs((v1 - v4)/v2)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*sign(v4) + 2*Power(M_PI,3)*hvs(v1)*hvs(-v2)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*hvs((v2 - v4)/v1)*hvs(v1 + v2 - v4)*hvs(v4)*sign(v4) - 2*Power(M_PI,3)*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs((v1 - v4)/v2)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(-v4)*hvs(v4)*sign(v4) - 2*Power(M_PI,3)*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*hvs((v2 - v4)/v1)*hvs(v1 + v2 - v4)*hvs(-v4)*hvs(v4)*sign(v4) + (Power(M_PI,3)*hvs((v1 - v4)/v2)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*sign(v4))/6. + (Power(M_PI,3)*hvs((v2 - v4)/v1)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*sign(v4))/6. - 2*Power(M_PI,3)*Power(hvs(v1),2)*Power(hvs(v1 - v2),2)*Power(hvs(v2),2)*Power(hvs(v1 - v4),2)*hvs((v1 - v4)/v2)*Power(hvs(v2 - v4),2)*Power(hvs(v1 + v2 - v4),2)*Power(hvs(v4),2)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*sign(v4) - 2*Power(M_PI,3)*Power(hvs(v1),2)*Power(hvs(v2),2)*Power(hvs(-v1 + v2),2)*Power(hvs(v1 - v4),2)*Power(hvs(v2 - v4),2)*hvs((v2 - v4)/v1)*Power(hvs(v1 + v2 - v4),2)*Power(hvs(v4),2)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*sign(v4) + (Power(M_PI,3)*hvs((v1 - v4)/v2)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*sign(v4))/6. + (Power(M_PI,3)*hvs((v2 - v4)/v1)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*sign(v4))/6. - 2*Power(M_PI,3)*Power(hvs(v1),2)*Power(hvs(v1 - v2),2)*Power(hvs(v2),2)*Power(hvs(v1 - v4),2)*hvs((v1 - v4)/v2)*Power(hvs(v2 - v4),2)*Power(hvs(v1 + v2 - v4),2)*Power(hvs(v4),2)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*sign(v4) - 2*Power(M_PI,3)*Power(hvs(v1),2)*Power(hvs(v2),2)*Power(hvs(-v1 + v2),2)*Power(hvs(v1 - v4),2)*Power(hvs(v2 - v4),2)*hvs((v2 - v4)/v1)*Power(hvs(v1 + v2 - v4),2)*Power(hvs(v4),2)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*sign(v4) + (M_PI*hvs((v1 - v4)/v2)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(1 - (-v1 + v4)/v2),2)*sign(v4))/2. + (M_PI*hvs((v1 - v4)/v2)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(1 - (-v1 + v4)/v2),2)*sign(v4))/2. + (M_PI*hvs((v2 - v4)/v1)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(1 - (-v2 + v4)/v1),2)*sign(v4))/2. + (M_PI*hvs((v2 - v4)/v1)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*Power(rlog(1 - (-v2 + v4)/v1),2)*sign(v4))/2. - M_PI*hvs((v1 - v4)/v2)*rlog(-(((1 - v1/v4 - v2/v4)*v4)/v2))*rlog(Abs(v1))*sign(v4) - M_PI*hvs((v2 - v4)/v1)*rlog(-(((1 - v1/v4 - v2/v4)*v4)/v1))*rlog(Abs(v2))*sign(v4) + M_PI*hvs((v2 - v4)/v1)*rlog(-(((1 - v1/v4 - v2/v4)*v4)/v1))*rlog(Abs(v4))*sign(v4) + M_PI*hvs((v1 - v4)/v2)*rlog(-(((1 - v1/v4 - v2/v4)*v4)/v2))*rlog(Abs(v4))*sign(v4) - (Power(M_PI,3)*hvs(-v1)*hvs((v1 - v4)/v2)*Power(sign(v4),2))/2. - (Power(M_PI,3)*hvs(-v2)*hvs((v2 - v4)/v1)*Power(sign(v4),2))/2. + (Power(M_PI,3)*hvs((v1 - v4)/v2)*hvs(-v4)*Power(sign(v4),2))/2. + (Power(M_PI,3)*hvs((v2 - v4)/v1)*hvs(-v4)*Power(sign(v4),2))/2. + Power(M_PI,3)*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs((v1 - v4)/v2)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*Power(sign(v4),2) + Power(M_PI,3)*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*hvs((v2 - v4)/v1)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*Power(sign(v4),2) + Power(M_PI,3)*hvs(v1)*hvs(v1 - v2)*hvs(v2)*hvs(v1 - v4)*hvs((v1 - v4)/v2)*hvs(v2 - v4)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*Power(sign(v4),2) + Power(M_PI,3)*hvs(v1)*hvs(v2)*hvs(-v1 + v2)*hvs(v1 - v4)*hvs(v2 - v4)*hvs((v2 - v4)/v1)*hvs(v1 + v2 - v4)*hvs(v4)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*Power(sign(v4),2) - (Power(M_PI,3)*hvs((v1 - v4)/v2)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*Power(sign(v4),3))/6. - (Power(M_PI,3)*hvs((v2 - v4)/v1)*hvs(-1 - (v4*(-v1 - v2 + v4))/(v1*v2))*Power(sign(v4),3))/6. - (Power(M_PI,3)*hvs((v1 - v4)/v2)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*Power(sign(v4),3))/6. - (Power(M_PI,3)*hvs((v2 - v4)/v1)*hvs(1 + (v4*(-v1 - v2 + v4))/(v1*v2))*Power(sign(v4),3))/6. ;
    }
 return result21;
}  


==> anc/evaluate_pentagon/src/functions/lowerf22.cpp <==

#include "../header.h"  
double FAw3pt5Re(double v1,double v2,double v3,double v4, double v5);
double FAw3pt5Im(double v1,double v2,double v3,double v4, double v5);

double lowerweight22 (int imag, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;  
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double v1=-v1f; double v2=-v2f; double v3=-v3f; double v4=-v4f; double v5=-v5f;
   double zeta3=1.2020569031595942;

   double result22;
    if(imag==0){
         result22 =  3*zeta3 - rLi(3,v2/v5) + hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rLi(3,v2/v5) - hvs(1 - v2/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rLi(3,v2/v5) + hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rLi(3,v2/v5) - hvs(1 - v2/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rLi(3,v2/v5) - rLi(3,v3/v5) + hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rLi(3,v3/v5) - hvs(1 - v3/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rLi(3,v3/v5) + hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rLi(3,v3/v5) - hvs(1 - v3/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rLi(3,v3/v5) - hvs(-1 + v2/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rLi(3,v5/v2) - hvs(-1 + v2/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rLi(3,v5/v2) - hvs(-1 + v3/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rLi(3,v5/v3) - hvs(-1 + v3/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rLi(3,v5/v3) - rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rLi(3,-(((1 - v2/v5 - v3/v5)*v5)/v3)) - hvs((v3 - v5)/v2)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rLi(3,-(v2/(-v2 - v3 + v5))) - hvs((v3 - v5)/v2)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rLi(3,-(v2/(-v2 - v3 + v5))) - hvs((v2 - v5)/v3)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rLi(3,-(v3/(-v2 - v3 + v5))) - hvs((v2 - v5)/v3)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rLi(3,-(v3/(-v2 - v3 + v5))) + hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) + hvs(v2)*hvs(v3)*hvs(-v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rLi(3,-((v2*v3)/(v5*(-v2 - v3 + v5)))) + hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - hvs(v2)*hvs(v3)*hvs(-v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rLi(3,-((v5*(-v2 - v3 + v5))/(v2*v3))) - hvs((-v2 + v5)/v3)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rLi(3,1 - (-v2 + v5)/v3) - hvs((-v2 + v5)/v3)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rLi(3,1 - (-v2 + v5)/v3) - hvs((-v3 + v5)/v2)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rLi(3,1 - (-v3 + v5)/v2) - hvs((-v3 + v5)/v2)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rLi(3,1 - (-v3 + v5)/v2) + 2*Power(M_PI,2)*hvs(v2)*hvs(-v3)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*hvs((v3 - v5)/v2)*hvs(v2 + v3 - v5)*hvs(v5)*rlog(-(((1 - v2/v5 - v3/v5)*v5)/v2)) - 2*Power(M_PI,2)*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*hvs((v3 - v5)/v2)*hvs(v2 + v3 - v5)*hvs(-v5)*hvs(v5)*rlog(-(((1 - v2/v5 - v3/v5)*v5)/v2)) + 2*Power(M_PI,2)*hvs(-v2)*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs((v2 - v5)/v3)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*rlog(-(((1 - v2/v5 - v3/v5)*v5)/v3)) - 2*Power(M_PI,2)*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs((v2 - v5)/v3)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(-v5)*hvs(v5)*rlog(-(((1 - v2/v5 - v3/v5)*v5)/v3)) + (Power(M_PI,2)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(-((v5*(-v2 - v3 + v5))/(v2*v3))))/3. - 2*Power(M_PI,2)*hvs(-(v2*v3))*hvs(-v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(-((v5*(-v2 - v3 + v5))/(v2*v3))) + 2*Power(M_PI,2)*Power(hvs(-(v2*v3)),2)*Power(hvs(-v5),2)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(-((v5*(-v2 - v3 + v5))/(v2*v3))) - (hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(-((v5*(-v2 - v3 + v5))/(v2*v3))),3))/6. + (11*Power(M_PI,2)*hvs(v2)*hvs(v3)*hvs(-v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog((v5*(-v2 - v3 + v5))/(v2*v3)))/6. - (hvs(v2)*hvs(v3)*hvs(-v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog((v5*(-v2 - v3 + v5))/(v2*v3)),3))/6. + (Power(M_PI,2)*hvs((v2 - v5)/v3)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(1 - (-v2 + v5)/v3))/6. - 2*Power(M_PI,2)*Power(hvs(v2),2)*Power(hvs(v2 - v3),2)*Power(hvs(v3),2)*Power(hvs(v2 - v5),2)*hvs((v2 - v5)/v3)*Power(hvs(v3 - v5),2)*Power(hvs(v2 + v3 - v5),2)*Power(hvs(v5),2)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(1 - (-v2 + v5)/v3) + (Power(M_PI,2)*hvs((v2 - v5)/v3)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(1 - (-v2 + v5)/v3))/6. - 2*Power(M_PI,2)*Power(hvs(v2),2)*Power(hvs(v2 - v3),2)*Power(hvs(v3),2)*Power(hvs(v2 - v5),2)*hvs((v2 - v5)/v3)*Power(hvs(v3 - v5),2)*Power(hvs(v2 + v3 - v5),2)*Power(hvs(v5),2)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(1 - (-v2 + v5)/v3) + (hvs((v2 - v5)/v3)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(1 - (-v2 + v5)/v3),3))/6. + (hvs((v2 - v5)/v3)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(1 - (-v2 + v5)/v3),3))/6. + (Power(M_PI,2)*hvs((v3 - v5)/v2)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(1 - (-v3 + v5)/v2))/6. - 2*Power(M_PI,2)*Power(hvs(v2),2)*Power(hvs(v3),2)*Power(hvs(-v2 + v3),2)*Power(hvs(v2 - v5),2)*Power(hvs(v3 - v5),2)*hvs((v3 - v5)/v2)*Power(hvs(v2 + v3 - v5),2)*Power(hvs(v5),2)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(1 - (-v3 + v5)/v2) + (Power(M_PI,2)*hvs((v3 - v5)/v2)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(1 - (-v3 + v5)/v2))/6. - 2*Power(M_PI,2)*Power(hvs(v2),2)*Power(hvs(v3),2)*Power(hvs(-v2 + v3),2)*Power(hvs(v2 - v5),2)*Power(hvs(v3 - v5),2)*hvs((v3 - v5)/v2)*Power(hvs(v2 + v3 - v5),2)*Power(hvs(v5),2)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(1 - (-v3 + v5)/v2) + (hvs((v3 - v5)/v2)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(1 - (-v3 + v5)/v2),3))/6. + (hvs((v3 - v5)/v2)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(1 - (-v3 + v5)/v2),3))/6. - (Power(M_PI,2)*hvs((v2 - v5)/v3)*rlog(Abs(v2)))/6. + 2*Power(M_PI,2)*Power(hvs(v2),2)*Power(hvs(v2 - v3),2)*Power(hvs(v3),2)*Power(hvs(v2 - v5),2)*hvs((v2 - v5)/v3)*Power(hvs(v3 - v5),2)*Power(hvs(v2 + v3 - v5),2)*Power(hvs(v5),2)*rlog(Abs(v2)) + (Power(M_PI,2)*hvs(-1 + v2/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v2)))/6. - (Power(M_PI,2)*Power(hvs(-v2),2)*hvs(-1 + v2/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v2)))/2. + Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v5)*hvs(-v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v2)) - (Power(M_PI,2)*hvs(-1 + v2/v5)*Power(hvs(-v5),2)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v2)))/2. - 2*Power(M_PI,2)*hvs(-v2)*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(-1 + v2/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v2)) + 2*Power(M_PI,2)*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(-1 + v2/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(-v5)*hvs(v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v2)) - 2*Power(M_PI,2)*Power(hvs(v2),2)*Power(hvs(v2 - v3),2)*Power(hvs(v3),2)*hvs(-1 + v2/v5)*Power(hvs(v2 - v5),2)*Power(hvs(v3 - v5),2)*Power(hvs(v2 + v3 - v5),2)*Power(hvs(v5),2)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v2)) + (Power(M_PI,2)*hvs(-1 + v2/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v2)))/6. - (Power(M_PI,2)*Power(hvs(-v2),2)*hvs(-1 + v2/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v2)))/2. + Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v5)*hvs(-v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v2)) - (Power(M_PI,2)*hvs(-1 + v2/v5)*Power(hvs(-v5),2)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v2)))/2. - 2*Power(M_PI,2)*hvs(-v2)*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(-1 + v2/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v2)) + 2*Power(M_PI,2)*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(-1 + v2/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(-v5)*hvs(v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v2)) - 2*Power(M_PI,2)*Power(hvs(v2),2)*Power(hvs(v2 - v3),2)*Power(hvs(v3),2)*hvs(-1 + v2/v5)*Power(hvs(v2 - v5),2)*Power(hvs(v3 - v5),2)*Power(hvs(v2 + v3 - v5),2)*Power(hvs(v5),2)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v2)) - hvs((v2 - v5)/v3)*rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5)))*rlog(Abs(v2)) + hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3))*rlog(Abs(v2)) - (hvs((v2 - v5)/v3)*Power(rlog(-(((1 - v2/v5 - v3/v5)*v5)/v3)),2)*rlog(Abs(v2)))/2. + (hvs(-1 + v2/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v2)),3))/6. + (hvs(-1 + v2/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v2)),3))/6. - (Power(M_PI,2)*hvs((v3 - v5)/v2)*rlog(Abs(v3)))/6. + 2*Power(M_PI,2)*Power(hvs(v2),2)*Power(hvs(v3),2)*Power(hvs(-v2 + v3),2)*Power(hvs(v2 - v5),2)*Power(hvs(v3 - v5),2)*hvs((v3 - v5)/v2)*Power(hvs(v2 + v3 - v5),2)*Power(hvs(v5),2)*rlog(Abs(v3)) + (Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v3)))/6. - (Power(M_PI,2)*Power(hvs(-v3),2)*hvs(-1 + v3/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v3)))/2. + Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v3)) - (Power(M_PI,2)*hvs(-1 + v3/v5)*Power(hvs(-v5),2)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v3)))/2. - 2*Power(M_PI,2)*hvs(v2)*hvs(-v3)*hvs(v3)*hvs(-v2 + v3)*hvs(-1 + v3/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v3)) + 2*Power(M_PI,2)*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(-1 + v3/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(-v5)*hvs(v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v3)) - 2*Power(M_PI,2)*Power(hvs(v2),2)*Power(hvs(v3),2)*Power(hvs(-v2 + v3),2)*hvs(-1 + v3/v5)*Power(hvs(v2 - v5),2)*Power(hvs(v3 - v5),2)*Power(hvs(v2 + v3 - v5),2)*Power(hvs(v5),2)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v3)) + (Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v3)))/6. - (Power(M_PI,2)*Power(hvs(-v3),2)*hvs(-1 + v3/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v3)))/2. + Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v3)) - (Power(M_PI,2)*hvs(-1 + v3/v5)*Power(hvs(-v5),2)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v3)))/2. - 2*Power(M_PI,2)*hvs(v2)*hvs(-v3)*hvs(v3)*hvs(-v2 + v3)*hvs(-1 + v3/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v3)) + 2*Power(M_PI,2)*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(-1 + v3/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(-v5)*hvs(v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v3)) - 2*Power(M_PI,2)*Power(hvs(v2),2)*Power(hvs(v3),2)*Power(hvs(-v2 + v3),2)*hvs(-1 + v3/v5)*Power(hvs(v2 - v5),2)*Power(hvs(v3 - v5),2)*Power(hvs(v2 + v3 - v5),2)*Power(hvs(v5),2)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v3)) - hvs((v3 - v5)/v2)*rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5)))*rlog(Abs(v3)) + hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2))*rlog(Abs(v3)) - (hvs((v3 - v5)/v2)*Power(rlog(-(((1 - v2/v5 - v3/v5)*v5)/v2)),2)*rlog(Abs(v3)))/2. + (hvs(-1 + v3/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v3)),3))/6. + (hvs(-1 + v3/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v3)),3))/6. + (Power(M_PI,2)*hvs((v2 - v5)/v3)*rlog(Abs(v5)))/6. + (Power(M_PI,2)*hvs((v3 - v5)/v2)*rlog(Abs(v5)))/6. - 2*Power(M_PI,2)*Power(hvs(v2),2)*Power(hvs(v2 - v3),2)*Power(hvs(v3),2)*Power(hvs(v2 - v5),2)*hvs((v2 - v5)/v3)*Power(hvs(v3 - v5),2)*Power(hvs(v2 + v3 - v5),2)*Power(hvs(v5),2)*rlog(Abs(v5)) - 2*Power(M_PI,2)*Power(hvs(v2),2)*Power(hvs(v3),2)*Power(hvs(-v2 + v3),2)*Power(hvs(v2 - v5),2)*Power(hvs(v3 - v5),2)*hvs((v3 - v5)/v2)*Power(hvs(v2 + v3 - v5),2)*Power(hvs(v5),2)*rlog(Abs(v5)) - (Power(M_PI,2)*hvs(-1 + v2/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5)))/6. + (Power(M_PI,2)*Power(hvs(-v2),2)*hvs(-1 + v2/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5)))/2. - (Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5)))/6. + (Power(M_PI,2)*Power(hvs(-v3),2)*hvs(-1 + v3/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5)))/2. - Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v5)*hvs(-v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5)) - Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5)) + (Power(M_PI,2)*hvs(-1 + v2/v5)*Power(hvs(-v5),2)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5)))/2. + (Power(M_PI,2)*hvs(-1 + v3/v5)*Power(hvs(-v5),2)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5)))/2. + 2*Power(M_PI,2)*hvs(-v2)*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(-1 + v2/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5)) + 2*Power(M_PI,2)*hvs(v2)*hvs(-v3)*hvs(v3)*hvs(-v2 + v3)*hvs(-1 + v3/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5)) - 2*Power(M_PI,2)*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(-1 + v2/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(-v5)*hvs(v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5)) - 2*Power(M_PI,2)*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(-1 + v3/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(-v5)*hvs(v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5)) + 2*Power(M_PI,2)*Power(hvs(v2),2)*Power(hvs(v2 - v3),2)*Power(hvs(v3),2)*hvs(-1 + v2/v5)*Power(hvs(v2 - v5),2)*Power(hvs(v3 - v5),2)*Power(hvs(v2 + v3 - v5),2)*Power(hvs(v5),2)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5)) + 2*Power(M_PI,2)*Power(hvs(v2),2)*Power(hvs(v3),2)*Power(hvs(-v2 + v3),2)*hvs(-1 + v3/v5)*Power(hvs(v2 - v5),2)*Power(hvs(v3 - v5),2)*Power(hvs(v2 + v3 - v5),2)*Power(hvs(v5),2)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5)) - (Power(M_PI,2)*hvs(-1 + v2/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5)))/6. + (Power(M_PI,2)*Power(hvs(-v2),2)*hvs(-1 + v2/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5)))/2. - (Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5)))/6. + (Power(M_PI,2)*Power(hvs(-v3),2)*hvs(-1 + v3/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5)))/2. - Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v5)*hvs(-v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5)) - Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5)) + (Power(M_PI,2)*hvs(-1 + v2/v5)*Power(hvs(-v5),2)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5)))/2. + (Power(M_PI,2)*hvs(-1 + v3/v5)*Power(hvs(-v5),2)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5)))/2. + 2*Power(M_PI,2)*hvs(-v2)*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(-1 + v2/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5)) + 2*Power(M_PI,2)*hvs(v2)*hvs(-v3)*hvs(v3)*hvs(-v2 + v3)*hvs(-1 + v3/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5)) - 2*Power(M_PI,2)*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(-1 + v2/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(-v5)*hvs(v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5)) - 2*Power(M_PI,2)*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(-1 + v3/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(-v5)*hvs(v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5)) + 2*Power(M_PI,2)*Power(hvs(v2),2)*Power(hvs(v2 - v3),2)*Power(hvs(v3),2)*hvs(-1 + v2/v5)*Power(hvs(v2 - v5),2)*Power(hvs(v3 - v5),2)*Power(hvs(v2 + v3 - v5),2)*Power(hvs(v5),2)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5)) + 2*Power(M_PI,2)*Power(hvs(v2),2)*Power(hvs(v3),2)*Power(hvs(-v2 + v3),2)*hvs(-1 + v3/v5)*Power(hvs(v2 - v5),2)*Power(hvs(v3 - v5),2)*Power(hvs(v2 + v3 - v5),2)*Power(hvs(v5),2)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5)) + hvs((v3 - v5)/v2)*rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5)))*rlog(Abs(v5)) + hvs((v2 - v5)/v3)*rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5)))*rlog(Abs(v5)) - hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2))*rlog(Abs(v5)) - hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3))*rlog(Abs(v5)) + (hvs((v3 - v5)/v2)*Power(rlog(-(((1 - v2/v5 - v3/v5)*v5)/v2)),2)*rlog(Abs(v5)))/2. + (hvs((v2 - v5)/v3)*Power(rlog(-(((1 - v2/v5 - v3/v5)*v5)/v3)),2)*rlog(Abs(v5)))/2. - (hvs(-1 + v2/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. - (hvs(-1 + v2/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. - (hvs(-1 + v3/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/2. - (hvs(-1 + v3/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/2. + (hvs(-1 + v2/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/2. + (hvs(-1 + v2/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/2. + (hvs(-1 + v3/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. + (hvs(-1 + v3/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. - (hvs(-1 + v2/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v5)),3))/6. - (hvs(-1 + v3/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v5)),3))/6. - (hvs(-1 + v2/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v5)),3))/6. - (hvs(-1 + v3/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v5)),3))/6. + Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v3))*sign(v2) - Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v3))*sign(v2) + 2*Power(M_PI,2)*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(-1 + v3/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v3))*sign(v2) + Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v3))*sign(v2) - Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v3))*sign(v2) + 2*Power(M_PI,2)*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(-1 + v3/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v3))*sign(v2) - Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5))*sign(v2) + Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5))*sign(v2) - 2*Power(M_PI,2)*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(-1 + v3/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5))*sign(v2) - Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5))*sign(v2) + Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5))*sign(v2) - 2*Power(M_PI,2)*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(-1 + v3/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5))*sign(v2) - (Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v3))*Power(sign(v2),2))/2. - (Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v3))*Power(sign(v2),2))/2. + (Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5))*Power(sign(v2),2))/2. + (Power(M_PI,2)*hvs(-1 + v3/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5))*Power(sign(v2),2))/2. + Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v2))*sign(v3) - Power(M_PI,2)*hvs(-1 + v2/v5)*hvs(-v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v2))*sign(v3) + 2*Power(M_PI,2)*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(-1 + v2/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v2))*sign(v3) + Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v2))*sign(v3) - Power(M_PI,2)*hvs(-1 + v2/v5)*hvs(-v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v2))*sign(v3) + 2*Power(M_PI,2)*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(-1 + v2/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v2))*sign(v3) - Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5))*sign(v3) + Power(M_PI,2)*hvs(-1 + v2/v5)*hvs(-v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5))*sign(v3) - 2*Power(M_PI,2)*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(-1 + v2/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5))*sign(v3) - Power(M_PI,2)*hvs(-v2)*hvs(-1 + v2/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5))*sign(v3) + Power(M_PI,2)*hvs(-1 + v2/v5)*hvs(-v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5))*sign(v3) - 2*Power(M_PI,2)*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(-1 + v2/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5))*sign(v3) - (Power(M_PI,2)*hvs(-1 + v2/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v2))*Power(sign(v3),2))/2. - (Power(M_PI,2)*hvs(-1 + v2/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v2))*Power(sign(v3),2))/2. + (Power(M_PI,2)*hvs(-1 + v2/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5))*Power(sign(v3),2))/2. + (Power(M_PI,2)*hvs(-1 + v2/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v5))*Power(sign(v3),2))/2. - Power(M_PI,2)*hvs(-v3)*hvs((v3 - v5)/v2)*rlog(-(((1 - v2/v5 - v3/v5)*v5)/v2))*sign(v5) + Power(M_PI,2)*hvs((v3 - v5)/v2)*hvs(-v5)*rlog(-(((1 - v2/v5 - v3/v5)*v5)/v2))*sign(v5) - Power(M_PI,2)*hvs(-v2)*hvs((v2 - v5)/v3)*rlog(-(((1 - v2/v5 - v3/v5)*v5)/v3))*sign(v5) + Power(M_PI,2)*hvs((v2 - v5)/v3)*hvs(-v5)*rlog(-(((1 - v2/v5 - v3/v5)*v5)/v3))*sign(v5) + 2*Power(M_PI,2)*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs((v2 - v5)/v3)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(1 - (-v2 + v5)/v3)*sign(v5) + 2*Power(M_PI,2)*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs((v2 - v5)/v3)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(1 - (-v2 + v5)/v3)*sign(v5) + 2*Power(M_PI,2)*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*hvs((v3 - v5)/v2)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(1 - (-v3 + v5)/v2)*sign(v5) + 2*Power(M_PI,2)*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*hvs((v3 - v5)/v2)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(1 - (-v3 + v5)/v2)*sign(v5) - 2*Power(M_PI,2)*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs((v2 - v5)/v3)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*rlog(Abs(v2))*sign(v5) - 2*Power(M_PI,2)*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*hvs((v3 - v5)/v2)*hvs(v2 + v3 - v5)*hvs(v5)*rlog(Abs(v3))*sign(v5) + 2*Power(M_PI,2)*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs((v2 - v5)/v3)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*rlog(Abs(v5))*sign(v5) + 2*Power(M_PI,2)*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*hvs((v3 - v5)/v2)*hvs(v2 + v3 - v5)*hvs(v5)*rlog(Abs(v5))*sign(v5) - (Power(M_PI,2)*hvs((v2 - v5)/v3)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(1 - (-v2 + v5)/v3)*Power(sign(v5),2))/2. - (Power(M_PI,2)*hvs((v2 - v5)/v3)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(1 - (-v2 + v5)/v3)*Power(sign(v5),2))/2. - (Power(M_PI,2)*hvs((v3 - v5)/v2)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(1 - (-v3 + v5)/v2)*Power(sign(v5),2))/2. - (Power(M_PI,2)*hvs((v3 - v5)/v2)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(1 - (-v3 + v5)/v2)*Power(sign(v5),2))/2. + (Power(M_PI,2)*hvs((v2 - v5)/v3)*rlog(Abs(v2))*Power(sign(v5),2))/2. + (Power(M_PI,2)*hvs((v3 - v5)/v2)*rlog(Abs(v3))*Power(sign(v5),2))/2. - (Power(M_PI,2)*hvs((v2 - v5)/v3)*rlog(Abs(v5))*Power(sign(v5),2))/2. - (Power(M_PI,2)*hvs((v3 - v5)/v2)*rlog(Abs(v5))*Power(sign(v5),2))/2. ;
    }else{
         result22 =  (Power(M_PI,3)*hvs(-v2)*hvs((v2 - v5)/v3))/6. + (Power(M_PI,3)*hvs(-v3)*hvs((v3 - v5)/v2))/6. - (Power(M_PI,3)*hvs((v2 - v5)/v3)*hvs(-v5))/6. - (Power(M_PI,3)*hvs((v3 - v5)/v2)*hvs(-v5))/6. - 2*Power(M_PI,3)*hvs(-v2)*Power(hvs(v2),2)*Power(hvs(v2 - v3),2)*Power(hvs(v3),2)*Power(hvs(v2 - v5),2)*hvs((v2 - v5)/v3)*Power(hvs(v3 - v5),2)*Power(hvs(v2 + v3 - v5),2)*Power(hvs(v5),2) - 2*Power(M_PI,3)*Power(hvs(v2),2)*hvs(-v3)*Power(hvs(v3),2)*Power(hvs(-v2 + v3),2)*Power(hvs(v2 - v5),2)*Power(hvs(v3 - v5),2)*hvs((v3 - v5)/v2)*Power(hvs(v2 + v3 - v5),2)*Power(hvs(v5),2) + 2*Power(M_PI,3)*Power(hvs(v2),2)*Power(hvs(v2 - v3),2)*Power(hvs(v3),2)*Power(hvs(v2 - v5),2)*hvs((v2 - v5)/v3)*Power(hvs(v3 - v5),2)*Power(hvs(v2 + v3 - v5),2)*hvs(-v5)*Power(hvs(v5),2) + 2*Power(M_PI,3)*Power(hvs(v2),2)*Power(hvs(v3),2)*Power(hvs(-v2 + v3),2)*Power(hvs(v2 - v5),2)*Power(hvs(v3 - v5),2)*hvs((v3 - v5)/v2)*Power(hvs(v2 + v3 - v5),2)*hvs(-v5)*Power(hvs(v5),2) - (Power(M_PI,3)*hvs(-v2)*hvs(-1 + v2/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3)))/6. + (Power(M_PI,3)*Power(hvs(-v2),3)*hvs(-1 + v2/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3)))/6. - (Power(M_PI,3)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3)))/6. + (Power(M_PI,3)*Power(hvs(-v3),3)*hvs(-1 + v3/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3)))/6. + (Power(M_PI,3)*hvs(-v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3)))/3. - Power(M_PI,3)*hvs(-(v2*v3))*hvs(-v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3)) + (Power(M_PI,3)*hvs(-1 + v2/v5)*hvs(-v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3)))/6. - (Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-1 + v2/v5)*hvs(-v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3)))/2. + (Power(M_PI,3)*hvs(-1 + v3/v5)*hvs(-v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3)))/6. - (Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-1 + v3/v5)*hvs(-v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3)))/2. + 2*Power(M_PI,3)*Power(hvs(-(v2*v3)),2)*Power(hvs(-v5),2)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3)) + (Power(M_PI,3)*hvs(-v2)*hvs(-1 + v2/v5)*Power(hvs(-v5),2)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3)))/2. + (Power(M_PI,3)*hvs(-v3)*hvs(-1 + v3/v5)*Power(hvs(-v5),2)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3)))/2. - (4*Power(M_PI,3)*Power(hvs(-(v2*v3)),3)*Power(hvs(-v5),3)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3)))/3. - (Power(M_PI,3)*hvs(-1 + v2/v5)*Power(hvs(-v5),3)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3)))/6. - (Power(M_PI,3)*hvs(-1 + v3/v5)*Power(hvs(-v5),3)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3)))/6. - (Power(M_PI,3)*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(-1 + v2/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3)))/3. + Power(M_PI,3)*Power(hvs(-v2),2)*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(-1 + v2/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3)) - (Power(M_PI,3)*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(-1 + v3/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3)))/3. + Power(M_PI,3)*hvs(v2)*Power(hvs(-v3),2)*hvs(v3)*hvs(-v2 + v3)*hvs(-1 + v3/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3)) - (Power(M_PI,3)*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs((v2 - v5)/v3)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3)))/3. - (Power(M_PI,3)*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*hvs((v3 - v5)/v2)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3)))/3. - 2*Power(M_PI,3)*hvs(-v2)*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(-1 + v2/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(-v5)*hvs(v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3)) - 2*Power(M_PI,3)*hvs(v2)*hvs(-v3)*hvs(v3)*hvs(-v2 + v3)*hvs(-1 + v3/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(-v5)*hvs(v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3)) + Power(M_PI,3)*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(-1 + v2/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*Power(hvs(-v5),2)*hvs(v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3)) + Power(M_PI,3)*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(-1 + v3/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*Power(hvs(-v5),2)*hvs(v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3)) + 2*Power(M_PI,3)*hvs(-v2)*Power(hvs(v2),2)*Power(hvs(v2 - v3),2)*Power(hvs(v3),2)*hvs(-1 + v2/v5)*Power(hvs(v2 - v5),2)*Power(hvs(v3 - v5),2)*Power(hvs(v2 + v3 - v5),2)*Power(hvs(v5),2)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3)) + 2*Power(M_PI,3)*Power(hvs(v2),2)*hvs(-v3)*Power(hvs(v3),2)*Power(hvs(-v2 + v3),2)*hvs(-1 + v3/v5)*Power(hvs(v2 - v5),2)*Power(hvs(v3 - v5),2)*Power(hvs(v2 + v3 - v5),2)*Power(hvs(v5),2)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3)) - 2*Power(M_PI,3)*Power(hvs(v2),2)*Power(hvs(v2 - v3),2)*Power(hvs(v3),2)*hvs(-1 + v2/v5)*Power(hvs(v2 - v5),2)*Power(hvs(v3 - v5),2)*Power(hvs(v2 + v3 - v5),2)*hvs(-v5)*Power(hvs(v5),2)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3)) - 2*Power(M_PI,3)*Power(hvs(v2),2)*Power(hvs(v3),2)*Power(hvs(-v2 + v3),2)*hvs(-1 + v3/v5)*Power(hvs(v2 - v5),2)*Power(hvs(v3 - v5),2)*Power(hvs(v2 + v3 - v5),2)*hvs(-v5)*Power(hvs(v5),2)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3)) + (4*Power(M_PI,3)*Power(hvs(v2),3)*Power(hvs(v2 - v3),3)*Power(hvs(v3),3)*hvs(-1 + v2/v5)*Power(hvs(v2 - v5),3)*Power(hvs(v3 - v5),3)*Power(hvs(v2 + v3 - v5),3)*Power(hvs(v5),3)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3)))/3. + (4*Power(M_PI,3)*Power(hvs(v2),3)*Power(hvs(v3),3)*Power(hvs(-v2 + v3),3)*hvs(-1 + v3/v5)*Power(hvs(v2 - v5),3)*Power(hvs(v3 - v5),3)*Power(hvs(v2 + v3 - v5),3)*Power(hvs(v5),3)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3)))/3. + (4*Power(M_PI,3)*Power(hvs(v2),3)*Power(hvs(v2 - v3),3)*Power(hvs(v3),3)*Power(hvs(v2 - v5),3)*hvs((v2 - v5)/v3)*Power(hvs(v3 - v5),3)*Power(hvs(v2 + v3 - v5),3)*Power(hvs(v5),3)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3)))/3. + (4*Power(M_PI,3)*Power(hvs(v2),3)*Power(hvs(v3),3)*Power(hvs(-v2 + v3),3)*Power(hvs(v2 - v5),3)*Power(hvs(v3 - v5),3)*hvs((v3 - v5)/v2)*Power(hvs(v2 + v3 - v5),3)*Power(hvs(v5),3)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3)))/3. - (Power(M_PI,3)*hvs(-v2)*hvs(-1 + v2/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3)))/6. + (Power(M_PI,3)*Power(hvs(-v2),3)*hvs(-1 + v2/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3)))/6. - (Power(M_PI,3)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3)))/6. + (Power(M_PI,3)*Power(hvs(-v3),3)*hvs(-1 + v3/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3)))/6. - Power(M_PI,3)*hvs(v2)*hvs(v3)*hvs(-v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3)) + (Power(M_PI,3)*hvs(-1 + v2/v5)*hvs(-v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3)))/6. - (Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-1 + v2/v5)*hvs(-v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3)))/2. + (Power(M_PI,3)*hvs(-1 + v3/v5)*hvs(-v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3)))/6. - (Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-1 + v3/v5)*hvs(-v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3)))/2. + (Power(M_PI,3)*hvs(-v2)*hvs(-1 + v2/v5)*Power(hvs(-v5),2)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3)))/2. + (Power(M_PI,3)*hvs(-v3)*hvs(-1 + v3/v5)*Power(hvs(-v5),2)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3)))/2. - (Power(M_PI,3)*hvs(-1 + v2/v5)*Power(hvs(-v5),3)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3)))/6. - (Power(M_PI,3)*hvs(-1 + v3/v5)*Power(hvs(-v5),3)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3)))/6. - (Power(M_PI,3)*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(-1 + v2/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3)))/3. + Power(M_PI,3)*Power(hvs(-v2),2)*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(-1 + v2/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3)) - (Power(M_PI,3)*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(-1 + v3/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3)))/3. + Power(M_PI,3)*hvs(v2)*Power(hvs(-v3),2)*hvs(v3)*hvs(-v2 + v3)*hvs(-1 + v3/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3)) - (Power(M_PI,3)*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs((v2 - v5)/v3)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3)))/3. - (Power(M_PI,3)*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*hvs((v3 - v5)/v2)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3)))/3. - 2*Power(M_PI,3)*hvs(-v2)*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(-1 + v2/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(-v5)*hvs(v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3)) - 2*Power(M_PI,3)*hvs(v2)*hvs(-v3)*hvs(v3)*hvs(-v2 + v3)*hvs(-1 + v3/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(-v5)*hvs(v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3)) + Power(M_PI,3)*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(-1 + v2/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*Power(hvs(-v5),2)*hvs(v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3)) + Power(M_PI,3)*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(-1 + v3/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*Power(hvs(-v5),2)*hvs(v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3)) + 2*Power(M_PI,3)*hvs(-v2)*Power(hvs(v2),2)*Power(hvs(v2 - v3),2)*Power(hvs(v3),2)*hvs(-1 + v2/v5)*Power(hvs(v2 - v5),2)*Power(hvs(v3 - v5),2)*Power(hvs(v2 + v3 - v5),2)*Power(hvs(v5),2)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3)) + 2*Power(M_PI,3)*Power(hvs(v2),2)*hvs(-v3)*Power(hvs(v3),2)*Power(hvs(-v2 + v3),2)*hvs(-1 + v3/v5)*Power(hvs(v2 - v5),2)*Power(hvs(v3 - v5),2)*Power(hvs(v2 + v3 - v5),2)*Power(hvs(v5),2)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3)) - 2*Power(M_PI,3)*Power(hvs(v2),2)*Power(hvs(v2 - v3),2)*Power(hvs(v3),2)*hvs(-1 + v2/v5)*Power(hvs(v2 - v5),2)*Power(hvs(v3 - v5),2)*Power(hvs(v2 + v3 - v5),2)*hvs(-v5)*Power(hvs(v5),2)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3)) - 2*Power(M_PI,3)*Power(hvs(v2),2)*Power(hvs(v3),2)*Power(hvs(-v2 + v3),2)*hvs(-1 + v3/v5)*Power(hvs(v2 - v5),2)*Power(hvs(v3 - v5),2)*Power(hvs(v2 + v3 - v5),2)*hvs(-v5)*Power(hvs(v5),2)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3)) + (4*Power(M_PI,3)*Power(hvs(v2),3)*Power(hvs(v2 - v3),3)*Power(hvs(v3),3)*hvs(-1 + v2/v5)*Power(hvs(v2 - v5),3)*Power(hvs(v3 - v5),3)*Power(hvs(v2 + v3 - v5),3)*Power(hvs(v5),3)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3)))/3. + (4*Power(M_PI,3)*Power(hvs(v2),3)*Power(hvs(v3),3)*Power(hvs(-v2 + v3),3)*hvs(-1 + v3/v5)*Power(hvs(v2 - v5),3)*Power(hvs(v3 - v5),3)*Power(hvs(v2 + v3 - v5),3)*Power(hvs(v5),3)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3)))/3. + (4*Power(M_PI,3)*Power(hvs(v2),3)*Power(hvs(v2 - v3),3)*Power(hvs(v3),3)*Power(hvs(v2 - v5),3)*hvs((v2 - v5)/v3)*Power(hvs(v3 - v5),3)*Power(hvs(v2 + v3 - v5),3)*Power(hvs(v5),3)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3)))/3. + (4*Power(M_PI,3)*Power(hvs(v2),3)*Power(hvs(v3),3)*Power(hvs(-v2 + v3),3)*Power(hvs(v2 - v5),3)*Power(hvs(v3 - v5),3)*hvs((v3 - v5)/v2)*Power(hvs(v2 + v3 - v5),3)*Power(hvs(v5),3)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3)))/3. + M_PI*hvs(-v3)*hvs((v3 - v5)/v2)*rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) - M_PI*hvs((v3 - v5)/v2)*hvs(-v5)*rLi(2,-(v2/((1 - v2/v5 - v3/v5)*v5))) + M_PI*hvs(-v2)*hvs((v2 - v5)/v3)*rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - M_PI*hvs((v2 - v5)/v3)*hvs(-v5)*rLi(2,-(v3/((1 - v2/v5 - v3/v5)*v5))) - M_PI*hvs(-v3)*hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) + M_PI*hvs(-v5)*hvs((-v3 + v5)/v2)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v2)) - M_PI*hvs(-v2)*hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + M_PI*hvs(-v5)*hvs((-v2 + v5)/v3)*rLi(2,-(((1 - v2/v5 - v3/v5)*v5)/v3)) + (M_PI*hvs(-v3)*hvs((v3 - v5)/v2)*Power(rlog(-(((1 - v2/v5 - v3/v5)*v5)/v2)),2))/2. - (M_PI*hvs((v3 - v5)/v2)*hvs(-v5)*Power(rlog(-(((1 - v2/v5 - v3/v5)*v5)/v2)),2))/2. + (M_PI*hvs(-v2)*hvs((v2 - v5)/v3)*Power(rlog(-(((1 - v2/v5 - v3/v5)*v5)/v3)),2))/2. - (M_PI*hvs((v2 - v5)/v3)*hvs(-v5)*Power(rlog(-(((1 - v2/v5 - v3/v5)*v5)/v3)),2))/2. - (M_PI*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(-((v5*(-v2 - v3 + v5))/(v2*v3))),2))/2. + M_PI*hvs(-(v2*v3))*hvs(-v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(-((v5*(-v2 - v3 + v5))/(v2*v3))),2) + M_PI*hvs(v2)*hvs(v3)*hvs(-v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog((v5*(-v2 - v3 + v5))/(v2*v3)),2) - M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs((v2 - v5)/v3)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(1 - (-v2 + v5)/v3),2) - M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs((v2 - v5)/v3)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(1 - (-v2 + v5)/v3),2) - M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*hvs((v3 - v5)/v2)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(1 - (-v3 + v5)/v2),2) - M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*hvs((v3 - v5)/v2)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(1 - (-v3 + v5)/v2),2) + 2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs((v2 - v5)/v3)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*rlog(-(((1 - v2/v5 - v3/v5)*v5)/v3))*rlog(Abs(v2)) - (M_PI*hvs(-v2)*hvs(-1 + v2/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v2)),2))/2. + (M_PI*hvs(-1 + v2/v5)*hvs(-v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v2)),2))/2. - M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(-1 + v2/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v2)),2) - (M_PI*hvs(-v2)*hvs(-1 + v2/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v2)),2))/2. + (M_PI*hvs(-1 + v2/v5)*hvs(-v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v2)),2))/2. - M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(-1 + v2/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v2)),2) + 2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*hvs((v3 - v5)/v2)*hvs(v2 + v3 - v5)*hvs(v5)*rlog(-(((1 - v2/v5 - v3/v5)*v5)/v2))*rlog(Abs(v3)) - (M_PI*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v3)),2))/2. + (M_PI*hvs(-1 + v3/v5)*hvs(-v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v3)),2))/2. - M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(-1 + v3/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v3)),2) - (M_PI*hvs(-v3)*hvs(-1 + v3/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v3)),2))/2. + (M_PI*hvs(-1 + v3/v5)*hvs(-v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v3)),2))/2. - M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(-1 + v3/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v3)),2) - 2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*hvs((v3 - v5)/v2)*hvs(v2 + v3 - v5)*hvs(v5)*rlog(-(((1 - v2/v5 - v3/v5)*v5)/v2))*rlog(Abs(v5)) - 2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs((v2 - v5)/v3)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*rlog(-(((1 - v2/v5 - v3/v5)*v5)/v3))*rlog(Abs(v5)) + M_PI*hvs(-v2)*hvs(-1 + v2/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v2))*rlog(Abs(v5)) - M_PI*hvs(-1 + v2/v5)*hvs(-v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v2))*rlog(Abs(v5)) + 2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(-1 + v2/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v2))*rlog(Abs(v5)) + M_PI*hvs(-v2)*hvs(-1 + v2/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v2))*rlog(Abs(v5)) - M_PI*hvs(-1 + v2/v5)*hvs(-v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v2))*rlog(Abs(v5)) + 2*M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(-1 + v2/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v2))*rlog(Abs(v5)) + M_PI*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v3))*rlog(Abs(v5)) - M_PI*hvs(-1 + v3/v5)*hvs(-v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v3))*rlog(Abs(v5)) + 2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(-1 + v3/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v3))*rlog(Abs(v5)) + M_PI*hvs(-v3)*hvs(-1 + v3/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v3))*rlog(Abs(v5)) - M_PI*hvs(-1 + v3/v5)*hvs(-v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v3))*rlog(Abs(v5)) + 2*M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(-1 + v3/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v3))*rlog(Abs(v5)) - (M_PI*hvs(-v2)*hvs(-1 + v2/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v5)),2))/2. - (M_PI*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v5)),2))/2. + (M_PI*hvs(-1 + v2/v5)*hvs(-v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v5)),2))/2. + (M_PI*hvs(-1 + v3/v5)*hvs(-v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v5)),2))/2. - M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(-1 + v2/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v5)),2) - M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(-1 + v3/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v5)),2) - (M_PI*hvs(-v2)*hvs(-1 + v2/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v5)),2))/2. - (M_PI*hvs(-v3)*hvs(-1 + v3/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v5)),2))/2. + (M_PI*hvs(-1 + v2/v5)*hvs(-v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v5)),2))/2. + (M_PI*hvs(-1 + v3/v5)*hvs(-v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v5)),2))/2. - M_PI*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(-1 + v2/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v5)),2) - M_PI*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(-1 + v3/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v5)),2) + (Power(M_PI,3)*hvs(-1 + v3/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*sign(v2))/6. - (Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-1 + v3/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*sign(v2))/2. + Power(M_PI,3)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*sign(v2) - (Power(M_PI,3)*hvs(-1 + v3/v5)*Power(hvs(-v5),2)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*sign(v2))/2. - 2*Power(M_PI,3)*hvs(v2)*hvs(-v3)*hvs(v3)*hvs(-v2 + v3)*hvs(-1 + v3/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*sign(v2) + 2*Power(M_PI,3)*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(-1 + v3/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(-v5)*hvs(v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*sign(v2) - 2*Power(M_PI,3)*Power(hvs(v2),2)*Power(hvs(v3),2)*Power(hvs(-v2 + v3),2)*hvs(-1 + v3/v5)*Power(hvs(v2 - v5),2)*Power(hvs(v3 - v5),2)*Power(hvs(v2 + v3 - v5),2)*Power(hvs(v5),2)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*sign(v2) + (Power(M_PI,3)*hvs(-1 + v3/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*sign(v2))/6. - (Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-1 + v3/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*sign(v2))/2. + Power(M_PI,3)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*sign(v2) - (Power(M_PI,3)*hvs(-1 + v3/v5)*Power(hvs(-v5),2)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*sign(v2))/2. - 2*Power(M_PI,3)*hvs(v2)*hvs(-v3)*hvs(v3)*hvs(-v2 + v3)*hvs(-1 + v3/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*sign(v2) + 2*Power(M_PI,3)*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(-1 + v3/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(-v5)*hvs(v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*sign(v2) - 2*Power(M_PI,3)*Power(hvs(v2),2)*Power(hvs(v3),2)*Power(hvs(-v2 + v3),2)*hvs(-1 + v3/v5)*Power(hvs(v2 - v5),2)*Power(hvs(v3 - v5),2)*Power(hvs(v2 + v3 - v5),2)*Power(hvs(v5),2)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*sign(v2) + (M_PI*hvs(-1 + v3/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v3)),2)*sign(v2))/2. + (M_PI*hvs(-1 + v3/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v3)),2)*sign(v2))/2. - M_PI*hvs(-1 + v3/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v3))*rlog(Abs(v5))*sign(v2) - M_PI*hvs(-1 + v3/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v3))*rlog(Abs(v5))*sign(v2) + (M_PI*hvs(-1 + v3/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v5)),2)*sign(v2))/2. + (M_PI*hvs(-1 + v3/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v5)),2)*sign(v2))/2. + (Power(M_PI,3)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*Power(sign(v2),2))/2. - (Power(M_PI,3)*hvs(-1 + v3/v5)*hvs(-v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*Power(sign(v2),2))/2. + Power(M_PI,3)*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(-1 + v3/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*Power(sign(v2),2) + (Power(M_PI,3)*hvs(-v3)*hvs(-1 + v3/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*Power(sign(v2),2))/2. - (Power(M_PI,3)*hvs(-1 + v3/v5)*hvs(-v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*Power(sign(v2),2))/2. + Power(M_PI,3)*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(-1 + v3/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*Power(sign(v2),2) - (Power(M_PI,3)*hvs(-1 + v3/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*Power(sign(v2),3))/6. - (Power(M_PI,3)*hvs(-1 + v3/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*Power(sign(v2),3))/6. + (Power(M_PI,3)*hvs(-1 + v2/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*sign(v3))/6. - (Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-1 + v2/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*sign(v3))/2. + Power(M_PI,3)*hvs(-v2)*hvs(-1 + v2/v5)*hvs(-v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*sign(v3) - (Power(M_PI,3)*hvs(-1 + v2/v5)*Power(hvs(-v5),2)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*sign(v3))/2. - 2*Power(M_PI,3)*hvs(-v2)*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(-1 + v2/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*sign(v3) + 2*Power(M_PI,3)*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(-1 + v2/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(-v5)*hvs(v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*sign(v3) - 2*Power(M_PI,3)*Power(hvs(v2),2)*Power(hvs(v2 - v3),2)*Power(hvs(v3),2)*hvs(-1 + v2/v5)*Power(hvs(v2 - v5),2)*Power(hvs(v3 - v5),2)*Power(hvs(v2 + v3 - v5),2)*Power(hvs(v5),2)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*sign(v3) + (Power(M_PI,3)*hvs(-1 + v2/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*sign(v3))/6. - (Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-1 + v2/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*sign(v3))/2. + Power(M_PI,3)*hvs(-v2)*hvs(-1 + v2/v5)*hvs(-v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*sign(v3) - (Power(M_PI,3)*hvs(-1 + v2/v5)*Power(hvs(-v5),2)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*sign(v3))/2. - 2*Power(M_PI,3)*hvs(-v2)*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(-1 + v2/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*sign(v3) + 2*Power(M_PI,3)*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(-1 + v2/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(-v5)*hvs(v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*sign(v3) - 2*Power(M_PI,3)*Power(hvs(v2),2)*Power(hvs(v2 - v3),2)*Power(hvs(v3),2)*hvs(-1 + v2/v5)*Power(hvs(v2 - v5),2)*Power(hvs(v3 - v5),2)*Power(hvs(v2 + v3 - v5),2)*Power(hvs(v5),2)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*sign(v3) + (M_PI*hvs(-1 + v2/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v2)),2)*sign(v3))/2. + (M_PI*hvs(-1 + v2/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v2)),2)*sign(v3))/2. - M_PI*hvs(-1 + v2/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v2))*rlog(Abs(v5))*sign(v3) - M_PI*hvs(-1 + v2/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*rlog(Abs(v2))*rlog(Abs(v5))*sign(v3) + (M_PI*hvs(-1 + v2/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v5)),2)*sign(v3))/2. + (M_PI*hvs(-1 + v2/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(Abs(v5)),2)*sign(v3))/2. + (Power(M_PI,3)*hvs(-v2)*hvs(-1 + v2/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*Power(sign(v3),2))/2. - (Power(M_PI,3)*hvs(-1 + v2/v5)*hvs(-v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*Power(sign(v3),2))/2. + Power(M_PI,3)*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(-1 + v2/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*Power(sign(v3),2) + (Power(M_PI,3)*hvs(-v2)*hvs(-1 + v2/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*Power(sign(v3),2))/2. - (Power(M_PI,3)*hvs(-1 + v2/v5)*hvs(-v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*Power(sign(v3),2))/2. + Power(M_PI,3)*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(-1 + v2/v5)*hvs(v2 - v5)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*Power(sign(v3),2) - (Power(M_PI,3)*hvs(-1 + v2/v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*Power(sign(v3),3))/6. - (Power(M_PI,3)*hvs(-1 + v2/v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*Power(sign(v3),3))/6. + 2*Power(M_PI,3)*hvs(-v2)*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs((v2 - v5)/v3)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*sign(v5) + 2*Power(M_PI,3)*hvs(v2)*hvs(-v3)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*hvs((v3 - v5)/v2)*hvs(v2 + v3 - v5)*hvs(v5)*sign(v5) - 2*Power(M_PI,3)*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs((v2 - v5)/v3)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(-v5)*hvs(v5)*sign(v5) - 2*Power(M_PI,3)*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*hvs((v3 - v5)/v2)*hvs(v2 + v3 - v5)*hvs(-v5)*hvs(v5)*sign(v5) + (Power(M_PI,3)*hvs((v2 - v5)/v3)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*sign(v5))/6. + (Power(M_PI,3)*hvs((v3 - v5)/v2)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*sign(v5))/6. - 2*Power(M_PI,3)*Power(hvs(v2),2)*Power(hvs(v2 - v3),2)*Power(hvs(v3),2)*Power(hvs(v2 - v5),2)*hvs((v2 - v5)/v3)*Power(hvs(v3 - v5),2)*Power(hvs(v2 + v3 - v5),2)*Power(hvs(v5),2)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*sign(v5) - 2*Power(M_PI,3)*Power(hvs(v2),2)*Power(hvs(v3),2)*Power(hvs(-v2 + v3),2)*Power(hvs(v2 - v5),2)*Power(hvs(v3 - v5),2)*hvs((v3 - v5)/v2)*Power(hvs(v2 + v3 - v5),2)*Power(hvs(v5),2)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*sign(v5) + (Power(M_PI,3)*hvs((v2 - v5)/v3)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*sign(v5))/6. + (Power(M_PI,3)*hvs((v3 - v5)/v2)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*sign(v5))/6. - 2*Power(M_PI,3)*Power(hvs(v2),2)*Power(hvs(v2 - v3),2)*Power(hvs(v3),2)*Power(hvs(v2 - v5),2)*hvs((v2 - v5)/v3)*Power(hvs(v3 - v5),2)*Power(hvs(v2 + v3 - v5),2)*Power(hvs(v5),2)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*sign(v5) - 2*Power(M_PI,3)*Power(hvs(v2),2)*Power(hvs(v3),2)*Power(hvs(-v2 + v3),2)*Power(hvs(v2 - v5),2)*Power(hvs(v3 - v5),2)*hvs((v3 - v5)/v2)*Power(hvs(v2 + v3 - v5),2)*Power(hvs(v5),2)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*sign(v5) + (M_PI*hvs((v2 - v5)/v3)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(1 - (-v2 + v5)/v3),2)*sign(v5))/2. + (M_PI*hvs((v2 - v5)/v3)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(1 - (-v2 + v5)/v3),2)*sign(v5))/2. + (M_PI*hvs((v3 - v5)/v2)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(1 - (-v3 + v5)/v2),2)*sign(v5))/2. + (M_PI*hvs((v3 - v5)/v2)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*Power(rlog(1 - (-v3 + v5)/v2),2)*sign(v5))/2. - M_PI*hvs((v2 - v5)/v3)*rlog(-(((1 - v2/v5 - v3/v5)*v5)/v3))*rlog(Abs(v2))*sign(v5) - M_PI*hvs((v3 - v5)/v2)*rlog(-(((1 - v2/v5 - v3/v5)*v5)/v2))*rlog(Abs(v3))*sign(v5) + M_PI*hvs((v3 - v5)/v2)*rlog(-(((1 - v2/v5 - v3/v5)*v5)/v2))*rlog(Abs(v5))*sign(v5) + M_PI*hvs((v2 - v5)/v3)*rlog(-(((1 - v2/v5 - v3/v5)*v5)/v3))*rlog(Abs(v5))*sign(v5) - (Power(M_PI,3)*hvs(-v2)*hvs((v2 - v5)/v3)*Power(sign(v5),2))/2. - (Power(M_PI,3)*hvs(-v3)*hvs((v3 - v5)/v2)*Power(sign(v5),2))/2. + (Power(M_PI,3)*hvs((v2 - v5)/v3)*hvs(-v5)*Power(sign(v5),2))/2. + (Power(M_PI,3)*hvs((v3 - v5)/v2)*hvs(-v5)*Power(sign(v5),2))/2. + Power(M_PI,3)*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs((v2 - v5)/v3)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*Power(sign(v5),2) + Power(M_PI,3)*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*hvs((v3 - v5)/v2)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*Power(sign(v5),2) + Power(M_PI,3)*hvs(v2)*hvs(v2 - v3)*hvs(v3)*hvs(v2 - v5)*hvs((v2 - v5)/v3)*hvs(v3 - v5)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*Power(sign(v5),2) + Power(M_PI,3)*hvs(v2)*hvs(v3)*hvs(-v2 + v3)*hvs(v2 - v5)*hvs(v3 - v5)*hvs((v3 - v5)/v2)*hvs(v2 + v3 - v5)*hvs(v5)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*Power(sign(v5),2) - (Power(M_PI,3)*hvs((v2 - v5)/v3)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*Power(sign(v5),3))/6. - (Power(M_PI,3)*hvs((v3 - v5)/v2)*hvs(-1 - (v5*(-v2 - v3 + v5))/(v2*v3))*Power(sign(v5),3))/6. - (Power(M_PI,3)*hvs((v2 - v5)/v3)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*Power(sign(v5),3))/6. - (Power(M_PI,3)*hvs((v3 - v5)/v2)*hvs(1 + (v5*(-v2 - v3 + v5))/(v2*v3))*Power(sign(v5),3))/6. ;
    }
 return result22;
}  


==> anc/evaluate_pentagon/src/functions/lowerf23.cpp <==

#include "../header.h"  
double FAw3pt5Re(double v1,double v2,double v3,double v4, double v5);
double FAw3pt5Im(double v1,double v2,double v3,double v4, double v5);

double lowerweight23 (int imag, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;  
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double v1=-v1f; double v2=-v2f; double v3=-v3f; double v4=-v4f; double v5=-v5f;
   double zeta3=1.2020569031595942;

   double result23;
    if(imag==0){
         result23 =  3*zeta3 - hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*rLi(3,v1/v3) - hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*rLi(3,v1/v3) - rLi(3,v3/v1) + hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*rLi(3,v3/v1) - hvs(1 - v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*rLi(3,v3/v1) + hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*rLi(3,v3/v1) - hvs(1 - v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*rLi(3,v3/v1) - hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs((v1 - v4)/v3)*rLi(3,1 - (v1 - v4)/v3) - hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) - hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs((v1 - v3)/v4)*rLi(3,1 - (v1 - v3)/v4) - hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs((-v1 + v4)/v3)*rLi(3,-(v3/(v1 - v3 - v4))) - hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs((-v1 + v4)/v3)*rLi(3,-(v3/(v1 - v3 - v4))) - hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*rLi(3,v1/v4) - hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*rLi(3,v1/v4) + hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) - hvs(-v1)*hvs(v3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v4)*rLi(3,-((v1*(v1 - v3 - v4))/(v3*v4))) - rLi(3,v4/v1) + hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*rLi(3,v4/v1) + hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*rLi(3,v4/v1) - hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(1 - v4/v1)*rLi(3,v4/v1) - hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(1 - v4/v1)*rLi(3,v4/v1) - hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs((-v1 + v3)/v4)*rLi(3,-(v4/(v1 - v3 - v4))) - hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs((-v1 + v3)/v4)*rLi(3,-(v4/(v1 - v3 - v4))) + hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) + hvs(-v1)*hvs(v3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v4)*rLi(3,-((v3*v4)/(v1*(v1 - v3 - v4)))) - rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) + hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v3)) - rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*rLi(3,-((v1*(1 - v3/v1 - v4/v1))/v4)) + (Power(M_PI,2)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs((-v1 + v4)/v3)*rlog(1 - (v1 - v4)/v3))/6. + (Power(M_PI,2)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs((-v1 + v4)/v3)*rlog(1 - (v1 - v4)/v3))/6. - 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v3),2)*Power(hvs(-v1 + v3),2)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(v4),2)*Power(hvs(-v1 + v4),2)*hvs((-v1 + v4)/v3)*Power(hvs(-v3 + v4),2)*Power(hvs(-v1 + v3 + v4),2)*rlog(1 - (v1 - v4)/v3) - 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v3),2)*Power(hvs(-v1 + v3),2)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(v4),2)*Power(hvs(-v1 + v4),2)*hvs((-v1 + v4)/v3)*Power(hvs(-v3 + v4),2)*Power(hvs(-v1 + v3 + v4),2)*rlog(1 - (v1 - v4)/v3) + (hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs((-v1 + v4)/v3)*Power(rlog(1 - (v1 - v4)/v3),3))/6. + (hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs((-v1 + v4)/v3)*Power(rlog(1 - (v1 - v4)/v3),3))/6. + (Power(M_PI,2)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs((-v1 + v3)/v4)*rlog(1 - (v1 - v3)/v4))/6. + (Power(M_PI,2)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs((-v1 + v3)/v4)*rlog(1 - (v1 - v3)/v4))/6. - 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v3),2)*Power(hvs(-v1 + v3),2)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(v3 - v4),2)*hvs((-v1 + v3)/v4)*Power(hvs(v4),2)*Power(hvs(-v1 + v4),2)*Power(hvs(-v1 + v3 + v4),2)*rlog(1 - (v1 - v3)/v4) - 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v3),2)*Power(hvs(-v1 + v3),2)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(v3 - v4),2)*hvs((-v1 + v3)/v4)*Power(hvs(v4),2)*Power(hvs(-v1 + v4),2)*Power(hvs(-v1 + v3 + v4),2)*rlog(1 - (v1 - v3)/v4) + (hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs((-v1 + v3)/v4)*Power(rlog(1 - (v1 - v3)/v4),3))/6. + (hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs((-v1 + v3)/v4)*Power(rlog(1 - (v1 - v3)/v4),3))/6. + (Power(M_PI,2)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*rlog(-((v1*(v1 - v3 - v4))/(v3*v4))))/3. - 2*Power(M_PI,2)*hvs(-v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-(v3*v4))*rlog(-((v1*(v1 - v3 - v4))/(v3*v4))) + 2*Power(M_PI,2)*Power(hvs(-v1),2)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(-(v3*v4)),2)*rlog(-((v1*(v1 - v3 - v4))/(v3*v4))) - (hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*Power(rlog(-((v1*(v1 - v3 - v4))/(v3*v4))),3))/6. + (11*Power(M_PI,2)*hvs(-v1)*hvs(v3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v4)*rlog((v1*(v1 - v3 - v4))/(v3*v4)))/6. - (hvs(-v1)*hvs(v3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v4)*Power(rlog((v1*(v1 - v3 - v4))/(v3*v4)),3))/6. - 2*Power(M_PI,2)*hvs(-v1)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*hvs((-v1 + v4)/v3)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*rlog(-((v1*(1 - v3/v1 - v4/v1))/v3)) + 2*Power(M_PI,2)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-v4)*hvs(v4)*hvs(-v1 + v4)*hvs((-v1 + v4)/v3)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*rlog(-((v1*(1 - v3/v1 - v4/v1))/v3)) - 2*Power(M_PI,2)*hvs(-v1)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs((-v1 + v3)/v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4)*rlog(-((v1*(1 - v3/v1 - v4/v1))/v4)) + 2*Power(M_PI,2)*hvs(v1)*hvs(-v3)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs((-v1 + v3)/v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4)*rlog(-((v1*(1 - v3/v1 - v4/v1))/v4)) - (Power(M_PI,2)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*rlog(Abs(v1)))/6. + (Power(M_PI,2)*Power(hvs(-v1),2)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*rlog(Abs(v1)))/2. - Power(M_PI,2)*hvs(-v1)*hvs(-v3)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*rlog(Abs(v1)) + (Power(M_PI,2)*Power(hvs(-v3),2)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*rlog(Abs(v1)))/2. - (Power(M_PI,2)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*rlog(Abs(v1)))/6. + (Power(M_PI,2)*Power(hvs(-v1),2)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*rlog(Abs(v1)))/2. - Power(M_PI,2)*hvs(-v1)*hvs(-v3)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*rlog(Abs(v1)) + (Power(M_PI,2)*Power(hvs(-v3),2)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*rlog(Abs(v1)))/2. + (Power(M_PI,2)*hvs((-v1 + v3)/v4)*rlog(Abs(v1)))/6. + (Power(M_PI,2)*hvs((-v1 + v4)/v3)*rlog(Abs(v1)))/6. - 2*Power(M_PI,2)*hvs(-v1)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4)*rlog(Abs(v1)) + 2*Power(M_PI,2)*hvs(v1)*hvs(-v3)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4)*rlog(Abs(v1)) - 2*Power(M_PI,2)*hvs(-v1)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4)*rlog(Abs(v1)) + 2*Power(M_PI,2)*hvs(v1)*hvs(-v3)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4)*rlog(Abs(v1)) + 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v3),2)*Power(hvs(-v1 + v3),2)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(v3 - v4),2)*Power(hvs(v4),2)*Power(hvs(-v1 + v4),2)*Power(hvs(-v1 + v3 + v4),2)*rlog(Abs(v1)) + 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v3),2)*Power(hvs(-v1 + v3),2)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(v3 - v4),2)*Power(hvs(v4),2)*Power(hvs(-v1 + v4),2)*Power(hvs(-v1 + v3 + v4),2)*rlog(Abs(v1)) - 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v3),2)*Power(hvs(-v1 + v3),2)*Power(hvs(v3 - v4),2)*hvs((-v1 + v3)/v4)*Power(hvs(v4),2)*Power(hvs(-v1 + v4),2)*Power(hvs(-v1 + v3 + v4),2)*rlog(Abs(v1)) - 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v3),2)*Power(hvs(-v1 + v3),2)*Power(hvs(v4),2)*Power(hvs(-v1 + v4),2)*hvs((-v1 + v4)/v3)*Power(hvs(-v3 + v4),2)*Power(hvs(-v1 + v3 + v4),2)*rlog(Abs(v1)) - (Power(M_PI,2)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*rlog(Abs(v1)))/6. + (Power(M_PI,2)*Power(hvs(-v1),2)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*rlog(Abs(v1)))/2. - (Power(M_PI,2)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*rlog(Abs(v1)))/6. + (Power(M_PI,2)*Power(hvs(-v1),2)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*rlog(Abs(v1)))/2. - Power(M_PI,2)*hvs(-v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-v4)*hvs(-1 + v4/v1)*rlog(Abs(v1)) - Power(M_PI,2)*hvs(-v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-v4)*hvs(-1 + v4/v1)*rlog(Abs(v1)) + (Power(M_PI,2)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(-v4),2)*hvs(-1 + v4/v1)*rlog(Abs(v1)))/2. + (Power(M_PI,2)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(-v4),2)*hvs(-1 + v4/v1)*rlog(Abs(v1)))/2. - 2*Power(M_PI,2)*hvs(-v1)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v4)*hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*hvs(-1 + v4/v1)*rlog(Abs(v1)) - 2*Power(M_PI,2)*hvs(-v1)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v4)*hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*hvs(-1 + v4/v1)*rlog(Abs(v1)) + 2*Power(M_PI,2)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*hvs(-1 + v4/v1)*rlog(Abs(v1)) + 2*Power(M_PI,2)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*hvs(-1 + v4/v1)*rlog(Abs(v1)) + 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v3),2)*Power(hvs(-v1 + v3),2)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(v4),2)*Power(hvs(-v1 + v4),2)*Power(hvs(-v3 + v4),2)*Power(hvs(-v1 + v3 + v4),2)*hvs(-1 + v4/v1)*rlog(Abs(v1)) + 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v3),2)*Power(hvs(-v1 + v3),2)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(v4),2)*Power(hvs(-v1 + v4),2)*Power(hvs(-v3 + v4),2)*Power(hvs(-v1 + v3 + v4),2)*hvs(-1 + v4/v1)*rlog(Abs(v1)) + hvs((-v1 + v4)/v3)*rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1))))*rlog(Abs(v1)) + hvs((-v1 + v3)/v4)*rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1))))*rlog(Abs(v1)) - hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3))*rlog(Abs(v1)) - hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4))*rlog(Abs(v1)) + (hvs((-v1 + v4)/v3)*Power(rlog(-((v1*(1 - v3/v1 - v4/v1))/v3)),2)*rlog(Abs(v1)))/2. + (hvs((-v1 + v3)/v4)*Power(rlog(-((v1*(1 - v3/v1 - v4/v1))/v4)),2)*rlog(Abs(v1)))/2. - (hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*Power(rlog(Abs(v1)),3))/6. - (hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*Power(rlog(Abs(v1)),3))/6. - (hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*Power(rlog(Abs(v1)),3))/6. - (hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*Power(rlog(Abs(v1)),3))/6. + (Power(M_PI,2)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*rlog(Abs(v3)))/6. - (Power(M_PI,2)*Power(hvs(-v1),2)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*rlog(Abs(v3)))/2. + Power(M_PI,2)*hvs(-v1)*hvs(-v3)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*rlog(Abs(v3)) - (Power(M_PI,2)*Power(hvs(-v3),2)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*rlog(Abs(v3)))/2. + (Power(M_PI,2)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*rlog(Abs(v3)))/6. - (Power(M_PI,2)*Power(hvs(-v1),2)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*rlog(Abs(v3)))/2. + Power(M_PI,2)*hvs(-v1)*hvs(-v3)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*rlog(Abs(v3)) - (Power(M_PI,2)*Power(hvs(-v3),2)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*rlog(Abs(v3)))/2. - (Power(M_PI,2)*hvs((-v1 + v3)/v4)*rlog(Abs(v3)))/6. + 2*Power(M_PI,2)*hvs(-v1)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4)*rlog(Abs(v3)) - 2*Power(M_PI,2)*hvs(v1)*hvs(-v3)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4)*rlog(Abs(v3)) + 2*Power(M_PI,2)*hvs(-v1)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4)*rlog(Abs(v3)) - 2*Power(M_PI,2)*hvs(v1)*hvs(-v3)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4)*rlog(Abs(v3)) - 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v3),2)*Power(hvs(-v1 + v3),2)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(v3 - v4),2)*Power(hvs(v4),2)*Power(hvs(-v1 + v4),2)*Power(hvs(-v1 + v3 + v4),2)*rlog(Abs(v3)) - 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v3),2)*Power(hvs(-v1 + v3),2)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(v3 - v4),2)*Power(hvs(v4),2)*Power(hvs(-v1 + v4),2)*Power(hvs(-v1 + v3 + v4),2)*rlog(Abs(v3)) + 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v3),2)*Power(hvs(-v1 + v3),2)*Power(hvs(v3 - v4),2)*hvs((-v1 + v3)/v4)*Power(hvs(v4),2)*Power(hvs(-v1 + v4),2)*Power(hvs(-v1 + v3 + v4),2)*rlog(Abs(v3)) - hvs((-v1 + v3)/v4)*rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1))))*rlog(Abs(v3)) + hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4))*rlog(Abs(v3)) - (hvs((-v1 + v3)/v4)*Power(rlog(-((v1*(1 - v3/v1 - v4/v1))/v4)),2)*rlog(Abs(v3)))/2. + (hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/2. + (hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/2. - (hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. - (hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. + (hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*Power(rlog(Abs(v3)),3))/6. + (hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*Power(rlog(Abs(v3)),3))/6. - (Power(M_PI,2)*hvs((-v1 + v4)/v3)*rlog(Abs(v4)))/6. + 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v3),2)*Power(hvs(-v1 + v3),2)*Power(hvs(v4),2)*Power(hvs(-v1 + v4),2)*hvs((-v1 + v4)/v3)*Power(hvs(-v3 + v4),2)*Power(hvs(-v1 + v3 + v4),2)*rlog(Abs(v4)) + (Power(M_PI,2)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*rlog(Abs(v4)))/6. - (Power(M_PI,2)*Power(hvs(-v1),2)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*rlog(Abs(v4)))/2. + (Power(M_PI,2)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*rlog(Abs(v4)))/6. - (Power(M_PI,2)*Power(hvs(-v1),2)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*rlog(Abs(v4)))/2. + Power(M_PI,2)*hvs(-v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-v4)*hvs(-1 + v4/v1)*rlog(Abs(v4)) + Power(M_PI,2)*hvs(-v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-v4)*hvs(-1 + v4/v1)*rlog(Abs(v4)) - (Power(M_PI,2)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(-v4),2)*hvs(-1 + v4/v1)*rlog(Abs(v4)))/2. - (Power(M_PI,2)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(-v4),2)*hvs(-1 + v4/v1)*rlog(Abs(v4)))/2. + 2*Power(M_PI,2)*hvs(-v1)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v4)*hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*hvs(-1 + v4/v1)*rlog(Abs(v4)) + 2*Power(M_PI,2)*hvs(-v1)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v4)*hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*hvs(-1 + v4/v1)*rlog(Abs(v4)) - 2*Power(M_PI,2)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*hvs(-1 + v4/v1)*rlog(Abs(v4)) - 2*Power(M_PI,2)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*hvs(-1 + v4/v1)*rlog(Abs(v4)) - 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v3),2)*Power(hvs(-v1 + v3),2)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(v4),2)*Power(hvs(-v1 + v4),2)*Power(hvs(-v3 + v4),2)*Power(hvs(-v1 + v3 + v4),2)*hvs(-1 + v4/v1)*rlog(Abs(v4)) - 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v3),2)*Power(hvs(-v1 + v3),2)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(v4),2)*Power(hvs(-v1 + v4),2)*Power(hvs(-v3 + v4),2)*Power(hvs(-v1 + v3 + v4),2)*hvs(-1 + v4/v1)*rlog(Abs(v4)) - hvs((-v1 + v4)/v3)*rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1))))*rlog(Abs(v4)) + hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3))*rlog(Abs(v4)) - (hvs((-v1 + v4)/v3)*Power(rlog(-((v1*(1 - v3/v1 - v4/v1))/v3)),2)*rlog(Abs(v4)))/2. + (hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. + (hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*Power(rlog(Abs(v1)),2)*rlog(Abs(v4)))/2. - (hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/2. - (hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*rlog(Abs(v1))*Power(rlog(Abs(v4)),2))/2. + (hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*Power(rlog(Abs(v4)),3))/6. + (hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*Power(rlog(Abs(v4)),3))/6. + 2*Power(M_PI,2)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v4)*hvs(-v1 + v4)*hvs((-v1 + v4)/v3)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*rlog(1 - (v1 - v4)/v3)*sign(v1) + 2*Power(M_PI,2)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v4)*hvs(-v1 + v4)*hvs((-v1 + v4)/v3)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*rlog(1 - (v1 - v4)/v3)*sign(v1) + 2*Power(M_PI,2)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v3 - v4)*hvs((-v1 + v3)/v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4)*rlog(1 - (v1 - v3)/v4)*sign(v1) + 2*Power(M_PI,2)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v3 - v4)*hvs((-v1 + v3)/v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4)*rlog(1 - (v1 - v3)/v4)*sign(v1) + Power(M_PI,2)*hvs(-v1)*hvs((-v1 + v4)/v3)*rlog(-((v1*(1 - v3/v1 - v4/v1))/v3))*sign(v1) - Power(M_PI,2)*hvs(-v4)*hvs((-v1 + v4)/v3)*rlog(-((v1*(1 - v3/v1 - v4/v1))/v3))*sign(v1) + Power(M_PI,2)*hvs(-v1)*hvs((-v1 + v3)/v4)*rlog(-((v1*(1 - v3/v1 - v4/v1))/v4))*sign(v1) - Power(M_PI,2)*hvs(-v3)*hvs((-v1 + v3)/v4)*rlog(-((v1*(1 - v3/v1 - v4/v1))/v4))*sign(v1) + 2*Power(M_PI,2)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs((-v1 + v3)/v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4)*rlog(Abs(v1))*sign(v1) + 2*Power(M_PI,2)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*hvs((-v1 + v4)/v3)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*rlog(Abs(v1))*sign(v1) - 2*Power(M_PI,2)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs((-v1 + v3)/v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4)*rlog(Abs(v3))*sign(v1) - 2*Power(M_PI,2)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*hvs((-v1 + v4)/v3)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*rlog(Abs(v4))*sign(v1) - (Power(M_PI,2)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs((-v1 + v4)/v3)*rlog(1 - (v1 - v4)/v3)*Power(sign(v1),2))/2. - (Power(M_PI,2)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs((-v1 + v4)/v3)*rlog(1 - (v1 - v4)/v3)*Power(sign(v1),2))/2. - (Power(M_PI,2)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs((-v1 + v3)/v4)*rlog(1 - (v1 - v3)/v4)*Power(sign(v1),2))/2. - (Power(M_PI,2)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs((-v1 + v3)/v4)*rlog(1 - (v1 - v3)/v4)*Power(sign(v1),2))/2. - (Power(M_PI,2)*hvs((-v1 + v3)/v4)*rlog(Abs(v1))*Power(sign(v1),2))/2. - (Power(M_PI,2)*hvs((-v1 + v4)/v3)*rlog(Abs(v1))*Power(sign(v1),2))/2. + (Power(M_PI,2)*hvs((-v1 + v3)/v4)*rlog(Abs(v3))*Power(sign(v1),2))/2. + (Power(M_PI,2)*hvs((-v1 + v4)/v3)*rlog(Abs(v4))*Power(sign(v1),2))/2. + Power(M_PI,2)*hvs(-v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*rlog(Abs(v1))*sign(v3) + Power(M_PI,2)*hvs(-v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*rlog(Abs(v1))*sign(v3) - Power(M_PI,2)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-v4)*hvs(-1 + v4/v1)*rlog(Abs(v1))*sign(v3) - Power(M_PI,2)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-v4)*hvs(-1 + v4/v1)*rlog(Abs(v1))*sign(v3) - 2*Power(M_PI,2)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v4)*hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*hvs(-1 + v4/v1)*rlog(Abs(v1))*sign(v3) - 2*Power(M_PI,2)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v4)*hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*hvs(-1 + v4/v1)*rlog(Abs(v1))*sign(v3) - Power(M_PI,2)*hvs(-v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*rlog(Abs(v4))*sign(v3) - Power(M_PI,2)*hvs(-v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*rlog(Abs(v4))*sign(v3) + Power(M_PI,2)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-v4)*hvs(-1 + v4/v1)*rlog(Abs(v4))*sign(v3) + Power(M_PI,2)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-v4)*hvs(-1 + v4/v1)*rlog(Abs(v4))*sign(v3) + 2*Power(M_PI,2)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v4)*hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*hvs(-1 + v4/v1)*rlog(Abs(v4))*sign(v3) + 2*Power(M_PI,2)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v4)*hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*hvs(-1 + v4/v1)*rlog(Abs(v4))*sign(v3) + (Power(M_PI,2)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*rlog(Abs(v1))*Power(sign(v3),2))/2. + (Power(M_PI,2)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*rlog(Abs(v1))*Power(sign(v3),2))/2. - (Power(M_PI,2)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*rlog(Abs(v4))*Power(sign(v3),2))/2. - (Power(M_PI,2)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*rlog(Abs(v4))*Power(sign(v3),2))/2. + Power(M_PI,2)*hvs(-v1)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*rlog(Abs(v1))*sign(v4) - Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*rlog(Abs(v1))*sign(v4) + Power(M_PI,2)*hvs(-v1)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*rlog(Abs(v1))*sign(v4) - Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*rlog(Abs(v1))*sign(v4) - 2*Power(M_PI,2)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4)*rlog(Abs(v1))*sign(v4) - 2*Power(M_PI,2)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4)*rlog(Abs(v1))*sign(v4) - Power(M_PI,2)*hvs(-v1)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*rlog(Abs(v3))*sign(v4) + Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*rlog(Abs(v3))*sign(v4) - Power(M_PI,2)*hvs(-v1)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*rlog(Abs(v3))*sign(v4) + Power(M_PI,2)*hvs(-v3)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*rlog(Abs(v3))*sign(v4) + 2*Power(M_PI,2)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4)*rlog(Abs(v3))*sign(v4) + 2*Power(M_PI,2)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4)*rlog(Abs(v3))*sign(v4) + (Power(M_PI,2)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*rlog(Abs(v1))*Power(sign(v4),2))/2. + (Power(M_PI,2)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*rlog(Abs(v1))*Power(sign(v4),2))/2. - (Power(M_PI,2)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*rlog(Abs(v3))*Power(sign(v4),2))/2. - (Power(M_PI,2)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*rlog(Abs(v3))*Power(sign(v4),2))/2. ;
    }else{
         result23 =  (Power(M_PI,3)*hvs(-v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4)))/3. + (Power(M_PI,3)*hvs(-v1)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4)))/6. - (Power(M_PI,3)*Power(hvs(-v1),3)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4)))/6. - (Power(M_PI,3)*hvs(-v3)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4)))/6. + (Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4)))/2. - (Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4)))/2. + (Power(M_PI,3)*Power(hvs(-v3),3)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4)))/6. + (Power(M_PI,3)*hvs(-v1)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4)))/6. - (Power(M_PI,3)*Power(hvs(-v1),3)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4)))/6. - (Power(M_PI,3)*hvs(-v3)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4)))/6. + (Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-v3)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4)))/2. - (Power(M_PI,3)*hvs(-v1)*Power(hvs(-v3),2)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4)))/2. + (Power(M_PI,3)*Power(hvs(-v3),3)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4)))/6. - (Power(M_PI,3)*hvs(-v1)*hvs((-v1 + v3)/v4))/6. + (Power(M_PI,3)*hvs(-v3)*hvs((-v1 + v3)/v4))/6. - Power(M_PI,3)*hvs(-v1)*hvs(v3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v4) - Power(M_PI,3)*hvs(-v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-(v3*v4)) + 2*Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(-(v3*v4)),2) - (4*Power(M_PI,3)*Power(hvs(-v1),3)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(-(v3*v4)),3))/3. - (Power(M_PI,3)*hvs(-v1)*hvs((-v1 + v4)/v3))/6. + (Power(M_PI,3)*hvs(-v4)*hvs((-v1 + v4)/v3))/6. - (Power(M_PI,3)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4))/3. + Power(M_PI,3)*Power(hvs(-v1),2)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 2*Power(M_PI,3)*hvs(-v1)*hvs(v1)*hvs(-v3)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) + Power(M_PI,3)*hvs(v1)*Power(hvs(-v3),2)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - (Power(M_PI,3)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4))/3. + Power(M_PI,3)*Power(hvs(-v1),2)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - 2*Power(M_PI,3)*hvs(-v1)*hvs(v1)*hvs(-v3)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) + Power(M_PI,3)*hvs(v1)*Power(hvs(-v3),2)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4) - (Power(M_PI,3)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v3 - v4)*hvs((-v1 + v3)/v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4))/3. - (Power(M_PI,3)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v3 - v4)*hvs((-v1 + v3)/v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4))/3. - (Power(M_PI,3)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v4)*hvs(-v1 + v4)*hvs((-v1 + v4)/v3)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4))/3. - (Power(M_PI,3)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v4)*hvs(-v1 + v4)*hvs((-v1 + v4)/v3)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4))/3. - 2*Power(M_PI,3)*hvs(-v1)*Power(hvs(v1),2)*Power(hvs(v3),2)*Power(hvs(-v1 + v3),2)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(v3 - v4),2)*Power(hvs(v4),2)*Power(hvs(-v1 + v4),2)*Power(hvs(-v1 + v3 + v4),2) + 2*Power(M_PI,3)*Power(hvs(v1),2)*hvs(-v3)*Power(hvs(v3),2)*Power(hvs(-v1 + v3),2)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(v3 - v4),2)*Power(hvs(v4),2)*Power(hvs(-v1 + v4),2)*Power(hvs(-v1 + v3 + v4),2) - 2*Power(M_PI,3)*hvs(-v1)*Power(hvs(v1),2)*Power(hvs(v3),2)*Power(hvs(-v1 + v3),2)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(v3 - v4),2)*Power(hvs(v4),2)*Power(hvs(-v1 + v4),2)*Power(hvs(-v1 + v3 + v4),2) + 2*Power(M_PI,3)*Power(hvs(v1),2)*hvs(-v3)*Power(hvs(v3),2)*Power(hvs(-v1 + v3),2)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(v3 - v4),2)*Power(hvs(v4),2)*Power(hvs(-v1 + v4),2)*Power(hvs(-v1 + v3 + v4),2) + 2*Power(M_PI,3)*hvs(-v1)*Power(hvs(v1),2)*Power(hvs(v3),2)*Power(hvs(-v1 + v3),2)*Power(hvs(v3 - v4),2)*hvs((-v1 + v3)/v4)*Power(hvs(v4),2)*Power(hvs(-v1 + v4),2)*Power(hvs(-v1 + v3 + v4),2) - 2*Power(M_PI,3)*Power(hvs(v1),2)*hvs(-v3)*Power(hvs(v3),2)*Power(hvs(-v1 + v3),2)*Power(hvs(v3 - v4),2)*hvs((-v1 + v3)/v4)*Power(hvs(v4),2)*Power(hvs(-v1 + v4),2)*Power(hvs(-v1 + v3 + v4),2) + 2*Power(M_PI,3)*hvs(-v1)*Power(hvs(v1),2)*Power(hvs(v3),2)*Power(hvs(-v1 + v3),2)*Power(hvs(v4),2)*Power(hvs(-v1 + v4),2)*hvs((-v1 + v4)/v3)*Power(hvs(-v3 + v4),2)*Power(hvs(-v1 + v3 + v4),2) - 2*Power(M_PI,3)*Power(hvs(v1),2)*Power(hvs(v3),2)*Power(hvs(-v1 + v3),2)*hvs(-v4)*Power(hvs(v4),2)*Power(hvs(-v1 + v4),2)*hvs((-v1 + v4)/v3)*Power(hvs(-v3 + v4),2)*Power(hvs(-v1 + v3 + v4),2) + (4*Power(M_PI,3)*Power(hvs(v1),3)*Power(hvs(v3),3)*Power(hvs(-v1 + v3),3)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(v3 - v4),3)*Power(hvs(v4),3)*Power(hvs(-v1 + v4),3)*Power(hvs(-v1 + v3 + v4),3))/3. + (4*Power(M_PI,3)*Power(hvs(v1),3)*Power(hvs(v3),3)*Power(hvs(-v1 + v3),3)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(v3 - v4),3)*Power(hvs(v4),3)*Power(hvs(-v1 + v4),3)*Power(hvs(-v1 + v3 + v4),3))/3. + (4*Power(M_PI,3)*Power(hvs(v1),3)*Power(hvs(v3),3)*Power(hvs(-v1 + v3),3)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(v3 - v4),3)*hvs((-v1 + v3)/v4)*Power(hvs(v4),3)*Power(hvs(-v1 + v4),3)*Power(hvs(-v1 + v3 + v4),3))/3. + (4*Power(M_PI,3)*Power(hvs(v1),3)*Power(hvs(v3),3)*Power(hvs(-v1 + v3),3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(v3 - v4),3)*hvs((-v1 + v3)/v4)*Power(hvs(v4),3)*Power(hvs(-v1 + v4),3)*Power(hvs(-v1 + v3 + v4),3))/3. + (4*Power(M_PI,3)*Power(hvs(v1),3)*Power(hvs(v3),3)*Power(hvs(-v1 + v3),3)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(v4),3)*Power(hvs(-v1 + v4),3)*hvs((-v1 + v4)/v3)*Power(hvs(-v3 + v4),3)*Power(hvs(-v1 + v3 + v4),3))/3. + (4*Power(M_PI,3)*Power(hvs(v1),3)*Power(hvs(v3),3)*Power(hvs(-v1 + v3),3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(v4),3)*Power(hvs(-v1 + v4),3)*hvs((-v1 + v4)/v3)*Power(hvs(-v3 + v4),3)*Power(hvs(-v1 + v3 + v4),3))/3. + (Power(M_PI,3)*hvs(-v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1))/6. - (Power(M_PI,3)*Power(hvs(-v1),3)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1))/6. + (Power(M_PI,3)*hvs(-v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1))/6. - (Power(M_PI,3)*Power(hvs(-v1),3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1))/6. - (Power(M_PI,3)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-v4)*hvs(-1 + v4/v1))/6. + (Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-v4)*hvs(-1 + v4/v1))/2. - (Power(M_PI,3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-v4)*hvs(-1 + v4/v1))/6. + (Power(M_PI,3)*Power(hvs(-v1),2)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-v4)*hvs(-1 + v4/v1))/2. - (Power(M_PI,3)*hvs(-v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(-v4),2)*hvs(-1 + v4/v1))/2. - (Power(M_PI,3)*hvs(-v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(-v4),2)*hvs(-1 + v4/v1))/2. + (Power(M_PI,3)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(-v4),3)*hvs(-1 + v4/v1))/6. + (Power(M_PI,3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(-v4),3)*hvs(-1 + v4/v1))/6. - (Power(M_PI,3)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v4)*hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*hvs(-1 + v4/v1))/3. + Power(M_PI,3)*Power(hvs(-v1),2)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v4)*hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*hvs(-1 + v4/v1) - (Power(M_PI,3)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v4)*hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*hvs(-1 + v4/v1))/3. + Power(M_PI,3)*Power(hvs(-v1),2)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v4)*hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*hvs(-1 + v4/v1) - 2*Power(M_PI,3)*hvs(-v1)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*hvs(-1 + v4/v1) - 2*Power(M_PI,3)*hvs(-v1)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*hvs(-1 + v4/v1) + Power(M_PI,3)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(-v4),2)*hvs(v4)*hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*hvs(-1 + v4/v1) + Power(M_PI,3)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(-v4),2)*hvs(v4)*hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*hvs(-1 + v4/v1) - 2*Power(M_PI,3)*hvs(-v1)*Power(hvs(v1),2)*Power(hvs(v3),2)*Power(hvs(-v1 + v3),2)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(v4),2)*Power(hvs(-v1 + v4),2)*Power(hvs(-v3 + v4),2)*Power(hvs(-v1 + v3 + v4),2)*hvs(-1 + v4/v1) - 2*Power(M_PI,3)*hvs(-v1)*Power(hvs(v1),2)*Power(hvs(v3),2)*Power(hvs(-v1 + v3),2)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(v4),2)*Power(hvs(-v1 + v4),2)*Power(hvs(-v3 + v4),2)*Power(hvs(-v1 + v3 + v4),2)*hvs(-1 + v4/v1) + 2*Power(M_PI,3)*Power(hvs(v1),2)*Power(hvs(v3),2)*Power(hvs(-v1 + v3),2)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-v4)*Power(hvs(v4),2)*Power(hvs(-v1 + v4),2)*Power(hvs(-v3 + v4),2)*Power(hvs(-v1 + v3 + v4),2)*hvs(-1 + v4/v1) + 2*Power(M_PI,3)*Power(hvs(v1),2)*Power(hvs(v3),2)*Power(hvs(-v1 + v3),2)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-v4)*Power(hvs(v4),2)*Power(hvs(-v1 + v4),2)*Power(hvs(-v3 + v4),2)*Power(hvs(-v1 + v3 + v4),2)*hvs(-1 + v4/v1) + (4*Power(M_PI,3)*Power(hvs(v1),3)*Power(hvs(v3),3)*Power(hvs(-v1 + v3),3)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(v4),3)*Power(hvs(-v1 + v4),3)*Power(hvs(-v3 + v4),3)*Power(hvs(-v1 + v3 + v4),3)*hvs(-1 + v4/v1))/3. + (4*Power(M_PI,3)*Power(hvs(v1),3)*Power(hvs(v3),3)*Power(hvs(-v1 + v3),3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(v4),3)*Power(hvs(-v1 + v4),3)*Power(hvs(-v3 + v4),3)*Power(hvs(-v1 + v3 + v4),3)*hvs(-1 + v4/v1))/3. - M_PI*hvs(-v1)*hvs((-v1 + v4)/v3)*rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) + M_PI*hvs(-v4)*hvs((-v1 + v4)/v3)*rLi(2,-(v3/(v1*(1 - v3/v1 - v4/v1)))) - M_PI*hvs(-v1)*hvs((-v1 + v3)/v4)*rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) + M_PI*hvs(-v3)*hvs((-v1 + v3)/v4)*rLi(2,-(v4/(v1*(1 - v3/v1 - v4/v1)))) + M_PI*hvs(-v1)*hvs((v1 - v4)/v3)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) - M_PI*hvs((v1 - v4)/v3)*hvs(-v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v3)) + M_PI*hvs(-v1)*hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) - M_PI*hvs(-v3)*hvs((v1 - v3)/v4)*rLi(2,-((v1*(1 - v3/v1 - v4/v1))/v4)) - M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v4)*hvs(-v1 + v4)*hvs((-v1 + v4)/v3)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*Power(rlog(1 - (v1 - v4)/v3),2) - M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v4)*hvs(-v1 + v4)*hvs((-v1 + v4)/v3)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*Power(rlog(1 - (v1 - v4)/v3),2) - M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v3 - v4)*hvs((-v1 + v3)/v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4)*Power(rlog(1 - (v1 - v3)/v4),2) - M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v3 - v4)*hvs((-v1 + v3)/v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4)*Power(rlog(1 - (v1 - v3)/v4),2) - (M_PI*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*Power(rlog(-((v1*(v1 - v3 - v4))/(v3*v4))),2))/2. + M_PI*hvs(-v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-(v3*v4))*Power(rlog(-((v1*(v1 - v3 - v4))/(v3*v4))),2) + M_PI*hvs(-v1)*hvs(v3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v4)*Power(rlog((v1*(v1 - v3 - v4))/(v3*v4)),2) - (M_PI*hvs(-v1)*hvs((-v1 + v4)/v3)*Power(rlog(-((v1*(1 - v3/v1 - v4/v1))/v3)),2))/2. + (M_PI*hvs(-v4)*hvs((-v1 + v4)/v3)*Power(rlog(-((v1*(1 - v3/v1 - v4/v1))/v3)),2))/2. - (M_PI*hvs(-v1)*hvs((-v1 + v3)/v4)*Power(rlog(-((v1*(1 - v3/v1 - v4/v1))/v4)),2))/2. + (M_PI*hvs(-v3)*hvs((-v1 + v3)/v4)*Power(rlog(-((v1*(1 - v3/v1 - v4/v1))/v4)),2))/2. - 2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*hvs((-v1 + v4)/v3)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*rlog(-((v1*(1 - v3/v1 - v4/v1))/v3))*rlog(Abs(v1)) - 2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs((-v1 + v3)/v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4)*rlog(-((v1*(1 - v3/v1 - v4/v1))/v4))*rlog(Abs(v1)) + (M_PI*hvs(-v1)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*Power(rlog(Abs(v1)),2))/2. - (M_PI*hvs(-v3)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*Power(rlog(Abs(v1)),2))/2. + (M_PI*hvs(-v1)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*Power(rlog(Abs(v1)),2))/2. - (M_PI*hvs(-v3)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*Power(rlog(Abs(v1)),2))/2. - M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4)*Power(rlog(Abs(v1)),2) - M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4)*Power(rlog(Abs(v1)),2) + (M_PI*hvs(-v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*Power(rlog(Abs(v1)),2))/2. + (M_PI*hvs(-v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*Power(rlog(Abs(v1)),2))/2. - (M_PI*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-v4)*hvs(-1 + v4/v1)*Power(rlog(Abs(v1)),2))/2. - (M_PI*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-v4)*hvs(-1 + v4/v1)*Power(rlog(Abs(v1)),2))/2. - M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v4)*hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*hvs(-1 + v4/v1)*Power(rlog(Abs(v1)),2) - M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v4)*hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*hvs(-1 + v4/v1)*Power(rlog(Abs(v1)),2) + 2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs((-v1 + v3)/v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4)*rlog(-((v1*(1 - v3/v1 - v4/v1))/v4))*rlog(Abs(v3)) - M_PI*hvs(-v1)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*rlog(Abs(v1))*rlog(Abs(v3)) + M_PI*hvs(-v3)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*rlog(Abs(v1))*rlog(Abs(v3)) - M_PI*hvs(-v1)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*rlog(Abs(v1))*rlog(Abs(v3)) + M_PI*hvs(-v3)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*rlog(Abs(v1))*rlog(Abs(v3)) + 2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4)*rlog(Abs(v1))*rlog(Abs(v3)) + 2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4)*rlog(Abs(v1))*rlog(Abs(v3)) + (M_PI*hvs(-v1)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*Power(rlog(Abs(v3)),2))/2. - (M_PI*hvs(-v3)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*Power(rlog(Abs(v3)),2))/2. + (M_PI*hvs(-v1)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*Power(rlog(Abs(v3)),2))/2. - (M_PI*hvs(-v3)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*Power(rlog(Abs(v3)),2))/2. - M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4)*Power(rlog(Abs(v3)),2) - M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4)*Power(rlog(Abs(v3)),2) + 2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*hvs((-v1 + v4)/v3)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*rlog(-((v1*(1 - v3/v1 - v4/v1))/v3))*rlog(Abs(v4)) - M_PI*hvs(-v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*rlog(Abs(v1))*rlog(Abs(v4)) - M_PI*hvs(-v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*rlog(Abs(v1))*rlog(Abs(v4)) + M_PI*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-v4)*hvs(-1 + v4/v1)*rlog(Abs(v1))*rlog(Abs(v4)) + M_PI*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-v4)*hvs(-1 + v4/v1)*rlog(Abs(v1))*rlog(Abs(v4)) + 2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v4)*hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*hvs(-1 + v4/v1)*rlog(Abs(v1))*rlog(Abs(v4)) + 2*M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v4)*hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*hvs(-1 + v4/v1)*rlog(Abs(v1))*rlog(Abs(v4)) + (M_PI*hvs(-v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*Power(rlog(Abs(v4)),2))/2. + (M_PI*hvs(-v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*Power(rlog(Abs(v4)),2))/2. - (M_PI*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-v4)*hvs(-1 + v4/v1)*Power(rlog(Abs(v4)),2))/2. - (M_PI*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-v4)*hvs(-1 + v4/v1)*Power(rlog(Abs(v4)),2))/2. - M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v4)*hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*hvs(-1 + v4/v1)*Power(rlog(Abs(v4)),2) - M_PI*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v4)*hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*hvs(-1 + v4/v1)*Power(rlog(Abs(v4)),2) + (Power(M_PI,3)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs((-v1 + v3)/v4)*sign(v1))/6. + (Power(M_PI,3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs((-v1 + v3)/v4)*sign(v1))/6. + (Power(M_PI,3)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs((-v1 + v4)/v3)*sign(v1))/6. + (Power(M_PI,3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs((-v1 + v4)/v3)*sign(v1))/6. - 2*Power(M_PI,3)*hvs(-v1)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs((-v1 + v3)/v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4)*sign(v1) + 2*Power(M_PI,3)*hvs(v1)*hvs(-v3)*hvs(v3)*hvs(-v1 + v3)*hvs(v3 - v4)*hvs((-v1 + v3)/v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4)*sign(v1) - 2*Power(M_PI,3)*hvs(-v1)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(v4)*hvs(-v1 + v4)*hvs((-v1 + v4)/v3)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*sign(v1) + 2*Power(M_PI,3)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-v4)*hvs(v4)*hvs(-v1 + v4)*hvs((-v1 + v4)/v3)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*sign(v1) - 2*Power(M_PI,3)*Power(hvs(v1),2)*Power(hvs(v3),2)*Power(hvs(-v1 + v3),2)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(v3 - v4),2)*hvs((-v1 + v3)/v4)*Power(hvs(v4),2)*Power(hvs(-v1 + v4),2)*Power(hvs(-v1 + v3 + v4),2)*sign(v1) - 2*Power(M_PI,3)*Power(hvs(v1),2)*Power(hvs(v3),2)*Power(hvs(-v1 + v3),2)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(v3 - v4),2)*hvs((-v1 + v3)/v4)*Power(hvs(v4),2)*Power(hvs(-v1 + v4),2)*Power(hvs(-v1 + v3 + v4),2)*sign(v1) - 2*Power(M_PI,3)*Power(hvs(v1),2)*Power(hvs(v3),2)*Power(hvs(-v1 + v3),2)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(v4),2)*Power(hvs(-v1 + v4),2)*hvs((-v1 + v4)/v3)*Power(hvs(-v3 + v4),2)*Power(hvs(-v1 + v3 + v4),2)*sign(v1) - 2*Power(M_PI,3)*Power(hvs(v1),2)*Power(hvs(v3),2)*Power(hvs(-v1 + v3),2)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(v4),2)*Power(hvs(-v1 + v4),2)*hvs((-v1 + v4)/v3)*Power(hvs(-v3 + v4),2)*Power(hvs(-v1 + v3 + v4),2)*sign(v1) + (M_PI*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs((-v1 + v4)/v3)*Power(rlog(1 - (v1 - v4)/v3),2)*sign(v1))/2. + (M_PI*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs((-v1 + v4)/v3)*Power(rlog(1 - (v1 - v4)/v3),2)*sign(v1))/2. + (M_PI*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs((-v1 + v3)/v4)*Power(rlog(1 - (v1 - v3)/v4),2)*sign(v1))/2. + (M_PI*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs((-v1 + v3)/v4)*Power(rlog(1 - (v1 - v3)/v4),2)*sign(v1))/2. + M_PI*hvs((-v1 + v4)/v3)*rlog(-((v1*(1 - v3/v1 - v4/v1))/v3))*rlog(Abs(v1))*sign(v1) + M_PI*hvs((-v1 + v3)/v4)*rlog(-((v1*(1 - v3/v1 - v4/v1))/v4))*rlog(Abs(v1))*sign(v1) - M_PI*hvs((-v1 + v3)/v4)*rlog(-((v1*(1 - v3/v1 - v4/v1))/v4))*rlog(Abs(v3))*sign(v1) - M_PI*hvs((-v1 + v4)/v3)*rlog(-((v1*(1 - v3/v1 - v4/v1))/v3))*rlog(Abs(v4))*sign(v1) + (Power(M_PI,3)*hvs(-v1)*hvs((-v1 + v3)/v4)*Power(sign(v1),2))/2. - (Power(M_PI,3)*hvs(-v3)*hvs((-v1 + v3)/v4)*Power(sign(v1),2))/2. + (Power(M_PI,3)*hvs(-v1)*hvs((-v1 + v4)/v3)*Power(sign(v1),2))/2. - (Power(M_PI,3)*hvs(-v4)*hvs((-v1 + v4)/v3)*Power(sign(v1),2))/2. + Power(M_PI,3)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v3 - v4)*hvs((-v1 + v3)/v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4)*Power(sign(v1),2) + Power(M_PI,3)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v3 - v4)*hvs((-v1 + v3)/v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4)*Power(sign(v1),2) + Power(M_PI,3)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v4)*hvs(-v1 + v4)*hvs((-v1 + v4)/v3)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*Power(sign(v1),2) + Power(M_PI,3)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v4)*hvs(-v1 + v4)*hvs((-v1 + v4)/v3)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*Power(sign(v1),2) - (Power(M_PI,3)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs((-v1 + v3)/v4)*Power(sign(v1),3))/6. - (Power(M_PI,3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs((-v1 + v3)/v4)*Power(sign(v1),3))/6. - (Power(M_PI,3)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs((-v1 + v4)/v3)*Power(sign(v1),3))/6. - (Power(M_PI,3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs((-v1 + v4)/v3)*Power(sign(v1),3))/6. + (Power(M_PI,3)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*sign(v3))/6. - (Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*sign(v3))/2. + (Power(M_PI,3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*sign(v3))/6. - (Power(M_PI,3)*Power(hvs(-v1),2)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*sign(v3))/2. + Power(M_PI,3)*hvs(-v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-v4)*hvs(-1 + v4/v1)*sign(v3) + Power(M_PI,3)*hvs(-v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-v4)*hvs(-1 + v4/v1)*sign(v3) - (Power(M_PI,3)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(-v4),2)*hvs(-1 + v4/v1)*sign(v3))/2. - (Power(M_PI,3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(-v4),2)*hvs(-1 + v4/v1)*sign(v3))/2. + 2*Power(M_PI,3)*hvs(-v1)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v4)*hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*hvs(-1 + v4/v1)*sign(v3) + 2*Power(M_PI,3)*hvs(-v1)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v4)*hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*hvs(-1 + v4/v1)*sign(v3) - 2*Power(M_PI,3)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*hvs(-1 + v4/v1)*sign(v3) - 2*Power(M_PI,3)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*hvs(-1 + v4/v1)*sign(v3) - 2*Power(M_PI,3)*Power(hvs(v1),2)*Power(hvs(v3),2)*Power(hvs(-v1 + v3),2)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(v4),2)*Power(hvs(-v1 + v4),2)*Power(hvs(-v3 + v4),2)*Power(hvs(-v1 + v3 + v4),2)*hvs(-1 + v4/v1)*sign(v3) - 2*Power(M_PI,3)*Power(hvs(v1),2)*Power(hvs(v3),2)*Power(hvs(-v1 + v3),2)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(v4),2)*Power(hvs(-v1 + v4),2)*Power(hvs(-v3 + v4),2)*Power(hvs(-v1 + v3 + v4),2)*hvs(-1 + v4/v1)*sign(v3) + (M_PI*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*Power(rlog(Abs(v1)),2)*sign(v3))/2. + (M_PI*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*Power(rlog(Abs(v1)),2)*sign(v3))/2. - M_PI*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*rlog(Abs(v1))*rlog(Abs(v4))*sign(v3) - M_PI*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*rlog(Abs(v1))*rlog(Abs(v4))*sign(v3) + (M_PI*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*Power(rlog(Abs(v4)),2)*sign(v3))/2. + (M_PI*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*Power(rlog(Abs(v4)),2)*sign(v3))/2. - (Power(M_PI,3)*hvs(-v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*Power(sign(v3),2))/2. - (Power(M_PI,3)*hvs(-v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*Power(sign(v3),2))/2. + (Power(M_PI,3)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-v4)*hvs(-1 + v4/v1)*Power(sign(v3),2))/2. + (Power(M_PI,3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-v4)*hvs(-1 + v4/v1)*Power(sign(v3),2))/2. + Power(M_PI,3)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v4)*hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*hvs(-1 + v4/v1)*Power(sign(v3),2) + Power(M_PI,3)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v4)*hvs(-v1 + v4)*hvs(-v3 + v4)*hvs(-v1 + v3 + v4)*hvs(-1 + v4/v1)*Power(sign(v3),2) - (Power(M_PI,3)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*Power(sign(v3),3))/6. - (Power(M_PI,3)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(-1 + v4/v1)*Power(sign(v3),3))/6. + (Power(M_PI,3)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*sign(v4))/6. - (Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*sign(v4))/2. + Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*sign(v4) - (Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*sign(v4))/2. + (Power(M_PI,3)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*sign(v4))/6. - (Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*sign(v4))/2. + Power(M_PI,3)*hvs(-v1)*hvs(-v3)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*sign(v4) - (Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*sign(v4))/2. + 2*Power(M_PI,3)*hvs(-v1)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4)*sign(v4) - 2*Power(M_PI,3)*hvs(v1)*hvs(-v3)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4)*sign(v4) + 2*Power(M_PI,3)*hvs(-v1)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4)*sign(v4) - 2*Power(M_PI,3)*hvs(v1)*hvs(-v3)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4)*sign(v4) - 2*Power(M_PI,3)*Power(hvs(v1),2)*Power(hvs(v3),2)*Power(hvs(-v1 + v3),2)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(v3 - v4),2)*Power(hvs(v4),2)*Power(hvs(-v1 + v4),2)*Power(hvs(-v1 + v3 + v4),2)*sign(v4) - 2*Power(M_PI,3)*Power(hvs(v1),2)*Power(hvs(v3),2)*Power(hvs(-v1 + v3),2)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*Power(hvs(v3 - v4),2)*Power(hvs(v4),2)*Power(hvs(-v1 + v4),2)*Power(hvs(-v1 + v3 + v4),2)*sign(v4) + (M_PI*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*Power(rlog(Abs(v1)),2)*sign(v4))/2. + (M_PI*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*Power(rlog(Abs(v1)),2)*sign(v4))/2. - M_PI*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*rlog(Abs(v1))*rlog(Abs(v3))*sign(v4) - M_PI*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*rlog(Abs(v1))*rlog(Abs(v3))*sign(v4) + (M_PI*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*Power(rlog(Abs(v3)),2)*sign(v4))/2. + (M_PI*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*Power(rlog(Abs(v3)),2)*sign(v4))/2. - (Power(M_PI,3)*hvs(-v1)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*Power(sign(v4),2))/2. + (Power(M_PI,3)*hvs(-v3)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*Power(sign(v4),2))/2. - (Power(M_PI,3)*hvs(-v1)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*Power(sign(v4),2))/2. + (Power(M_PI,3)*hvs(-v3)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*Power(sign(v4),2))/2. + Power(M_PI,3)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4)*Power(sign(v4),2) + Power(M_PI,3)*hvs(v1)*hvs(v3)*hvs(-v1 + v3)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*hvs(v3 - v4)*hvs(v4)*hvs(-v1 + v4)*hvs(-v1 + v3 + v4)*Power(sign(v4),2) - (Power(M_PI,3)*hvs(-1 + v3/v1)*hvs(-1 - (v1*(v1 - v3 - v4))/(v3*v4))*Power(sign(v4),3))/6. - (Power(M_PI,3)*hvs(-1 + v3/v1)*hvs(1 + (v1*(v1 - v3 - v4))/(v3*v4))*Power(sign(v4),3))/6. ;
    }
 return result23;
}  


==> anc/evaluate_pentagon/src/functions/lowerf24.cpp <==

#include "../header.h"  
double FAw3pt5Re(double v1,double v2,double v3,double v4, double v5);
double FAw3pt5Im(double v1,double v2,double v3,double v4, double v5);

double lowerweight24 (int imag, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;  
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double v1=-v1f; double v2=-v2f; double v3=-v3f; double v4=-v4f; double v5=-v5f;
   double zeta3=1.2020569031595942;

   double result24;
    if(imag==0){
         result24 =  3*zeta3 - hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*rLi(3,v2/v4) - hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*rLi(3,v2/v4) - rLi(3,v4/v2) + hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*rLi(3,v4/v2) - hvs(1 - v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*rLi(3,v4/v2) + hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*rLi(3,v4/v2) - hvs(1 - v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*rLi(3,v4/v2) - hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs((v2 - v5)/v4)*rLi(3,1 - (v2 - v5)/v4) - hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) - hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs((v2 - v4)/v5)*rLi(3,1 - (v2 - v4)/v5) - hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs((-v2 + v5)/v4)*rLi(3,-(v4/(v2 - v4 - v5))) - hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs((-v2 + v5)/v4)*rLi(3,-(v4/(v2 - v4 - v5))) - hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*rLi(3,v2/v5) - hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*rLi(3,v2/v5) + hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) - hvs(-v2)*hvs(v4)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v5)*rLi(3,-((v2*(v2 - v4 - v5))/(v4*v5))) - rLi(3,v5/v2) + hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*rLi(3,v5/v2) + hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*rLi(3,v5/v2) - hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(1 - v5/v2)*rLi(3,v5/v2) - hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(1 - v5/v2)*rLi(3,v5/v2) - hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs((-v2 + v4)/v5)*rLi(3,-(v5/(v2 - v4 - v5))) - hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs((-v2 + v4)/v5)*rLi(3,-(v5/(v2 - v4 - v5))) + hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) + hvs(-v2)*hvs(v4)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v5)*rLi(3,-((v4*v5)/(v2*(v2 - v4 - v5)))) - rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) + hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v4)) - rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*rLi(3,-((v2*(1 - v4/v2 - v5/v2))/v5)) + (Power(M_PI,2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs((-v2 + v5)/v4)*rlog(1 - (v2 - v5)/v4))/6. + (Power(M_PI,2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs((-v2 + v5)/v4)*rlog(1 - (v2 - v5)/v4))/6. - 2*Power(M_PI,2)*Power(hvs(v2),2)*Power(hvs(v4),2)*Power(hvs(-v2 + v4),2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(v5),2)*Power(hvs(-v2 + v5),2)*hvs((-v2 + v5)/v4)*Power(hvs(-v4 + v5),2)*Power(hvs(-v2 + v4 + v5),2)*rlog(1 - (v2 - v5)/v4) - 2*Power(M_PI,2)*Power(hvs(v2),2)*Power(hvs(v4),2)*Power(hvs(-v2 + v4),2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(v5),2)*Power(hvs(-v2 + v5),2)*hvs((-v2 + v5)/v4)*Power(hvs(-v4 + v5),2)*Power(hvs(-v2 + v4 + v5),2)*rlog(1 - (v2 - v5)/v4) + (hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs((-v2 + v5)/v4)*Power(rlog(1 - (v2 - v5)/v4),3))/6. + (hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs((-v2 + v5)/v4)*Power(rlog(1 - (v2 - v5)/v4),3))/6. + (Power(M_PI,2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs((-v2 + v4)/v5)*rlog(1 - (v2 - v4)/v5))/6. + (Power(M_PI,2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs((-v2 + v4)/v5)*rlog(1 - (v2 - v4)/v5))/6. - 2*Power(M_PI,2)*Power(hvs(v2),2)*Power(hvs(v4),2)*Power(hvs(-v2 + v4),2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(v4 - v5),2)*hvs((-v2 + v4)/v5)*Power(hvs(v5),2)*Power(hvs(-v2 + v5),2)*Power(hvs(-v2 + v4 + v5),2)*rlog(1 - (v2 - v4)/v5) - 2*Power(M_PI,2)*Power(hvs(v2),2)*Power(hvs(v4),2)*Power(hvs(-v2 + v4),2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(v4 - v5),2)*hvs((-v2 + v4)/v5)*Power(hvs(v5),2)*Power(hvs(-v2 + v5),2)*Power(hvs(-v2 + v4 + v5),2)*rlog(1 - (v2 - v4)/v5) + (hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs((-v2 + v4)/v5)*Power(rlog(1 - (v2 - v4)/v5),3))/6. + (hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs((-v2 + v4)/v5)*Power(rlog(1 - (v2 - v4)/v5),3))/6. + (Power(M_PI,2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*rlog(-((v2*(v2 - v4 - v5))/(v4*v5))))/3. - 2*Power(M_PI,2)*hvs(-v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-(v4*v5))*rlog(-((v2*(v2 - v4 - v5))/(v4*v5))) + 2*Power(M_PI,2)*Power(hvs(-v2),2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(-(v4*v5)),2)*rlog(-((v2*(v2 - v4 - v5))/(v4*v5))) - (hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*Power(rlog(-((v2*(v2 - v4 - v5))/(v4*v5))),3))/6. + (11*Power(M_PI,2)*hvs(-v2)*hvs(v4)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v5)*rlog((v2*(v2 - v4 - v5))/(v4*v5)))/6. - (hvs(-v2)*hvs(v4)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v5)*Power(rlog((v2*(v2 - v4 - v5))/(v4*v5)),3))/6. - 2*Power(M_PI,2)*hvs(-v2)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*hvs((-v2 + v5)/v4)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*rlog(-((v2*(1 - v4/v2 - v5/v2))/v4)) + 2*Power(M_PI,2)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-v5)*hvs(v5)*hvs(-v2 + v5)*hvs((-v2 + v5)/v4)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*rlog(-((v2*(1 - v4/v2 - v5/v2))/v4)) - 2*Power(M_PI,2)*hvs(-v2)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs((-v2 + v4)/v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5)*rlog(-((v2*(1 - v4/v2 - v5/v2))/v5)) + 2*Power(M_PI,2)*hvs(v2)*hvs(-v4)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs((-v2 + v4)/v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5)*rlog(-((v2*(1 - v4/v2 - v5/v2))/v5)) - (Power(M_PI,2)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*rlog(Abs(v2)))/6. + (Power(M_PI,2)*Power(hvs(-v2),2)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*rlog(Abs(v2)))/2. - Power(M_PI,2)*hvs(-v2)*hvs(-v4)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*rlog(Abs(v2)) + (Power(M_PI,2)*Power(hvs(-v4),2)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*rlog(Abs(v2)))/2. - (Power(M_PI,2)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*rlog(Abs(v2)))/6. + (Power(M_PI,2)*Power(hvs(-v2),2)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*rlog(Abs(v2)))/2. - Power(M_PI,2)*hvs(-v2)*hvs(-v4)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*rlog(Abs(v2)) + (Power(M_PI,2)*Power(hvs(-v4),2)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*rlog(Abs(v2)))/2. + (Power(M_PI,2)*hvs((-v2 + v4)/v5)*rlog(Abs(v2)))/6. + (Power(M_PI,2)*hvs((-v2 + v5)/v4)*rlog(Abs(v2)))/6. - 2*Power(M_PI,2)*hvs(-v2)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5)*rlog(Abs(v2)) + 2*Power(M_PI,2)*hvs(v2)*hvs(-v4)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5)*rlog(Abs(v2)) - 2*Power(M_PI,2)*hvs(-v2)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5)*rlog(Abs(v2)) + 2*Power(M_PI,2)*hvs(v2)*hvs(-v4)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5)*rlog(Abs(v2)) + 2*Power(M_PI,2)*Power(hvs(v2),2)*Power(hvs(v4),2)*Power(hvs(-v2 + v4),2)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(v4 - v5),2)*Power(hvs(v5),2)*Power(hvs(-v2 + v5),2)*Power(hvs(-v2 + v4 + v5),2)*rlog(Abs(v2)) + 2*Power(M_PI,2)*Power(hvs(v2),2)*Power(hvs(v4),2)*Power(hvs(-v2 + v4),2)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(v4 - v5),2)*Power(hvs(v5),2)*Power(hvs(-v2 + v5),2)*Power(hvs(-v2 + v4 + v5),2)*rlog(Abs(v2)) - 2*Power(M_PI,2)*Power(hvs(v2),2)*Power(hvs(v4),2)*Power(hvs(-v2 + v4),2)*Power(hvs(v4 - v5),2)*hvs((-v2 + v4)/v5)*Power(hvs(v5),2)*Power(hvs(-v2 + v5),2)*Power(hvs(-v2 + v4 + v5),2)*rlog(Abs(v2)) - 2*Power(M_PI,2)*Power(hvs(v2),2)*Power(hvs(v4),2)*Power(hvs(-v2 + v4),2)*Power(hvs(v5),2)*Power(hvs(-v2 + v5),2)*hvs((-v2 + v5)/v4)*Power(hvs(-v4 + v5),2)*Power(hvs(-v2 + v4 + v5),2)*rlog(Abs(v2)) - (Power(M_PI,2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*rlog(Abs(v2)))/6. + (Power(M_PI,2)*Power(hvs(-v2),2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*rlog(Abs(v2)))/2. - (Power(M_PI,2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*rlog(Abs(v2)))/6. + (Power(M_PI,2)*Power(hvs(-v2),2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*rlog(Abs(v2)))/2. - Power(M_PI,2)*hvs(-v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-v5)*hvs(-1 + v5/v2)*rlog(Abs(v2)) - Power(M_PI,2)*hvs(-v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-v5)*hvs(-1 + v5/v2)*rlog(Abs(v2)) + (Power(M_PI,2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(-v5),2)*hvs(-1 + v5/v2)*rlog(Abs(v2)))/2. + (Power(M_PI,2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(-v5),2)*hvs(-1 + v5/v2)*rlog(Abs(v2)))/2. - 2*Power(M_PI,2)*hvs(-v2)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v5)*hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*hvs(-1 + v5/v2)*rlog(Abs(v2)) - 2*Power(M_PI,2)*hvs(-v2)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v5)*hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*hvs(-1 + v5/v2)*rlog(Abs(v2)) + 2*Power(M_PI,2)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*hvs(-1 + v5/v2)*rlog(Abs(v2)) + 2*Power(M_PI,2)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*hvs(-1 + v5/v2)*rlog(Abs(v2)) + 2*Power(M_PI,2)*Power(hvs(v2),2)*Power(hvs(v4),2)*Power(hvs(-v2 + v4),2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(v5),2)*Power(hvs(-v2 + v5),2)*Power(hvs(-v4 + v5),2)*Power(hvs(-v2 + v4 + v5),2)*hvs(-1 + v5/v2)*rlog(Abs(v2)) + 2*Power(M_PI,2)*Power(hvs(v2),2)*Power(hvs(v4),2)*Power(hvs(-v2 + v4),2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(v5),2)*Power(hvs(-v2 + v5),2)*Power(hvs(-v4 + v5),2)*Power(hvs(-v2 + v4 + v5),2)*hvs(-1 + v5/v2)*rlog(Abs(v2)) + hvs((-v2 + v5)/v4)*rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2))))*rlog(Abs(v2)) + hvs((-v2 + v4)/v5)*rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2))))*rlog(Abs(v2)) - hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4))*rlog(Abs(v2)) - hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5))*rlog(Abs(v2)) + (hvs((-v2 + v5)/v4)*Power(rlog(-((v2*(1 - v4/v2 - v5/v2))/v4)),2)*rlog(Abs(v2)))/2. + (hvs((-v2 + v4)/v5)*Power(rlog(-((v2*(1 - v4/v2 - v5/v2))/v5)),2)*rlog(Abs(v2)))/2. - (hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*Power(rlog(Abs(v2)),3))/6. - (hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*Power(rlog(Abs(v2)),3))/6. - (hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*Power(rlog(Abs(v2)),3))/6. - (hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*Power(rlog(Abs(v2)),3))/6. + (Power(M_PI,2)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*rlog(Abs(v4)))/6. - (Power(M_PI,2)*Power(hvs(-v2),2)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*rlog(Abs(v4)))/2. + Power(M_PI,2)*hvs(-v2)*hvs(-v4)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*rlog(Abs(v4)) - (Power(M_PI,2)*Power(hvs(-v4),2)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*rlog(Abs(v4)))/2. + (Power(M_PI,2)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*rlog(Abs(v4)))/6. - (Power(M_PI,2)*Power(hvs(-v2),2)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*rlog(Abs(v4)))/2. + Power(M_PI,2)*hvs(-v2)*hvs(-v4)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*rlog(Abs(v4)) - (Power(M_PI,2)*Power(hvs(-v4),2)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*rlog(Abs(v4)))/2. - (Power(M_PI,2)*hvs((-v2 + v4)/v5)*rlog(Abs(v4)))/6. + 2*Power(M_PI,2)*hvs(-v2)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5)*rlog(Abs(v4)) - 2*Power(M_PI,2)*hvs(v2)*hvs(-v4)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5)*rlog(Abs(v4)) + 2*Power(M_PI,2)*hvs(-v2)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5)*rlog(Abs(v4)) - 2*Power(M_PI,2)*hvs(v2)*hvs(-v4)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5)*rlog(Abs(v4)) - 2*Power(M_PI,2)*Power(hvs(v2),2)*Power(hvs(v4),2)*Power(hvs(-v2 + v4),2)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(v4 - v5),2)*Power(hvs(v5),2)*Power(hvs(-v2 + v5),2)*Power(hvs(-v2 + v4 + v5),2)*rlog(Abs(v4)) - 2*Power(M_PI,2)*Power(hvs(v2),2)*Power(hvs(v4),2)*Power(hvs(-v2 + v4),2)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(v4 - v5),2)*Power(hvs(v5),2)*Power(hvs(-v2 + v5),2)*Power(hvs(-v2 + v4 + v5),2)*rlog(Abs(v4)) + 2*Power(M_PI,2)*Power(hvs(v2),2)*Power(hvs(v4),2)*Power(hvs(-v2 + v4),2)*Power(hvs(v4 - v5),2)*hvs((-v2 + v4)/v5)*Power(hvs(v5),2)*Power(hvs(-v2 + v5),2)*Power(hvs(-v2 + v4 + v5),2)*rlog(Abs(v4)) - hvs((-v2 + v4)/v5)*rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2))))*rlog(Abs(v4)) + hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5))*rlog(Abs(v4)) - (hvs((-v2 + v4)/v5)*Power(rlog(-((v2*(1 - v4/v2 - v5/v2))/v5)),2)*rlog(Abs(v4)))/2. + (hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/2. + (hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*Power(rlog(Abs(v2)),2)*rlog(Abs(v4)))/2. - (hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. - (hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*rlog(Abs(v2))*Power(rlog(Abs(v4)),2))/2. + (hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*Power(rlog(Abs(v4)),3))/6. + (hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*Power(rlog(Abs(v4)),3))/6. - (Power(M_PI,2)*hvs((-v2 + v5)/v4)*rlog(Abs(v5)))/6. + 2*Power(M_PI,2)*Power(hvs(v2),2)*Power(hvs(v4),2)*Power(hvs(-v2 + v4),2)*Power(hvs(v5),2)*Power(hvs(-v2 + v5),2)*hvs((-v2 + v5)/v4)*Power(hvs(-v4 + v5),2)*Power(hvs(-v2 + v4 + v5),2)*rlog(Abs(v5)) + (Power(M_PI,2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*rlog(Abs(v5)))/6. - (Power(M_PI,2)*Power(hvs(-v2),2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*rlog(Abs(v5)))/2. + (Power(M_PI,2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*rlog(Abs(v5)))/6. - (Power(M_PI,2)*Power(hvs(-v2),2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*rlog(Abs(v5)))/2. + Power(M_PI,2)*hvs(-v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-v5)*hvs(-1 + v5/v2)*rlog(Abs(v5)) + Power(M_PI,2)*hvs(-v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-v5)*hvs(-1 + v5/v2)*rlog(Abs(v5)) - (Power(M_PI,2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(-v5),2)*hvs(-1 + v5/v2)*rlog(Abs(v5)))/2. - (Power(M_PI,2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(-v5),2)*hvs(-1 + v5/v2)*rlog(Abs(v5)))/2. + 2*Power(M_PI,2)*hvs(-v2)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v5)*hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*hvs(-1 + v5/v2)*rlog(Abs(v5)) + 2*Power(M_PI,2)*hvs(-v2)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v5)*hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*hvs(-1 + v5/v2)*rlog(Abs(v5)) - 2*Power(M_PI,2)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*hvs(-1 + v5/v2)*rlog(Abs(v5)) - 2*Power(M_PI,2)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*hvs(-1 + v5/v2)*rlog(Abs(v5)) - 2*Power(M_PI,2)*Power(hvs(v2),2)*Power(hvs(v4),2)*Power(hvs(-v2 + v4),2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(v5),2)*Power(hvs(-v2 + v5),2)*Power(hvs(-v4 + v5),2)*Power(hvs(-v2 + v4 + v5),2)*hvs(-1 + v5/v2)*rlog(Abs(v5)) - 2*Power(M_PI,2)*Power(hvs(v2),2)*Power(hvs(v4),2)*Power(hvs(-v2 + v4),2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(v5),2)*Power(hvs(-v2 + v5),2)*Power(hvs(-v4 + v5),2)*Power(hvs(-v2 + v4 + v5),2)*hvs(-1 + v5/v2)*rlog(Abs(v5)) - hvs((-v2 + v5)/v4)*rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2))))*rlog(Abs(v5)) + hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4))*rlog(Abs(v5)) - (hvs((-v2 + v5)/v4)*Power(rlog(-((v2*(1 - v4/v2 - v5/v2))/v4)),2)*rlog(Abs(v5)))/2. + (hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. + (hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*Power(rlog(Abs(v2)),2)*rlog(Abs(v5)))/2. - (hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/2. - (hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*rlog(Abs(v2))*Power(rlog(Abs(v5)),2))/2. + (hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*Power(rlog(Abs(v5)),3))/6. + (hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*Power(rlog(Abs(v5)),3))/6. + 2*Power(M_PI,2)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v5)*hvs(-v2 + v5)*hvs((-v2 + v5)/v4)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*rlog(1 - (v2 - v5)/v4)*sign(v2) + 2*Power(M_PI,2)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v5)*hvs(-v2 + v5)*hvs((-v2 + v5)/v4)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*rlog(1 - (v2 - v5)/v4)*sign(v2) + 2*Power(M_PI,2)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v4 - v5)*hvs((-v2 + v4)/v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5)*rlog(1 - (v2 - v4)/v5)*sign(v2) + 2*Power(M_PI,2)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v4 - v5)*hvs((-v2 + v4)/v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5)*rlog(1 - (v2 - v4)/v5)*sign(v2) + Power(M_PI,2)*hvs(-v2)*hvs((-v2 + v5)/v4)*rlog(-((v2*(1 - v4/v2 - v5/v2))/v4))*sign(v2) - Power(M_PI,2)*hvs(-v5)*hvs((-v2 + v5)/v4)*rlog(-((v2*(1 - v4/v2 - v5/v2))/v4))*sign(v2) + Power(M_PI,2)*hvs(-v2)*hvs((-v2 + v4)/v5)*rlog(-((v2*(1 - v4/v2 - v5/v2))/v5))*sign(v2) - Power(M_PI,2)*hvs(-v4)*hvs((-v2 + v4)/v5)*rlog(-((v2*(1 - v4/v2 - v5/v2))/v5))*sign(v2) + 2*Power(M_PI,2)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs((-v2 + v4)/v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5)*rlog(Abs(v2))*sign(v2) + 2*Power(M_PI,2)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*hvs((-v2 + v5)/v4)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*rlog(Abs(v2))*sign(v2) - 2*Power(M_PI,2)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs((-v2 + v4)/v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5)*rlog(Abs(v4))*sign(v2) - 2*Power(M_PI,2)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*hvs((-v2 + v5)/v4)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*rlog(Abs(v5))*sign(v2) - (Power(M_PI,2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs((-v2 + v5)/v4)*rlog(1 - (v2 - v5)/v4)*Power(sign(v2),2))/2. - (Power(M_PI,2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs((-v2 + v5)/v4)*rlog(1 - (v2 - v5)/v4)*Power(sign(v2),2))/2. - (Power(M_PI,2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs((-v2 + v4)/v5)*rlog(1 - (v2 - v4)/v5)*Power(sign(v2),2))/2. - (Power(M_PI,2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs((-v2 + v4)/v5)*rlog(1 - (v2 - v4)/v5)*Power(sign(v2),2))/2. - (Power(M_PI,2)*hvs((-v2 + v4)/v5)*rlog(Abs(v2))*Power(sign(v2),2))/2. - (Power(M_PI,2)*hvs((-v2 + v5)/v4)*rlog(Abs(v2))*Power(sign(v2),2))/2. + (Power(M_PI,2)*hvs((-v2 + v4)/v5)*rlog(Abs(v4))*Power(sign(v2),2))/2. + (Power(M_PI,2)*hvs((-v2 + v5)/v4)*rlog(Abs(v5))*Power(sign(v2),2))/2. + Power(M_PI,2)*hvs(-v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*rlog(Abs(v2))*sign(v4) + Power(M_PI,2)*hvs(-v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*rlog(Abs(v2))*sign(v4) - Power(M_PI,2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-v5)*hvs(-1 + v5/v2)*rlog(Abs(v2))*sign(v4) - Power(M_PI,2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-v5)*hvs(-1 + v5/v2)*rlog(Abs(v2))*sign(v4) - 2*Power(M_PI,2)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v5)*hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*hvs(-1 + v5/v2)*rlog(Abs(v2))*sign(v4) - 2*Power(M_PI,2)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v5)*hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*hvs(-1 + v5/v2)*rlog(Abs(v2))*sign(v4) - Power(M_PI,2)*hvs(-v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*rlog(Abs(v5))*sign(v4) - Power(M_PI,2)*hvs(-v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*rlog(Abs(v5))*sign(v4) + Power(M_PI,2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-v5)*hvs(-1 + v5/v2)*rlog(Abs(v5))*sign(v4) + Power(M_PI,2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-v5)*hvs(-1 + v5/v2)*rlog(Abs(v5))*sign(v4) + 2*Power(M_PI,2)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v5)*hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*hvs(-1 + v5/v2)*rlog(Abs(v5))*sign(v4) + 2*Power(M_PI,2)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v5)*hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*hvs(-1 + v5/v2)*rlog(Abs(v5))*sign(v4) + (Power(M_PI,2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*rlog(Abs(v2))*Power(sign(v4),2))/2. + (Power(M_PI,2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*rlog(Abs(v2))*Power(sign(v4),2))/2. - (Power(M_PI,2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*rlog(Abs(v5))*Power(sign(v4),2))/2. - (Power(M_PI,2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*rlog(Abs(v5))*Power(sign(v4),2))/2. + Power(M_PI,2)*hvs(-v2)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*rlog(Abs(v2))*sign(v5) - Power(M_PI,2)*hvs(-v4)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*rlog(Abs(v2))*sign(v5) + Power(M_PI,2)*hvs(-v2)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*rlog(Abs(v2))*sign(v5) - Power(M_PI,2)*hvs(-v4)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*rlog(Abs(v2))*sign(v5) - 2*Power(M_PI,2)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5)*rlog(Abs(v2))*sign(v5) - 2*Power(M_PI,2)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5)*rlog(Abs(v2))*sign(v5) - Power(M_PI,2)*hvs(-v2)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*rlog(Abs(v4))*sign(v5) + Power(M_PI,2)*hvs(-v4)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*rlog(Abs(v4))*sign(v5) - Power(M_PI,2)*hvs(-v2)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*rlog(Abs(v4))*sign(v5) + Power(M_PI,2)*hvs(-v4)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*rlog(Abs(v4))*sign(v5) + 2*Power(M_PI,2)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5)*rlog(Abs(v4))*sign(v5) + 2*Power(M_PI,2)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5)*rlog(Abs(v4))*sign(v5) + (Power(M_PI,2)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*rlog(Abs(v2))*Power(sign(v5),2))/2. + (Power(M_PI,2)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*rlog(Abs(v2))*Power(sign(v5),2))/2. - (Power(M_PI,2)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*rlog(Abs(v4))*Power(sign(v5),2))/2. - (Power(M_PI,2)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*rlog(Abs(v4))*Power(sign(v5),2))/2. ;
    }else{
         result24 =  (Power(M_PI,3)*hvs(-v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5)))/3. + (Power(M_PI,3)*hvs(-v2)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5)))/6. - (Power(M_PI,3)*Power(hvs(-v2),3)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5)))/6. - (Power(M_PI,3)*hvs(-v4)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5)))/6. + (Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5)))/2. - (Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5)))/2. + (Power(M_PI,3)*Power(hvs(-v4),3)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5)))/6. + (Power(M_PI,3)*hvs(-v2)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5)))/6. - (Power(M_PI,3)*Power(hvs(-v2),3)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5)))/6. - (Power(M_PI,3)*hvs(-v4)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5)))/6. + (Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-v4)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5)))/2. - (Power(M_PI,3)*hvs(-v2)*Power(hvs(-v4),2)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5)))/2. + (Power(M_PI,3)*Power(hvs(-v4),3)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5)))/6. - (Power(M_PI,3)*hvs(-v2)*hvs((-v2 + v4)/v5))/6. + (Power(M_PI,3)*hvs(-v4)*hvs((-v2 + v4)/v5))/6. - Power(M_PI,3)*hvs(-v2)*hvs(v4)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v5) - Power(M_PI,3)*hvs(-v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-(v4*v5)) + 2*Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(-(v4*v5)),2) - (4*Power(M_PI,3)*Power(hvs(-v2),3)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(-(v4*v5)),3))/3. - (Power(M_PI,3)*hvs(-v2)*hvs((-v2 + v5)/v4))/6. + (Power(M_PI,3)*hvs(-v5)*hvs((-v2 + v5)/v4))/6. - (Power(M_PI,3)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5))/3. + Power(M_PI,3)*Power(hvs(-v2),2)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 2*Power(M_PI,3)*hvs(-v2)*hvs(v2)*hvs(-v4)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) + Power(M_PI,3)*hvs(v2)*Power(hvs(-v4),2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - (Power(M_PI,3)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5))/3. + Power(M_PI,3)*Power(hvs(-v2),2)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - 2*Power(M_PI,3)*hvs(-v2)*hvs(v2)*hvs(-v4)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) + Power(M_PI,3)*hvs(v2)*Power(hvs(-v4),2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5) - (Power(M_PI,3)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v4 - v5)*hvs((-v2 + v4)/v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5))/3. - (Power(M_PI,3)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v4 - v5)*hvs((-v2 + v4)/v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5))/3. - (Power(M_PI,3)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v5)*hvs(-v2 + v5)*hvs((-v2 + v5)/v4)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5))/3. - (Power(M_PI,3)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v5)*hvs(-v2 + v5)*hvs((-v2 + v5)/v4)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5))/3. - 2*Power(M_PI,3)*hvs(-v2)*Power(hvs(v2),2)*Power(hvs(v4),2)*Power(hvs(-v2 + v4),2)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(v4 - v5),2)*Power(hvs(v5),2)*Power(hvs(-v2 + v5),2)*Power(hvs(-v2 + v4 + v5),2) + 2*Power(M_PI,3)*Power(hvs(v2),2)*hvs(-v4)*Power(hvs(v4),2)*Power(hvs(-v2 + v4),2)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(v4 - v5),2)*Power(hvs(v5),2)*Power(hvs(-v2 + v5),2)*Power(hvs(-v2 + v4 + v5),2) - 2*Power(M_PI,3)*hvs(-v2)*Power(hvs(v2),2)*Power(hvs(v4),2)*Power(hvs(-v2 + v4),2)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(v4 - v5),2)*Power(hvs(v5),2)*Power(hvs(-v2 + v5),2)*Power(hvs(-v2 + v4 + v5),2) + 2*Power(M_PI,3)*Power(hvs(v2),2)*hvs(-v4)*Power(hvs(v4),2)*Power(hvs(-v2 + v4),2)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(v4 - v5),2)*Power(hvs(v5),2)*Power(hvs(-v2 + v5),2)*Power(hvs(-v2 + v4 + v5),2) + 2*Power(M_PI,3)*hvs(-v2)*Power(hvs(v2),2)*Power(hvs(v4),2)*Power(hvs(-v2 + v4),2)*Power(hvs(v4 - v5),2)*hvs((-v2 + v4)/v5)*Power(hvs(v5),2)*Power(hvs(-v2 + v5),2)*Power(hvs(-v2 + v4 + v5),2) - 2*Power(M_PI,3)*Power(hvs(v2),2)*hvs(-v4)*Power(hvs(v4),2)*Power(hvs(-v2 + v4),2)*Power(hvs(v4 - v5),2)*hvs((-v2 + v4)/v5)*Power(hvs(v5),2)*Power(hvs(-v2 + v5),2)*Power(hvs(-v2 + v4 + v5),2) + 2*Power(M_PI,3)*hvs(-v2)*Power(hvs(v2),2)*Power(hvs(v4),2)*Power(hvs(-v2 + v4),2)*Power(hvs(v5),2)*Power(hvs(-v2 + v5),2)*hvs((-v2 + v5)/v4)*Power(hvs(-v4 + v5),2)*Power(hvs(-v2 + v4 + v5),2) - 2*Power(M_PI,3)*Power(hvs(v2),2)*Power(hvs(v4),2)*Power(hvs(-v2 + v4),2)*hvs(-v5)*Power(hvs(v5),2)*Power(hvs(-v2 + v5),2)*hvs((-v2 + v5)/v4)*Power(hvs(-v4 + v5),2)*Power(hvs(-v2 + v4 + v5),2) + (4*Power(M_PI,3)*Power(hvs(v2),3)*Power(hvs(v4),3)*Power(hvs(-v2 + v4),3)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(v4 - v5),3)*Power(hvs(v5),3)*Power(hvs(-v2 + v5),3)*Power(hvs(-v2 + v4 + v5),3))/3. + (4*Power(M_PI,3)*Power(hvs(v2),3)*Power(hvs(v4),3)*Power(hvs(-v2 + v4),3)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(v4 - v5),3)*Power(hvs(v5),3)*Power(hvs(-v2 + v5),3)*Power(hvs(-v2 + v4 + v5),3))/3. + (4*Power(M_PI,3)*Power(hvs(v2),3)*Power(hvs(v4),3)*Power(hvs(-v2 + v4),3)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(v4 - v5),3)*hvs((-v2 + v4)/v5)*Power(hvs(v5),3)*Power(hvs(-v2 + v5),3)*Power(hvs(-v2 + v4 + v5),3))/3. + (4*Power(M_PI,3)*Power(hvs(v2),3)*Power(hvs(v4),3)*Power(hvs(-v2 + v4),3)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(v4 - v5),3)*hvs((-v2 + v4)/v5)*Power(hvs(v5),3)*Power(hvs(-v2 + v5),3)*Power(hvs(-v2 + v4 + v5),3))/3. + (4*Power(M_PI,3)*Power(hvs(v2),3)*Power(hvs(v4),3)*Power(hvs(-v2 + v4),3)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(v5),3)*Power(hvs(-v2 + v5),3)*hvs((-v2 + v5)/v4)*Power(hvs(-v4 + v5),3)*Power(hvs(-v2 + v4 + v5),3))/3. + (4*Power(M_PI,3)*Power(hvs(v2),3)*Power(hvs(v4),3)*Power(hvs(-v2 + v4),3)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(v5),3)*Power(hvs(-v2 + v5),3)*hvs((-v2 + v5)/v4)*Power(hvs(-v4 + v5),3)*Power(hvs(-v2 + v4 + v5),3))/3. + (Power(M_PI,3)*hvs(-v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2))/6. - (Power(M_PI,3)*Power(hvs(-v2),3)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2))/6. + (Power(M_PI,3)*hvs(-v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2))/6. - (Power(M_PI,3)*Power(hvs(-v2),3)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2))/6. - (Power(M_PI,3)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-v5)*hvs(-1 + v5/v2))/6. + (Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-v5)*hvs(-1 + v5/v2))/2. - (Power(M_PI,3)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-v5)*hvs(-1 + v5/v2))/6. + (Power(M_PI,3)*Power(hvs(-v2),2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-v5)*hvs(-1 + v5/v2))/2. - (Power(M_PI,3)*hvs(-v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(-v5),2)*hvs(-1 + v5/v2))/2. - (Power(M_PI,3)*hvs(-v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(-v5),2)*hvs(-1 + v5/v2))/2. + (Power(M_PI,3)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(-v5),3)*hvs(-1 + v5/v2))/6. + (Power(M_PI,3)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(-v5),3)*hvs(-1 + v5/v2))/6. - (Power(M_PI,3)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v5)*hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*hvs(-1 + v5/v2))/3. + Power(M_PI,3)*Power(hvs(-v2),2)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v5)*hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*hvs(-1 + v5/v2) - (Power(M_PI,3)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v5)*hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*hvs(-1 + v5/v2))/3. + Power(M_PI,3)*Power(hvs(-v2),2)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v5)*hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*hvs(-1 + v5/v2) - 2*Power(M_PI,3)*hvs(-v2)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*hvs(-1 + v5/v2) - 2*Power(M_PI,3)*hvs(-v2)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*hvs(-1 + v5/v2) + Power(M_PI,3)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(-v5),2)*hvs(v5)*hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*hvs(-1 + v5/v2) + Power(M_PI,3)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(-v5),2)*hvs(v5)*hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*hvs(-1 + v5/v2) - 2*Power(M_PI,3)*hvs(-v2)*Power(hvs(v2),2)*Power(hvs(v4),2)*Power(hvs(-v2 + v4),2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(v5),2)*Power(hvs(-v2 + v5),2)*Power(hvs(-v4 + v5),2)*Power(hvs(-v2 + v4 + v5),2)*hvs(-1 + v5/v2) - 2*Power(M_PI,3)*hvs(-v2)*Power(hvs(v2),2)*Power(hvs(v4),2)*Power(hvs(-v2 + v4),2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(v5),2)*Power(hvs(-v2 + v5),2)*Power(hvs(-v4 + v5),2)*Power(hvs(-v2 + v4 + v5),2)*hvs(-1 + v5/v2) + 2*Power(M_PI,3)*Power(hvs(v2),2)*Power(hvs(v4),2)*Power(hvs(-v2 + v4),2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-v5)*Power(hvs(v5),2)*Power(hvs(-v2 + v5),2)*Power(hvs(-v4 + v5),2)*Power(hvs(-v2 + v4 + v5),2)*hvs(-1 + v5/v2) + 2*Power(M_PI,3)*Power(hvs(v2),2)*Power(hvs(v4),2)*Power(hvs(-v2 + v4),2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-v5)*Power(hvs(v5),2)*Power(hvs(-v2 + v5),2)*Power(hvs(-v4 + v5),2)*Power(hvs(-v2 + v4 + v5),2)*hvs(-1 + v5/v2) + (4*Power(M_PI,3)*Power(hvs(v2),3)*Power(hvs(v4),3)*Power(hvs(-v2 + v4),3)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(v5),3)*Power(hvs(-v2 + v5),3)*Power(hvs(-v4 + v5),3)*Power(hvs(-v2 + v4 + v5),3)*hvs(-1 + v5/v2))/3. + (4*Power(M_PI,3)*Power(hvs(v2),3)*Power(hvs(v4),3)*Power(hvs(-v2 + v4),3)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(v5),3)*Power(hvs(-v2 + v5),3)*Power(hvs(-v4 + v5),3)*Power(hvs(-v2 + v4 + v5),3)*hvs(-1 + v5/v2))/3. - M_PI*hvs(-v2)*hvs((-v2 + v5)/v4)*rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) + M_PI*hvs(-v5)*hvs((-v2 + v5)/v4)*rLi(2,-(v4/(v2*(1 - v4/v2 - v5/v2)))) - M_PI*hvs(-v2)*hvs((-v2 + v4)/v5)*rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) + M_PI*hvs(-v4)*hvs((-v2 + v4)/v5)*rLi(2,-(v5/(v2*(1 - v4/v2 - v5/v2)))) + M_PI*hvs(-v2)*hvs((v2 - v5)/v4)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) - M_PI*hvs((v2 - v5)/v4)*hvs(-v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v4)) + M_PI*hvs(-v2)*hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) - M_PI*hvs(-v4)*hvs((v2 - v4)/v5)*rLi(2,-((v2*(1 - v4/v2 - v5/v2))/v5)) - M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v5)*hvs(-v2 + v5)*hvs((-v2 + v5)/v4)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*Power(rlog(1 - (v2 - v5)/v4),2) - M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v5)*hvs(-v2 + v5)*hvs((-v2 + v5)/v4)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*Power(rlog(1 - (v2 - v5)/v4),2) - M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v4 - v5)*hvs((-v2 + v4)/v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5)*Power(rlog(1 - (v2 - v4)/v5),2) - M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v4 - v5)*hvs((-v2 + v4)/v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5)*Power(rlog(1 - (v2 - v4)/v5),2) - (M_PI*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*Power(rlog(-((v2*(v2 - v4 - v5))/(v4*v5))),2))/2. + M_PI*hvs(-v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-(v4*v5))*Power(rlog(-((v2*(v2 - v4 - v5))/(v4*v5))),2) + M_PI*hvs(-v2)*hvs(v4)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v5)*Power(rlog((v2*(v2 - v4 - v5))/(v4*v5)),2) - (M_PI*hvs(-v2)*hvs((-v2 + v5)/v4)*Power(rlog(-((v2*(1 - v4/v2 - v5/v2))/v4)),2))/2. + (M_PI*hvs(-v5)*hvs((-v2 + v5)/v4)*Power(rlog(-((v2*(1 - v4/v2 - v5/v2))/v4)),2))/2. - (M_PI*hvs(-v2)*hvs((-v2 + v4)/v5)*Power(rlog(-((v2*(1 - v4/v2 - v5/v2))/v5)),2))/2. + (M_PI*hvs(-v4)*hvs((-v2 + v4)/v5)*Power(rlog(-((v2*(1 - v4/v2 - v5/v2))/v5)),2))/2. - 2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*hvs((-v2 + v5)/v4)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*rlog(-((v2*(1 - v4/v2 - v5/v2))/v4))*rlog(Abs(v2)) - 2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs((-v2 + v4)/v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5)*rlog(-((v2*(1 - v4/v2 - v5/v2))/v5))*rlog(Abs(v2)) + (M_PI*hvs(-v2)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*Power(rlog(Abs(v2)),2))/2. - (M_PI*hvs(-v4)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*Power(rlog(Abs(v2)),2))/2. + (M_PI*hvs(-v2)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*Power(rlog(Abs(v2)),2))/2. - (M_PI*hvs(-v4)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*Power(rlog(Abs(v2)),2))/2. - M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5)*Power(rlog(Abs(v2)),2) - M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5)*Power(rlog(Abs(v2)),2) + (M_PI*hvs(-v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*Power(rlog(Abs(v2)),2))/2. + (M_PI*hvs(-v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*Power(rlog(Abs(v2)),2))/2. - (M_PI*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-v5)*hvs(-1 + v5/v2)*Power(rlog(Abs(v2)),2))/2. - (M_PI*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-v5)*hvs(-1 + v5/v2)*Power(rlog(Abs(v2)),2))/2. - M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v5)*hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*hvs(-1 + v5/v2)*Power(rlog(Abs(v2)),2) - M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v5)*hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*hvs(-1 + v5/v2)*Power(rlog(Abs(v2)),2) + 2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs((-v2 + v4)/v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5)*rlog(-((v2*(1 - v4/v2 - v5/v2))/v5))*rlog(Abs(v4)) - M_PI*hvs(-v2)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*rlog(Abs(v2))*rlog(Abs(v4)) + M_PI*hvs(-v4)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*rlog(Abs(v2))*rlog(Abs(v4)) - M_PI*hvs(-v2)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*rlog(Abs(v2))*rlog(Abs(v4)) + M_PI*hvs(-v4)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*rlog(Abs(v2))*rlog(Abs(v4)) + 2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5)*rlog(Abs(v2))*rlog(Abs(v4)) + 2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5)*rlog(Abs(v2))*rlog(Abs(v4)) + (M_PI*hvs(-v2)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*Power(rlog(Abs(v4)),2))/2. - (M_PI*hvs(-v4)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*Power(rlog(Abs(v4)),2))/2. + (M_PI*hvs(-v2)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*Power(rlog(Abs(v4)),2))/2. - (M_PI*hvs(-v4)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*Power(rlog(Abs(v4)),2))/2. - M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5)*Power(rlog(Abs(v4)),2) - M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5)*Power(rlog(Abs(v4)),2) + 2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*hvs((-v2 + v5)/v4)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*rlog(-((v2*(1 - v4/v2 - v5/v2))/v4))*rlog(Abs(v5)) - M_PI*hvs(-v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*rlog(Abs(v2))*rlog(Abs(v5)) - M_PI*hvs(-v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*rlog(Abs(v2))*rlog(Abs(v5)) + M_PI*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-v5)*hvs(-1 + v5/v2)*rlog(Abs(v2))*rlog(Abs(v5)) + M_PI*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-v5)*hvs(-1 + v5/v2)*rlog(Abs(v2))*rlog(Abs(v5)) + 2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v5)*hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*hvs(-1 + v5/v2)*rlog(Abs(v2))*rlog(Abs(v5)) + 2*M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v5)*hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*hvs(-1 + v5/v2)*rlog(Abs(v2))*rlog(Abs(v5)) + (M_PI*hvs(-v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*Power(rlog(Abs(v5)),2))/2. + (M_PI*hvs(-v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*Power(rlog(Abs(v5)),2))/2. - (M_PI*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-v5)*hvs(-1 + v5/v2)*Power(rlog(Abs(v5)),2))/2. - (M_PI*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-v5)*hvs(-1 + v5/v2)*Power(rlog(Abs(v5)),2))/2. - M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v5)*hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*hvs(-1 + v5/v2)*Power(rlog(Abs(v5)),2) - M_PI*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v5)*hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*hvs(-1 + v5/v2)*Power(rlog(Abs(v5)),2) + (Power(M_PI,3)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs((-v2 + v4)/v5)*sign(v2))/6. + (Power(M_PI,3)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs((-v2 + v4)/v5)*sign(v2))/6. + (Power(M_PI,3)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs((-v2 + v5)/v4)*sign(v2))/6. + (Power(M_PI,3)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs((-v2 + v5)/v4)*sign(v2))/6. - 2*Power(M_PI,3)*hvs(-v2)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs((-v2 + v4)/v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5)*sign(v2) + 2*Power(M_PI,3)*hvs(v2)*hvs(-v4)*hvs(v4)*hvs(-v2 + v4)*hvs(v4 - v5)*hvs((-v2 + v4)/v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5)*sign(v2) - 2*Power(M_PI,3)*hvs(-v2)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(v5)*hvs(-v2 + v5)*hvs((-v2 + v5)/v4)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*sign(v2) + 2*Power(M_PI,3)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-v5)*hvs(v5)*hvs(-v2 + v5)*hvs((-v2 + v5)/v4)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*sign(v2) - 2*Power(M_PI,3)*Power(hvs(v2),2)*Power(hvs(v4),2)*Power(hvs(-v2 + v4),2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(v4 - v5),2)*hvs((-v2 + v4)/v5)*Power(hvs(v5),2)*Power(hvs(-v2 + v5),2)*Power(hvs(-v2 + v4 + v5),2)*sign(v2) - 2*Power(M_PI,3)*Power(hvs(v2),2)*Power(hvs(v4),2)*Power(hvs(-v2 + v4),2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(v4 - v5),2)*hvs((-v2 + v4)/v5)*Power(hvs(v5),2)*Power(hvs(-v2 + v5),2)*Power(hvs(-v2 + v4 + v5),2)*sign(v2) - 2*Power(M_PI,3)*Power(hvs(v2),2)*Power(hvs(v4),2)*Power(hvs(-v2 + v4),2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(v5),2)*Power(hvs(-v2 + v5),2)*hvs((-v2 + v5)/v4)*Power(hvs(-v4 + v5),2)*Power(hvs(-v2 + v4 + v5),2)*sign(v2) - 2*Power(M_PI,3)*Power(hvs(v2),2)*Power(hvs(v4),2)*Power(hvs(-v2 + v4),2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(v5),2)*Power(hvs(-v2 + v5),2)*hvs((-v2 + v5)/v4)*Power(hvs(-v4 + v5),2)*Power(hvs(-v2 + v4 + v5),2)*sign(v2) + (M_PI*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs((-v2 + v5)/v4)*Power(rlog(1 - (v2 - v5)/v4),2)*sign(v2))/2. + (M_PI*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs((-v2 + v5)/v4)*Power(rlog(1 - (v2 - v5)/v4),2)*sign(v2))/2. + (M_PI*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs((-v2 + v4)/v5)*Power(rlog(1 - (v2 - v4)/v5),2)*sign(v2))/2. + (M_PI*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs((-v2 + v4)/v5)*Power(rlog(1 - (v2 - v4)/v5),2)*sign(v2))/2. + M_PI*hvs((-v2 + v5)/v4)*rlog(-((v2*(1 - v4/v2 - v5/v2))/v4))*rlog(Abs(v2))*sign(v2) + M_PI*hvs((-v2 + v4)/v5)*rlog(-((v2*(1 - v4/v2 - v5/v2))/v5))*rlog(Abs(v2))*sign(v2) - M_PI*hvs((-v2 + v4)/v5)*rlog(-((v2*(1 - v4/v2 - v5/v2))/v5))*rlog(Abs(v4))*sign(v2) - M_PI*hvs((-v2 + v5)/v4)*rlog(-((v2*(1 - v4/v2 - v5/v2))/v4))*rlog(Abs(v5))*sign(v2) + (Power(M_PI,3)*hvs(-v2)*hvs((-v2 + v4)/v5)*Power(sign(v2),2))/2. - (Power(M_PI,3)*hvs(-v4)*hvs((-v2 + v4)/v5)*Power(sign(v2),2))/2. + (Power(M_PI,3)*hvs(-v2)*hvs((-v2 + v5)/v4)*Power(sign(v2),2))/2. - (Power(M_PI,3)*hvs(-v5)*hvs((-v2 + v5)/v4)*Power(sign(v2),2))/2. + Power(M_PI,3)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v4 - v5)*hvs((-v2 + v4)/v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5)*Power(sign(v2),2) + Power(M_PI,3)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v4 - v5)*hvs((-v2 + v4)/v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5)*Power(sign(v2),2) + Power(M_PI,3)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v5)*hvs(-v2 + v5)*hvs((-v2 + v5)/v4)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*Power(sign(v2),2) + Power(M_PI,3)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v5)*hvs(-v2 + v5)*hvs((-v2 + v5)/v4)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*Power(sign(v2),2) - (Power(M_PI,3)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs((-v2 + v4)/v5)*Power(sign(v2),3))/6. - (Power(M_PI,3)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs((-v2 + v4)/v5)*Power(sign(v2),3))/6. - (Power(M_PI,3)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs((-v2 + v5)/v4)*Power(sign(v2),3))/6. - (Power(M_PI,3)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs((-v2 + v5)/v4)*Power(sign(v2),3))/6. + (Power(M_PI,3)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*sign(v4))/6. - (Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*sign(v4))/2. + (Power(M_PI,3)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*sign(v4))/6. - (Power(M_PI,3)*Power(hvs(-v2),2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*sign(v4))/2. + Power(M_PI,3)*hvs(-v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-v5)*hvs(-1 + v5/v2)*sign(v4) + Power(M_PI,3)*hvs(-v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-v5)*hvs(-1 + v5/v2)*sign(v4) - (Power(M_PI,3)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(-v5),2)*hvs(-1 + v5/v2)*sign(v4))/2. - (Power(M_PI,3)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(-v5),2)*hvs(-1 + v5/v2)*sign(v4))/2. + 2*Power(M_PI,3)*hvs(-v2)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v5)*hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*hvs(-1 + v5/v2)*sign(v4) + 2*Power(M_PI,3)*hvs(-v2)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v5)*hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*hvs(-1 + v5/v2)*sign(v4) - 2*Power(M_PI,3)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*hvs(-1 + v5/v2)*sign(v4) - 2*Power(M_PI,3)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*hvs(-1 + v5/v2)*sign(v4) - 2*Power(M_PI,3)*Power(hvs(v2),2)*Power(hvs(v4),2)*Power(hvs(-v2 + v4),2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(v5),2)*Power(hvs(-v2 + v5),2)*Power(hvs(-v4 + v5),2)*Power(hvs(-v2 + v4 + v5),2)*hvs(-1 + v5/v2)*sign(v4) - 2*Power(M_PI,3)*Power(hvs(v2),2)*Power(hvs(v4),2)*Power(hvs(-v2 + v4),2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(v5),2)*Power(hvs(-v2 + v5),2)*Power(hvs(-v4 + v5),2)*Power(hvs(-v2 + v4 + v5),2)*hvs(-1 + v5/v2)*sign(v4) + (M_PI*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*Power(rlog(Abs(v2)),2)*sign(v4))/2. + (M_PI*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*Power(rlog(Abs(v2)),2)*sign(v4))/2. - M_PI*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*rlog(Abs(v2))*rlog(Abs(v5))*sign(v4) - M_PI*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*rlog(Abs(v2))*rlog(Abs(v5))*sign(v4) + (M_PI*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*Power(rlog(Abs(v5)),2)*sign(v4))/2. + (M_PI*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*Power(rlog(Abs(v5)),2)*sign(v4))/2. - (Power(M_PI,3)*hvs(-v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*Power(sign(v4),2))/2. - (Power(M_PI,3)*hvs(-v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*Power(sign(v4),2))/2. + (Power(M_PI,3)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-v5)*hvs(-1 + v5/v2)*Power(sign(v4),2))/2. + (Power(M_PI,3)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-v5)*hvs(-1 + v5/v2)*Power(sign(v4),2))/2. + Power(M_PI,3)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v5)*hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*hvs(-1 + v5/v2)*Power(sign(v4),2) + Power(M_PI,3)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v5)*hvs(-v2 + v5)*hvs(-v4 + v5)*hvs(-v2 + v4 + v5)*hvs(-1 + v5/v2)*Power(sign(v4),2) - (Power(M_PI,3)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*Power(sign(v4),3))/6. - (Power(M_PI,3)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(-1 + v5/v2)*Power(sign(v4),3))/6. + (Power(M_PI,3)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*sign(v5))/6. - (Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*sign(v5))/2. + Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*sign(v5) - (Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*sign(v5))/2. + (Power(M_PI,3)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*sign(v5))/6. - (Power(M_PI,3)*Power(hvs(-v2),2)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*sign(v5))/2. + Power(M_PI,3)*hvs(-v2)*hvs(-v4)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*sign(v5) - (Power(M_PI,3)*Power(hvs(-v4),2)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*sign(v5))/2. + 2*Power(M_PI,3)*hvs(-v2)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5)*sign(v5) - 2*Power(M_PI,3)*hvs(v2)*hvs(-v4)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5)*sign(v5) + 2*Power(M_PI,3)*hvs(-v2)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5)*sign(v5) - 2*Power(M_PI,3)*hvs(v2)*hvs(-v4)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5)*sign(v5) - 2*Power(M_PI,3)*Power(hvs(v2),2)*Power(hvs(v4),2)*Power(hvs(-v2 + v4),2)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(v4 - v5),2)*Power(hvs(v5),2)*Power(hvs(-v2 + v5),2)*Power(hvs(-v2 + v4 + v5),2)*sign(v5) - 2*Power(M_PI,3)*Power(hvs(v2),2)*Power(hvs(v4),2)*Power(hvs(-v2 + v4),2)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*Power(hvs(v4 - v5),2)*Power(hvs(v5),2)*Power(hvs(-v2 + v5),2)*Power(hvs(-v2 + v4 + v5),2)*sign(v5) + (M_PI*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*Power(rlog(Abs(v2)),2)*sign(v5))/2. + (M_PI*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*Power(rlog(Abs(v2)),2)*sign(v5))/2. - M_PI*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*rlog(Abs(v2))*rlog(Abs(v4))*sign(v5) - M_PI*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*rlog(Abs(v2))*rlog(Abs(v4))*sign(v5) + (M_PI*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*Power(rlog(Abs(v4)),2)*sign(v5))/2. + (M_PI*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*Power(rlog(Abs(v4)),2)*sign(v5))/2. - (Power(M_PI,3)*hvs(-v2)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*Power(sign(v5),2))/2. + (Power(M_PI,3)*hvs(-v4)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*Power(sign(v5),2))/2. - (Power(M_PI,3)*hvs(-v2)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*Power(sign(v5),2))/2. + (Power(M_PI,3)*hvs(-v4)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*Power(sign(v5),2))/2. + Power(M_PI,3)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5)*Power(sign(v5),2) + Power(M_PI,3)*hvs(v2)*hvs(v4)*hvs(-v2 + v4)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*hvs(v4 - v5)*hvs(v5)*hvs(-v2 + v5)*hvs(-v2 + v4 + v5)*Power(sign(v5),2) - (Power(M_PI,3)*hvs(-1 + v4/v2)*hvs(-1 - (v2*(v2 - v4 - v5))/(v4*v5))*Power(sign(v5),3))/6. - (Power(M_PI,3)*hvs(-1 + v4/v2)*hvs(1 + (v2*(v2 - v4 - v5))/(v4*v5))*Power(sign(v5),3))/6. ;
    }
 return result24;
}  


==> anc/evaluate_pentagon/src/functions/lowerf25.cpp <==

#include "../header.h"  
double FAw3pt5Re(double v1,double v2,double v3,double v4, double v5);
double FAw3pt5Im(double v1,double v2,double v3,double v4, double v5);

double lowerweight25 (int imag, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;  
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double v1=-v1f; double v2=-v2f; double v3=-v3f; double v4=-v4f; double v5=-v5f;
   double zeta3=1.2020569031595942;

   double result25;
    if(imag==0){
         result25 =  3*zeta3 - rLi(3,v1/v3) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*rLi(3,v1/v3) - hvs(1 - v1/v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*rLi(3,v1/v3) + hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*rLi(3,v1/v3) - hvs(1 - v1/v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*rLi(3,v1/v3) - hvs(-1 + v1/v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*rLi(3,v3/v1) - hvs(-1 + v1/v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*rLi(3,v3/v1) - hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs((v3 - v5)/v1)*rLi(3,1 - (v3 - v5)/v1) - hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) - hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs((-v1 + v3)/v5)*rLi(3,1 - (-v1 + v3)/v5) - hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs((-v3 + v5)/v1)*rLi(3,-(v1/(-v1 + v3 - v5))) - hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs((-v3 + v5)/v1)*rLi(3,-(v1/(-v1 + v3 - v5))) - hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*rLi(3,v3/v5) - hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*rLi(3,v3/v5) + hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) - hvs(v1)*hvs(-v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v5)*rLi(3,-((v3*(-v1 + v3 - v5))/(v1*v5))) - rLi(3,v5/v3) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*rLi(3,v5/v3) + hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*rLi(3,v5/v3) - hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(1 - v5/v3)*rLi(3,v5/v3) - hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(1 - v5/v3)*rLi(3,v5/v3) - hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs((v1 - v3)/v5)*rLi(3,-(v5/(-v1 + v3 - v5))) - hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs((v1 - v3)/v5)*rLi(3,-(v5/(-v1 + v3 - v5))) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) + hvs(v1)*hvs(-v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v5)*rLi(3,-((v1*v5)/(v3*(-v1 + v3 - v5)))) - rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) + hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v1)) - rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*rLi(3,-((v3*(1 - v1/v3 - v5/v3))/v5)) + (Power(M_PI,2)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs((-v3 + v5)/v1)*rlog(1 - (v3 - v5)/v1))/6. + (Power(M_PI,2)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs((-v3 + v5)/v1)*rlog(1 - (v3 - v5)/v1))/6. - 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v1 - v3),2)*Power(hvs(v3),2)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(v5),2)*Power(hvs(-v1 + v5),2)*Power(hvs(-v3 + v5),2)*hvs((-v3 + v5)/v1)*Power(hvs(v1 - v3 + v5),2)*rlog(1 - (v3 - v5)/v1) - 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v1 - v3),2)*Power(hvs(v3),2)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(v5),2)*Power(hvs(-v1 + v5),2)*Power(hvs(-v3 + v5),2)*hvs((-v3 + v5)/v1)*Power(hvs(v1 - v3 + v5),2)*rlog(1 - (v3 - v5)/v1) + (hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs((-v3 + v5)/v1)*Power(rlog(1 - (v3 - v5)/v1),3))/6. + (hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs((-v3 + v5)/v1)*Power(rlog(1 - (v3 - v5)/v1),3))/6. + (Power(M_PI,2)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs((v1 - v3)/v5)*rlog(1 - (-v1 + v3)/v5))/6. + (Power(M_PI,2)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs((v1 - v3)/v5)*rlog(1 - (-v1 + v3)/v5))/6. - 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v1 - v3),2)*Power(hvs(v3),2)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(v1 - v5),2)*hvs((v1 - v3)/v5)*Power(hvs(v5),2)*Power(hvs(-v3 + v5),2)*Power(hvs(v1 - v3 + v5),2)*rlog(1 - (-v1 + v3)/v5) - 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v1 - v3),2)*Power(hvs(v3),2)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(v1 - v5),2)*hvs((v1 - v3)/v5)*Power(hvs(v5),2)*Power(hvs(-v3 + v5),2)*Power(hvs(v1 - v3 + v5),2)*rlog(1 - (-v1 + v3)/v5) + (hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs((v1 - v3)/v5)*Power(rlog(1 - (-v1 + v3)/v5),3))/6. + (hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs((v1 - v3)/v5)*Power(rlog(1 - (-v1 + v3)/v5),3))/6. + (Power(M_PI,2)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*rlog(-((v3*(-v1 + v3 - v5))/(v1*v5))))/3. - 2*Power(M_PI,2)*hvs(-v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-(v1*v5))*rlog(-((v3*(-v1 + v3 - v5))/(v1*v5))) + 2*Power(M_PI,2)*Power(hvs(-v3),2)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(-(v1*v5)),2)*rlog(-((v3*(-v1 + v3 - v5))/(v1*v5))) - (hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*Power(rlog(-((v3*(-v1 + v3 - v5))/(v1*v5))),3))/6. + (11*Power(M_PI,2)*hvs(v1)*hvs(-v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v5)*rlog((v3*(-v1 + v3 - v5))/(v1*v5)))/6. - (hvs(v1)*hvs(-v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v5)*Power(rlog((v3*(-v1 + v3 - v5))/(v1*v5)),3))/6. - 2*Power(M_PI,2)*hvs(v1)*hvs(v1 - v3)*hvs(-v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs((-v3 + v5)/v1)*hvs(v1 - v3 + v5)*rlog(-((v3*(1 - v1/v3 - v5/v3))/v1)) + 2*Power(M_PI,2)*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(-v5)*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs((-v3 + v5)/v1)*hvs(v1 - v3 + v5)*rlog(-((v3*(1 - v1/v3 - v5/v3))/v1)) + 2*Power(M_PI,2)*hvs(-v1)*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs((v1 - v3)/v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*rlog(-((v3*(1 - v1/v3 - v5/v3))/v5)) - 2*Power(M_PI,2)*hvs(v1)*hvs(v1 - v3)*hvs(-v3)*hvs(v3)*hvs(v1 - v5)*hvs((v1 - v3)/v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*rlog(-((v3*(1 - v1/v3 - v5/v3))/v5)) + (Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*rlog(Abs(v1)))/6. - (Power(M_PI,2)*Power(hvs(-v1),2)*hvs(-1 + v1/v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*rlog(Abs(v1)))/2. + Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*rlog(Abs(v1)) - (Power(M_PI,2)*hvs(-1 + v1/v3)*Power(hvs(-v3),2)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*rlog(Abs(v1)))/2. + (Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*rlog(Abs(v1)))/6. - (Power(M_PI,2)*Power(hvs(-v1),2)*hvs(-1 + v1/v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*rlog(Abs(v1)))/2. + Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*rlog(Abs(v1)) - (Power(M_PI,2)*hvs(-1 + v1/v3)*Power(hvs(-v3),2)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*rlog(Abs(v1)))/2. - (Power(M_PI,2)*hvs((v1 - v3)/v5)*rlog(Abs(v1)))/6. - 2*Power(M_PI,2)*hvs(-v1)*hvs(v1)*hvs(-1 + v1/v3)*hvs(v1 - v3)*hvs(v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v1 - v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*rlog(Abs(v1)) + 2*Power(M_PI,2)*hvs(v1)*hvs(-1 + v1/v3)*hvs(v1 - v3)*hvs(-v3)*hvs(v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v1 - v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*rlog(Abs(v1)) - 2*Power(M_PI,2)*hvs(-v1)*hvs(v1)*hvs(-1 + v1/v3)*hvs(v1 - v3)*hvs(v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v1 - v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*rlog(Abs(v1)) + 2*Power(M_PI,2)*hvs(v1)*hvs(-1 + v1/v3)*hvs(v1 - v3)*hvs(-v3)*hvs(v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v1 - v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*rlog(Abs(v1)) - 2*Power(M_PI,2)*Power(hvs(v1),2)*hvs(-1 + v1/v3)*Power(hvs(v1 - v3),2)*Power(hvs(v3),2)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(v1 - v5),2)*Power(hvs(v5),2)*Power(hvs(-v3 + v5),2)*Power(hvs(v1 - v3 + v5),2)*rlog(Abs(v1)) - 2*Power(M_PI,2)*Power(hvs(v1),2)*hvs(-1 + v1/v3)*Power(hvs(v1 - v3),2)*Power(hvs(v3),2)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(v1 - v5),2)*Power(hvs(v5),2)*Power(hvs(-v3 + v5),2)*Power(hvs(v1 - v3 + v5),2)*rlog(Abs(v1)) + 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v1 - v3),2)*Power(hvs(v3),2)*Power(hvs(v1 - v5),2)*hvs((v1 - v3)/v5)*Power(hvs(v5),2)*Power(hvs(-v3 + v5),2)*Power(hvs(v1 - v3 + v5),2)*rlog(Abs(v1)) - hvs((v1 - v3)/v5)*rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3))))*rlog(Abs(v1)) + hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5))*rlog(Abs(v1)) - (hvs((v1 - v3)/v5)*Power(rlog(-((v3*(1 - v1/v3 - v5/v3))/v5)),2)*rlog(Abs(v1)))/2. + (hvs(-1 + v1/v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*Power(rlog(Abs(v1)),3))/6. + (hvs(-1 + v1/v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*Power(rlog(Abs(v1)),3))/6. - (Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*rlog(Abs(v3)))/6. + (Power(M_PI,2)*Power(hvs(-v1),2)*hvs(-1 + v1/v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*rlog(Abs(v3)))/2. - Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*rlog(Abs(v3)) + (Power(M_PI,2)*hvs(-1 + v1/v3)*Power(hvs(-v3),2)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*rlog(Abs(v3)))/2. - (Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*rlog(Abs(v3)))/6. + (Power(M_PI,2)*Power(hvs(-v1),2)*hvs(-1 + v1/v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*rlog(Abs(v3)))/2. - Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*rlog(Abs(v3)) + (Power(M_PI,2)*hvs(-1 + v1/v3)*Power(hvs(-v3),2)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*rlog(Abs(v3)))/2. + (Power(M_PI,2)*hvs((v1 - v3)/v5)*rlog(Abs(v3)))/6. + (Power(M_PI,2)*hvs((-v3 + v5)/v1)*rlog(Abs(v3)))/6. + 2*Power(M_PI,2)*hvs(-v1)*hvs(v1)*hvs(-1 + v1/v3)*hvs(v1 - v3)*hvs(v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v1 - v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*rlog(Abs(v3)) - 2*Power(M_PI,2)*hvs(v1)*hvs(-1 + v1/v3)*hvs(v1 - v3)*hvs(-v3)*hvs(v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v1 - v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*rlog(Abs(v3)) + 2*Power(M_PI,2)*hvs(-v1)*hvs(v1)*hvs(-1 + v1/v3)*hvs(v1 - v3)*hvs(v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v1 - v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*rlog(Abs(v3)) - 2*Power(M_PI,2)*hvs(v1)*hvs(-1 + v1/v3)*hvs(v1 - v3)*hvs(-v3)*hvs(v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v1 - v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*rlog(Abs(v3)) + 2*Power(M_PI,2)*Power(hvs(v1),2)*hvs(-1 + v1/v3)*Power(hvs(v1 - v3),2)*Power(hvs(v3),2)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(v1 - v5),2)*Power(hvs(v5),2)*Power(hvs(-v3 + v5),2)*Power(hvs(v1 - v3 + v5),2)*rlog(Abs(v3)) + 2*Power(M_PI,2)*Power(hvs(v1),2)*hvs(-1 + v1/v3)*Power(hvs(v1 - v3),2)*Power(hvs(v3),2)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(v1 - v5),2)*Power(hvs(v5),2)*Power(hvs(-v3 + v5),2)*Power(hvs(v1 - v3 + v5),2)*rlog(Abs(v3)) - 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v1 - v3),2)*Power(hvs(v3),2)*Power(hvs(v1 - v5),2)*hvs((v1 - v3)/v5)*Power(hvs(v5),2)*Power(hvs(-v3 + v5),2)*Power(hvs(v1 - v3 + v5),2)*rlog(Abs(v3)) - 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v1 - v3),2)*Power(hvs(v3),2)*Power(hvs(v5),2)*Power(hvs(-v1 + v5),2)*Power(hvs(-v3 + v5),2)*hvs((-v3 + v5)/v1)*Power(hvs(v1 - v3 + v5),2)*rlog(Abs(v3)) - (Power(M_PI,2)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*rlog(Abs(v3)))/6. + (Power(M_PI,2)*Power(hvs(-v3),2)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*rlog(Abs(v3)))/2. - (Power(M_PI,2)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*rlog(Abs(v3)))/6. + (Power(M_PI,2)*Power(hvs(-v3),2)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*rlog(Abs(v3)))/2. - Power(M_PI,2)*hvs(-v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-v5)*hvs(-1 + v5/v3)*rlog(Abs(v3)) - Power(M_PI,2)*hvs(-v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-v5)*hvs(-1 + v5/v3)*rlog(Abs(v3)) + (Power(M_PI,2)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(-v5),2)*hvs(-1 + v5/v3)*rlog(Abs(v3)))/2. + (Power(M_PI,2)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(-v5),2)*hvs(-1 + v5/v3)*rlog(Abs(v3)))/2. - 2*Power(M_PI,2)*hvs(v1)*hvs(v1 - v3)*hvs(-v3)*hvs(v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*hvs(-1 + v5/v3)*rlog(Abs(v3)) - 2*Power(M_PI,2)*hvs(v1)*hvs(v1 - v3)*hvs(-v3)*hvs(v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*hvs(-1 + v5/v3)*rlog(Abs(v3)) + 2*Power(M_PI,2)*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-v5)*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*hvs(-1 + v5/v3)*rlog(Abs(v3)) + 2*Power(M_PI,2)*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-v5)*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*hvs(-1 + v5/v3)*rlog(Abs(v3)) + 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v1 - v3),2)*Power(hvs(v3),2)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(v5),2)*Power(hvs(-v1 + v5),2)*Power(hvs(-v3 + v5),2)*Power(hvs(v1 - v3 + v5),2)*hvs(-1 + v5/v3)*rlog(Abs(v3)) + 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v1 - v3),2)*Power(hvs(v3),2)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(v5),2)*Power(hvs(-v1 + v5),2)*Power(hvs(-v3 + v5),2)*Power(hvs(v1 - v3 + v5),2)*hvs(-1 + v5/v3)*rlog(Abs(v3)) + hvs((-v3 + v5)/v1)*rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3))))*rlog(Abs(v3)) + hvs((v1 - v3)/v5)*rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3))))*rlog(Abs(v3)) - hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1))*rlog(Abs(v3)) - hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5))*rlog(Abs(v3)) + (hvs((-v3 + v5)/v1)*Power(rlog(-((v3*(1 - v1/v3 - v5/v3))/v1)),2)*rlog(Abs(v3)))/2. + (hvs((v1 - v3)/v5)*Power(rlog(-((v3*(1 - v1/v3 - v5/v3))/v5)),2)*rlog(Abs(v3)))/2. - (hvs(-1 + v1/v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/2. - (hvs(-1 + v1/v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*Power(rlog(Abs(v1)),2)*rlog(Abs(v3)))/2. + (hvs(-1 + v1/v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. + (hvs(-1 + v1/v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*rlog(Abs(v1))*Power(rlog(Abs(v3)),2))/2. - (hvs(-1 + v1/v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*Power(rlog(Abs(v3)),3))/6. - (hvs(-1 + v1/v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*Power(rlog(Abs(v3)),3))/6. - (hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*Power(rlog(Abs(v3)),3))/6. - (hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*Power(rlog(Abs(v3)),3))/6. - (Power(M_PI,2)*hvs((-v3 + v5)/v1)*rlog(Abs(v5)))/6. + 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v1 - v3),2)*Power(hvs(v3),2)*Power(hvs(v5),2)*Power(hvs(-v1 + v5),2)*Power(hvs(-v3 + v5),2)*hvs((-v3 + v5)/v1)*Power(hvs(v1 - v3 + v5),2)*rlog(Abs(v5)) + (Power(M_PI,2)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*rlog(Abs(v5)))/6. - (Power(M_PI,2)*Power(hvs(-v3),2)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*rlog(Abs(v5)))/2. + (Power(M_PI,2)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*rlog(Abs(v5)))/6. - (Power(M_PI,2)*Power(hvs(-v3),2)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*rlog(Abs(v5)))/2. + Power(M_PI,2)*hvs(-v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-v5)*hvs(-1 + v5/v3)*rlog(Abs(v5)) + Power(M_PI,2)*hvs(-v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-v5)*hvs(-1 + v5/v3)*rlog(Abs(v5)) - (Power(M_PI,2)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(-v5),2)*hvs(-1 + v5/v3)*rlog(Abs(v5)))/2. - (Power(M_PI,2)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(-v5),2)*hvs(-1 + v5/v3)*rlog(Abs(v5)))/2. + 2*Power(M_PI,2)*hvs(v1)*hvs(v1 - v3)*hvs(-v3)*hvs(v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*hvs(-1 + v5/v3)*rlog(Abs(v5)) + 2*Power(M_PI,2)*hvs(v1)*hvs(v1 - v3)*hvs(-v3)*hvs(v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*hvs(-1 + v5/v3)*rlog(Abs(v5)) - 2*Power(M_PI,2)*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-v5)*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*hvs(-1 + v5/v3)*rlog(Abs(v5)) - 2*Power(M_PI,2)*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-v5)*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*hvs(-1 + v5/v3)*rlog(Abs(v5)) - 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v1 - v3),2)*Power(hvs(v3),2)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(v5),2)*Power(hvs(-v1 + v5),2)*Power(hvs(-v3 + v5),2)*Power(hvs(v1 - v3 + v5),2)*hvs(-1 + v5/v3)*rlog(Abs(v5)) - 2*Power(M_PI,2)*Power(hvs(v1),2)*Power(hvs(v1 - v3),2)*Power(hvs(v3),2)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(v5),2)*Power(hvs(-v1 + v5),2)*Power(hvs(-v3 + v5),2)*Power(hvs(v1 - v3 + v5),2)*hvs(-1 + v5/v3)*rlog(Abs(v5)) - hvs((-v3 + v5)/v1)*rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3))))*rlog(Abs(v5)) + hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1))*rlog(Abs(v5)) - (hvs((-v3 + v5)/v1)*Power(rlog(-((v3*(1 - v1/v3 - v5/v3))/v1)),2)*rlog(Abs(v5)))/2. + (hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/2. + (hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*Power(rlog(Abs(v3)),2)*rlog(Abs(v5)))/2. - (hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. - (hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*rlog(Abs(v3))*Power(rlog(Abs(v5)),2))/2. + (hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*Power(rlog(Abs(v5)),3))/6. + (hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*Power(rlog(Abs(v5)),3))/6. + Power(M_PI,2)*hvs(-v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*rlog(Abs(v3))*sign(v1) + Power(M_PI,2)*hvs(-v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*rlog(Abs(v3))*sign(v1) - Power(M_PI,2)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-v5)*hvs(-1 + v5/v3)*rlog(Abs(v3))*sign(v1) - Power(M_PI,2)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-v5)*hvs(-1 + v5/v3)*rlog(Abs(v3))*sign(v1) - 2*Power(M_PI,2)*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*hvs(-1 + v5/v3)*rlog(Abs(v3))*sign(v1) - 2*Power(M_PI,2)*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*hvs(-1 + v5/v3)*rlog(Abs(v3))*sign(v1) - Power(M_PI,2)*hvs(-v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*rlog(Abs(v5))*sign(v1) - Power(M_PI,2)*hvs(-v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*rlog(Abs(v5))*sign(v1) + Power(M_PI,2)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-v5)*hvs(-1 + v5/v3)*rlog(Abs(v5))*sign(v1) + Power(M_PI,2)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-v5)*hvs(-1 + v5/v3)*rlog(Abs(v5))*sign(v1) + 2*Power(M_PI,2)*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*hvs(-1 + v5/v3)*rlog(Abs(v5))*sign(v1) + 2*Power(M_PI,2)*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*hvs(-1 + v5/v3)*rlog(Abs(v5))*sign(v1) + (Power(M_PI,2)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*rlog(Abs(v3))*Power(sign(v1),2))/2. + (Power(M_PI,2)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*rlog(Abs(v3))*Power(sign(v1),2))/2. - (Power(M_PI,2)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*rlog(Abs(v5))*Power(sign(v1),2))/2. - (Power(M_PI,2)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*rlog(Abs(v5))*Power(sign(v1),2))/2. + 2*Power(M_PI,2)*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs((-v3 + v5)/v1)*hvs(v1 - v3 + v5)*rlog(1 - (v3 - v5)/v1)*sign(v3) + 2*Power(M_PI,2)*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs((-v3 + v5)/v1)*hvs(v1 - v3 + v5)*rlog(1 - (v3 - v5)/v1)*sign(v3) + 2*Power(M_PI,2)*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v1 - v5)*hvs((v1 - v3)/v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*rlog(1 - (-v1 + v3)/v5)*sign(v3) + 2*Power(M_PI,2)*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v1 - v5)*hvs((v1 - v3)/v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*rlog(1 - (-v1 + v3)/v5)*sign(v3) + Power(M_PI,2)*hvs(-v3)*hvs((-v3 + v5)/v1)*rlog(-((v3*(1 - v1/v3 - v5/v3))/v1))*sign(v3) - Power(M_PI,2)*hvs(-v5)*hvs((-v3 + v5)/v1)*rlog(-((v3*(1 - v1/v3 - v5/v3))/v1))*sign(v3) - Power(M_PI,2)*hvs(-v1)*hvs((v1 - v3)/v5)*rlog(-((v3*(1 - v1/v3 - v5/v3))/v5))*sign(v3) + Power(M_PI,2)*hvs(-v3)*hvs((v1 - v3)/v5)*rlog(-((v3*(1 - v1/v3 - v5/v3))/v5))*sign(v3) - 2*Power(M_PI,2)*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs((v1 - v3)/v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*rlog(Abs(v1))*sign(v3) + 2*Power(M_PI,2)*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs((v1 - v3)/v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*rlog(Abs(v3))*sign(v3) + 2*Power(M_PI,2)*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs((-v3 + v5)/v1)*hvs(v1 - v3 + v5)*rlog(Abs(v3))*sign(v3) - 2*Power(M_PI,2)*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs((-v3 + v5)/v1)*hvs(v1 - v3 + v5)*rlog(Abs(v5))*sign(v3) - (Power(M_PI,2)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs((-v3 + v5)/v1)*rlog(1 - (v3 - v5)/v1)*Power(sign(v3),2))/2. - (Power(M_PI,2)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs((-v3 + v5)/v1)*rlog(1 - (v3 - v5)/v1)*Power(sign(v3),2))/2. - (Power(M_PI,2)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs((v1 - v3)/v5)*rlog(1 - (-v1 + v3)/v5)*Power(sign(v3),2))/2. - (Power(M_PI,2)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs((v1 - v3)/v5)*rlog(1 - (-v1 + v3)/v5)*Power(sign(v3),2))/2. + (Power(M_PI,2)*hvs((v1 - v3)/v5)*rlog(Abs(v1))*Power(sign(v3),2))/2. - (Power(M_PI,2)*hvs((v1 - v3)/v5)*rlog(Abs(v3))*Power(sign(v3),2))/2. - (Power(M_PI,2)*hvs((-v3 + v5)/v1)*rlog(Abs(v3))*Power(sign(v3),2))/2. + (Power(M_PI,2)*hvs((-v3 + v5)/v1)*rlog(Abs(v5))*Power(sign(v3),2))/2. + Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*rlog(Abs(v1))*sign(v5) - Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*rlog(Abs(v1))*sign(v5) + Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*rlog(Abs(v1))*sign(v5) - Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*rlog(Abs(v1))*sign(v5) + 2*Power(M_PI,2)*hvs(v1)*hvs(-1 + v1/v3)*hvs(v1 - v3)*hvs(v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v1 - v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*rlog(Abs(v1))*sign(v5) + 2*Power(M_PI,2)*hvs(v1)*hvs(-1 + v1/v3)*hvs(v1 - v3)*hvs(v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v1 - v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*rlog(Abs(v1))*sign(v5) - Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*rlog(Abs(v3))*sign(v5) + Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*rlog(Abs(v3))*sign(v5) - Power(M_PI,2)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*rlog(Abs(v3))*sign(v5) + Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*rlog(Abs(v3))*sign(v5) - 2*Power(M_PI,2)*hvs(v1)*hvs(-1 + v1/v3)*hvs(v1 - v3)*hvs(v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v1 - v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*rlog(Abs(v3))*sign(v5) - 2*Power(M_PI,2)*hvs(v1)*hvs(-1 + v1/v3)*hvs(v1 - v3)*hvs(v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v1 - v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*rlog(Abs(v3))*sign(v5) - (Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*rlog(Abs(v1))*Power(sign(v5),2))/2. - (Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*rlog(Abs(v1))*Power(sign(v5),2))/2. + (Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*rlog(Abs(v3))*Power(sign(v5),2))/2. + (Power(M_PI,2)*hvs(-1 + v1/v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*rlog(Abs(v3))*Power(sign(v5),2))/2. ;
    }else{
         result25 =  -(Power(M_PI,3)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5)))/6. + (Power(M_PI,3)*Power(hvs(-v1),3)*hvs(-1 + v1/v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5)))/6. + (Power(M_PI,3)*hvs(-v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5)))/3. + (Power(M_PI,3)*hvs(-1 + v1/v3)*hvs(-v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5)))/6. - (Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-1 + v1/v3)*hvs(-v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5)))/2. + (Power(M_PI,3)*hvs(-v1)*hvs(-1 + v1/v3)*Power(hvs(-v3),2)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5)))/2. - (Power(M_PI,3)*hvs(-1 + v1/v3)*Power(hvs(-v3),3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5)))/6. - (Power(M_PI,3)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5)))/6. + (Power(M_PI,3)*Power(hvs(-v1),3)*hvs(-1 + v1/v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5)))/6. + (Power(M_PI,3)*hvs(-1 + v1/v3)*hvs(-v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5)))/6. - (Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-1 + v1/v3)*hvs(-v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5)))/2. + (Power(M_PI,3)*hvs(-v1)*hvs(-1 + v1/v3)*Power(hvs(-v3),2)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5)))/2. - (Power(M_PI,3)*hvs(-1 + v1/v3)*Power(hvs(-v3),3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5)))/6. + (Power(M_PI,3)*hvs(-v1)*hvs((v1 - v3)/v5))/6. - (Power(M_PI,3)*hvs(-v3)*hvs((v1 - v3)/v5))/6. - Power(M_PI,3)*hvs(v1)*hvs(-v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v5) - Power(M_PI,3)*hvs(-v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-(v1*v5)) + 2*Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(-(v1*v5)),2) - (4*Power(M_PI,3)*Power(hvs(-v3),3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(-(v1*v5)),3))/3. - (Power(M_PI,3)*hvs(-v3)*hvs((-v3 + v5)/v1))/6. + (Power(M_PI,3)*hvs(-v5)*hvs((-v3 + v5)/v1))/6. - (Power(M_PI,3)*hvs(v1)*hvs(-1 + v1/v3)*hvs(v1 - v3)*hvs(v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v1 - v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5))/3. + Power(M_PI,3)*Power(hvs(-v1),2)*hvs(v1)*hvs(-1 + v1/v3)*hvs(v1 - v3)*hvs(v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v1 - v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 2*Power(M_PI,3)*hvs(-v1)*hvs(v1)*hvs(-1 + v1/v3)*hvs(v1 - v3)*hvs(-v3)*hvs(v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v1 - v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) + Power(M_PI,3)*hvs(v1)*hvs(-1 + v1/v3)*hvs(v1 - v3)*Power(hvs(-v3),2)*hvs(v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v1 - v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - (Power(M_PI,3)*hvs(v1)*hvs(-1 + v1/v3)*hvs(v1 - v3)*hvs(v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v1 - v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5))/3. + Power(M_PI,3)*Power(hvs(-v1),2)*hvs(v1)*hvs(-1 + v1/v3)*hvs(v1 - v3)*hvs(v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v1 - v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - 2*Power(M_PI,3)*hvs(-v1)*hvs(v1)*hvs(-1 + v1/v3)*hvs(v1 - v3)*hvs(-v3)*hvs(v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v1 - v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) + Power(M_PI,3)*hvs(v1)*hvs(-1 + v1/v3)*hvs(v1 - v3)*Power(hvs(-v3),2)*hvs(v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v1 - v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5) - (Power(M_PI,3)*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v1 - v5)*hvs((v1 - v3)/v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5))/3. - (Power(M_PI,3)*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v1 - v5)*hvs((v1 - v3)/v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5))/3. - (Power(M_PI,3)*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs((-v3 + v5)/v1)*hvs(v1 - v3 + v5))/3. - (Power(M_PI,3)*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs((-v3 + v5)/v1)*hvs(v1 - v3 + v5))/3. + 2*Power(M_PI,3)*hvs(-v1)*Power(hvs(v1),2)*hvs(-1 + v1/v3)*Power(hvs(v1 - v3),2)*Power(hvs(v3),2)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(v1 - v5),2)*Power(hvs(v5),2)*Power(hvs(-v3 + v5),2)*Power(hvs(v1 - v3 + v5),2) - 2*Power(M_PI,3)*Power(hvs(v1),2)*hvs(-1 + v1/v3)*Power(hvs(v1 - v3),2)*hvs(-v3)*Power(hvs(v3),2)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(v1 - v5),2)*Power(hvs(v5),2)*Power(hvs(-v3 + v5),2)*Power(hvs(v1 - v3 + v5),2) + 2*Power(M_PI,3)*hvs(-v1)*Power(hvs(v1),2)*hvs(-1 + v1/v3)*Power(hvs(v1 - v3),2)*Power(hvs(v3),2)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(v1 - v5),2)*Power(hvs(v5),2)*Power(hvs(-v3 + v5),2)*Power(hvs(v1 - v3 + v5),2) - 2*Power(M_PI,3)*Power(hvs(v1),2)*hvs(-1 + v1/v3)*Power(hvs(v1 - v3),2)*hvs(-v3)*Power(hvs(v3),2)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(v1 - v5),2)*Power(hvs(v5),2)*Power(hvs(-v3 + v5),2)*Power(hvs(v1 - v3 + v5),2) - 2*Power(M_PI,3)*hvs(-v1)*Power(hvs(v1),2)*Power(hvs(v1 - v3),2)*Power(hvs(v3),2)*Power(hvs(v1 - v5),2)*hvs((v1 - v3)/v5)*Power(hvs(v5),2)*Power(hvs(-v3 + v5),2)*Power(hvs(v1 - v3 + v5),2) + 2*Power(M_PI,3)*Power(hvs(v1),2)*Power(hvs(v1 - v3),2)*hvs(-v3)*Power(hvs(v3),2)*Power(hvs(v1 - v5),2)*hvs((v1 - v3)/v5)*Power(hvs(v5),2)*Power(hvs(-v3 + v5),2)*Power(hvs(v1 - v3 + v5),2) + 2*Power(M_PI,3)*Power(hvs(v1),2)*Power(hvs(v1 - v3),2)*hvs(-v3)*Power(hvs(v3),2)*Power(hvs(v5),2)*Power(hvs(-v1 + v5),2)*Power(hvs(-v3 + v5),2)*hvs((-v3 + v5)/v1)*Power(hvs(v1 - v3 + v5),2) - 2*Power(M_PI,3)*Power(hvs(v1),2)*Power(hvs(v1 - v3),2)*Power(hvs(v3),2)*hvs(-v5)*Power(hvs(v5),2)*Power(hvs(-v1 + v5),2)*Power(hvs(-v3 + v5),2)*hvs((-v3 + v5)/v1)*Power(hvs(v1 - v3 + v5),2) + (4*Power(M_PI,3)*Power(hvs(v1),3)*hvs(-1 + v1/v3)*Power(hvs(v1 - v3),3)*Power(hvs(v3),3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(v1 - v5),3)*Power(hvs(v5),3)*Power(hvs(-v3 + v5),3)*Power(hvs(v1 - v3 + v5),3))/3. + (4*Power(M_PI,3)*Power(hvs(v1),3)*hvs(-1 + v1/v3)*Power(hvs(v1 - v3),3)*Power(hvs(v3),3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(v1 - v5),3)*Power(hvs(v5),3)*Power(hvs(-v3 + v5),3)*Power(hvs(v1 - v3 + v5),3))/3. + (4*Power(M_PI,3)*Power(hvs(v1),3)*Power(hvs(v1 - v3),3)*Power(hvs(v3),3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(v1 - v5),3)*hvs((v1 - v3)/v5)*Power(hvs(v5),3)*Power(hvs(-v3 + v5),3)*Power(hvs(v1 - v3 + v5),3))/3. + (4*Power(M_PI,3)*Power(hvs(v1),3)*Power(hvs(v1 - v3),3)*Power(hvs(v3),3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(v1 - v5),3)*hvs((v1 - v3)/v5)*Power(hvs(v5),3)*Power(hvs(-v3 + v5),3)*Power(hvs(v1 - v3 + v5),3))/3. + (4*Power(M_PI,3)*Power(hvs(v1),3)*Power(hvs(v1 - v3),3)*Power(hvs(v3),3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(v5),3)*Power(hvs(-v1 + v5),3)*Power(hvs(-v3 + v5),3)*hvs((-v3 + v5)/v1)*Power(hvs(v1 - v3 + v5),3))/3. + (4*Power(M_PI,3)*Power(hvs(v1),3)*Power(hvs(v1 - v3),3)*Power(hvs(v3),3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(v5),3)*Power(hvs(-v1 + v5),3)*Power(hvs(-v3 + v5),3)*hvs((-v3 + v5)/v1)*Power(hvs(v1 - v3 + v5),3))/3. + (Power(M_PI,3)*hvs(-v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3))/6. - (Power(M_PI,3)*Power(hvs(-v3),3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3))/6. + (Power(M_PI,3)*hvs(-v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3))/6. - (Power(M_PI,3)*Power(hvs(-v3),3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3))/6. - (Power(M_PI,3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-v5)*hvs(-1 + v5/v3))/6. + (Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-v5)*hvs(-1 + v5/v3))/2. - (Power(M_PI,3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-v5)*hvs(-1 + v5/v3))/6. + (Power(M_PI,3)*Power(hvs(-v3),2)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-v5)*hvs(-1 + v5/v3))/2. - (Power(M_PI,3)*hvs(-v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(-v5),2)*hvs(-1 + v5/v3))/2. - (Power(M_PI,3)*hvs(-v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(-v5),2)*hvs(-1 + v5/v3))/2. + (Power(M_PI,3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(-v5),3)*hvs(-1 + v5/v3))/6. + (Power(M_PI,3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(-v5),3)*hvs(-1 + v5/v3))/6. - (Power(M_PI,3)*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*hvs(-1 + v5/v3))/3. + Power(M_PI,3)*hvs(v1)*hvs(v1 - v3)*Power(hvs(-v3),2)*hvs(v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*hvs(-1 + v5/v3) - (Power(M_PI,3)*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*hvs(-1 + v5/v3))/3. + Power(M_PI,3)*hvs(v1)*hvs(v1 - v3)*Power(hvs(-v3),2)*hvs(v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*hvs(-1 + v5/v3) - 2*Power(M_PI,3)*hvs(v1)*hvs(v1 - v3)*hvs(-v3)*hvs(v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-v5)*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*hvs(-1 + v5/v3) - 2*Power(M_PI,3)*hvs(v1)*hvs(v1 - v3)*hvs(-v3)*hvs(v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-v5)*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*hvs(-1 + v5/v3) + Power(M_PI,3)*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(-v5),2)*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*hvs(-1 + v5/v3) + Power(M_PI,3)*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(-v5),2)*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*hvs(-1 + v5/v3) - 2*Power(M_PI,3)*Power(hvs(v1),2)*Power(hvs(v1 - v3),2)*hvs(-v3)*Power(hvs(v3),2)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(v5),2)*Power(hvs(-v1 + v5),2)*Power(hvs(-v3 + v5),2)*Power(hvs(v1 - v3 + v5),2)*hvs(-1 + v5/v3) - 2*Power(M_PI,3)*Power(hvs(v1),2)*Power(hvs(v1 - v3),2)*hvs(-v3)*Power(hvs(v3),2)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(v5),2)*Power(hvs(-v1 + v5),2)*Power(hvs(-v3 + v5),2)*Power(hvs(v1 - v3 + v5),2)*hvs(-1 + v5/v3) + 2*Power(M_PI,3)*Power(hvs(v1),2)*Power(hvs(v1 - v3),2)*Power(hvs(v3),2)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-v5)*Power(hvs(v5),2)*Power(hvs(-v1 + v5),2)*Power(hvs(-v3 + v5),2)*Power(hvs(v1 - v3 + v5),2)*hvs(-1 + v5/v3) + 2*Power(M_PI,3)*Power(hvs(v1),2)*Power(hvs(v1 - v3),2)*Power(hvs(v3),2)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-v5)*Power(hvs(v5),2)*Power(hvs(-v1 + v5),2)*Power(hvs(-v3 + v5),2)*Power(hvs(v1 - v3 + v5),2)*hvs(-1 + v5/v3) + (4*Power(M_PI,3)*Power(hvs(v1),3)*Power(hvs(v1 - v3),3)*Power(hvs(v3),3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(v5),3)*Power(hvs(-v1 + v5),3)*Power(hvs(-v3 + v5),3)*Power(hvs(v1 - v3 + v5),3)*hvs(-1 + v5/v3))/3. + (4*Power(M_PI,3)*Power(hvs(v1),3)*Power(hvs(v1 - v3),3)*Power(hvs(v3),3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(v5),3)*Power(hvs(-v1 + v5),3)*Power(hvs(-v3 + v5),3)*Power(hvs(v1 - v3 + v5),3)*hvs(-1 + v5/v3))/3. - M_PI*hvs(-v3)*hvs((-v3 + v5)/v1)*rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) + M_PI*hvs(-v5)*hvs((-v3 + v5)/v1)*rLi(2,-(v1/(v3*(1 - v1/v3 - v5/v3)))) + M_PI*hvs(-v1)*hvs((v1 - v3)/v5)*rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) - M_PI*hvs(-v3)*hvs((v1 - v3)/v5)*rLi(2,-(v5/(v3*(1 - v1/v3 - v5/v3)))) + M_PI*hvs(-v3)*hvs((v3 - v5)/v1)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) - M_PI*hvs((v3 - v5)/v1)*hvs(-v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v1)) - M_PI*hvs(-v1)*hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) + M_PI*hvs(-v3)*hvs((-v1 + v3)/v5)*rLi(2,-((v3*(1 - v1/v3 - v5/v3))/v5)) - M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs((-v3 + v5)/v1)*hvs(v1 - v3 + v5)*Power(rlog(1 - (v3 - v5)/v1),2) - M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs((-v3 + v5)/v1)*hvs(v1 - v3 + v5)*Power(rlog(1 - (v3 - v5)/v1),2) - M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v1 - v5)*hvs((v1 - v3)/v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*Power(rlog(1 - (-v1 + v3)/v5),2) - M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v1 - v5)*hvs((v1 - v3)/v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*Power(rlog(1 - (-v1 + v3)/v5),2) - (M_PI*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*Power(rlog(-((v3*(-v1 + v3 - v5))/(v1*v5))),2))/2. + M_PI*hvs(-v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-(v1*v5))*Power(rlog(-((v3*(-v1 + v3 - v5))/(v1*v5))),2) + M_PI*hvs(v1)*hvs(-v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v5)*Power(rlog((v3*(-v1 + v3 - v5))/(v1*v5)),2) - (M_PI*hvs(-v3)*hvs((-v3 + v5)/v1)*Power(rlog(-((v3*(1 - v1/v3 - v5/v3))/v1)),2))/2. + (M_PI*hvs(-v5)*hvs((-v3 + v5)/v1)*Power(rlog(-((v3*(1 - v1/v3 - v5/v3))/v1)),2))/2. + (M_PI*hvs(-v1)*hvs((v1 - v3)/v5)*Power(rlog(-((v3*(1 - v1/v3 - v5/v3))/v5)),2))/2. - (M_PI*hvs(-v3)*hvs((v1 - v3)/v5)*Power(rlog(-((v3*(1 - v1/v3 - v5/v3))/v5)),2))/2. + 2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs((v1 - v3)/v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*rlog(-((v3*(1 - v1/v3 - v5/v3))/v5))*rlog(Abs(v1)) - (M_PI*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*Power(rlog(Abs(v1)),2))/2. + (M_PI*hvs(-1 + v1/v3)*hvs(-v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*Power(rlog(Abs(v1)),2))/2. - (M_PI*hvs(-v1)*hvs(-1 + v1/v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*Power(rlog(Abs(v1)),2))/2. + (M_PI*hvs(-1 + v1/v3)*hvs(-v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*Power(rlog(Abs(v1)),2))/2. - M_PI*hvs(v1)*hvs(-1 + v1/v3)*hvs(v1 - v3)*hvs(v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v1 - v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*Power(rlog(Abs(v1)),2) - M_PI*hvs(v1)*hvs(-1 + v1/v3)*hvs(v1 - v3)*hvs(v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v1 - v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*Power(rlog(Abs(v1)),2) - 2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs((-v3 + v5)/v1)*hvs(v1 - v3 + v5)*rlog(-((v3*(1 - v1/v3 - v5/v3))/v1))*rlog(Abs(v3)) - 2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs((v1 - v3)/v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*rlog(-((v3*(1 - v1/v3 - v5/v3))/v5))*rlog(Abs(v3)) + M_PI*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*rlog(Abs(v1))*rlog(Abs(v3)) - M_PI*hvs(-1 + v1/v3)*hvs(-v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*rlog(Abs(v1))*rlog(Abs(v3)) + M_PI*hvs(-v1)*hvs(-1 + v1/v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*rlog(Abs(v1))*rlog(Abs(v3)) - M_PI*hvs(-1 + v1/v3)*hvs(-v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*rlog(Abs(v1))*rlog(Abs(v3)) + 2*M_PI*hvs(v1)*hvs(-1 + v1/v3)*hvs(v1 - v3)*hvs(v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v1 - v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*rlog(Abs(v1))*rlog(Abs(v3)) + 2*M_PI*hvs(v1)*hvs(-1 + v1/v3)*hvs(v1 - v3)*hvs(v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v1 - v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*rlog(Abs(v1))*rlog(Abs(v3)) - (M_PI*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*Power(rlog(Abs(v3)),2))/2. + (M_PI*hvs(-1 + v1/v3)*hvs(-v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*Power(rlog(Abs(v3)),2))/2. - (M_PI*hvs(-v1)*hvs(-1 + v1/v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*Power(rlog(Abs(v3)),2))/2. + (M_PI*hvs(-1 + v1/v3)*hvs(-v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*Power(rlog(Abs(v3)),2))/2. - M_PI*hvs(v1)*hvs(-1 + v1/v3)*hvs(v1 - v3)*hvs(v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v1 - v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*Power(rlog(Abs(v3)),2) - M_PI*hvs(v1)*hvs(-1 + v1/v3)*hvs(v1 - v3)*hvs(v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v1 - v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*Power(rlog(Abs(v3)),2) + (M_PI*hvs(-v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*Power(rlog(Abs(v3)),2))/2. + (M_PI*hvs(-v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*Power(rlog(Abs(v3)),2))/2. - (M_PI*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-v5)*hvs(-1 + v5/v3)*Power(rlog(Abs(v3)),2))/2. - (M_PI*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-v5)*hvs(-1 + v5/v3)*Power(rlog(Abs(v3)),2))/2. - M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*hvs(-1 + v5/v3)*Power(rlog(Abs(v3)),2) - M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*hvs(-1 + v5/v3)*Power(rlog(Abs(v3)),2) + 2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs((-v3 + v5)/v1)*hvs(v1 - v3 + v5)*rlog(-((v3*(1 - v1/v3 - v5/v3))/v1))*rlog(Abs(v5)) - M_PI*hvs(-v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*rlog(Abs(v3))*rlog(Abs(v5)) - M_PI*hvs(-v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*rlog(Abs(v3))*rlog(Abs(v5)) + M_PI*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-v5)*hvs(-1 + v5/v3)*rlog(Abs(v3))*rlog(Abs(v5)) + M_PI*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-v5)*hvs(-1 + v5/v3)*rlog(Abs(v3))*rlog(Abs(v5)) + 2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*hvs(-1 + v5/v3)*rlog(Abs(v3))*rlog(Abs(v5)) + 2*M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*hvs(-1 + v5/v3)*rlog(Abs(v3))*rlog(Abs(v5)) + (M_PI*hvs(-v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*Power(rlog(Abs(v5)),2))/2. + (M_PI*hvs(-v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*Power(rlog(Abs(v5)),2))/2. - (M_PI*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-v5)*hvs(-1 + v5/v3)*Power(rlog(Abs(v5)),2))/2. - (M_PI*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-v5)*hvs(-1 + v5/v3)*Power(rlog(Abs(v5)),2))/2. - M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*hvs(-1 + v5/v3)*Power(rlog(Abs(v5)),2) - M_PI*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*hvs(-1 + v5/v3)*Power(rlog(Abs(v5)),2) + (Power(M_PI,3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*sign(v1))/6. - (Power(M_PI,3)*Power(hvs(-v3),2)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*sign(v1))/2. + (Power(M_PI,3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*sign(v1))/6. - (Power(M_PI,3)*Power(hvs(-v3),2)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*sign(v1))/2. + Power(M_PI,3)*hvs(-v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-v5)*hvs(-1 + v5/v3)*sign(v1) + Power(M_PI,3)*hvs(-v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-v5)*hvs(-1 + v5/v3)*sign(v1) - (Power(M_PI,3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(-v5),2)*hvs(-1 + v5/v3)*sign(v1))/2. - (Power(M_PI,3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(-v5),2)*hvs(-1 + v5/v3)*sign(v1))/2. + 2*Power(M_PI,3)*hvs(v1)*hvs(v1 - v3)*hvs(-v3)*hvs(v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*hvs(-1 + v5/v3)*sign(v1) + 2*Power(M_PI,3)*hvs(v1)*hvs(v1 - v3)*hvs(-v3)*hvs(v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*hvs(-1 + v5/v3)*sign(v1) - 2*Power(M_PI,3)*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-v5)*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*hvs(-1 + v5/v3)*sign(v1) - 2*Power(M_PI,3)*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-v5)*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*hvs(-1 + v5/v3)*sign(v1) - 2*Power(M_PI,3)*Power(hvs(v1),2)*Power(hvs(v1 - v3),2)*Power(hvs(v3),2)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(v5),2)*Power(hvs(-v1 + v5),2)*Power(hvs(-v3 + v5),2)*Power(hvs(v1 - v3 + v5),2)*hvs(-1 + v5/v3)*sign(v1) - 2*Power(M_PI,3)*Power(hvs(v1),2)*Power(hvs(v1 - v3),2)*Power(hvs(v3),2)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(v5),2)*Power(hvs(-v1 + v5),2)*Power(hvs(-v3 + v5),2)*Power(hvs(v1 - v3 + v5),2)*hvs(-1 + v5/v3)*sign(v1) + (M_PI*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*Power(rlog(Abs(v3)),2)*sign(v1))/2. + (M_PI*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*Power(rlog(Abs(v3)),2)*sign(v1))/2. - M_PI*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*rlog(Abs(v3))*rlog(Abs(v5))*sign(v1) - M_PI*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*rlog(Abs(v3))*rlog(Abs(v5))*sign(v1) + (M_PI*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*Power(rlog(Abs(v5)),2)*sign(v1))/2. + (M_PI*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*Power(rlog(Abs(v5)),2)*sign(v1))/2. - (Power(M_PI,3)*hvs(-v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*Power(sign(v1),2))/2. - (Power(M_PI,3)*hvs(-v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*Power(sign(v1),2))/2. + (Power(M_PI,3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-v5)*hvs(-1 + v5/v3)*Power(sign(v1),2))/2. + (Power(M_PI,3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-v5)*hvs(-1 + v5/v3)*Power(sign(v1),2))/2. + Power(M_PI,3)*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*hvs(-1 + v5/v3)*Power(sign(v1),2) + Power(M_PI,3)*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*hvs(-1 + v5/v3)*Power(sign(v1),2) - (Power(M_PI,3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*Power(sign(v1),3))/6. - (Power(M_PI,3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(-1 + v5/v3)*Power(sign(v1),3))/6. + (Power(M_PI,3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs((v1 - v3)/v5)*sign(v3))/6. + (Power(M_PI,3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs((v1 - v3)/v5)*sign(v3))/6. + (Power(M_PI,3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs((-v3 + v5)/v1)*sign(v3))/6. + (Power(M_PI,3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs((-v3 + v5)/v1)*sign(v3))/6. + 2*Power(M_PI,3)*hvs(-v1)*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(v1 - v5)*hvs((v1 - v3)/v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*sign(v3) - 2*Power(M_PI,3)*hvs(v1)*hvs(v1 - v3)*hvs(-v3)*hvs(v3)*hvs(v1 - v5)*hvs((v1 - v3)/v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*sign(v3) - 2*Power(M_PI,3)*hvs(v1)*hvs(v1 - v3)*hvs(-v3)*hvs(v3)*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs((-v3 + v5)/v1)*hvs(v1 - v3 + v5)*sign(v3) + 2*Power(M_PI,3)*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(-v5)*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs((-v3 + v5)/v1)*hvs(v1 - v3 + v5)*sign(v3) - 2*Power(M_PI,3)*Power(hvs(v1),2)*Power(hvs(v1 - v3),2)*Power(hvs(v3),2)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(v1 - v5),2)*hvs((v1 - v3)/v5)*Power(hvs(v5),2)*Power(hvs(-v3 + v5),2)*Power(hvs(v1 - v3 + v5),2)*sign(v3) - 2*Power(M_PI,3)*Power(hvs(v1),2)*Power(hvs(v1 - v3),2)*Power(hvs(v3),2)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(v1 - v5),2)*hvs((v1 - v3)/v5)*Power(hvs(v5),2)*Power(hvs(-v3 + v5),2)*Power(hvs(v1 - v3 + v5),2)*sign(v3) - 2*Power(M_PI,3)*Power(hvs(v1),2)*Power(hvs(v1 - v3),2)*Power(hvs(v3),2)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(v5),2)*Power(hvs(-v1 + v5),2)*Power(hvs(-v3 + v5),2)*hvs((-v3 + v5)/v1)*Power(hvs(v1 - v3 + v5),2)*sign(v3) - 2*Power(M_PI,3)*Power(hvs(v1),2)*Power(hvs(v1 - v3),2)*Power(hvs(v3),2)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(v5),2)*Power(hvs(-v1 + v5),2)*Power(hvs(-v3 + v5),2)*hvs((-v3 + v5)/v1)*Power(hvs(v1 - v3 + v5),2)*sign(v3) + (M_PI*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs((-v3 + v5)/v1)*Power(rlog(1 - (v3 - v5)/v1),2)*sign(v3))/2. + (M_PI*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs((-v3 + v5)/v1)*Power(rlog(1 - (v3 - v5)/v1),2)*sign(v3))/2. + (M_PI*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs((v1 - v3)/v5)*Power(rlog(1 - (-v1 + v3)/v5),2)*sign(v3))/2. + (M_PI*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs((v1 - v3)/v5)*Power(rlog(1 - (-v1 + v3)/v5),2)*sign(v3))/2. - M_PI*hvs((v1 - v3)/v5)*rlog(-((v3*(1 - v1/v3 - v5/v3))/v5))*rlog(Abs(v1))*sign(v3) + M_PI*hvs((-v3 + v5)/v1)*rlog(-((v3*(1 - v1/v3 - v5/v3))/v1))*rlog(Abs(v3))*sign(v3) + M_PI*hvs((v1 - v3)/v5)*rlog(-((v3*(1 - v1/v3 - v5/v3))/v5))*rlog(Abs(v3))*sign(v3) - M_PI*hvs((-v3 + v5)/v1)*rlog(-((v3*(1 - v1/v3 - v5/v3))/v1))*rlog(Abs(v5))*sign(v3) - (Power(M_PI,3)*hvs(-v1)*hvs((v1 - v3)/v5)*Power(sign(v3),2))/2. + (Power(M_PI,3)*hvs(-v3)*hvs((v1 - v3)/v5)*Power(sign(v3),2))/2. + (Power(M_PI,3)*hvs(-v3)*hvs((-v3 + v5)/v1)*Power(sign(v3),2))/2. - (Power(M_PI,3)*hvs(-v5)*hvs((-v3 + v5)/v1)*Power(sign(v3),2))/2. + Power(M_PI,3)*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v1 - v5)*hvs((v1 - v3)/v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*Power(sign(v3),2) + Power(M_PI,3)*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v1 - v5)*hvs((v1 - v3)/v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*Power(sign(v3),2) + Power(M_PI,3)*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs((-v3 + v5)/v1)*hvs(v1 - v3 + v5)*Power(sign(v3),2) + Power(M_PI,3)*hvs(v1)*hvs(v1 - v3)*hvs(v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v5)*hvs(-v1 + v5)*hvs(-v3 + v5)*hvs((-v3 + v5)/v1)*hvs(v1 - v3 + v5)*Power(sign(v3),2) - (Power(M_PI,3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs((v1 - v3)/v5)*Power(sign(v3),3))/6. - (Power(M_PI,3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs((v1 - v3)/v5)*Power(sign(v3),3))/6. - (Power(M_PI,3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs((-v3 + v5)/v1)*Power(sign(v3),3))/6. - (Power(M_PI,3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs((-v3 + v5)/v1)*Power(sign(v3),3))/6. + (Power(M_PI,3)*hvs(-1 + v1/v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*sign(v5))/6. - (Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-1 + v1/v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*sign(v5))/2. + Power(M_PI,3)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*sign(v5) - (Power(M_PI,3)*hvs(-1 + v1/v3)*Power(hvs(-v3),2)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*sign(v5))/2. + (Power(M_PI,3)*hvs(-1 + v1/v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*sign(v5))/6. - (Power(M_PI,3)*Power(hvs(-v1),2)*hvs(-1 + v1/v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*sign(v5))/2. + Power(M_PI,3)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*sign(v5) - (Power(M_PI,3)*hvs(-1 + v1/v3)*Power(hvs(-v3),2)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*sign(v5))/2. - 2*Power(M_PI,3)*hvs(-v1)*hvs(v1)*hvs(-1 + v1/v3)*hvs(v1 - v3)*hvs(v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v1 - v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*sign(v5) + 2*Power(M_PI,3)*hvs(v1)*hvs(-1 + v1/v3)*hvs(v1 - v3)*hvs(-v3)*hvs(v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v1 - v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*sign(v5) - 2*Power(M_PI,3)*hvs(-v1)*hvs(v1)*hvs(-1 + v1/v3)*hvs(v1 - v3)*hvs(v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v1 - v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*sign(v5) + 2*Power(M_PI,3)*hvs(v1)*hvs(-1 + v1/v3)*hvs(v1 - v3)*hvs(-v3)*hvs(v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v1 - v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*sign(v5) - 2*Power(M_PI,3)*Power(hvs(v1),2)*hvs(-1 + v1/v3)*Power(hvs(v1 - v3),2)*Power(hvs(v3),2)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(v1 - v5),2)*Power(hvs(v5),2)*Power(hvs(-v3 + v5),2)*Power(hvs(v1 - v3 + v5),2)*sign(v5) - 2*Power(M_PI,3)*Power(hvs(v1),2)*hvs(-1 + v1/v3)*Power(hvs(v1 - v3),2)*Power(hvs(v3),2)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*Power(hvs(v1 - v5),2)*Power(hvs(v5),2)*Power(hvs(-v3 + v5),2)*Power(hvs(v1 - v3 + v5),2)*sign(v5) + (M_PI*hvs(-1 + v1/v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*Power(rlog(Abs(v1)),2)*sign(v5))/2. + (M_PI*hvs(-1 + v1/v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*Power(rlog(Abs(v1)),2)*sign(v5))/2. - M_PI*hvs(-1 + v1/v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*rlog(Abs(v1))*rlog(Abs(v3))*sign(v5) - M_PI*hvs(-1 + v1/v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*rlog(Abs(v1))*rlog(Abs(v3))*sign(v5) + (M_PI*hvs(-1 + v1/v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*Power(rlog(Abs(v3)),2)*sign(v5))/2. + (M_PI*hvs(-1 + v1/v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*Power(rlog(Abs(v3)),2)*sign(v5))/2. + (Power(M_PI,3)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*Power(sign(v5),2))/2. - (Power(M_PI,3)*hvs(-1 + v1/v3)*hvs(-v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*Power(sign(v5),2))/2. + (Power(M_PI,3)*hvs(-v1)*hvs(-1 + v1/v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*Power(sign(v5),2))/2. - (Power(M_PI,3)*hvs(-1 + v1/v3)*hvs(-v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*Power(sign(v5),2))/2. + Power(M_PI,3)*hvs(v1)*hvs(-1 + v1/v3)*hvs(v1 - v3)*hvs(v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v1 - v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*Power(sign(v5),2) + Power(M_PI,3)*hvs(v1)*hvs(-1 + v1/v3)*hvs(v1 - v3)*hvs(v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*hvs(v1 - v5)*hvs(v5)*hvs(-v3 + v5)*hvs(v1 - v3 + v5)*Power(sign(v5),2) - (Power(M_PI,3)*hvs(-1 + v1/v3)*hvs(-1 - (v3*(-v1 + v3 - v5))/(v1*v5))*Power(sign(v5),3))/6. - (Power(M_PI,3)*hvs(-1 + v1/v3)*hvs(1 + (v3*(-v1 + v3 - v5))/(v1*v5))*Power(sign(v5),3))/6. ;
    }
 return result25;
}  


==> anc/evaluate_pentagon/src/functions/lowerf26.cpp <==

#include "../header.h"  
double FAw3pt5Re(double v1,double v2,double v3,double v4, double v5);
double FAw3pt5Im(double v1,double v2,double v3,double v4, double v5);

double lowerweight26 (int imag, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;  
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double v1=-v1f; double v2=-v2f; double v3=-v3f; double v4=-v4f; double v5=-v5f;
   double zeta3=1.2020569031595942;

   double result26;
    if(imag==0){
         result26 =  FAw3pt5Re(v1f,v2f,v3f,v4f,v5f) ;
    }else{
         result26 =  FAw3pt5Im(v1f,v2f,v3f,v4f,v5f) ;
    }
 return result26;
}  


==> anc/evaluate_pentagon/src/functions/lowerf3.cpp <==

#include "../header.h"  
double FAw3pt5Re(double v1,double v2,double v3,double v4, double v5);
double FAw3pt5Im(double v1,double v2,double v3,double v4, double v5);

double lowerweight3 (int imag, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;  
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double v1=-v1f; double v2=-v2f; double v3=-v3f; double v4=-v4f; double v5=-v5f;
   double zeta3=1.2020569031595942;

   double result3;
    if(imag==0){
         result3 =  rlog(Abs(v3)) ;
    }else{
         result3 =  -(M_PI*hvs(-v3)) ;
    }
 return result3;
}  


==> anc/evaluate_pentagon/src/functions/lowerf4.cpp <==

#include "../header.h"  
double FAw3pt5Re(double v1,double v2,double v3,double v4, double v5);
double FAw3pt5Im(double v1,double v2,double v3,double v4, double v5);

double lowerweight4 (int imag, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;  
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double v1=-v1f; double v2=-v2f; double v3=-v3f; double v4=-v4f; double v5=-v5f;
   double zeta3=1.2020569031595942;

   double result4;
    if(imag==0){
         result4 =  rlog(Abs(v4)) ;
    }else{
         result4 =  -(M_PI*hvs(-v4)) ;
    }
 return result4;
}  


==> anc/evaluate_pentagon/src/functions/lowerf5.cpp <==

#include "../header.h"  
double FAw3pt5Re(double v1,double v2,double v3,double v4, double v5);
double FAw3pt5Im(double v1,double v2,double v3,double v4, double v5);

double lowerweight5 (int imag, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;  
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double v1=-v1f; double v2=-v2f; double v3=-v3f; double v4=-v4f; double v5=-v5f;
   double zeta3=1.2020569031595942;

   double result5;
    if(imag==0){
         result5 =  rlog(Abs(v5)) ;
    }else{
         result5 =  -(M_PI*hvs(-v5)) ;
    }
 return result5;
}  


==> anc/evaluate_pentagon/src/functions/lowerf6.cpp <==

#include "../header.h"  
double FAw3pt5Re(double v1,double v2,double v3,double v4, double v5);
double FAw3pt5Im(double v1,double v2,double v3,double v4, double v5);

double lowerweight6 (int imag, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;  
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double v1=-v1f; double v2=-v2f; double v3=-v3f; double v4=-v4f; double v5=-v5f;
   double zeta3=1.2020569031595942;

   double result6;
    if(imag==0){
         result6 =  -(Power(M_PI,2)*hvs(-(v1/v3)))/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) + hvs(-(v1/v3))*rLi(2,v1/v3) + hvs(-(v1/v3))*rlog(1 - v1/v3)*rlog(Abs(v1)) - hvs(-(v1/v3))*rlog(1 - v1/v3)*rlog(Abs(v3)) ;
    }else{
         result6 =  -(M_PI*hvs(-v1)*hvs(-(v1/v3))*rlog(1 - v1/v3)) + M_PI*hvs(-(v1/v3))*hvs(-v3)*rlog(1 - v1/v3) ;
    }
 return result6;
}  


==> anc/evaluate_pentagon/src/functions/lowerf7.cpp <==

#include "../header.h"  
double FAw3pt5Re(double v1,double v2,double v3,double v4, double v5);
double FAw3pt5Im(double v1,double v2,double v3,double v4, double v5);

double lowerweight7 (int imag, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;  
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double v1=-v1f; double v2=-v2f; double v3=-v3f; double v4=-v4f; double v5=-v5f;
   double zeta3=1.2020569031595942;

   double result7;
    if(imag==0){
         result7 =  -(Power(M_PI,2)*hvs(-(v2/v4)))/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) + hvs(-(v2/v4))*rLi(2,v2/v4) + hvs(-(v2/v4))*rlog(1 - v2/v4)*rlog(Abs(v2)) - hvs(-(v2/v4))*rlog(1 - v2/v4)*rlog(Abs(v4)) ;
    }else{
         result7 =  -(M_PI*hvs(-v2)*hvs(-(v2/v4))*rlog(1 - v2/v4)) + M_PI*hvs(-(v2/v4))*hvs(-v4)*rlog(1 - v2/v4) ;
    }
 return result7;
}  


==> anc/evaluate_pentagon/src/functions/lowerf8.cpp <==

#include "../header.h"  
double FAw3pt5Re(double v1,double v2,double v3,double v4, double v5);
double FAw3pt5Im(double v1,double v2,double v3,double v4, double v5);

double lowerweight8 (int imag, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;  
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double v1=-v1f; double v2=-v2f; double v3=-v3f; double v4=-v4f; double v5=-v5f;
   double zeta3=1.2020569031595942;

   double result8;
    if(imag==0){
         result8 =  -(Power(M_PI,2)*hvs(-(v3/v5)))/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) + hvs(-(v3/v5))*rLi(2,v3/v5) + hvs(-(v3/v5))*rlog(1 - v3/v5)*rlog(Abs(v3)) - hvs(-(v3/v5))*rlog(1 - v3/v5)*rlog(Abs(v5)) ;
    }else{
         result8 =  -(M_PI*hvs(-v3)*hvs(-(v3/v5))*rlog(1 - v3/v5)) + M_PI*hvs(-(v3/v5))*hvs(-v5)*rlog(1 - v3/v5) ;
    }
 return result8;
}  


==> anc/evaluate_pentagon/src/functions/lowerf9.cpp <==

#include "../header.h"  
double FAw3pt5Re(double v1,double v2,double v3,double v4, double v5);
double FAw3pt5Im(double v1,double v2,double v3,double v4, double v5);

double lowerweight9 (int imag, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;  
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double v1=-v1f; double v2=-v2f; double v3=-v3f; double v4=-v4f; double v5=-v5f;
   double zeta3=1.2020569031595942;

   double result9;
    if(imag==0){
         result9 =  -(Power(M_PI,2)*hvs(-(v4/v1)))/6. + hvs(-(v4/v1))*rLi(2,v4/v1) - hvs(v4/v1)*rLi(2,1 - v4/v1) - hvs(-(v4/v1))*rlog(1 - v4/v1)*rlog(Abs(v1)) + hvs(-(v4/v1))*rlog(1 - v4/v1)*rlog(Abs(v4)) ;
    }else{
         result9 =  M_PI*hvs(-v1)*hvs(-(v4/v1))*rlog(1 - v4/v1) - M_PI*hvs(-v4)*hvs(-(v4/v1))*rlog(1 - v4/v1) ;
    }
 return result9;
}  


==> anc/evaluate_pentagon/src/functions/script-com-vim.sh <==
#!/bin/bash
for f in f*cpp; do vim -S comm.vim $f ; done


==> anc/evaluate_pentagon/src/header.h <==

#include <iostream>
#include <list>
#include <cmath>
#include <complex>
#include <gsl/gsl_integration.h>
#include <gsl/gsl_complex_math.h>
#include <gsl/gsl_sf_pow_int.h>
#include <ginac/ginac.h>
#include "useful-fcns.h"



==> anc/evaluate_pentagon/src/headers-integrands.h <==
double lowerweight1 (int imag, void * p) ;
double lowerweight2 (int imag, void * p) ;
double lowerweight3 (int imag, void * p) ;
double lowerweight4 (int imag, void * p) ;
double lowerweight5 (int imag, void * p) ;
double lowerweight6 (int imag, void * p) ;
double lowerweight7 (int imag, void * p) ;
double lowerweight8 (int imag, void * p) ;
double lowerweight9 (int imag, void * p) ;
double lowerweight10 (int imag, void * p) ;
double lowerweight11 (int imag, void * p) ;
double lowerweight12 (int imag, void * p) ;
double lowerweight13 (int imag, void * p) ;
double lowerweight14 (int imag, void * p) ;
double lowerweight15 (int imag, void * p) ;
double lowerweight16 (int imag, void * p) ;
double lowerweight17 (int imag, void * p) ;
double lowerweight18 (int imag, void * p) ;
double lowerweight19 (int imag, void * p) ;
double lowerweight20 (int imag, void * p) ;
double lowerweight21 (int imag, void * p) ;
double lowerweight22 (int imag, void * p) ;
double lowerweight23 (int imag, void * p) ;
double lowerweight24 (int imag, void * p) ;
double lowerweight25 (int imag, void * p) ;
double lowerweight26 (int imag, void * p) ;
double integrandRe1 (double t, void * p) ;
double integrandRe2 (double t, void * p) ;
double integrandRe3 (double t, void * p) ;
double integrandRe4 (double t, void * p) ;
double integrandRe5 (double t, void * p) ;
double integrandRe6 (double t, void * p) ;
double integrandRe7 (double t, void * p) ;
double integrandRe8 (double t, void * p) ;
double integrandRe9 (double t, void * p) ;
double integrandRe10 (double t, void * p) ;
double integrandRe11 (double t, void * p) ;
double integrandRe12 (double t, void * p) ;
double integrandRe13 (double t, void * p) ;
double integrandRe14 (double t, void * p) ;
double integrandRe15 (double t, void * p) ;
double integrandRe16 (double t, void * p) ;
double integrandRe17 (double t, void * p) ;
double integrandRe18 (double t, void * p) ;
double integrandRe19 (double t, void * p) ;
double integrandRe20 (double t, void * p) ;
double integrandRe21 (double t, void * p) ;
double integrandRe22 (double t, void * p) ;
double integrandRe23 (double t, void * p) ;
double integrandRe24 (double t, void * p) ;
double integrandRe25 (double t, void * p) ;
double integrandRe26 (double t, void * p) ;
double integrandRe27 (double t, void * p) ;
double integrandRe28 (double t, void * p) ;
double integrandRe29 (double t, void * p) ;
double integrandRe30 (double t, void * p) ;
double integrandRe31 (double t, void * p) ;
double integrandRe32 (double t, void * p) ;
double integrandRe33 (double t, void * p) ;
double integrandRe34 (double t, void * p) ;
double integrandRe35 (double t, void * p) ;
double integrandRe36 (double t, void * p) ;
double integrandRe37 (double t, void * p) ;
double integrandRe38 (double t, void * p) ;
double integrandRe39 (double t, void * p) ;
double integrandRe40 (double t, void * p) ;
double integrandRe41 (double t, void * p) ;
double integrandRe42 (double t, void * p) ;
double integrandRe43 (double t, void * p) ;
double integrandRe44 (double t, void * p) ;
double integrandRe45 (double t, void * p) ;
double integrandRe46 (double t, void * p) ;
double integrandRe47 (double t, void * p) ;
double integrandRe48 (double t, void * p) ;
double integrandRe49 (double t, void * p) ;
double integrandRe50 (double t, void * p) ;
double integrandRe51 (double t, void * p) ;
double integrandRe52 (double t, void * p) ;
double integrandRe53 (double t, void * p) ;
double integrandRe54 (double t, void * p) ;
double integrandRe55 (double t, void * p) ;
double integrandRe56 (double t, void * p) ;
double integrandIm1 (double t, void * p) ;
double integrandIm2 (double t, void * p) ;
double integrandIm3 (double t, void * p) ;
double integrandIm4 (double t, void * p) ;
double integrandIm5 (double t, void * p) ;
double integrandIm6 (double t, void * p) ;
double integrandIm7 (double t, void * p) ;
double integrandIm8 (double t, void * p) ;
double integrandIm9 (double t, void * p) ;
double integrandIm10 (double t, void * p) ;
double integrandIm11 (double t, void * p) ;
double integrandIm12 (double t, void * p) ;
double integrandIm13 (double t, void * p) ;
double integrandIm14 (double t, void * p) ;
double integrandIm15 (double t, void * p) ;
double integrandIm16 (double t, void * p) ;
double integrandIm17 (double t, void * p) ;
double integrandIm18 (double t, void * p) ;
double integrandIm19 (double t, void * p) ;
double integrandIm20 (double t, void * p) ;
double integrandIm21 (double t, void * p) ;
double integrandIm22 (double t, void * p) ;
double integrandIm23 (double t, void * p) ;
double integrandIm24 (double t, void * p) ;
double integrandIm25 (double t, void * p) ;
double integrandIm26 (double t, void * p) ;
double integrandIm27 (double t, void * p) ;
double integrandIm28 (double t, void * p) ;
double integrandIm29 (double t, void * p) ;
double integrandIm30 (double t, void * p) ;
double integrandIm31 (double t, void * p) ;
double integrandIm32 (double t, void * p) ;
double integrandIm33 (double t, void * p) ;
double integrandIm34 (double t, void * p) ;
double integrandIm35 (double t, void * p) ;
double integrandIm36 (double t, void * p) ;
double integrandIm37 (double t, void * p) ;
double integrandIm38 (double t, void * p) ;
double integrandIm39 (double t, void * p) ;
double integrandIm40 (double t, void * p) ;
double integrandIm41 (double t, void * p) ;
double integrandIm42 (double t, void * p) ;
double integrandIm43 (double t, void * p) ;
double integrandIm44 (double t, void * p) ;
double integrandIm45 (double t, void * p) ;
double integrandIm46 (double t, void * p) ;
double integrandIm47 (double t, void * p) ;
double integrandIm48 (double t, void * p) ;
double integrandIm49 (double t, void * p) ;
double integrandIm50 (double t, void * p) ;
double integrandIm51 (double t, void * p) ;
double integrandIm52 (double t, void * p) ;
double integrandIm53 (double t, void * p) ;
double integrandIm54 (double t, void * p) ;
double integrandIm55 (double t, void * p) ;
double integrandIm56 (double t, void * p) ;
double integrandEu1 (double t, void * p) ;
double integrandEu2 (double t, void * p) ;
double integrandEu3 (double t, void * p) ;
double integrandEu4 (double t, void * p) ;
double integrandEu5 (double t, void * p) ;
double integrandEu6 (double t, void * p) ;
double integrandEu7 (double t, void * p) ;
double integrandEu8 (double t, void * p) ;
double integrandEu9 (double t, void * p) ;
double integrandEu10 (double t, void * p) ;
double integrandEu11 (double t, void * p) ;
double integrandEu12 (double t, void * p) ;
double integrandEu13 (double t, void * p) ;
double integrandEu14 (double t, void * p) ;
double integrandEu15 (double t, void * p) ;
double integrandEu16 (double t, void * p) ;
double integrandEu17 (double t, void * p) ;
double integrandEu18 (double t, void * p) ;
double integrandEu19 (double t, void * p) ;
double integrandEu20 (double t, void * p) ;
double integrandEu21 (double t, void * p) ;
double integrandEu22 (double t, void * p) ;
double integrandEu23 (double t, void * p) ;
double integrandEu24 (double t, void * p) ;
double integrandEu25 (double t, void * p) ;
double integrandEu26 (double t, void * p) ;
double integrandEu27 (double t, void * p) ;
double integrandEu28 (double t, void * p) ;
double integrandEu29 (double t, void * p) ;
double integrandEu30 (double t, void * p) ;
double integrandEu31 (double t, void * p) ;
double integrandEu32 (double t, void * p) ;
double integrandEu33 (double t, void * p) ;
double integrandEu34 (double t, void * p) ;
double integrandEu35 (double t, void * p) ;
double integrandEu36 (double t, void * p) ;
double integrandEu37 (double t, void * p) ;
double integrandEu38 (double t, void * p) ;
double integrandEu39 (double t, void * p) ;
double integrandEu40 (double t, void * p) ;
double integrandEu41 (double t, void * p) ;
double integrandEu42 (double t, void * p) ;
double integrandEu43 (double t, void * p) ;
double integrandEu44 (double t, void * p) ;
double integrandEu45 (double t, void * p) ;
double integrandEu46 (double t, void * p) ;
double integrandEu47 (double t, void * p) ;
double integrandEu48 (double t, void * p) ;
double integrandEu49 (double t, void * p) ;
double integrandEu50 (double t, void * p) ;
double integrandEu51 (double t, void * p) ;
double integrandEu52 (double t, void * p) ;
double integrandEu53 (double t, void * p) ;
double integrandEu54 (double t, void * p) ;
double integrandEu55 (double t, void * p) ;
double integrandEu56 (double t, void * p) ;


==> anc/evaluate_pentagon/src/integr-definition.h <==

    if(whichint ==1){ pt5w4DLogRe = &integrandRe1 ; pt5w4DLogIm = &integrandIm1 ; };
    if(whichint ==2){ pt5w4DLogRe = &integrandRe2 ; pt5w4DLogIm = &integrandIm2 ; };
    if(whichint ==3){ pt5w4DLogRe = &integrandRe3 ; pt5w4DLogIm = &integrandIm3 ; };
    if(whichint ==4){ pt5w4DLogRe = &integrandRe4 ; pt5w4DLogIm = &integrandIm4 ; };
    if(whichint ==5){ pt5w4DLogRe = &integrandRe5 ; pt5w4DLogIm = &integrandIm5 ; };
    if(whichint ==6){ pt5w4DLogRe = &integrandRe6 ; pt5w4DLogIm = &integrandIm6 ; };
    if(whichint ==7){ pt5w4DLogRe = &integrandRe7 ; pt5w4DLogIm = &integrandIm7 ; };
    if(whichint ==8){ pt5w4DLogRe = &integrandRe8 ; pt5w4DLogIm = &integrandIm8 ; };
    if(whichint ==9){ pt5w4DLogRe = &integrandRe9 ; pt5w4DLogIm = &integrandIm9 ; };
    if(whichint ==10){ pt5w4DLogRe = &integrandRe10 ; pt5w4DLogIm = &integrandIm10 ; };
    if(whichint ==11){ pt5w4DLogRe = &integrandRe11 ; pt5w4DLogIm = &integrandIm11 ; };
    if(whichint ==12){ pt5w4DLogRe = &integrandRe12 ; pt5w4DLogIm = &integrandIm12 ; };
    if(whichint ==13){ pt5w4DLogRe = &integrandRe13 ; pt5w4DLogIm = &integrandIm13 ; };
    if(whichint ==14){ pt5w4DLogRe = &integrandRe14 ; pt5w4DLogIm = &integrandIm14 ; };
    if(whichint ==15){ pt5w4DLogRe = &integrandRe15 ; pt5w4DLogIm = &integrandIm15 ; };
    if(whichint ==16){ pt5w4DLogRe = &integrandRe16 ; pt5w4DLogIm = &integrandIm16 ; };
    if(whichint ==17){ pt5w4DLogRe = &integrandRe17 ; pt5w4DLogIm = &integrandIm17 ; };
    if(whichint ==18){ pt5w4DLogRe = &integrandRe18 ; pt5w4DLogIm = &integrandIm18 ; };
    if(whichint ==19){ pt5w4DLogRe = &integrandRe19 ; pt5w4DLogIm = &integrandIm19 ; };
    if(whichint ==20){ pt5w4DLogRe = &integrandRe20 ; pt5w4DLogIm = &integrandIm20 ; };
    if(whichint ==21){ pt5w4DLogRe = &integrandRe21 ; pt5w4DLogIm = &integrandIm21 ; };
    if(whichint ==22){ pt5w4DLogRe = &integrandRe22 ; pt5w4DLogIm = &integrandIm22 ; };
    if(whichint ==23){ pt5w4DLogRe = &integrandRe23 ; pt5w4DLogIm = &integrandIm23 ; };
    if(whichint ==24){ pt5w4DLogRe = &integrandRe24 ; pt5w4DLogIm = &integrandIm24 ; };
    if(whichint ==25){ pt5w4DLogRe = &integrandRe25 ; pt5w4DLogIm = &integrandIm25 ; };
    if(whichint ==26){ pt5w4DLogRe = &integrandRe26 ; pt5w4DLogIm = &integrandIm26 ; };
    if(whichint ==27){ pt5w4DLogRe = &integrandRe27 ; pt5w4DLogIm = &integrandIm27 ; };
    if(whichint ==28){ pt5w4DLogRe = &integrandRe28 ; pt5w4DLogIm = &integrandIm28 ; };
    if(whichint ==29){ pt5w4DLogRe = &integrandRe29 ; pt5w4DLogIm = &integrandIm29 ; };
    if(whichint ==30){ pt5w4DLogRe = &integrandRe30 ; pt5w4DLogIm = &integrandIm30 ; };
    if(whichint ==31){ pt5w4DLogRe = &integrandRe31 ; pt5w4DLogIm = &integrandIm31 ; };
    if(whichint ==32){ pt5w4DLogRe = &integrandRe32 ; pt5w4DLogIm = &integrandIm32 ; };
    if(whichint ==33){ pt5w4DLogRe = &integrandRe33 ; pt5w4DLogIm = &integrandIm33 ; };
    if(whichint ==34){ pt5w4DLogRe = &integrandRe34 ; pt5w4DLogIm = &integrandIm34 ; };
    if(whichint ==35){ pt5w4DLogRe = &integrandRe35 ; pt5w4DLogIm = &integrandIm35 ; };
    if(whichint ==36){ pt5w4DLogRe = &integrandRe36 ; pt5w4DLogIm = &integrandIm36 ; };
    if(whichint ==37){ pt5w4DLogRe = &integrandRe37 ; pt5w4DLogIm = &integrandIm37 ; };
    if(whichint ==38){ pt5w4DLogRe = &integrandRe38 ; pt5w4DLogIm = &integrandIm38 ; };
    if(whichint ==39){ pt5w4DLogRe = &integrandRe39 ; pt5w4DLogIm = &integrandIm39 ; };
    if(whichint ==40){ pt5w4DLogRe = &integrandRe40 ; pt5w4DLogIm = &integrandIm40 ; };
    if(whichint ==41){ pt5w4DLogRe = &integrandRe41 ; pt5w4DLogIm = &integrandIm41 ; };
    if(whichint ==42){ pt5w4DLogRe = &integrandRe42 ; pt5w4DLogIm = &integrandIm42 ; };
    if(whichint ==43){ pt5w4DLogRe = &integrandRe43 ; pt5w4DLogIm = &integrandIm43 ; };
    if(whichint ==44){ pt5w4DLogRe = &integrandRe44 ; pt5w4DLogIm = &integrandIm44 ; };
    if(whichint ==45){ pt5w4DLogRe = &integrandRe45 ; pt5w4DLogIm = &integrandIm45 ; };
    if(whichint ==46){ pt5w4DLogRe = &integrandRe46 ; pt5w4DLogIm = &integrandIm46 ; };
    if(whichint ==47){ pt5w4DLogRe = &integrandRe47 ; pt5w4DLogIm = &integrandIm47 ; };
    if(whichint ==48){ pt5w4DLogRe = &integrandRe48 ; pt5w4DLogIm = &integrandIm48 ; };
    if(whichint ==49){ pt5w4DLogRe = &integrandRe49 ; pt5w4DLogIm = &integrandIm49 ; };
    if(whichint ==50){ pt5w4DLogRe = &integrandRe50 ; pt5w4DLogIm = &integrandIm50 ; };
    if(whichint ==51){ pt5w4DLogRe = &integrandRe51 ; pt5w4DLogIm = &integrandIm51 ; };
    if(whichint ==52){ pt5w4DLogRe = &integrandRe52 ; pt5w4DLogIm = &integrandIm52 ; };
    if(whichint ==53){ pt5w4DLogRe = &integrandRe53 ; pt5w4DLogIm = &integrandIm53 ; };
    if(whichint ==54){ pt5w4DLogRe = &integrandRe54 ; pt5w4DLogIm = &integrandIm54 ; };
    if(whichint ==55){ pt5w4DLogRe = &integrandRe55 ; pt5w4DLogIm = &integrandIm55 ; };
    if(whichint ==56){ pt5w4DLogRe = &integrandRe56 ; pt5w4DLogIm = &integrandIm56 ; };
 
   if(kinem.v1f<0 && kinem.v2f<0 && kinem.v3f<0 && kinem.v4f<0 && kinem.v5f<0) {
    if(whichint ==1){ pt5w4DLogRe = &integrandEu1 ; };
    if(whichint ==2){ pt5w4DLogRe = &integrandEu2 ; };
    if(whichint ==3){ pt5w4DLogRe = &integrandEu3 ; };
    if(whichint ==4){ pt5w4DLogRe = &integrandEu4 ; };
    if(whichint ==5){ pt5w4DLogRe = &integrandEu5 ; };
    if(whichint ==6){ pt5w4DLogRe = &integrandEu6 ; };
    if(whichint ==7){ pt5w4DLogRe = &integrandEu7 ; };
    if(whichint ==8){ pt5w4DLogRe = &integrandEu8 ; };
    if(whichint ==9){ pt5w4DLogRe = &integrandEu9 ; };
    if(whichint ==10){ pt5w4DLogRe = &integrandEu10 ; };
    if(whichint ==11){ pt5w4DLogRe = &integrandEu11 ; };
    if(whichint ==12){ pt5w4DLogRe = &integrandEu12 ; };
    if(whichint ==13){ pt5w4DLogRe = &integrandEu13 ; };
    if(whichint ==14){ pt5w4DLogRe = &integrandEu14 ; };
    if(whichint ==15){ pt5w4DLogRe = &integrandEu15 ; };
    if(whichint ==16){ pt5w4DLogRe = &integrandEu16 ; };
    if(whichint ==17){ pt5w4DLogRe = &integrandEu17 ; };
    if(whichint ==18){ pt5w4DLogRe = &integrandEu18 ; };
    if(whichint ==19){ pt5w4DLogRe = &integrandEu19 ; };
    if(whichint ==20){ pt5w4DLogRe = &integrandEu20 ; };
    if(whichint ==21){ pt5w4DLogRe = &integrandEu21 ; };
    if(whichint ==22){ pt5w4DLogRe = &integrandEu22 ; };
    if(whichint ==23){ pt5w4DLogRe = &integrandEu23 ; };
    if(whichint ==24){ pt5w4DLogRe = &integrandEu24 ; };
    if(whichint ==25){ pt5w4DLogRe = &integrandEu25 ; };
    if(whichint ==26){ pt5w4DLogRe = &integrandEu26 ; };
    if(whichint ==27){ pt5w4DLogRe = &integrandEu27 ; };
    if(whichint ==28){ pt5w4DLogRe = &integrandEu28 ; };
    if(whichint ==29){ pt5w4DLogRe = &integrandEu29 ; };
    if(whichint ==30){ pt5w4DLogRe = &integrandEu30 ; };
    if(whichint ==31){ pt5w4DLogRe = &integrandEu31 ; };
    if(whichint ==32){ pt5w4DLogRe = &integrandEu32 ; };
    if(whichint ==33){ pt5w4DLogRe = &integrandEu33 ; };
    if(whichint ==34){ pt5w4DLogRe = &integrandEu34 ; };
    if(whichint ==35){ pt5w4DLogRe = &integrandEu35 ; };
    if(whichint ==36){ pt5w4DLogRe = &integrandEu36 ; };
    if(whichint ==37){ pt5w4DLogRe = &integrandEu37 ; };
    if(whichint ==38){ pt5w4DLogRe = &integrandEu38 ; };
    if(whichint ==39){ pt5w4DLogRe = &integrandEu39 ; };
    if(whichint ==40){ pt5w4DLogRe = &integrandEu40 ; };
    if(whichint ==41){ pt5w4DLogRe = &integrandEu41 ; };
    if(whichint ==42){ pt5w4DLogRe = &integrandEu42 ; };
    if(whichint ==43){ pt5w4DLogRe = &integrandEu43 ; };
    if(whichint ==44){ pt5w4DLogRe = &integrandEu44 ; };
    if(whichint ==45){ pt5w4DLogRe = &integrandEu45 ; };
    if(whichint ==46){ pt5w4DLogRe = &integrandEu46 ; };
    if(whichint ==47){ pt5w4DLogRe = &integrandEu47 ; };
    if(whichint ==48){ pt5w4DLogRe = &integrandEu48 ; };
    if(whichint ==49){ pt5w4DLogRe = &integrandEu49 ; };
    if(whichint ==50){ pt5w4DLogRe = &integrandEu50 ; };
    if(whichint ==51){ pt5w4DLogRe = &integrandEu51 ; };
    if(whichint ==52){ pt5w4DLogRe = &integrandEu52 ; };
    if(whichint ==53){ pt5w4DLogRe = &integrandEu53 ; };
    if(whichint ==54){ pt5w4DLogRe = &integrandEu54 ; };
    if(whichint ==55){ pt5w4DLogRe = &integrandEu55 ; };
    if(whichint ==56){ pt5w4DLogRe = &integrandEu56 ; };}


==> anc/evaluate_pentagon/src/integrate.cpp <==

#include <vector>
#include "header.h"
#include "headers-integrands.h" 

using namespace std;
using namespace GiNaC;

typedef double (*func)(double, void*) ; 

func pt5w4DLogRe, pt5w4DLogIm;

vector<double> ptstmp;



double pt5w4DLogReTMP(double t, void * p){
    typedef double (*func)(double, void*) ;
    double pt5w4DLogReTMP;
    struct my_f_prm * prm=(struct my_f_prm *)p;
    double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);

    int npts(ptstmp.size());
    double pts[npts];
    for(int count = 0; count<npts ; count++){pts[count]=ptstmp.at(count);}
   
    double x1(0.);  double x2(0.);

    if(npts==3){
        x1 = pts[1];
        if(x1<0.5){
             pt5w4DLogReTMP = x1*(*pt5w4DLogRe)( x1*t, p) + \
                    x1*(*pt5w4DLogRe)( 2*x1 - x1*t, p) + \
         (1. - 2*x1)*(*pt5w4DLogRe)( 2*x1 + (1. - 2*x1)*t, p);
        } else { 
             pt5w4DLogReTMP = (2*x1-1.) * (*pt5w4DLogRe)( (2*x1-1.)*t, p) + \
                    (1.-x1)*(*pt5w4DLogRe)( 2*x1 - 1. + (1.-x1)*t, p) + \
                    (1.-x1)*(*pt5w4DLogRe)( 1. - (1.-x1)*t, p);
        }
    };

    if(npts==4){
        x1 = pts[1]; x2 = pts[2];
        double delta;
        if(x1<=1.-x2 && x1 <= (x2-x1)/2.){
            delta=x1;
            pt5w4DLogReTMP =  delta*((*pt5w4DLogRe)( x1 - delta + delta*t, p) + \
                  (*pt5w4DLogRe)( x1 + delta - delta*t, p)) + \
                  (x2 - x1 - 2* delta) * (*pt5w4DLogRe)( x1 + delta + (x2 - x1 - 2* delta)*t, p)  + \
                  delta*((*pt5w4DLogRe)( x2 - delta + delta*t, p) +  \
                  (*pt5w4DLogRe)( x2 + delta - delta*t, p)) + \
                  (1. - x2 - delta)*(*pt5w4DLogRe)( x2 + delta + (1. - x2 - delta)*t, p);
        } else {
              if((x2-x1)/2. <= 1.-x2 && (x2-x1)/2. <= x1){
                  delta=(x2-x1)/2.;
                  pt5w4DLogReTMP = (x1-delta) * (*pt5w4DLogRe)( (x1-delta)*t, p) + \
                     delta*((*pt5w4DLogRe)( x1 - delta + delta*t, p) + \
                           (*pt5w4DLogRe)( x1 + delta - delta*t, p)) + \
                      delta*((*pt5w4DLogRe)( x2 - delta + delta*t, p) +  \
                            (*pt5w4DLogRe)( x2 + delta - delta*t, p)) + \
                     (1. - x2 - delta)*(*pt5w4DLogRe)( x2 + delta + (1. - x2 - delta)*t, p);
              }
              if(1.-x2 <= x1 && 1-x2 <= (x2-x1)/2.){
                  delta=1-x2;
                  pt5w4DLogReTMP = (x1-delta) * (*pt5w4DLogRe)( (x1-delta)*t, p) + \
                     delta*((*pt5w4DLogRe)( x1 - delta + delta*t, p) + \
                           (*pt5w4DLogRe)( x1 + delta - delta*t, p)) + \
                      (x2 - x1 - 2* delta) * (*pt5w4DLogRe)( x1 + delta + (x2 - x1 - 2* delta)*t, p)  + \
                      delta*((*pt5w4DLogRe)( x2 - delta + delta*t, p) +  \
                            (*pt5w4DLogRe)( x2 + delta - delta*t, p)) ;
              }
        }
    };
     return pt5w4DLogReTMP;
}



 
complex<double> integrate (int whichint, double s12, double s23, double s34, double s45, double s15, double err, size_t iwsalloc)
{

  using namespace std;
  using namespace GiNaC;

    struct my_f_prm kinem = {s12,s23,s34,s45,s15};

    double Re2,Im2;   double resultRe(0),resultIm(0);  double resultRe2(0),resultIm2(0);
 

    double resultpt5w4DLogRe, errorpt5w4DLogRe(0.);                            
    double resultpt5w4DLogIm, errorpt5w4DLogIm(0.);

    #include "integr-definition.h" 

    
      gsl_integration_workspace * wpt5w4DLogRe = gsl_integration_workspace_alloc (iwsalloc);
      gsl_integration_workspace * wpt5w4DLogIm = gsl_integration_workspace_alloc (iwsalloc);                                     
      gsl_function Fpt5w4DLogRe; Fpt5w4DLogRe.function = pt5w4DLogRe; Fpt5w4DLogRe.params = &kinem;
      gsl_function Fpt5w4DLogIm; Fpt5w4DLogIm.function = pt5w4DLogIm; Fpt5w4DLogIm.params = &kinem;

      if(kinem.v1f<0 && kinem.v2f<0 && kinem.v3f<0 && kinem.v4f<0 && kinem.v5f<0){ 
       double poleraw1=1./(1.+ (kinem.v1f) + (kinem.v2f) - (kinem.v4f));
       double poleraw2=1./(1.+ (kinem.v2f) + (kinem.v3f) - (kinem.v5f));
       double poleraw3=1./(1.+ (kinem.v3f) + (kinem.v4f) - (kinem.v1f));
       double poleraw4=1./(1.+ (kinem.v4f) + (kinem.v5f) - (kinem.v2f));
       double poleraw5=1./(1.+ (kinem.v5f) + (kinem.v1f) - (kinem.v3f));
       double polezero(0.);
       double poleone(1.);
       ptstmp.clear();
       ptstmp.push_back(polezero);
       ptstmp.push_back(poleone);
       if((poleraw1>polezero)&&(poleraw1<poleone)){ptstmp.push_back(poleraw1);}
       if((poleraw2>polezero)&&(poleraw2<poleone)){ptstmp.push_back(poleraw2);}
       if((poleraw3>polezero)&&(poleraw3<poleone)){ptstmp.push_back(poleraw3);}
       if((poleraw4>polezero)&&(poleraw4<poleone)){ptstmp.push_back(poleraw4);}
       if((poleraw5>polezero)&&(poleraw5<poleone)){ptstmp.push_back(poleraw5);}
       sort(ptstmp.begin(),ptstmp.end());

       if(ptstmp.size()==3||ptstmp.size()==4){Fpt5w4DLogRe.function = &pt5w4DLogReTMP;}

    int npts(ptstmp.size());
    double pts[npts];
    for(int count = 0; count<npts ; count++){pts[count]=ptstmp.at(count);}

        gsl_integration_qag (&Fpt5w4DLogRe, 0., 1., err, err,1e7,4,
                           wpt5w4DLogRe, &resultpt5w4DLogRe, &errorpt5w4DLogRe); 

       } else {
        gsl_integration_qag (&Fpt5w4DLogRe, 0., 1., err, err, 10,4,
                           wpt5w4DLogRe, &resultpt5w4DLogRe, &errorpt5w4DLogRe); 
        gsl_integration_qag (&Fpt5w4DLogIm, 0., 1., err, err, 10,4,        
                           wpt5w4DLogIm, &resultpt5w4DLogIm, &errorpt5w4DLogIm);
      }
        gsl_integration_workspace_free (wpt5w4DLogRe); 
        gsl_integration_workspace_free (wpt5w4DLogIm); 

    resultRe = resultpt5w4DLogRe;
    resultIm = resultpt5w4DLogIm;

  complex<double> integrated = resultRe + resultIm*1i;

  return integrated;
}






==> anc/evaluate_pentagon/src/lowerfunc-definition.h <==
    if(whichint ==1){ lowerweight = &lowerweight1 ; };
    if(whichint ==2){ lowerweight = &lowerweight2 ; };
    if(whichint ==3){ lowerweight = &lowerweight3 ; };
    if(whichint ==4){ lowerweight = &lowerweight4 ; };
    if(whichint ==5){ lowerweight = &lowerweight5 ; };
    if(whichint ==6){ lowerweight = &lowerweight6 ; };
    if(whichint ==7){ lowerweight = &lowerweight7 ; };
    if(whichint ==8){ lowerweight = &lowerweight8 ; };
    if(whichint ==9){ lowerweight = &lowerweight9 ; };
    if(whichint ==10){ lowerweight = &lowerweight10; };
    if(whichint ==11){ lowerweight = &lowerweight11; };
    if(whichint ==12){ lowerweight = &lowerweight12; };
    if(whichint ==13){ lowerweight = &lowerweight13; };
    if(whichint ==14){ lowerweight = &lowerweight14; };
    if(whichint ==15){ lowerweight = &lowerweight15; };
    if(whichint ==16){ lowerweight = &lowerweight16; };
    if(whichint ==17){ lowerweight = &lowerweight17; };
    if(whichint ==18){ lowerweight = &lowerweight18; };
    if(whichint ==19){ lowerweight = &lowerweight19; };
    if(whichint ==20){ lowerweight = &lowerweight20; };
    if(whichint ==21){ lowerweight = &lowerweight21; };
    if(whichint ==22){ lowerweight = &lowerweight22; };
    if(whichint ==23){ lowerweight = &lowerweight23; };
    if(whichint ==24){ lowerweight = &lowerweight24; };
    if(whichint ==25){ lowerweight = &lowerweight25; };
    if(whichint ==26){ lowerweight = &lowerweight26; };


==> anc/evaluate_pentagon/src/phi5integrandIm.cpp <==

double phi5integrandIm (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d38s3 = 22.0377098912592295221202221000567;

 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;  
   double phi5integrandIm(0.);

  if(val==0){
  phi5integrandIm= (2*(bcphi5Im + (3*(-((-2*(Power(v2,2)*Power(-v1 + v3,2) +   \
                    Power(v3*v4 + (v1 - v4)*v5,2) +   \
                    2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 +   \
                       v3*(v1*v5 + v4*(v1 + v5))))*  \
                  (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) -   \
                    (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) +   \
                    (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) +   \
                    (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) -   \
                    (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) -   \
                    (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) -   \
                    (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) +   \
                    (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) -   \
                    (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) +   \
                    (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) +   \
                 (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*  \
                  (2*Power(-(t*v2f) - (1 - t)*v2i,2)*  \
                     (v1f - v1i - v3f + v3i)*  \
                     (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) +   \
                    2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*  \
                     Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2)   \
+ 2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) +   \
                       (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) +   \
                       (-(t*v1f) - (1 - t)*v1i + t*v4f +   \
                       (1 - t)*v4i)*(-v5f + v5i) +   \
                       (-v1f + v1i + v4f - v4i)*  \
                        (-(t*v5f) - (1 - t)*v5i))*  \
                     ((-(t*v3f) - (1 - t)*v3i)*  \
                        (-(t*v4f) - (1 - t)*v4i) +   \
                       (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*  \
                        (-(t*v5f) - (1 - t)*v5i)) +   \
                    2*(-(t*v2f) - (1 - t)*v2i)*  \
                     (-(Power(-(t*v3f) - (1 - t)*v3i,2)*  \
                       (-v4f + v4i)) -   \
                       2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*  \
                        (-(t*v4f) - (1 - t)*v4i) +   \
                       (-(t*v1f) - (1 - t)*v1i)*  \
                        (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*  \
                        (-v5f + v5i) +   \
                       (-(t*v1f) - (1 - t)*v1i)*  \
                        (v1f - v1i - v4f + v4i)*  \
                        (-(t*v5f) - (1 - t)*v5i) +   \
                       (-v1f + v1i)*  \
                        (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*  \
                        (-(t*v5f) - (1 - t)*v5i) +   \
                       (-(t*v3f) - (1 - t)*v3i)*  \
                        ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) +   \
                        (-(t*v4f) - (1 - t)*v4i)*  \
                        (-v1f + v1i - v5f + v5i) +   \
                        (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) +   \
                        (-v4f + v4i)*  \
                        (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)  \
) + (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) +   \
                        (-(t*v4f) - (1 - t)*v4i)*  \
                        (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))  \
) + 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*  \
                        (-(t*v4f) - (1 - t)*v4i)) +   \
                       (-(t*v1f) - (1 - t)*v1i)*  \
                        (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*  \
                        (-(t*v5f) - (1 - t)*v5i) +   \
                       (-(t*v3f) - (1 - t)*v3i)*  \
                        ((-(t*v1f) - (1 - t)*v1i)*  \
                        (-(t*v5f) - (1 - t)*v5i) +   \
                         (-(t*v4f) - (1 - t)*v4i)*  \
                         (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))  \
)))*(-(hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(1 - v1/v3)) +   \
                 (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*  \
                  rlog(1 - v4/v1) + M_PI*hvs(-v1)*rlog(Abs(v1)) -   \
                 M_PI*hvs(-v4)*rlog(Abs(v1)) - M_PI*hvs(-v3)*rlog(Abs(v3)) +   \
                 M_PI*hvs(-v4)*rlog(Abs(v3)) - M_PI*hvs(-v1)*rlog(Abs(v4)) +   \
                 M_PI*hvs(-v3)*rlog(Abs(v4))))/  \
            (4.*v1*v2*(-v1 + v3 + v4)*v5*  \
              sqrt(Power(v2,2)*Power(-v1 + v3,2) +   \
                Power(v3*v4 + (v1 - v4)*v5,2) +   \
                2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 +   \
                   v3*(v1*v5 + v4*(v1 + v5))))) -   \
           ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) +   \
                   2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 +   \
                      v1*(v3*v4 + v2*(v3 + v4)))*v5 +   \
                   Power(v1 - v4,2)*Power(v5,2))*  \
                 (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) -   \
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) +   \
                   (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) +   \
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) -   \
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) -   \
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) +   \
                   (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) -   \
                   (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) +   \
                   (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) -   \
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) +   \
                (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*  \
                 (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) +   \
                      (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) +   \
                      (-(t*v3f) - (1 - t)*v3i)*  \
                       (v2f - v2i - v4f + v4i) +   \
                      (-v3f + v3i)*  \
                       (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*  \
                    ((-(t*v1f) - (1 - t)*v1i)*  \
                       (-(t*v2f) - (1 - t)*v2i) +   \
                      (-(t*v3f) - (1 - t)*v3i)*  \
                       (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) +   \
                   2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*  \
                        (-(t*v2f) - (1 - t)*v2i)) +   \
                      (-(t*v3f) - (1 - t)*v3i)*  \
                       (-(t*v4f) - (1 - t)*v4i)*  \
                       (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i)   \
+ (-(t*v1f) - (1 - t)*v1i)*((-(t*v3f) - (1 - t)*v3i)*  \
                        (-(t*v4f) - (1 - t)*v4i) +   \
                        (-(t*v2f) - (1 - t)*v2i)*  \
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)  \
))*(-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*  \
                       (-v2f + v2i)) -   \
                      2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*  \
                       (-(t*v2f) - (1 - t)*v2i) +   \
                      (-(t*v3f) - (1 - t)*v3i)*  \
                       (-v2f + v2i + v4f - v4i)*  \
                       (-(t*v4f) - (1 - t)*v4i) +   \
                      (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*  \
                       (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i)   \
+ (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*  \
                       (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i)   \
+ (-(t*v1f) - (1 - t)*v1i)*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) +   \
                        (-(t*v2f) - (1 - t)*v2i)*  \
                       (-v3f + v3i - v4f + v4i) +   \
                        (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) +   \
                        (-v2f + v2i)*  \
                        (-(t*v3f) - (1 - t)*v3i - t*v4f -   \
                       (1 - t)*v4i)) +   \
                      (-v1f + v1i)*  \
                       ((-(t*v3f) - (1 - t)*v3i)*  \
                        (-(t*v4f) - (1 - t)*v4i) +   \
                        (-(t*v2f) - (1 - t)*v2i)*  \
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)  \
))*(-(t*v5f) - (1 - t)*v5i) +   \
                   2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f +   \
                      (1 - t)*v4i,2)*(-v5f + v5i)*  \
                    (-(t*v5f) - (1 - t)*v5i) +   \
                   2*(-v1f + v1i + v4f - v4i)*  \
                    (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*  \
                    Power(-(t*v5f) - (1 - t)*v5i,2)))*  \
              (hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*  \
                 rlog(1 - v2/v4) -   \
                (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*  \
                 rlog(1 - v4/v1) - M_PI*hvs(-v1)*rlog(Abs(v1)) +   \
                M_PI*hvs(-v2)*rlog(Abs(v1)) + M_PI*hvs(-v1)*rlog(Abs(v2)) -   \
                M_PI*hvs(-v4)*rlog(Abs(v2)) - M_PI*hvs(-v2)*rlog(Abs(v4)) +   \
                M_PI*hvs(-v4)*rlog(Abs(v4))))/  \
            (4.*v3*(v1 + v2 - v4)*v4*v5*  \
              sqrt(Power(v1*v2 + v3*(-v2 + v4),2) +   \
                2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 +   \
                   v1*(v3*v4 + v2*(v3 + v4)))*v5 +   \
                Power(v1 - v4,2)*Power(v5,2))) -   \
           ((-2*(Power(v3,2)*Power(-v2 + v4,2) +   \
                   Power(v1*(v2 - v5) + v4*v5,2) +   \
                   2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) +   \
                      v4*(v1*v2 + (v1 + v2)*v5)))*  \
                 (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) -   \
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) -   \
                   (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) -   \
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) +   \
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) +   \
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) +   \
                   (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) -   \
                   (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) +   \
                   (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) -   \
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) +   \
                (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*  \
                 (2*Power(-(t*v3f) - (1 - t)*v3i,2)*  \
                    (v2f - v2i - v4f + v4i)*  \
                    (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) +   \
                   2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*  \
                    Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2)   \
+ 2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) +   \
                      (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) +   \
                      (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) +   \
                      (-v1f + v1i)*  \
                       (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))*  \
                    ((-(t*v4f) - (1 - t)*v4i)*  \
                       (-(t*v5f) - (1 - t)*v5i) +   \
                      (-(t*v1f) - (1 - t)*v1i)*  \
                       (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))   \
+ 2*(-(t*v3f) - (1 - t)*v3i)*  \
                    (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) +   \
                      (-(t*v1f) - (1 - t)*v1i)*  \
                       (-(t*v2f) - (1 - t)*v2i)*  \
                       (v2f - v2i - v5f + v5i) -   \
                      2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*  \
                       (-(t*v5f) - (1 - t)*v5i) +   \
                      (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*  \
                       (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) +   \
                      (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*  \
                       (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) +   \
                      (-(t*v4f) - (1 - t)*v4i)*  \
                       ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) +   \
                        (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) +   \
                        (-(t*v1f) - (1 - t)*v1i - t*v2f -   \
                       (1 - t)*v2i)*(-v5f + v5i) +   \
                        (-v1f + v1i - v2f + v2i)*  \
                        (-(t*v5f) - (1 - t)*v5i)) +   \
                      (-v4f + v4i)*  \
                       ((-(t*v1f) - (1 - t)*v1i)*  \
                        (-(t*v2f) - (1 - t)*v2i) +   \
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*  \
                        (-(t*v5f) - (1 - t)*v5i))) +   \
                   2*(-v3f + v3i)*  \
                    (-(Power(-(t*v4f) - (1 - t)*v4i,2)*  \
                        (-(t*v5f) - (1 - t)*v5i)) +   \
                      (-(t*v1f) - (1 - t)*v1i)*  \
                       (-(t*v2f) - (1 - t)*v2i)*  \
                       (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) +   \
                      (-(t*v4f) - (1 - t)*v4i)*  \
                       ((-(t*v1f) - (1 - t)*v1i)*  \
                        (-(t*v2f) - (1 - t)*v2i) +   \
                         (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*  \
                         (-(t*v5f) - (1 - t)*v5i)))))*  \
              (-(hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*  \
                   rlog(1 - v2/v4)) +   \
                (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*  \
                 rlog(1 - v5/v2) + M_PI*hvs(-v2)*rlog(Abs(v2)) -   \
                M_PI*hvs(-v5)*rlog(Abs(v2)) - M_PI*hvs(-v4)*rlog(Abs(v4)) +   \
                M_PI*hvs(-v5)*rlog(Abs(v4)) - M_PI*hvs(-v2)*rlog(Abs(v5)) +   \
                M_PI*hvs(-v4)*rlog(Abs(v5))))/  \
            (4.*v1*v2*v3*(-v2 + v4 + v5)*  \
              sqrt(Power(v3,2)*Power(-v2 + v4,2) +   \
                Power(v1*(v2 - v5) + v4*v5,2) +   \
                2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) +   \
                   v4*(v1*v2 + (v1 + v2)*v5)))) -   \
           ((-2*(Power(v4,2)*Power(-v3 + v5,2) +   \
                   Power(v2*(-v1 + v3) + v1*v5,2) +   \
                   2*v4*(v2*(v1 - v3)*v3 +   \
                      (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2)))*  \
                 ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) +   \
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) -   \
                   (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) -   \
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) -   \
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) -   \
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) -   \
                   (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) +   \
                   (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) -   \
                   (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) +   \
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) +   \
                (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*  \
                 (2*Power(-(t*v4f) - (1 - t)*v4i,2)*  \
                    (v3f - v3i - v5f + v5i)*  \
                    (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) +   \
                   2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*  \
                    Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2)   \
+ 2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) +   \
                      (-v2f + v2i)*  \
                       (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) +   \
                      (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) +   \
                      (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*  \
                    ((-(t*v2f) - (1 - t)*v2i)*  \
                       (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) +   \
                      (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)  \
) + 2*(-(t*v4f) - (1 - t)*v4i)*  \
                    ((-(t*v2f) - (1 - t)*v2i)*  \
                       (-v1f + v1i + v3f - v3i)*  \
                       (-(t*v3f) - (1 - t)*v3i) +   \
                      (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*  \
                       (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i)   \
+ (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*  \
                       (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i)   \
+ ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) +   \
                        (-(t*v1f) - (1 - t)*v1i)*  \
                        (-(t*v2f) - (1 - t)*v2i - t*v3f -   \
                       (1 - t)*v3i))*(-v5f + v5i) +   \
                      ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) +   \
                        (-(t*v1f) - (1 - t)*v1i)*  \
                       (-v2f + v2i - v3f + v3i) +   \
                        (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) +   \
                        (-v1f + v1i)*  \
                        (-(t*v2f) - (1 - t)*v2i - t*v3f -   \
                       (1 - t)*v3i))*(-(t*v5f) - (1 - t)*v5i) -   \
                      2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*  \
                       (-(t*v5f) - (1 - t)*v5i) -   \
                      (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) +   \
                   2*(-v4f + v4i)*  \
                    ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i)*  \
                       (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) +   \
                      ((-(t*v2f) - (1 - t)*v2i)*  \
                        (-(t*v3f) - (1 - t)*v3i) +   \
                        (-(t*v1f) - (1 - t)*v1i)*  \
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i)  \
)*(-(t*v5f) - (1 - t)*v5i) -   \
                      (-(t*v1f) - (1 - t)*v1i)*  \
                       Power(-(t*v5f) - (1 - t)*v5i,2))))*  \
              (hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*  \
                 rlog(1 - v1/v3) -   \
                hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*  \
                 rlog(1 - v3/v5) - M_PI*hvs(-v3)*rlog(Abs(v1)) +   \
                M_PI*hvs(-v5)*rlog(Abs(v1)) - M_PI*hvs(-v1)*rlog(Abs(v3)) +   \
                M_PI*hvs(-v3)*rlog(Abs(v3)) + M_PI*hvs(-v1)*rlog(Abs(v5)) -   \
                M_PI*hvs(-v5)*rlog(Abs(v5))))/  \
            (4.*v2*v3*v4*(v1 - v3 + v5)*  \
              sqrt(Power(v4,2)*Power(-v3 + v5,2) +   \
                Power(v2*(-v1 + v3) + v1*v5,2) +   \
                2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 -   \
                   v1*Power(v5,2)))) -   \
           ((-2*(Power(v1,2)*Power(v2 - v5,2) +   \
                   Power(v2*v3 + v4*(-v3 + v5),2) +   \
                   2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 +   \
                      v2*(v4*v5 + v3*(v4 + v5))))*  \
                 ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) +   \
                   (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) -   \
                   (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) -   \
                   (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) +   \
                   (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) +   \
                   (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) -   \
                   (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) -   \
                   (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) -   \
                   (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) -   \
                   (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) +   \
                (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*  \
                 (2*Power(-(t*v1f) - (1 - t)*v1i,2)*  \
                    (-v2f + v2i + v5f - v5i)*  \
                    (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) +   \
                   2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*  \
                    Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,  \
                     2) + 2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) +   \
                      (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) +   \
                      (-(t*v4f) - (1 - t)*v4i)*  \
                       (v3f - v3i - v5f + v5i) +   \
                      (-v4f + v4i)*  \
                       (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*  \
                    ((-(t*v2f) - (1 - t)*v2i)*  \
                       (-(t*v3f) - (1 - t)*v3i) +   \
                      (-(t*v4f) - (1 - t)*v4i)*  \
                       (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) +   \
                   2*(-(t*v1f) - (1 - t)*v1i)*  \
                    (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) -   \
                      2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*  \
                       (-(t*v3f) - (1 - t)*v3i) +   \
                      (-(t*v4f) - (1 - t)*v4i)*  \
                       (-v3f + v3i + v5f - v5i)*  \
                       (-(t*v5f) - (1 - t)*v5i) +   \
                      (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*  \
                       (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) +   \
                      (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*  \
                       (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) +   \
                      (-(t*v2f) - (1 - t)*v2i)*  \
                       ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) +   \
                        (-(t*v3f) - (1 - t)*v3i)*  \
                        (-v4f + v4i - v5f + v5i) +   \
                        (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) +   \
                        (-v3f + v3i)*  \
                        (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))   \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) +   \
                         (-(t*v3f) - (1 - t)*v3i)*  \
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))  \
) + 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*  \
                         (-(t*v3f) - (1 - t)*v3i)) +   \
                      (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*  \
                       (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) +   \
                      (-(t*v2f) - (1 - t)*v2i)*  \
                       ((-(t*v4f) - (1 - t)*v4i)*  \
                         (-(t*v5f) - (1 - t)*v5i) +   \
                         (-(t*v3f) - (1 - t)*v3i)*  \
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))  \
))*(hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(1 - v3/v5) -   \
                (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*  \
                 rlog(1 - v5/v2) - M_PI*hvs(-v2)*rlog(Abs(v2)) +   \
                M_PI*hvs(-v3)*rlog(Abs(v2)) + M_PI*hvs(-v2)*rlog(Abs(v3)) -   \
                M_PI*hvs(-v5)*rlog(Abs(v3)) - M_PI*hvs(-v3)*rlog(Abs(v5)) +   \
                M_PI*hvs(-v5)*rlog(Abs(v5))))/  \
            (4.*v1*v4*(v2 + v3 - v5)*v5*  \
              sqrt(Power(v1,2)*Power(v2 - v5,2) +   \
                Power(v2*v3 + v4*(-v3 + v5),2) +   \
                2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 +   \
                   v2*(v4*v5 + v3*(v4 + v5)))))))/2.))/3.  ;
  } else {
  phi5integrandIm= -((-2*(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) +  \
           2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 +  \
              v3*(v1*v5 + v4*(v1 + v5))))* \
         (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) -  \
           (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) +  \
           (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) +  \
           (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) -  \
           (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) -  \
           (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) -  \
           (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) +  \
           (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) -  \
           (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) +  \
           (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) +  \
        (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)* \
         (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)* \
            (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) +  \
           2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)* \
            Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) +  \
           2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) +  \
              (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) +  \
              (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)* \
               (-v5f + v5i) +  \
              (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))* \
            ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) +  \
              (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)* \
               (-(t*v5f) - (1 - t)*v5i)) +  \
           2*(-(t*v2f) - (1 - t)*v2i)* \
            (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) -  \
              2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)* \
               (-(t*v4f) - (1 - t)*v4i) +  \
              (-(t*v1f) - (1 - t)*v1i)* \
               (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*(-v5f + v5i)   \
+ (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)* \
               (-(t*v5f) - (1 - t)*v5i) +  \
              (-v1f + v1i)*(t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)* \
               (-(t*v5f) - (1 - t)*v5i) +  \
              (-(t*v3f) - (1 - t)*v3i)* \
               ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) +  \
                 (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) +  \
                 (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) +  \
                 (-v4f + v4i)* \
                  (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) +  \
              (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)* \
                  (-(t*v5f) - (1 - t)*v5i) +  \
                 (-(t*v4f) - (1 - t)*v4i)* \
                  (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) +  \
           2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)* \
                 (-(t*v4f) - (1 - t)*v4i)) +  \
              (-(t*v1f) - (1 - t)*v1i)* \
               (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)* \
               (-(t*v5f) - (1 - t)*v5i) +  \
              (-(t*v3f) - (1 - t)*v3i)* \
               ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) +  \
                 (-(t*v4f) - (1 - t)*v4i)* \
                  (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))* \
      (-(Power(M_PI,2)*Power(hvs(-v1),2))/2. +  \
        (Power(M_PI,2)*Power(hvs(-v3),2))/2. +  \
        Power(M_PI,2)*hvs(-v1)*hvs(-v4) - Power(M_PI,2)*hvs(-v3)*hvs(-v4)))/ \
   (4.*v1*v2*(-v1 + v3 + v4)*v5* \
     sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) -  \
       Power(v3*v4 + (v1 - v4)*v5,2) -  \
       2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 +  \
          v3*(v1*v5 + v4*(v1 + v5))))) -  \
  ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) +  \
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 +  \
             v1*(v3*v4 + v2*(v3 + v4)))*v5 +  \
          Power(v1 - v4,2)*Power(v5,2))* \
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) -  \
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) +  \
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) +  \
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) -  \
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) -  \
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) +  \
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) -  \
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) +  \
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) -  \
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) +  \
       (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)* \
        (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) +  \
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) +  \
             (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) +  \
             (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))* \
           ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) +  \
             (-(t*v3f) - (1 - t)*v3i)* \
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) +  \
          2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)* \
                (-(t*v2f) - (1 - t)*v2i)) +  \
             (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)* \
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) +  \
             (-(t*v1f) - (1 - t)*v1i)* \
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) +  \
                (-(t*v2f) - (1 - t)*v2i)* \
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))* \
           (-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)* \
                (-v2f + v2i)) -  \
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)* \
              (-(t*v2f) - (1 - t)*v2i) +  \
             (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)* \
              (-(t*v4f) - (1 - t)*v4i) +  \
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)* \
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) +  \
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)* \
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) +  \
             (-(t*v1f) - (1 - t)*v1i)* \
              ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) +  \
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) +  \
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) +  \
                (-v2f + v2i)* \
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) +  \
             (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)* \
                 (-(t*v4f) - (1 - t)*v4i) +  \
                (-(t*v2f) - (1 - t)*v2i)* \
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))* \
           (-(t*v5f) - (1 - t)*v5i) +  \
          2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)* \
           (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) +  \
          2*(-v1f + v1i + v4f - v4i)* \
           (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)* \
           Power(-(t*v5f) - (1 - t)*v5i,2)))* \
     ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - Power(M_PI,2)*hvs(-v1)*hvs(-v2) +  \
       Power(M_PI,2)*hvs(-v2)*hvs(-v4) - (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/ \
   (4.*v3*(v1 + v2 - v4)*v4*v5* \
     sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) -  \
       2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + v1*(v3*v4 + v2*(v3 + v4)))* \
        v5 - Power(v1 - v4,2)*Power(v5,2))) -  \
  ((-2*(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) +  \
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) +  \
             v4*(v1*v2 + (v1 + v2)*v5)))* \
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) -  \
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) -  \
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) -  \
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) +  \
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) +  \
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) +  \
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) -  \
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) +  \
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) -  \
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) +  \
       (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)* \
        (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)* \
           (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) +  \
          2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)* \
           Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) +  \
          2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) +  \
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) +  \
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) +  \
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)  \
)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) +  \
             (-(t*v1f) - (1 - t)*v1i)* \
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) +  \
          2*(-(t*v3f) - (1 - t)*v3i)* \
           (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) +  \
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)* \
              (v2f - v2i - v5f + v5i) -  \
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)* \
              (-(t*v5f) - (1 - t)*v5i) +  \
             (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)* \
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) +  \
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)* \
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) +  \
             (-(t*v4f) - (1 - t)*v4i)* \
              ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) +  \
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) +  \
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)* \
                 (-v5f + v5i) +  \
                (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) +  \
             (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)* \
                 (-(t*v2f) - (1 - t)*v2i) +  \
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)* \
                 (-(t*v5f) - (1 - t)*v5i))) +  \
          2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)* \
                (-(t*v5f) - (1 - t)*v5i)) +  \
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)* \
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) +  \
             (-(t*v4f) - (1 - t)*v4i)* \
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) +  \
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)* \
                 (-(t*v5f) - (1 - t)*v5i)))))* \
     (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. +  \
       (Power(M_PI,2)*Power(hvs(-v4),2))/2. +  \
       Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)))/ \
   (4.*v1*v2*v3*(-v2 + v4 + v5)* \
     sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) -  \
       Power(v1*(v2 - v5) + v4*v5,2) -  \
       2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) +  \
          v4*(v1*v2 + (v1 + v2)*v5)))) -  \
  ((-2*(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) +  \
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 +  \
             v2*(v4*v5 + v3*(v4 + v5))))* \
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) +  \
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) -  \
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) -  \
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) +  \
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) +  \
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) -  \
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) -  \
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) -  \
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) -  \
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) +  \
       (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)* \
        (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)* \
           (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) +  \
          2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)* \
           Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) +  \
          2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) +  \
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) +  \
             (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) +  \
             (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))* \
           ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) +  \
             (-(t*v4f) - (1 - t)*v4i)* \
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) +  \
          2*(-(t*v1f) - (1 - t)*v1i)* \
           (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) -  \
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)* \
              (-(t*v3f) - (1 - t)*v3i) +  \
             (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)* \
              (-(t*v5f) - (1 - t)*v5i) +  \
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)* \
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) +  \
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)* \
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) +  \
             (-(t*v2f) - (1 - t)*v2i)* \
              ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) +  \
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) +  \
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) +  \
                (-v3f + v3i)* \
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) +  \
             (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)* \
                 (-(t*v5f) - (1 - t)*v5i) +  \
                (-(t*v3f) - (1 - t)*v3i)* \
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) +  \
          2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)* \
                (-(t*v3f) - (1 - t)*v3i)) +  \
             (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)* \
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) +  \
             (-(t*v2f) - (1 - t)*v2i)* \
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) +  \
                (-(t*v3f) - (1 - t)*v3i)* \
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))* \
     ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - Power(M_PI,2)*hvs(-v2)*hvs(-v3) +  \
       Power(M_PI,2)*hvs(-v3)*hvs(-v5) - (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/ \
   (4.*v1*v4*(v2 + v3 - v5)*v5* \
     sqrt(-(Power(v1,2)*Power(v2 - v5,2)) -  \
       Power(v2*v3 + v4*(-v3 + v5),2) -  \
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 +  \
          v2*(v4*v5 + v3*(v4 + v5))))) -  \
  ((-2*(Power(v4,2)*Power(-v3 + v5,2) +  \
          Power(v2*(-v1 + v3) + v1*v5,2) +  \
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 -  \
             v1*Power(v5,2)))* \
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) +  \
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) -  \
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) -  \
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) -  \
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) -  \
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) -  \
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) +  \
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) -  \
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) +  \
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) +  \
       (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)* \
        (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)* \
           (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) +  \
          2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)* \
           Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) +  \
          2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) +  \
             (-v2f + v2i)*(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) +  \
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) +  \
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))* \
           ((-(t*v2f) - (1 - t)*v2i)* \
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) +  \
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) +  \
          2*(-(t*v4f) - (1 - t)*v4i)* \
           ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)* \
              (-(t*v3f) - (1 - t)*v3i) +  \
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)* \
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) +  \
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)* \
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) +  \
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) +  \
                (-(t*v1f) - (1 - t)*v1i)* \
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))* \
              (-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) +  \
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) +  \
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) +  \
                (-v1f + v1i)* \
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))* \
              (-(t*v5f) - (1 - t)*v5i) -  \
             2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)* \
              (-(t*v5f) - (1 - t)*v5i) -  \
             (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) +  \
          2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)* \
              (-(t*v3f) - (1 - t)*v3i)* \
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) +  \
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) +  \
                (-(t*v1f) - (1 - t)*v1i)* \
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))* \
              (-(t*v5f) - (1 - t)*v5i) -  \
             (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2))))* \
     (Power(M_PI,2)*hvs(-v1)*hvs(-v3) - (Power(M_PI,2)*Power(hvs(-v3),2))/2. -  \
       Power(M_PI,2)*hvs(-v1)*hvs(-v5) + (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/ \
   (4.*v2*v3*v4*(v1 - v3 + v5)* \
     sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) -  \
       Power(v2*(-v1 + v3) + v1*v5,2) -  \
       2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2))))   \
+ (2*(bcphi5Im + (3*(((-2*(Power(v2,2)*Power(-v1 + v3,2) +  \
                    Power(v3*v4 + (v1 - v4)*v5,2) +  \
                    2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 +  \
                       v3*(v1*v5 + v4*(v1 + v5))))* \
                  (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) -  \
                    (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) +  \
                    (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) +  \
                    (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) -  \
                    (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) -  \
                    (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) -  \
                    (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) +  \
                    (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) -  \
                    (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) +  \
                    (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) +  \
                 (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)* \
                  (2*Power(-(t*v2f) - (1 - t)*v2i,2)* \
                     (v1f - v1i - v3f + v3i)* \
                     (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) +  \
                    2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)* \
                     Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2)   \
+ 2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) +  \
                       (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) +  \
                       (-(t*v1f) - (1 - t)*v1i + t*v4f +  \
                       (1 - t)*v4i)*(-v5f + v5i) +  \
                       (-v1f + v1i + v4f - v4i)* \
                        (-(t*v5f) - (1 - t)*v5i))* \
                     ((-(t*v3f) - (1 - t)*v3i)* \
                        (-(t*v4f) - (1 - t)*v4i) +  \
                       (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)* \
                        (-(t*v5f) - (1 - t)*v5i)) +  \
                    2*(-(t*v2f) - (1 - t)*v2i)* \
                     (-(Power(-(t*v3f) - (1 - t)*v3i,2)* \
                       (-v4f + v4i)) -  \
                       2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)* \
                        (-(t*v4f) - (1 - t)*v4i) +  \
                       (-(t*v1f) - (1 - t)*v1i)* \
                        (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)* \
                        (-v5f + v5i) +  \
                       (-(t*v1f) - (1 - t)*v1i)* \
                        (v1f - v1i - v4f + v4i)* \
                        (-(t*v5f) - (1 - t)*v5i) +  \
                       (-v1f + v1i)* \
                        (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)* \
                        (-(t*v5f) - (1 - t)*v5i) +  \
                       (-(t*v3f) - (1 - t)*v3i)* \
                        ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) +  \
                        (-(t*v4f) - (1 - t)*v4i)* \
                        (-v1f + v1i - v5f + v5i) +  \
                        (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) +  \
                        (-v4f + v4i)* \
                        (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)  \
) + (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) +  \
                        (-(t*v4f) - (1 - t)*v4i)* \
                        (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))  \
) + 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)* \
                        (-(t*v4f) - (1 - t)*v4i)) +  \
                       (-(t*v1f) - (1 - t)*v1i)* \
                        (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)* \
                        (-(t*v5f) - (1 - t)*v5i) +  \
                       (-(t*v3f) - (1 - t)*v3i)* \
                        ((-(t*v1f) - (1 - t)*v1i)* \
                        (-(t*v5f) - (1 - t)*v5i) +  \
                         (-(t*v4f) - (1 - t)*v4i)* \
                         (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))  \
)))*(Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) -  \
                 hvs(v4/v1)*rLi(2,1 - v4/v1) -  \
                 Power(rlog(Abs(v1)),2)/2. +  \
                 hvs(-(v1/v3))* \
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) -  \
                    rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) +  \
                 Power(rlog(Abs(v3)),2)/2. +  \
                 rlog(Abs(v1))*rlog(Abs(v4)) -  \
                 rlog(Abs(v3))*rlog(Abs(v4)) -  \
                 hvs(-(v4/v1))* \
                  (Power(M_PI,2)/6. - rLi(2,v4/v1) -  \
                    rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/ \
             (4.*v1*v2*(-v1 + v3 + v4)*v5* \
               sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) -  \
                 Power(v3*v4 + (v1 - v4)*v5,2) -  \
                 2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 +  \
                    v3*(v1*v5 + v4*(v1 + v5))))) +  \
            ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) +  \
                    2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 +  \
                       v1*(v3*v4 + v2*(v3 + v4)))*v5 +  \
                    Power(v1 - v4,2)*Power(v5,2))* \
                  (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) -  \
                    (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) +  \
                    (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) +  \
                    (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) -  \
                    (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) -  \
                    (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) +  \
                    (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) -  \
                    (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) +  \
                    (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) -  \
                    (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) +  \
                 (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)* \
                  (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) +  \
                       (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) +  \
                       (-(t*v3f) - (1 - t)*v3i)* \
                        (v2f - v2i - v4f + v4i) +  \
                       (-v3f + v3i)* \
                        (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))* \
                     ((-(t*v1f) - (1 - t)*v1i)* \
                        (-(t*v2f) - (1 - t)*v2i) +  \
                       (-(t*v3f) - (1 - t)*v3i)* \
                        (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) +  \
                    2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)* \
                        (-(t*v2f) - (1 - t)*v2i)) +  \
                       (-(t*v3f) - (1 - t)*v3i)* \
                        (-(t*v4f) - (1 - t)*v4i)* \
                        (-(t*v2f) - (1 - t)*v2i + t*v4f +  \
                       (1 - t)*v4i) +  \
                       (-(t*v1f) - (1 - t)*v1i)* \
                        ((-(t*v3f) - (1 - t)*v3i)* \
                        (-(t*v4f) - (1 - t)*v4i) +  \
                        (-(t*v2f) - (1 - t)*v2i)* \
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)  \
))*(-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)* \
                       (-v2f + v2i)) -  \
                       2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)* \
                        (-(t*v2f) - (1 - t)*v2i) +  \
                       (-(t*v3f) - (1 - t)*v3i)* \
                        (-v2f + v2i + v4f - v4i)* \
                        (-(t*v4f) - (1 - t)*v4i) +  \
                       (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)* \
                        (-(t*v2f) - (1 - t)*v2i + t*v4f +  \
                       (1 - t)*v4i) +  \
                       (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)* \
                        (-(t*v2f) - (1 - t)*v2i + t*v4f +  \
                       (1 - t)*v4i) +  \
                       (-(t*v1f) - (1 - t)*v1i)* \
                        ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) +  \
                        (-(t*v2f) - (1 - t)*v2i)* \
                       (-v3f + v3i - v4f + v4i) +  \
                        (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) +  \
                        (-v2f + v2i)* \
                        (-(t*v3f) - (1 - t)*v3i - t*v4f -  \
                       (1 - t)*v4i)) +  \
                       (-v1f + v1i)* \
                        ((-(t*v3f) - (1 - t)*v3i)* \
                        (-(t*v4f) - (1 - t)*v4i) +  \
                        (-(t*v2f) - (1 - t)*v2i)* \
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)  \
))*(-(t*v5f) - (1 - t)*v5i) +  \
                    2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f +  \
                       (1 - t)*v4i,2)*(-v5f + v5i)* \
                     (-(t*v5f) - (1 - t)*v5i) +  \
                    2*(-v1f + v1i + v4f - v4i)* \
                     (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)* \
                     Power(-(t*v5f) - (1 - t)*v5i,2)))* \
               (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) +  \
                 hvs(v4/v1)*rLi(2,1 - v4/v1) +  \
                 Power(rlog(Abs(v1)),2)/2. -  \
                 rlog(Abs(v1))*rlog(Abs(v2)) -  \
                 hvs(-(v2/v4))* \
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) -  \
                    rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) +  \
                 rlog(Abs(v2))*rlog(Abs(v4)) -  \
                 Power(rlog(Abs(v4)),2)/2. +  \
                 hvs(-(v4/v1))* \
                  (Power(M_PI,2)/6. - rLi(2,v4/v1) -  \
                    rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/ \
             (4.*v3*(v1 + v2 - v4)*v4*v5* \
               sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) -  \
                 2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 +  \
                    v1*(v3*v4 + v2*(v3 + v4)))*v5 -  \
                 Power(v1 - v4,2)*Power(v5,2))) +  \
            ((-2*(Power(v4,2)*Power(-v3 + v5,2) +  \
                    Power(v2*(-v1 + v3) + v1*v5,2) +  \
                    2*v4*(v2*(v1 - v3)*v3 +  \
                       (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2)))* \
                  ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) +  \
                    (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) -  \
                    (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) -  \
                    (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) -  \
                    (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) -  \
                    (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) -  \
                    (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) +  \
                    (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) -  \
                    (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) +  \
                    (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) +  \
                 (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)* \
                  (2*Power(-(t*v4f) - (1 - t)*v4i,2)* \
                     (v3f - v3i - v5f + v5i)* \
                     (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) +  \
                    2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)* \
                     Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2)   \
+ 2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) +  \
                       (-v2f + v2i)* \
                        (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) +  \
                       (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) +  \
                       (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))* \
                     ((-(t*v2f) - (1 - t)*v2i)* \
                        (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) +  \
                       (-(t*v1f) - (1 - t)*v1i)* \
                        (-(t*v5f) - (1 - t)*v5i)) +  \
                    2*(-(t*v4f) - (1 - t)*v4i)* \
                     ((-(t*v2f) - (1 - t)*v2i)* \
                        (-v1f + v1i + v3f - v3i)* \
                        (-(t*v3f) - (1 - t)*v3i) +  \
                       (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)* \
                        (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i)   \
+ (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)* \
                        (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i)   \
+ ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) +  \
                        (-(t*v1f) - (1 - t)*v1i)* \
                        (-(t*v2f) - (1 - t)*v2i - t*v3f -  \
                       (1 - t)*v3i))*(-v5f + v5i) +  \
                       ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) +  \
                        (-(t*v1f) - (1 - t)*v1i)* \
                       (-v2f + v2i - v3f + v3i) +  \
                        (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) +  \
                        (-v1f + v1i)* \
                        (-(t*v2f) - (1 - t)*v2i - t*v3f -  \
                       (1 - t)*v3i))*(-(t*v5f) - (1 - t)*v5i) -  \
                       2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)* \
                        (-(t*v5f) - (1 - t)*v5i) -  \
                       (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) +  \
                    2*(-v4f + v4i)* \
                     ((-(t*v2f) - (1 - t)*v2i)* \
                        (-(t*v3f) - (1 - t)*v3i)* \
                        (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i)   \
+ ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) +  \
                        (-(t*v1f) - (1 - t)*v1i)* \
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i)  \
)*(-(t*v5f) - (1 - t)*v5i) -  \
                       (-(t*v1f) - (1 - t)*v1i)* \
                        Power(-(t*v5f) - (1 - t)*v5i,2))))* \
               (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) +  \
                 hvs(v3/v5)*rLi(2,1 - v3/v5) -  \
                 hvs(-(v1/v3))* \
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) -  \
                    rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) +  \
                 rlog(Abs(v1))*rlog(Abs(v3)) -  \
                 Power(rlog(Abs(v3)),2)/2. +  \
                 hvs(-(v3/v5))* \
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) -  \
                    rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) -  \
                 rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.)  \
)/(4.*v2*v3*v4*(v1 - v3 + v5)* \
               sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) -  \
                 Power(v2*(-v1 + v3) + v1*v5,2) -  \
                 2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 -  \
                    v1*Power(v5,2)))) +  \
            ((-2*(Power(v3,2)*Power(-v2 + v4,2) +  \
                    Power(v1*(v2 - v5) + v4*v5,2) +  \
                    2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) +  \
                       v4*(v1*v2 + (v1 + v2)*v5)))* \
                  (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) -  \
                    (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) -  \
                    (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) -  \
                    (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) +  \
                    (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) +  \
                    (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) +  \
                    (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) -  \
                    (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) +  \
                    (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) -  \
                    (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) +  \
                 (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)* \
                  (2*Power(-(t*v3f) - (1 - t)*v3i,2)* \
                     (v2f - v2i - v4f + v4i)* \
                     (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) +  \
                    2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)* \
                     Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2)   \
+ 2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) +  \
                       (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) +  \
                       (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) +  \
                       (-v1f + v1i)* \
                        (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)  \
)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) +  \
                       (-(t*v1f) - (1 - t)*v1i)* \
                        (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))   \
+ 2*(-(t*v3f) - (1 - t)*v3i)* \
                     (-(Power(-(t*v4f) - (1 - t)*v4i,2)* \
                       (-v5f + v5i)) +  \
                       (-(t*v1f) - (1 - t)*v1i)* \
                        (-(t*v2f) - (1 - t)*v2i)* \
                        (v2f - v2i - v5f + v5i) -  \
                       2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)* \
                        (-(t*v5f) - (1 - t)*v5i) +  \
                       (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)* \
                        (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) +  \
                       (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)* \
                        (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) +  \
                       (-(t*v4f) - (1 - t)*v4i)* \
                        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) +  \
                        (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) +  \
                        (-(t*v1f) - (1 - t)*v1i - t*v2f -  \
                       (1 - t)*v2i)*(-v5f + v5i) +  \
                        (-v1f + v1i - v2f + v2i)* \
                        (-(t*v5f) - (1 - t)*v5i)) +  \
                       (-v4f + v4i)* \
                        ((-(t*v1f) - (1 - t)*v1i)* \
                        (-(t*v2f) - (1 - t)*v2i) +  \
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)* \
                        (-(t*v5f) - (1 - t)*v5i))) +  \
                    2*(-v3f + v3i)* \
                     (-(Power(-(t*v4f) - (1 - t)*v4i,2)* \
                        (-(t*v5f) - (1 - t)*v5i)) +  \
                       (-(t*v1f) - (1 - t)*v1i)* \
                        (-(t*v2f) - (1 - t)*v2i)* \
                        (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) +  \
                       (-(t*v4f) - (1 - t)*v4i)* \
                        ((-(t*v1f) - (1 - t)*v1i)* \
                        (-(t*v2f) - (1 - t)*v2i) +  \
                         (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)* \
                         (-(t*v5f) - (1 - t)*v5i)))))* \
               (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) -  \
                 hvs(v5/v2)*rLi(2,1 - v5/v2) -  \
                 Power(rlog(Abs(v2)),2)/2. +  \
                 hvs(-(v2/v4))* \
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) -  \
                    rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) +  \
                 Power(rlog(Abs(v4)),2)/2. +  \
                 rlog(Abs(v2))*rlog(Abs(v5)) -  \
                 rlog(Abs(v4))*rlog(Abs(v5)) -  \
                 hvs(-(v5/v2))* \
                  (Power(M_PI,2)/6. - rLi(2,v5/v2) -  \
                    rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/ \
             (4.*v1*v2*v3*(-v2 + v4 + v5)* \
               sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) -  \
                 Power(v1*(v2 - v5) + v4*v5,2) -  \
                 2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) +  \
                    v4*(v1*v2 + (v1 + v2)*v5)))) +  \
            ((-2*(Power(v1,2)*Power(v2 - v5,2) +  \
                    Power(v2*v3 + v4*(-v3 + v5),2) +  \
                    2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 +  \
                       v2*(v4*v5 + v3*(v4 + v5))))* \
                  ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) +  \
                    (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) -  \
                    (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) -  \
                    (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) +  \
                    (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) +  \
                    (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) -  \
                    (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) -  \
                    (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) -  \
                    (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) -  \
                    (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) +  \
                 (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)* \
                  (2*Power(-(t*v1f) - (1 - t)*v1i,2)* \
                     (-v2f + v2i + v5f - v5i)* \
                     (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) +  \
                    2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)* \
                     Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i, \
                      2) + 2* \
                     ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) +  \
                       (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) +  \
                       (-(t*v4f) - (1 - t)*v4i)* \
                        (v3f - v3i - v5f + v5i) +  \
                       (-v4f + v4i)* \
                        (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))* \
                     ((-(t*v2f) - (1 - t)*v2i)* \
                        (-(t*v3f) - (1 - t)*v3i) +  \
                       (-(t*v4f) - (1 - t)*v4i)* \
                        (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) +  \
                    2*(-(t*v1f) - (1 - t)*v1i)* \
                     (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) -  \
                       2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)* \
                        (-(t*v3f) - (1 - t)*v3i) +  \
                       (-(t*v4f) - (1 - t)*v4i)* \
                        (-v3f + v3i + v5f - v5i)* \
                        (-(t*v5f) - (1 - t)*v5i) +  \
                       (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)* \
                        (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i)   \
+ (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)* \
                        (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i)   \
+ (-(t*v2f) - (1 - t)*v2i)*((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) +  \
                        (-(t*v3f) - (1 - t)*v3i)* \
                        (-v4f + v4i - v5f + v5i) +  \
                        (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) +  \
                        (-v3f + v3i)* \
                        (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))   \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) +  \
                         (-(t*v3f) - (1 - t)*v3i)* \
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))  \
) + 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)* \
                         (-(t*v3f) - (1 - t)*v3i)) +  \
                       (-(t*v4f) - (1 - t)*v4i)* \
                        (-(t*v5f) - (1 - t)*v5i)* \
                        (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) +  \
                       (-(t*v2f) - (1 - t)*v2i)* \
                        ((-(t*v4f) - (1 - t)*v4i)* \
                         (-(t*v5f) - (1 - t)*v5i) +  \
                         (-(t*v3f) - (1 - t)*v3i)* \
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))  \
))*(Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) +  \
                 hvs(v5/v2)*rLi(2,1 - v5/v2) +  \
                 Power(rlog(Abs(v2)),2)/2. -  \
                 rlog(Abs(v2))*rlog(Abs(v3)) -  \
                 hvs(-(v3/v5))* \
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) -  \
                    rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) +  \
                 rlog(Abs(v3))*rlog(Abs(v5)) -  \
                 Power(rlog(Abs(v5)),2)/2. +  \
                 hvs(-(v5/v2))* \
                  (Power(M_PI,2)/6. - rLi(2,v5/v2) -  \
                    rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/ \
             (4.*v1*v4*(v2 + v3 - v5)*v5* \
               sqrt(-(Power(v1,2)*Power(v2 - v5,2)) -  \
                 Power(v2*v3 + v4*(-v3 + v5),2) -  \
                 2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 +  \
                    v2*(v4*v5 + v3*(v4 + v5)))))))/2.))/3.;}
  return phi5integrandIm;
}


==> anc/evaluate_pentagon/src/phi5integrandRe.cpp <==

double phi5integrandRe (double t, void * p) {
      using namespace GiNaC;

   struct my_f_prm * prm=(struct my_f_prm *)p;
   double v1f=(prm->v1f);double v2f=(prm->v2f);double v3f=(prm->v3f);double v4f=(prm->v4f);double v5f=(prm->v5f);
   double bcphi5Re(0.);
   double bcphi5Im(0.);
   double v1i, v2i, v3i, v4i, v5i, val;

   double d38s3 = 22.0377098912592295221202221000567;
   double d37s3 = 9.0330178987383646926900837570428;

 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=0;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f>0)&&(v5f<0)){val=1;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f>0)){val=2;}
 if((v1f>0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=3;}
 if((v1f>0)&&(v2f>0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=4;}
 if((v1f<0)&&(v2f>0)&&(v3f>0)&&(v4f<0)&&(v5f>0)){val=5;}
 if((v1f>0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=6;}
 if((v1f<0)&&(v2f>0)&&(v3f<0)&&(v4f<0)&&(v5f<0)){val=7;}
 if((v1f<0)&&(v2f<0)&&(v3f>0)&&(v4f<0)&&(v5f<0)){val=8;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f>0)&&(v5f<0)){val=9;}
 if((v1f<0)&&(v2f<0)&&(v3f<0)&&(v4f<0)&&(v5f>0)){val=10;}

if(val==0){ v1i = -1.; v2i = -1.; v3i = -1.; v4i = -1.; v5i = -1.;
      bcphi5Re = 9.0330178987383646926900837570428; bcphi5Im = 0;};
if(val==1){ v1i = 1.; v2i = -1./3.; v3i = 1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==2){ v1i = -1./3.; v2i = 1.; v3i = -1./3.; v4i = 1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==3){ v1i = 1./3.; v2i = -1./3.; v3i = 1.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==4){ v1i = 1./3.; v2i = 1./3.; v3i = -1./3.; v4i = 1.; v5i = -1./3.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==5){ v1i = -1./3.; v2i = 1./3.; v3i = 1./3.; v4i = -1./3.; v5i = 1.;
      bcphi5Re = 3.1885330945191912022096403234172612; bcphi5Im = -4.9904004202455238825564265425782650709;};
if(val==6){ v1i = 1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==7){ v1i = -1./3.; v2i = 1./3.; v3i = -1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==8){ v1i = -1./3.; v2i = -1./3.; v3i = 1./3.; v4i = -1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==9){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = 1./3.; v5i = -1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
if(val==10){ v1i = -1./3.; v2i = -1./3.; v3i = -1./3.; v4i = -1./3.; v5i = 1./3.;
      bcphi5Re = -9.565599283557574494807340670377016067; bcphi5Im = 3.4451418533666466892384505626978;};
   double v1=-v1i*(1.-t)-v1f*t;
   double v2=-v2i*(1.-t)-v2f*t;
   double v3=-v3i*(1.-t)-v3f*t;
   double v4=-v4i*(1.-t)-v4f*t;
   double v5=-v5i*(1.-t)-v5f*t;

   double zeta3=1.2020569031595942;  
   double phi5integrandRe(0.);

 if(val==0){
  phi5integrandRe= ((-2*(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) +   \
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 +   \
             v3*(v1*v5 + v4*(v1 + v5))))*  \
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) -   \
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) +   \
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) +   \
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) -   \
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) -   \
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) -   \
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) +   \
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) -   \
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) +   \
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) +   \
       (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*  \
        (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)*  \
           (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) +   \
          2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*  \
           Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) +   \
          2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) +   \
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) +   \
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*  \
              (-v5f + v5i) +   \
             (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))*  \
           ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) +   \
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*  \
              (-(t*v5f) - (1 - t)*v5i)) +   \
          2*(-(t*v2f) - (1 - t)*v2i)*  \
           (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) -   \
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*  \
              (-(t*v4f) - (1 - t)*v4i) +   \
             (-(t*v1f) - (1 - t)*v1i)*  \
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*(-v5f + v5i) +   \
             (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)*  \
              (-(t*v5f) - (1 - t)*v5i) +   \
             (-v1f + v1i)*(t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*  \
              (-(t*v5f) - (1 - t)*v5i) +   \
             (-(t*v3f) - (1 - t)*v3i)*  \
              ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) +   \
                (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) +   \
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) +   \
                (-v4f + v4i)*  \
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) +   \
             (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*  \
                 (-(t*v5f) - (1 - t)*v5i) +   \
                (-(t*v4f) - (1 - t)*v4i)*  \
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) +   \
          2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*  \
                (-(t*v4f) - (1 - t)*v4i)) +   \
             (-(t*v1f) - (1 - t)*v1i)*  \
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*  \
              (-(t*v5f) - (1 - t)*v5i) +   \
             (-(t*v3f) - (1 - t)*v3i)*  \
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) +   \
                (-(t*v4f) - (1 - t)*v4i)*  \
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))*  \
     (-(Power(M_PI,2)*Power(hvs(-v1),2))/2. +   \
       (Power(M_PI,2)*Power(hvs(-v3),2))/2. +   \
       Power(M_PI,2)*hvs(-v1)*hvs(-v4) - Power(M_PI,2)*hvs(-v3)*hvs(-v4)))/  \
   (4.*v1*v2*(-v1 + v3 + v4)*v5*  \
     sqrt(Power(v2,2)*Power(-v1 + v3,2) + Power(v3*v4 + (v1 - v4)*v5,2) +   \
       2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 +   \
          v3*(v1*v5 + v4*(v1 + v5))))) +   \
  ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) +   \
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 +   \
             v1*(v3*v4 + v2*(v3 + v4)))*v5 +   \
          Power(v1 - v4,2)*Power(v5,2))*  \
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) -   \
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) +   \
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) +   \
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) -   \
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) -   \
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) +   \
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) -   \
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) +   \
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) -   \
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) +   \
       (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*  \
        (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) +   \
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) +   \
             (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) +   \
             (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*  \
           ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) +   \
             (-(t*v3f) - (1 - t)*v3i)*  \
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) +   \
          2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*  \
                (-(t*v2f) - (1 - t)*v2i)) +   \
             (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)*  \
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) +   \
             (-(t*v1f) - (1 - t)*v1i)*  \
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) +   \
                (-(t*v2f) - (1 - t)*v2i)*  \
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*  \
           (-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*  \
                (-v2f + v2i)) -   \
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*  \
              (-(t*v2f) - (1 - t)*v2i) +   \
             (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)*  \
              (-(t*v4f) - (1 - t)*v4i) +   \
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*  \
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) +   \
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*  \
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) +   \
             (-(t*v1f) - (1 - t)*v1i)*  \
              ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) +   \
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) +   \
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) +   \
                (-v2f + v2i)*  \
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) +   \
             (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)*  \
                 (-(t*v4f) - (1 - t)*v4i) +   \
                (-(t*v2f) - (1 - t)*v2i)*  \
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))*  \
           (-(t*v5f) - (1 - t)*v5i) +   \
          2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)*  \
           (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) +   \
          2*(-v1f + v1i + v4f - v4i)*  \
           (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*  \
           Power(-(t*v5f) - (1 - t)*v5i,2)))*  \
     ((Power(M_PI,2)*Power(hvs(-v1),2))/2. - Power(M_PI,2)*hvs(-v1)*hvs(-v2) +   \
       Power(M_PI,2)*hvs(-v2)*hvs(-v4) - (Power(M_PI,2)*Power(hvs(-v4),2))/2.))/  \
   (4.*v3*(v1 + v2 - v4)*v4*v5*  \
     sqrt(Power(v1*v2 + v3*(-v2 + v4),2) +   \
       2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + v1*(v3*v4 + v2*(v3 + v4)))*  \
        v5 + Power(v1 - v4,2)*Power(v5,2))) +   \
  ((-2*(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) +   \
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) +   \
             v4*(v1*v2 + (v1 + v2)*v5)))*  \
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) -   \
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) -   \
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) -   \
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) +   \
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) +   \
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) +   \
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) -   \
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) +   \
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) -   \
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) +   \
       (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*  \
        (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)*  \
           (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) +   \
          2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*  \
           Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) +   \
          2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) +   \
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) +   \
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) +   \
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)  \
)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) +   \
             (-(t*v1f) - (1 - t)*v1i)*  \
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) +   \
          2*(-(t*v3f) - (1 - t)*v3i)*  \
           (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) +   \
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*  \
              (v2f - v2i - v5f + v5i) -   \
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*  \
              (-(t*v5f) - (1 - t)*v5i) +   \
             (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*  \
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) +   \
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*  \
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) +   \
             (-(t*v4f) - (1 - t)*v4i)*  \
              ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) +   \
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) +   \
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*  \
                 (-v5f + v5i) +   \
                (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) +   \
             (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)*  \
                 (-(t*v2f) - (1 - t)*v2i) +   \
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*  \
                 (-(t*v5f) - (1 - t)*v5i))) +   \
          2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)*  \
                (-(t*v5f) - (1 - t)*v5i)) +   \
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)*  \
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) +   \
             (-(t*v4f) - (1 - t)*v4i)*  \
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) +   \
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*  \
                 (-(t*v5f) - (1 - t)*v5i)))))*  \
     (-(Power(M_PI,2)*Power(hvs(-v2),2))/2. +   \
       (Power(M_PI,2)*Power(hvs(-v4),2))/2. +   \
       Power(M_PI,2)*hvs(-v2)*hvs(-v5) - Power(M_PI,2)*hvs(-v4)*hvs(-v5)))/  \
   (4.*v1*v2*v3*(-v2 + v4 + v5)*  \
     sqrt(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) +   \
       2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) +   \
          v4*(v1*v2 + (v1 + v2)*v5)))) +   \
  ((-2*(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) +   \
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 +   \
             v2*(v4*v5 + v3*(v4 + v5))))*  \
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) +   \
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) -   \
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) -   \
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) +   \
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) +   \
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) -   \
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) -   \
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) -   \
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) -   \
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) +   \
       (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*  \
        (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)*  \
           (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) +   \
          2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*  \
           Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) +   \
          2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) +   \
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) +   \
             (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) +   \
             (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*  \
           ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) +   \
             (-(t*v4f) - (1 - t)*v4i)*  \
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) +   \
          2*(-(t*v1f) - (1 - t)*v1i)*  \
           (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) -   \
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*  \
              (-(t*v3f) - (1 - t)*v3i) +   \
             (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)*  \
              (-(t*v5f) - (1 - t)*v5i) +   \
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*  \
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) +   \
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*  \
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) +   \
             (-(t*v2f) - (1 - t)*v2i)*  \
              ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) +   \
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) +   \
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) +   \
                (-v3f + v3i)*  \
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)) +   \
             (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*  \
                 (-(t*v5f) - (1 - t)*v5i) +   \
                (-(t*v3f) - (1 - t)*v3i)*  \
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) +   \
          2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*  \
                (-(t*v3f) - (1 - t)*v3i)) +   \
             (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)*  \
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) +   \
             (-(t*v2f) - (1 - t)*v2i)*  \
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) +   \
                (-(t*v3f) - (1 - t)*v3i)*  \
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))*  \
     ((Power(M_PI,2)*Power(hvs(-v2),2))/2. - Power(M_PI,2)*hvs(-v2)*hvs(-v3) +   \
       Power(M_PI,2)*hvs(-v3)*hvs(-v5) - (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/  \
   (4.*v1*v4*(v2 + v3 - v5)*v5*  \
     sqrt(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) +   \
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 +   \
          v2*(v4*v5 + v3*(v4 + v5))))) +   \
  ((-2*(Power(v4,2)*Power(-v3 + v5,2) +   \
          Power(v2*(-v1 + v3) + v1*v5,2) +   \
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 -   \
             v1*Power(v5,2)))*  \
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) +   \
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) -   \
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) -   \
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) -   \
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) -   \
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) -   \
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) +   \
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) -   \
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) +   \
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) +   \
       (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*  \
        (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)*  \
           (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) +   \
          2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*  \
           Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) +   \
          2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) +   \
             (-v2f + v2i)*(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) +   \
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) +   \
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*  \
           ((-(t*v2f) - (1 - t)*v2i)*  \
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) +   \
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) +   \
          2*(-(t*v4f) - (1 - t)*v4i)*  \
           ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)*  \
              (-(t*v3f) - (1 - t)*v3i) +   \
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*  \
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) +   \
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*  \
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) +   \
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) +   \
                (-(t*v1f) - (1 - t)*v1i)*  \
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*  \
              (-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) +   \
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) +   \
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) +   \
                (-v1f + v1i)*  \
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*  \
              (-(t*v5f) - (1 - t)*v5i) -   \
             2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*  \
              (-(t*v5f) - (1 - t)*v5i) -   \
             (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) +   \
          2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)*  \
              (-(t*v3f) - (1 - t)*v3i)*  \
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) +   \
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) +   \
                (-(t*v1f) - (1 - t)*v1i)*  \
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))*  \
              (-(t*v5f) - (1 - t)*v5i) -   \
             (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2))))*  \
     (Power(M_PI,2)*hvs(-v1)*hvs(-v3) - (Power(M_PI,2)*Power(hvs(-v3),2))/2. -   \
       Power(M_PI,2)*hvs(-v1)*hvs(-v5) + (Power(M_PI,2)*Power(hvs(-v5),2))/2.))/  \
   (4.*v2*v3*v4*(v1 - v3 + v5)*  \
     sqrt(Power(v4,2)*Power(-v3 + v5,2) + Power(v2*(-v1 + v3) + v1*v5,2) +   \
       2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2))))   \
+ (2*(bcphi5Re + (3*(-((-2*(Power(v2,2)*Power(-v1 + v3,2) +   \
                     Power(v3*v4 + (v1 - v4)*v5,2) +   \
                     2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 +   \
                        v3*(v1*v5 + v4*(v1 + v5))))*  \
                   (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) -   \
                     (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) +   \
                     (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) +   \
                     (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) -   \
                     (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) -   \
                     (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) -   \
                     (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) +   \
                     (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) -   \
                     (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) +   \
                     (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) +   \
                  (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)*  \
                   (2*Power(-(t*v2f) - (1 - t)*v2i,2)*  \
                      (v1f - v1i - v3f + v3i)*  \
                      (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) +   \
                     2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*  \
                      Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,  \
                       2) + 2*  \
                      ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) +   \
                        (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) +   \
                        (-(t*v1f) - (1 - t)*v1i + t*v4f +   \
                       (1 - t)*v4i)*(-v5f + v5i) +   \
                        (-v1f + v1i + v4f - v4i)*  \
                        (-(t*v5f) - (1 - t)*v5i))*  \
                      ((-(t*v3f) - (1 - t)*v3i)*  \
                        (-(t*v4f) - (1 - t)*v4i) +   \
                        (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*  \
                        (-(t*v5f) - (1 - t)*v5i)) +   \
                     2*(-(t*v2f) - (1 - t)*v2i)*  \
                      (-(Power(-(t*v3f) - (1 - t)*v3i,2)*  \
                       (-v4f + v4i)) -   \
                        2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*  \
                        (-(t*v4f) - (1 - t)*v4i) +   \
                        (-(t*v1f) - (1 - t)*v1i)*  \
                        (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*  \
                        (-v5f + v5i) +   \
                        (-(t*v1f) - (1 - t)*v1i)*  \
                        (v1f - v1i - v4f + v4i)*  \
                        (-(t*v5f) - (1 - t)*v5i) +   \
                        (-v1f + v1i)*  \
                        (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*  \
                        (-(t*v5f) - (1 - t)*v5i) +   \
                        (-(t*v3f) - (1 - t)*v3i)*  \
                        ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) +   \
                        (-(t*v4f) - (1 - t)*v4i)*  \
                        (-v1f + v1i - v5f + v5i) +   \
                        (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) +   \
                        (-v4f + v4i)*  \
                        (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)  \
) + (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) +   \
                        (-(t*v4f) - (1 - t)*v4i)*  \
                        (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))  \
) + 2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)*  \
                        (-(t*v4f) - (1 - t)*v4i)) +   \
                        (-(t*v1f) - (1 - t)*v1i)*  \
                        (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*  \
                        (-(t*v5f) - (1 - t)*v5i) +   \
                        (-(t*v3f) - (1 - t)*v3i)*  \
                         ((-(t*v1f) - (1 - t)*v1i)*  \
                        (-(t*v5f) - (1 - t)*v5i) +   \
                         (-(t*v4f) - (1 - t)*v4i)*  \
                         (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))  \
)))*(Power(M_PI,2)/6. + hvs(v1/v3)*rLi(2,1 - v1/v3) -   \
                  hvs(v4/v1)*rLi(2,1 - v4/v1) -   \
                  Power(rlog(Abs(v1)),2)/2. +   \
                  hvs(-(v1/v3))*  \
                   (Power(M_PI,2)/6. - rLi(2,v1/v3) -   \
                     rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) +   \
                  Power(rlog(Abs(v3)),2)/2. +   \
                  rlog(Abs(v1))*rlog(Abs(v4)) -   \
                  rlog(Abs(v3))*rlog(Abs(v4)) -   \
                  hvs(-(v4/v1))*  \
                   (Power(M_PI,2)/6. - rLi(2,v4/v1) -   \
                     rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/  \
             (4.*v1*v2*(-v1 + v3 + v4)*v5*  \
               sqrt(Power(v2,2)*Power(-v1 + v3,2) +   \
                 Power(v3*v4 + (v1 - v4)*v5,2) +   \
                 2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 +   \
                    v3*(v1*v5 + v4*(v1 + v5))))) -   \
            ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) +   \
                    2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 +   \
                       v1*(v3*v4 + v2*(v3 + v4)))*v5 +   \
                    Power(v1 - v4,2)*Power(v5,2))*  \
                  (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) -   \
                    (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) +   \
                    (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) +   \
                    (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) -   \
                    (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) -   \
                    (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) +   \
                    (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) -   \
                    (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) +   \
                    (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) -   \
                    (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) +   \
                 (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)*  \
                  (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) +   \
                       (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) +   \
                       (-(t*v3f) - (1 - t)*v3i)*  \
                        (v2f - v2i - v4f + v4i) +   \
                       (-v3f + v3i)*  \
                        (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))*  \
                     ((-(t*v1f) - (1 - t)*v1i)*  \
                        (-(t*v2f) - (1 - t)*v2i) +   \
                       (-(t*v3f) - (1 - t)*v3i)*  \
                        (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) +   \
                    2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*  \
                        (-(t*v2f) - (1 - t)*v2i)) +   \
                       (-(t*v3f) - (1 - t)*v3i)*  \
                        (-(t*v4f) - (1 - t)*v4i)*  \
                        (-(t*v2f) - (1 - t)*v2i + t*v4f +   \
                       (1 - t)*v4i) +   \
                       (-(t*v1f) - (1 - t)*v1i)*  \
                        ((-(t*v3f) - (1 - t)*v3i)*  \
                        (-(t*v4f) - (1 - t)*v4i) +   \
                        (-(t*v2f) - (1 - t)*v2i)*  \
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)  \
))*(-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)*  \
                       (-v2f + v2i)) -   \
                       2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*  \
                        (-(t*v2f) - (1 - t)*v2i) +   \
                       (-(t*v3f) - (1 - t)*v3i)*  \
                        (-v2f + v2i + v4f - v4i)*  \
                        (-(t*v4f) - (1 - t)*v4i) +   \
                       (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)*  \
                        (-(t*v2f) - (1 - t)*v2i + t*v4f +   \
                       (1 - t)*v4i) +   \
                       (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)*  \
                        (-(t*v2f) - (1 - t)*v2i + t*v4f +   \
                       (1 - t)*v4i) +   \
                       (-(t*v1f) - (1 - t)*v1i)*  \
                        ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) +   \
                        (-(t*v2f) - (1 - t)*v2i)*  \
                       (-v3f + v3i - v4f + v4i) +   \
                        (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) +   \
                        (-v2f + v2i)*  \
                        (-(t*v3f) - (1 - t)*v3i - t*v4f -   \
                       (1 - t)*v4i)) +   \
                       (-v1f + v1i)*  \
                        ((-(t*v3f) - (1 - t)*v3i)*  \
                        (-(t*v4f) - (1 - t)*v4i) +   \
                        (-(t*v2f) - (1 - t)*v2i)*  \
                        (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)  \
))*(-(t*v5f) - (1 - t)*v5i) +   \
                    2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f +   \
                       (1 - t)*v4i,2)*(-v5f + v5i)*  \
                     (-(t*v5f) - (1 - t)*v5i) +   \
                    2*(-v1f + v1i + v4f - v4i)*  \
                     (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)*  \
                     Power(-(t*v5f) - (1 - t)*v5i,2)))*  \
               (Power(M_PI,2)/6. - hvs(v2/v4)*rLi(2,1 - v2/v4) +   \
                 hvs(v4/v1)*rLi(2,1 - v4/v1) +   \
                 Power(rlog(Abs(v1)),2)/2. -   \
                 rlog(Abs(v1))*rlog(Abs(v2)) -   \
                 hvs(-(v2/v4))*  \
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) -   \
                    rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) +   \
                 rlog(Abs(v2))*rlog(Abs(v4)) -   \
                 Power(rlog(Abs(v4)),2)/2. +   \
                 hvs(-(v4/v1))*  \
                  (Power(M_PI,2)/6. - rLi(2,v4/v1) -   \
                    rlog(1 - v4/v1)*(-rlog(Abs(v1)) + rlog(Abs(v4))))))/  \
             (4.*v3*(v1 + v2 - v4)*v4*v5*  \
               sqrt(Power(v1*v2 + v3*(-v2 + v4),2) +   \
                 2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 +   \
                    v1*(v3*v4 + v2*(v3 + v4)))*v5 +   \
                 Power(v1 - v4,2)*Power(v5,2))) -   \
            ((-2*(Power(v4,2)*Power(-v3 + v5,2) +   \
                    Power(v2*(-v1 + v3) + v1*v5,2) +   \
                    2*v4*(v2*(v1 - v3)*v3 +   \
                       (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2)))*  \
                  ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) +   \
                    (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) -   \
                    (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) -   \
                    (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) -   \
                    (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) -   \
                    (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) -   \
                    (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) +   \
                    (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) -   \
                    (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) +   \
                    (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) +   \
                 (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)*  \
                  (2*Power(-(t*v4f) - (1 - t)*v4i,2)*  \
                     (v3f - v3i - v5f + v5i)*  \
                     (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) +   \
                    2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*  \
                     Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2)   \
+ 2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) +   \
                       (-v2f + v2i)*  \
                        (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) +   \
                       (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) +   \
                       (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))*  \
                     ((-(t*v2f) - (1 - t)*v2i)*  \
                        (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) +   \
                       (-(t*v1f) - (1 - t)*v1i)*  \
                        (-(t*v5f) - (1 - t)*v5i)) +   \
                    2*(-(t*v4f) - (1 - t)*v4i)*  \
                     ((-(t*v2f) - (1 - t)*v2i)*  \
                        (-v1f + v1i + v3f - v3i)*  \
                        (-(t*v3f) - (1 - t)*v3i) +   \
                       (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)*  \
                        (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i)   \
+ (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)*  \
                        (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i)   \
+ ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) +   \
                        (-(t*v1f) - (1 - t)*v1i)*  \
                        (-(t*v2f) - (1 - t)*v2i - t*v3f -   \
                       (1 - t)*v3i))*(-v5f + v5i) +   \
                       ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) +   \
                        (-(t*v1f) - (1 - t)*v1i)*  \
                       (-v2f + v2i - v3f + v3i) +   \
                        (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) +   \
                        (-v1f + v1i)*  \
                        (-(t*v2f) - (1 - t)*v2i - t*v3f -   \
                       (1 - t)*v3i))*(-(t*v5f) - (1 - t)*v5i) -   \
                       2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)*  \
                        (-(t*v5f) - (1 - t)*v5i) -   \
                       (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) +   \
                    2*(-v4f + v4i)*  \
                     ((-(t*v2f) - (1 - t)*v2i)*  \
                        (-(t*v3f) - (1 - t)*v3i)*  \
                        (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i)   \
+ ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) +   \
                        (-(t*v1f) - (1 - t)*v1i)*  \
                        (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i)  \
)*(-(t*v5f) - (1 - t)*v5i) -   \
                       (-(t*v1f) - (1 - t)*v1i)*  \
                        Power(-(t*v5f) - (1 - t)*v5i,2))))*  \
               (Power(M_PI,2)/6. - hvs(v1/v3)*rLi(2,1 - v1/v3) +   \
                 hvs(v3/v5)*rLi(2,1 - v3/v5) -   \
                 hvs(-(v1/v3))*  \
                  (Power(M_PI,2)/6. - rLi(2,v1/v3) -   \
                    rlog(1 - v1/v3)*(rlog(Abs(v1)) - rlog(Abs(v3)))) +   \
                 rlog(Abs(v1))*rlog(Abs(v3)) -   \
                 Power(rlog(Abs(v3)),2)/2. +   \
                 hvs(-(v3/v5))*  \
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) -   \
                    rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) -   \
                 rlog(Abs(v1))*rlog(Abs(v5)) + Power(rlog(Abs(v5)),2)/2.)  \
)/(4.*v2*v3*v4*(v1 - v3 + v5)*  \
               sqrt(Power(v4,2)*Power(-v3 + v5,2) +   \
                 Power(v2*(-v1 + v3) + v1*v5,2) +   \
                 2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 -   \
                    v1*Power(v5,2)))) -   \
            ((-2*(Power(v3,2)*Power(-v2 + v4,2) +   \
                    Power(v1*(v2 - v5) + v4*v5,2) +   \
                    2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) +   \
                       v4*(v1*v2 + (v1 + v2)*v5)))*  \
                  (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) -   \
                    (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) -   \
                    (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) -   \
                    (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) +   \
                    (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) +   \
                    (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) +   \
                    (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) -   \
                    (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) +   \
                    (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) -   \
                    (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) +   \
                 (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)*  \
                  (2*Power(-(t*v3f) - (1 - t)*v3i,2)*  \
                     (v2f - v2i - v4f + v4i)*  \
                     (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) +   \
                    2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)*  \
                     Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2)   \
+ 2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) +   \
                       (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) +   \
                       (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) +   \
                       (-v1f + v1i)*  \
                        (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)  \
)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) +   \
                       (-(t*v1f) - (1 - t)*v1i)*  \
                        (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i))   \
+ 2*(-(t*v3f) - (1 - t)*v3i)*  \
                     (-(Power(-(t*v4f) - (1 - t)*v4i,2)*  \
                       (-v5f + v5i)) +   \
                       (-(t*v1f) - (1 - t)*v1i)*  \
                        (-(t*v2f) - (1 - t)*v2i)*  \
                        (v2f - v2i - v5f + v5i) -   \
                       2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)*  \
                        (-(t*v5f) - (1 - t)*v5i) +   \
                       (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)*  \
                        (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) +   \
                       (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)*  \
                        (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) +   \
                       (-(t*v4f) - (1 - t)*v4i)*  \
                        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) +   \
                        (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) +   \
                        (-(t*v1f) - (1 - t)*v1i - t*v2f -   \
                       (1 - t)*v2i)*(-v5f + v5i) +   \
                        (-v1f + v1i - v2f + v2i)*  \
                        (-(t*v5f) - (1 - t)*v5i)) +   \
                       (-v4f + v4i)*  \
                        ((-(t*v1f) - (1 - t)*v1i)*  \
                        (-(t*v2f) - (1 - t)*v2i) +   \
                        (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*  \
                        (-(t*v5f) - (1 - t)*v5i))) +   \
                    2*(-v3f + v3i)*  \
                     (-(Power(-(t*v4f) - (1 - t)*v4i,2)*  \
                        (-(t*v5f) - (1 - t)*v5i)) +   \
                       (-(t*v1f) - (1 - t)*v1i)*  \
                        (-(t*v2f) - (1 - t)*v2i)*  \
                        (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) +   \
                       (-(t*v4f) - (1 - t)*v4i)*  \
                        ((-(t*v1f) - (1 - t)*v1i)*  \
                        (-(t*v2f) - (1 - t)*v2i) +   \
                         (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)*  \
                         (-(t*v5f) - (1 - t)*v5i)))))*  \
               (Power(M_PI,2)/6. + hvs(v2/v4)*rLi(2,1 - v2/v4) -   \
                 hvs(v5/v2)*rLi(2,1 - v5/v2) -   \
                 Power(rlog(Abs(v2)),2)/2. +   \
                 hvs(-(v2/v4))*  \
                  (Power(M_PI,2)/6. - rLi(2,v2/v4) -   \
                    rlog(1 - v2/v4)*(rlog(Abs(v2)) - rlog(Abs(v4)))) +   \
                 Power(rlog(Abs(v4)),2)/2. +   \
                 rlog(Abs(v2))*rlog(Abs(v5)) -   \
                 rlog(Abs(v4))*rlog(Abs(v5)) -   \
                 hvs(-(v5/v2))*  \
                  (Power(M_PI,2)/6. - rLi(2,v5/v2) -   \
                    rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/  \
             (4.*v1*v2*v3*(-v2 + v4 + v5)*  \
               sqrt(Power(v3,2)*Power(-v2 + v4,2) +   \
                 Power(v1*(v2 - v5) + v4*v5,2) +   \
                 2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) +   \
                    v4*(v1*v2 + (v1 + v2)*v5)))) -   \
            ((-2*(Power(v1,2)*Power(v2 - v5,2) +   \
                    Power(v2*v3 + v4*(-v3 + v5),2) +   \
                    2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 +   \
                       v2*(v4*v5 + v3*(v4 + v5))))*  \
                  ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) +   \
                    (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) -   \
                    (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) -   \
                    (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) +   \
                    (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) +   \
                    (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) -   \
                    (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) -   \
                    (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) -   \
                    (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) -   \
                    (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) +   \
                 (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)*  \
                  (2*Power(-(t*v1f) - (1 - t)*v1i,2)*  \
                     (-v2f + v2i + v5f - v5i)*  \
                     (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) +   \
                    2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)*  \
                     Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,  \
                      2) + 2*  \
                     ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) +   \
                       (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) +   \
                       (-(t*v4f) - (1 - t)*v4i)*  \
                        (v3f - v3i - v5f + v5i) +   \
                       (-v4f + v4i)*  \
                        (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))*  \
                     ((-(t*v2f) - (1 - t)*v2i)*  \
                        (-(t*v3f) - (1 - t)*v3i) +   \
                       (-(t*v4f) - (1 - t)*v4i)*  \
                        (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) +   \
                    2*(-(t*v1f) - (1 - t)*v1i)*  \
                     (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) -   \
                       2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)*  \
                        (-(t*v3f) - (1 - t)*v3i) +   \
                       (-(t*v4f) - (1 - t)*v4i)*  \
                        (-v3f + v3i + v5f - v5i)*  \
                        (-(t*v5f) - (1 - t)*v5i) +   \
                       (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)*  \
                        (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i)   \
+ (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)*  \
                        (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i)   \
+ (-(t*v2f) - (1 - t)*v2i)*((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) +   \
                        (-(t*v3f) - (1 - t)*v3i)*  \
                        (-v4f + v4i - v5f + v5i) +   \
                        (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) +   \
                        (-v3f + v3i)*  \
                        (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))   \
+ (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) +   \
                         (-(t*v3f) - (1 - t)*v3i)*  \
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))  \
) + 2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)*  \
                         (-(t*v3f) - (1 - t)*v3i)) +   \
                       (-(t*v4f) - (1 - t)*v4i)*  \
                        (-(t*v5f) - (1 - t)*v5i)*  \
                        (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) +   \
                       (-(t*v2f) - (1 - t)*v2i)*  \
                        ((-(t*v4f) - (1 - t)*v4i)*  \
                         (-(t*v5f) - (1 - t)*v5i) +   \
                         (-(t*v3f) - (1 - t)*v3i)*  \
                         (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))  \
))*(Power(M_PI,2)/6. - hvs(v3/v5)*rLi(2,1 - v3/v5) +   \
                 hvs(v5/v2)*rLi(2,1 - v5/v2) +   \
                 Power(rlog(Abs(v2)),2)/2. -   \
                 rlog(Abs(v2))*rlog(Abs(v3)) -   \
                 hvs(-(v3/v5))*  \
                  (Power(M_PI,2)/6. - rLi(2,v3/v5) -   \
                    rlog(1 - v3/v5)*(rlog(Abs(v3)) - rlog(Abs(v5)))) +   \
                 rlog(Abs(v3))*rlog(Abs(v5)) -   \
                 Power(rlog(Abs(v5)),2)/2. +   \
                 hvs(-(v5/v2))*  \
                  (Power(M_PI,2)/6. - rLi(2,v5/v2) -   \
                    rlog(1 - v5/v2)*(-rlog(Abs(v2)) + rlog(Abs(v5))))))/  \
             (4.*v1*v4*(v2 + v3 - v5)*v5*  \
               sqrt(Power(v1,2)*Power(v2 - v5,2) +   \
                 Power(v2*v3 + v4*(-v3 + v5),2) +   \
                 2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 +   \
                    v2*(v4*v5 + v3*(v4 + v5)))))))/2.))/3.  ;
 } else {
 phi5integrandRe= (2*bcphi5Re)/3. - ((-2*(Power(v2,2)*Power(-v1 + v3,2) +  \
          Power(v3*v4 + (v1 - v4)*v5,2) +  \
          2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 +  \
             v3*(v1*v5 + v4*(v1 + v5))))* \
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) -  \
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) +  \
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) +  \
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) -  \
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) -  \
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) -  \
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) +  \
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) -  \
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) +  \
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) +  \
       (-(v1*v2) + v2*v3 - v3*v4 - v1*v5 + v4*v5)* \
        (2*Power(-(t*v2f) - (1 - t)*v2i,2)*(v1f - v1i - v3f + v3i)* \
           (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) +  \
          2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)* \
           Power(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i,2) +  \
          2*((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) +  \
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) +  \
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)* \
              (-v5f + v5i) +  \
             (-v1f + v1i + v4f - v4i)*(-(t*v5f) - (1 - t)*v5i))* \
           ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) +  \
             (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)* \
              (-(t*v5f) - (1 - t)*v5i)) +  \
          2*(-(t*v2f) - (1 - t)*v2i)* \
           (-(Power(-(t*v3f) - (1 - t)*v3i,2)*(-v4f + v4i)) -  \
             2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)* \
              (-(t*v4f) - (1 - t)*v4i) +  \
             (-(t*v1f) - (1 - t)*v1i)* \
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)*(-v5f + v5i) +  \
             (-(t*v1f) - (1 - t)*v1i)*(v1f - v1i - v4f + v4i)* \
              (-(t*v5f) - (1 - t)*v5i) +  \
             (-v1f + v1i)*(t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)* \
              (-(t*v5f) - (1 - t)*v5i) +  \
             (-(t*v3f) - (1 - t)*v3i)* \
              ((-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) +  \
                (-(t*v4f) - (1 - t)*v4i)*(-v1f + v1i - v5f + v5i) +  \
                (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) +  \
                (-v4f + v4i)* \
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)) +  \
             (-v3f + v3i)*((-(t*v1f) - (1 - t)*v1i)* \
                 (-(t*v5f) - (1 - t)*v5i) +  \
                (-(t*v4f) - (1 - t)*v4i)* \
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i))) +  \
          2*(-v2f + v2i)*(-(Power(-(t*v3f) - (1 - t)*v3i,2)* \
                (-(t*v4f) - (1 - t)*v4i)) +  \
             (-(t*v1f) - (1 - t)*v1i)* \
              (t*v1f + (1 - t)*v1i - t*v4f - (1 - t)*v4i)* \
              (-(t*v5f) - (1 - t)*v5i) +  \
             (-(t*v3f) - (1 - t)*v3i)* \
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i) +  \
                (-(t*v4f) - (1 - t)*v4i)* \
                 (-(t*v1f) - (1 - t)*v1i - t*v5f - (1 - t)*v5i)))))* \
     (-(hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(1 - v1/v3)) +  \
       (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) +  \
       M_PI*hvs(-v1)*rlog(Abs(v1)) - M_PI*hvs(-v4)*rlog(Abs(v1)) -  \
       M_PI*hvs(-v3)*rlog(Abs(v3)) + M_PI*hvs(-v4)*rlog(Abs(v3)) -  \
       M_PI*hvs(-v1)*rlog(Abs(v4)) + M_PI*hvs(-v3)*rlog(Abs(v4))))/ \
   (4.*v1*v2*(-v1 + v3 + v4)*v5* \
     sqrt(-(Power(v2,2)*Power(-v1 + v3,2)) -  \
       Power(v3*v4 + (v1 - v4)*v5,2) -  \
       2*v2*(-(Power(v3,2)*v4) + v1*(-v1 + v4)*v5 +  \
          v3*(v1*v5 + v4*(v1 + v5))))) -  \
  ((-2*(Power(v1*v2 + v3*(-v2 + v4),2) +  \
          2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 +  \
             v1*(v3*v4 + v2*(v3 + v4)))*v5 +  \
          Power(v1 - v4,2)*Power(v5,2))* \
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) -  \
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) +  \
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) +  \
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) -  \
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) -  \
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) +  \
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) -  \
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) +  \
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) -  \
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) +  \
       (-(v1*v2) + v2*v3 - v3*v4 + v1*v5 - v4*v5)* \
        (2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) +  \
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) +  \
             (-(t*v3f) - (1 - t)*v3i)*(v2f - v2i - v4f + v4i) +  \
             (-v3f + v3i)*(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i))* \
           ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) +  \
             (-(t*v3f) - (1 - t)*v3i)* \
              (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i)) +  \
          2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)* \
                (-(t*v2f) - (1 - t)*v2i)) +  \
             (-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i)* \
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) +  \
             (-(t*v1f) - (1 - t)*v1i)* \
              ((-(t*v3f) - (1 - t)*v3i)*(-(t*v4f) - (1 - t)*v4i) +  \
                (-(t*v2f) - (1 - t)*v2i)* \
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))* \
           (-v5f + v5i) + 2*(-(Power(-(t*v1f) - (1 - t)*v1i,2)* \
                (-v2f + v2i)) -  \
             2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)* \
              (-(t*v2f) - (1 - t)*v2i) +  \
             (-(t*v3f) - (1 - t)*v3i)*(-v2f + v2i + v4f - v4i)* \
              (-(t*v4f) - (1 - t)*v4i) +  \
             (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i)* \
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) +  \
             (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i)* \
              (-(t*v2f) - (1 - t)*v2i + t*v4f + (1 - t)*v4i) +  \
             (-(t*v1f) - (1 - t)*v1i)* \
              ((-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) +  \
                (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i - v4f + v4i) +  \
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) +  \
                (-v2f + v2i)* \
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)) +  \
             (-v1f + v1i)*((-(t*v3f) - (1 - t)*v3i)* \
                 (-(t*v4f) - (1 - t)*v4i) +  \
                (-(t*v2f) - (1 - t)*v2i)* \
                 (-(t*v3f) - (1 - t)*v3i - t*v4f - (1 - t)*v4i)))* \
           (-(t*v5f) - (1 - t)*v5i) +  \
          2*Power(-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i,2)* \
           (-v5f + v5i)*(-(t*v5f) - (1 - t)*v5i) +  \
          2*(-v1f + v1i + v4f - v4i)* \
           (-(t*v1f) - (1 - t)*v1i + t*v4f + (1 - t)*v4i)* \
           Power(-(t*v5f) - (1 - t)*v5i,2)))* \
     (hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(1 - v2/v4) -  \
       (M_PI*hvs(-v1) - M_PI*hvs(-v4))*hvs(-(v4/v1))*rlog(1 - v4/v1) -  \
       M_PI*hvs(-v1)*rlog(Abs(v1)) + M_PI*hvs(-v2)*rlog(Abs(v1)) +  \
       M_PI*hvs(-v1)*rlog(Abs(v2)) - M_PI*hvs(-v4)*rlog(Abs(v2)) -  \
       M_PI*hvs(-v2)*rlog(Abs(v4)) + M_PI*hvs(-v4)*rlog(Abs(v4))))/ \
   (4.*v3*(v1 + v2 - v4)*v4*v5* \
     sqrt(-Power(v1*v2 + v3*(-v2 + v4),2) -  \
       2*(-(Power(v1,2)*v2) + v3*(v2 - v4)*v4 + v1*(v3*v4 + v2*(v3 + v4)))* \
        v5 - Power(v1 - v4,2)*Power(v5,2))) -  \
  ((-2*(Power(v3,2)*Power(-v2 + v4,2) + Power(v1*(v2 - v5) + v4*v5,2) +  \
          2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) +  \
             v4*(v1*v2 + (v1 + v2)*v5)))* \
        (-((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)) -  \
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) -  \
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) -  \
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) +  \
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) +  \
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) +  \
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) -  \
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) +  \
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) -  \
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) +  \
       (-(v1*v2) - v2*v3 + v3*v4 + v1*v5 - v4*v5)* \
        (2*Power(-(t*v3f) - (1 - t)*v3i,2)*(v2f - v2i - v4f + v4i)* \
           (t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i) +  \
          2*(-v3f + v3i)*(-(t*v3f) - (1 - t)*v3i)* \
           Power(t*v2f + (1 - t)*v2i - t*v4f - (1 - t)*v4i,2) +  \
          2*((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i + v5f - v5i) +  \
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) +  \
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) +  \
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)  \
)*((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) +  \
             (-(t*v1f) - (1 - t)*v1i)* \
              (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i)) +  \
          2*(-(t*v3f) - (1 - t)*v3i)* \
           (-(Power(-(t*v4f) - (1 - t)*v4i,2)*(-v5f + v5i)) +  \
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)* \
              (v2f - v2i - v5f + v5i) -  \
             2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)* \
              (-(t*v5f) - (1 - t)*v5i) +  \
             (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i)* \
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) +  \
             (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i)* \
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) +  \
             (-(t*v4f) - (1 - t)*v4i)* \
              ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) +  \
                (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) +  \
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)* \
                 (-v5f + v5i) +  \
                (-v1f + v1i - v2f + v2i)*(-(t*v5f) - (1 - t)*v5i)) +  \
             (-v4f + v4i)*((-(t*v1f) - (1 - t)*v1i)* \
                 (-(t*v2f) - (1 - t)*v2i) +  \
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)* \
                 (-(t*v5f) - (1 - t)*v5i))) +  \
          2*(-v3f + v3i)*(-(Power(-(t*v4f) - (1 - t)*v4i,2)* \
                (-(t*v5f) - (1 - t)*v5i)) +  \
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i)* \
              (t*v2f + (1 - t)*v2i - t*v5f - (1 - t)*v5i) +  \
             (-(t*v4f) - (1 - t)*v4i)* \
              ((-(t*v1f) - (1 - t)*v1i)*(-(t*v2f) - (1 - t)*v2i) +  \
                (-(t*v1f) - (1 - t)*v1i - t*v2f - (1 - t)*v2i)* \
                 (-(t*v5f) - (1 - t)*v5i)))))* \
     (-(hvs(-(v2/v4))*(-(M_PI*hvs(-v2)) + M_PI*hvs(-v4))*rlog(1 - v2/v4)) +  \
       (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) +  \
       M_PI*hvs(-v2)*rlog(Abs(v2)) - M_PI*hvs(-v5)*rlog(Abs(v2)) -  \
       M_PI*hvs(-v4)*rlog(Abs(v4)) + M_PI*hvs(-v5)*rlog(Abs(v4)) -  \
       M_PI*hvs(-v2)*rlog(Abs(v5)) + M_PI*hvs(-v4)*rlog(Abs(v5))))/ \
   (4.*v1*v2*v3*(-v2 + v4 + v5)* \
     sqrt(-(Power(v3,2)*Power(-v2 + v4,2)) -  \
       Power(v1*(v2 - v5) + v4*v5,2) -  \
       2*v3*(-(Power(v4,2)*v5) + v1*v2*(-v2 + v5) +  \
          v4*(v1*v2 + (v1 + v2)*v5)))) -  \
  ((-2*(Power(v4,2)*Power(-v3 + v5,2) +  \
          Power(v2*(-v1 + v3) + v1*v5,2) +  \
          2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 -  \
             v1*Power(v5,2)))* \
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) +  \
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) -  \
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) -  \
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) -  \
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) -  \
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) -  \
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) +  \
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) -  \
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) +  \
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) +  \
       (v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5)* \
        (2*Power(-(t*v4f) - (1 - t)*v4i,2)*(v3f - v3i - v5f + v5i)* \
           (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i) +  \
          2*(-v4f + v4i)*(-(t*v4f) - (1 - t)*v4i)* \
           Power(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i,2) +  \
          2*((-(t*v2f) - (1 - t)*v2i)*(v1f - v1i - v3f + v3i) +  \
             (-v2f + v2i)*(t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) +  \
             (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) +  \
             (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i))* \
           ((-(t*v2f) - (1 - t)*v2i)* \
              (t*v1f + (1 - t)*v1i - t*v3f - (1 - t)*v3i) +  \
             (-(t*v1f) - (1 - t)*v1i)*(-(t*v5f) - (1 - t)*v5i)) +  \
          2*(-(t*v4f) - (1 - t)*v4i)* \
           ((-(t*v2f) - (1 - t)*v2i)*(-v1f + v1i + v3f - v3i)* \
              (-(t*v3f) - (1 - t)*v3i) +  \
             (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i)* \
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) +  \
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i)* \
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) +  \
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) +  \
                (-(t*v1f) - (1 - t)*v1i)* \
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))* \
              (-v5f + v5i) + ((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) +  \
                (-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i - v3f + v3i) +  \
                (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) +  \
                (-v1f + v1i)* \
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))* \
              (-(t*v5f) - (1 - t)*v5i) -  \
             2*(-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i)* \
              (-(t*v5f) - (1 - t)*v5i) -  \
             (-v1f + v1i)*Power(-(t*v5f) - (1 - t)*v5i,2)) +  \
          2*(-v4f + v4i)*((-(t*v2f) - (1 - t)*v2i)* \
              (-(t*v3f) - (1 - t)*v3i)* \
              (-(t*v1f) - (1 - t)*v1i + t*v3f + (1 - t)*v3i) +  \
             ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) +  \
                (-(t*v1f) - (1 - t)*v1i)* \
                 (-(t*v2f) - (1 - t)*v2i - t*v3f - (1 - t)*v3i))* \
              (-(t*v5f) - (1 - t)*v5i) -  \
             (-(t*v1f) - (1 - t)*v1i)*Power(-(t*v5f) - (1 - t)*v5i,2))))* \
     (hvs(-(v1/v3))*(-(M_PI*hvs(-v1)) + M_PI*hvs(-v3))*rlog(1 - v1/v3) -  \
       hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(1 - v3/v5) -  \
       M_PI*hvs(-v3)*rlog(Abs(v1)) + M_PI*hvs(-v5)*rlog(Abs(v1)) -  \
       M_PI*hvs(-v1)*rlog(Abs(v3)) + M_PI*hvs(-v3)*rlog(Abs(v3)) +  \
       M_PI*hvs(-v1)*rlog(Abs(v5)) - M_PI*hvs(-v5)*rlog(Abs(v5))))/ \
   (4.*v2*v3*v4*(v1 - v3 + v5)* \
     sqrt(-(Power(v4,2)*Power(-v3 + v5,2)) -  \
       Power(v2*(-v1 + v3) + v1*v5,2) -  \
       2*v4*(v2*(v1 - v3)*v3 + (v2*v3 + v1*(v2 + v3))*v5 - v1*Power(v5,2))))   \
- ((-2*(Power(v1,2)*Power(v2 - v5,2) + Power(v2*v3 + v4*(-v3 + v5),2) +  \
          2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 +  \
             v2*(v4*v5 + v3*(v4 + v5))))* \
        ((-(t*v1f) - (1 - t)*v1i)*(-v2f + v2i) +  \
          (-v1f + v1i)*(-(t*v2f) - (1 - t)*v2i) -  \
          (-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) -  \
          (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) +  \
          (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i) +  \
          (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i) -  \
          (-(t*v1f) - (1 - t)*v1i)*(-v5f + v5i) -  \
          (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) -  \
          (-v1f + v1i)*(-(t*v5f) - (1 - t)*v5i) -  \
          (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)) +  \
       (v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5)* \
        (2*Power(-(t*v1f) - (1 - t)*v1i,2)*(-v2f + v2i + v5f - v5i)* \
           (-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i) +  \
          2*(-v1f + v1i)*(-(t*v1f) - (1 - t)*v1i)* \
           Power(-(t*v2f) - (1 - t)*v2i + t*v5f + (1 - t)*v5i,2) +  \
          2*((-(t*v2f) - (1 - t)*v2i)*(-v3f + v3i) +  \
             (-v2f + v2i)*(-(t*v3f) - (1 - t)*v3i) +  \
             (-(t*v4f) - (1 - t)*v4i)*(v3f - v3i - v5f + v5i) +  \
             (-v4f + v4i)*(t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i))* \
           ((-(t*v2f) - (1 - t)*v2i)*(-(t*v3f) - (1 - t)*v3i) +  \
             (-(t*v4f) - (1 - t)*v4i)* \
              (t*v3f + (1 - t)*v3i - t*v5f - (1 - t)*v5i)) +  \
          2*(-(t*v1f) - (1 - t)*v1i)* \
           (-(Power(-(t*v2f) - (1 - t)*v2i,2)*(-v3f + v3i)) -  \
             2*(-v2f + v2i)*(-(t*v2f) - (1 - t)*v2i)* \
              (-(t*v3f) - (1 - t)*v3i) +  \
             (-(t*v4f) - (1 - t)*v4i)*(-v3f + v3i + v5f - v5i)* \
              (-(t*v5f) - (1 - t)*v5i) +  \
             (-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i)* \
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) +  \
             (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i)* \
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) +  \
             (-(t*v2f) - (1 - t)*v2i)* \
              ((-(t*v4f) - (1 - t)*v4i)*(-v5f + v5i) +  \
                (-(t*v3f) - (1 - t)*v3i)*(-v4f + v4i - v5f + v5i) +  \
                (-v4f + v4i)*(-(t*v5f) - (1 - t)*v5i) +  \
                (-v3f + v3i)*(-(t*v4f) - (1 - t)*v4i - t*v5f -  \
                   (1 - t)*v5i)) +  \
             (-v2f + v2i)*((-(t*v4f) - (1 - t)*v4i)* \
                 (-(t*v5f) - (1 - t)*v5i) +  \
                (-(t*v3f) - (1 - t)*v3i)* \
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i))) +  \
          2*(-v1f + v1i)*(-(Power(-(t*v2f) - (1 - t)*v2i,2)* \
                (-(t*v3f) - (1 - t)*v3i)) +  \
             (-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i)* \
              (-(t*v3f) - (1 - t)*v3i + t*v5f + (1 - t)*v5i) +  \
             (-(t*v2f) - (1 - t)*v2i)* \
              ((-(t*v4f) - (1 - t)*v4i)*(-(t*v5f) - (1 - t)*v5i) +  \
                (-(t*v3f) - (1 - t)*v3i)* \
                 (-(t*v4f) - (1 - t)*v4i - t*v5f - (1 - t)*v5i)))))* \
     (hvs(-(v3/v5))*(-(M_PI*hvs(-v3)) + M_PI*hvs(-v5))*rlog(1 - v3/v5) -  \
       (M_PI*hvs(-v2) - M_PI*hvs(-v5))*hvs(-(v5/v2))*rlog(1 - v5/v2) -  \
       M_PI*hvs(-v2)*rlog(Abs(v2)) + M_PI*hvs(-v3)*rlog(Abs(v2)) +  \
       M_PI*hvs(-v2)*rlog(Abs(v3)) - M_PI*hvs(-v5)*rlog(Abs(v3)) -  \
       M_PI*hvs(-v3)*rlog(Abs(v5)) + M_PI*hvs(-v5)*rlog(Abs(v5))))/ \
   (4.*v1*v4*(v2 + v3 - v5)*v5* \
     sqrt(-(Power(v1,2)*Power(v2 - v5,2)) - Power(v2*v3 + v4*(-v3 + v5),2) -  \
       2*v1*(-(Power(v2,2)*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))  \
));}
  return phi5integrandRe;
}


==> anc/evaluate_pentagon/src/useful-fcns.h <==

struct my_f_prm { double v1f; double v2f; double v3f; double v4f; double v5f;};
inline double Power(double t, int n) {
   double Power = gsl_sf_pow_int(t,n); 
   return Power;
} 

inline std::complex<double> powCompl(std::complex<double> t, int n) {
   std::complex<double> Power = pow(t,n); 
   return Power;
} 

inline double SSqrt(double t) {
   double SSqrt = sqrt(std::abs(t)); 
   return SSqrt;
} 

inline double ArcTan(double t) {
   double ArcTan(0.);
//   if(t>1e-16){ ArcTan = atan(t);} 
   ArcTan = atan(t); 
   return ArcTan;
} 

inline double Abs(double t) {
  using namespace GiNaC;
   double Abs = ex_to<numeric>(abs(t)).to_double();  
   return Abs;
} 

inline double hvs(double t) { double hh=0;  if(t > 0) hh=1.;  return hh;}

inline double sign(double t) { double sg=-1.;  if(t > 0) sg=1.; if(t==0) sg =0; return sg;}

inline double rlog(double t) { 
  using namespace GiNaC;
   double rlog = 0 ; 
//   if (t>1e-16 && t<1.) rlog = ex_to<numeric>(log(t)).to_double();
//   if (t>1. && t<1e16) rlog = -ex_to<numeric>(log(1./t)).to_double();
   if (t>0. && t<1.) rlog = ex_to<numeric>(log(t)).to_double();
   if (t>1.) rlog = -ex_to<numeric>(log(1./t)).to_double();
//   if (t<0.) rlog = ex_to<numeric>(log(-t)).to_double();
   return rlog;
}

inline double newlog(double t) { 
  using namespace GiNaC;
   double newlog = 0 ; 
//   if (t>1e-5 && t<1.) newlog = ex_to<numeric>(log(t)).to_double();
//   if (t>1. && t<1e5) newlog = -ex_to<numeric>(log(1./t)).to_double();
   return newlog;
}

inline double rLi(int n, double t) { 
  using namespace GiNaC;
   double rLi = 0 ; 
   if(t<1.) rLi = ex_to<numeric>(Li(n,t)).to_double();
//   if (t<1. && (t> -1.||n> 3)) rLi = ex_to<numeric>(Li(n,t)).to_double();
//   if (t<1. && t< -1. && n==2) rLi = - ex_to<numeric>(Li(2,1./t)).to_double() - 1./2.*rlog(-1./t)*rlog(-1./t) - M_PI*M_PI/6.; 
//   if (t<1. && t< -1. && n==3) rLi = ex_to<numeric>(Li(3,1/t)).to_double() + 1./6*rlog(-1./t)*rlog(-1./t)*rlog(-1./t) + rlog(-1./t)*M_PI*M_PI/6.;
   return rLi;
}



==> anc/masters-Walphabet_f.txt <==
 {{-1, -1, -1, -1, -1, 1, 0, 0, 1, 1/4, 1, 0, 0, 0, 0, -3/2, -3/2, 
      -3/4, 0, -3/4, 0, 0, -1, -3/2, -3/2, 0, -1, 0, 0, 0, 0, -1, -3/2, 0, 
      -3/2, 2, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -9/4, 3/2, 0, -1, 3/4, 
      -1, 3/4, -9/4, 3/2, 0, 0, -3, 0}, {2*f[1, 1, 2], 2*f[1, 1, 5], 
      2*f[1, 1, 1], 2*f[1, 1, 3], 2*f[1, 1, 4], -f[1, 1, 1] - f[1, 1, 4], 
      -f[1, 1, 1]/2 + f[1, 1, 4]/2, -f[1, 1, 1]/2 + f[1, 1, 3]/2, 
      -2*f[1, 1, 4], -f[1, 1, 4]/2, -f[1, 1, 2] - f[1, 1, 4], 
      -f[1, 1, 2]/2 + f[1, 1, 4]/2, -f[1, 1, 2]/2 + f[1, 1, 5]/2, 
      -f[1, 1, 2]/2 + f[1, 1, 4]/2, -f[1, 1, 1]/2 + f[1, 1, 4]/2, 
      (3*f[1, 1, 1])/2 + 3*f[1, 1, 2] - (3*f[1, 1, 4])/2, 
      (3*f[1, 1, 1])/2 - (3*f[1, 1, 3])/2 + 3*f[1, 1, 5], 
      (-3*f[1, 1, 2])/2 + (3*f[1, 1, 4])/2 + (3*f[1, 1, 5])/2, 0, 
      (-3*f[1, 1, 1])/2 + (3*f[1, 1, 3])/2 + (3*f[1, 1, 4])/2, 0, 0, 
      -2*f[1, 1, 1] + 2*f[1, 1, 3] + 2*f[1, 1, 4], 
      3*f[1, 1, 1] + (3*f[1, 1, 2])/2 - (3*f[1, 1, 4])/2, 
      (3*f[1, 1, 2])/2 + 3*f[1, 1, 3] - (3*f[1, 1, 5])/2, 0, 
      2*f[1, 1, 1] + 2*f[1, 1, 2] - 2*f[1, 1, 4], 0, 0, 0, 0, 
      -2*f[1, 1, 2] + 2*f[1, 1, 4] + 2*f[1, 1, 5], (-3*f[1, 1, 2])/2 + 
       (3*f[1, 1, 4])/2 + 3*f[1, 1, 5], 0, (-3*f[1, 1, 1])/2 + 3*f[1, 1, 3] + 
       (3*f[1, 1, 4])/2, -2*f[1, 1, 1] - 2*f[1, 1, 2], 0, 
      2*f[1, 1, 1] + 2*f[1, 1, 2] + f[1, 1, 3] - 2*f[1, 1, 4] + f[1, 1, 5], 
      -f[1, 1, 2]/2 + f[1, 1, 4]/2, -f[1, 1, 2] + f[1, 1, 5], 0, 
      -f[1, 1, 1]/2 + f[1, 1, 3]/2, -f[1, 1, 1]/2 + f[1, 1, 4]/2, 
      -f[1, 1, 1] + f[1, 1, 3], 0, -f[1, 1, 3] + f[1, 1, 5], 0, 
      -f[1, 1, 2]/2 + f[1, 1, 5]/2, (-3*f[1, 1, 1])/2 + (3*f[1, 1, 2])/2 + 
       (9*f[1, 1, 3])/2 + (3*f[1, 1, 4])/2 - (3*f[1, 1, 5])/2, 
      (-3*f[1, 1, 2])/2 - 2*f[1, 1, 3] - f[1, 1, 4] + (3*f[1, 1, 5])/2, 0, 
      -2*f[1, 1, 2] + 2*f[1, 1, 4] + 2*f[1, 1, 5], (3*f[1, 1, 2])/2 - 
       (3*f[1, 1, 4])/2 - (3*f[1, 1, 5])/2, -2*f[1, 1, 1] + 2*f[1, 1, 3] + 
       2*f[1, 1, 4], (3*f[1, 1, 1])/2 - (3*f[1, 1, 3])/2 - (3*f[1, 1, 4])/2, 
      (3*f[1, 1, 1])/2 - (3*f[1, 1, 2])/2 - (3*f[1, 1, 3])/2 + 
       (3*f[1, 1, 4])/2 + (9*f[1, 1, 5])/2, -f[1, 1, 1] + (3*f[1, 1, 2])/2 - 
       (3*f[1, 1, 4])/2 - 2*f[1, 1, 5], 0, 0, f[1, 1, 1] + f[1, 1, 2] + 
       2*f[1, 1, 3] + 2*f[1, 1, 5], 0}, {Pi^2/6 - 2*f[1, 1, 2]^2, 
      Pi^2/6 - 2*f[1, 1, 5]^2, Pi^2/6 - 2*f[1, 1, 1]^2, 
      Pi^2/6 - 2*f[1, 1, 3]^2, Pi^2/6 - 2*f[1, 1, 4]^2, 
      -Pi^2/6 + f[1, 1, 1]^2/2 + f[1, 1, 1]*f[1, 1, 4] + f[1, 1, 4]^2/2, 
      f[1, 1, 1]^2/2 - f[1, 1, 4]^2/2 - f[2, 1, 4]/2, 
      f[1, 1, 1]^2/4 + (f[1, 1, 1]*f[1, 1, 3])/2 - (3*f[1, 1, 3]^2)/4 + 
       f[2, 1, 1]/2, -Pi^2/6 + 2*f[1, 1, 4]^2, Pi^2/24 + f[1, 1, 4]^2/2, 
      -Pi^2/6 + f[1, 1, 2]^2/2 + f[1, 1, 2]*f[1, 1, 4] + f[1, 1, 4]^2/2, 
      f[1, 1, 2]^2/4 + (f[1, 1, 2]*f[1, 1, 4])/2 - (3*f[1, 1, 4]^2)/4 + 
       f[2, 1, 2]/2, f[1, 1, 2]^2/2 - f[1, 1, 5]^2/2 - f[2, 1, 5]/2, 
      f[1, 1, 2]^2/2 - f[1, 1, 4]^2/2 + f[2, 1, 2]/2, 
      (3*f[1, 1, 1]^2)/4 - (f[1, 1, 1]*f[1, 1, 4])/2 - f[1, 1, 4]^2/4 - 
       f[2, 1, 4]/2, (3*Pi^2)/4 - 3*f[1, 1, 1]*f[1, 1, 2] - 3*f[1, 1, 2]^2 + 
       3*f[1, 1, 2]*f[1, 1, 4] + 3*f[2, 1, 2] - (3*f[2, 1, 4])/2, 
      (3*Pi^2)/4 - (3*f[1, 1, 1]^2)/4 + (3*f[1, 1, 1]*f[1, 1, 3])/2 + 
       (3*f[1, 1, 3]^2)/4 - 3*f[1, 1, 1]*f[1, 1, 5] - (3*f[1, 1, 5]^2)/2 + 
       (3*f[2, 1, 1])/2 - 3*f[2, 1, 3], (3*Pi^2)/8 + 
       3*f[1, 1, 2]*f[1, 1, 5] - 3*f[1, 1, 4]*f[1, 1, 5] - 
       (3*f[1, 1, 5]^2)/2 - 3*f[2, 1, 2] + (3*f[2, 1, 5])/2, 
      -Pi^2/6 + f[1, 1, 2]^2/2 - f[1, 1, 4]^2/2 - f[1, 1, 2]*f[1, 1, 5] + 
       f[1, 1, 4]*f[1, 1, 5] + f[2, 1, 2] - f[2, 1, 5], 
      (3*Pi^2)/8 - (3*f[1, 1, 1]^2)/4 + (3*f[1, 1, 1]*f[1, 1, 3])/2 - 
       (3*f[1, 1, 3]^2)/4 + 3*f[1, 1, 1]*f[1, 1, 4] - 
       3*f[1, 1, 3]*f[1, 1, 4] - (3*f[1, 1, 4]^2)/2 - (3*f[2, 1, 1])/2 + 
       3*f[2, 1, 4], 0, 0, (5*Pi^2)/6 - f[1, 1, 1]^2/2 + 
       f[1, 1, 1]*f[1, 1, 3] - f[1, 1, 3]^2/2 + 4*f[1, 1, 1]*f[1, 1, 4] - 
       4*f[1, 1, 3]*f[1, 1, 4] - 2*f[1, 1, 4]^2 - 3*f[2, 1, 1] + 
       3*f[2, 1, 4], (3*Pi^2)/4 - (3*f[1, 1, 1]^2)/2 - 
       3*f[1, 1, 1]*f[1, 1, 2] - (3*f[1, 1, 2]^2)/4 + 
       (3*f[1, 1, 2]*f[1, 1, 4])/2 + (3*f[1, 1, 4]^2)/4 + (3*f[2, 1, 2])/2 - 
       3*f[2, 1, 4], (3*Pi^2)/4 - 3*f[1, 1, 2]*f[1, 1, 3] - 3*f[1, 1, 3]^2 + 
       3*f[1, 1, 3]*f[1, 1, 5] + 3*f[2, 1, 3] - (3*f[2, 1, 5])/2, 0, 
      (5*Pi^2)/6 - f[1, 1, 1]^2/2 - 4*f[1, 1, 1]*f[1, 1, 2] - 
       2*f[1, 1, 2]^2 + f[1, 1, 1]*f[1, 1, 4] + 4*f[1, 1, 2]*f[1, 1, 4] - 
       f[1, 1, 4]^2/2 + 3*f[2, 1, 2] - 3*f[2, 1, 4], 
      -Pi^2/6 - f[1, 1, 1]*f[1, 1, 3] + f[1, 1, 3]^2/2 + 
       f[1, 1, 1]*f[1, 1, 5] - f[1, 1, 5]^2/2 - f[2, 1, 1] + f[2, 1, 3], 
      -Pi^2/6 - f[1, 1, 2]^2/2 + f[1, 1, 2]*f[1, 1, 3] - 
       f[1, 1, 3]*f[1, 1, 5] + f[1, 1, 5]^2/2 - f[2, 1, 3] + f[2, 1, 5], 0, 
      0, (5*Pi^2)/6 - f[1, 1, 2]^2/2 + f[1, 1, 2]*f[1, 1, 4] - 
       f[1, 1, 4]^2/2 + 4*f[1, 1, 2]*f[1, 1, 5] - 4*f[1, 1, 4]*f[1, 1, 5] - 
       2*f[1, 1, 5]^2 - 3*f[2, 1, 2] + 3*f[2, 1, 5], 
      (3*Pi^2)/4 + 3*f[1, 1, 2]*f[1, 1, 5] - 3*f[1, 1, 4]*f[1, 1, 5] - 
       3*f[1, 1, 5]^2 - (3*f[2, 1, 2])/2 + 3*f[2, 1, 5], 
      Pi^2/6 - f[1, 1, 1]^2/2 + f[1, 1, 3]^2/2 + f[1, 1, 1]*f[1, 1, 4] - 
       f[1, 1, 3]*f[1, 1, 4] - f[2, 1, 1] + f[2, 1, 4], 
      (3*Pi^2)/4 + (3*f[1, 1, 1]^2)/4 - (3*f[1, 1, 3]^2)/2 + 
       (3*f[1, 1, 1]*f[1, 1, 4])/2 - 3*f[1, 1, 3]*f[1, 1, 4] - 
       (3*f[1, 1, 4]^2)/4 - 3*f[2, 1, 1] + (3*f[2, 1, 4])/2, 
      (-2*Pi^2)/3 + 2*f[1, 1, 1]*f[1, 1, 2] + f[1, 1, 2]^2 + 
       2*f[1, 1, 1]*f[1, 1, 4] - f[1, 1, 4]^2 - 2*f[2, 1, 2] + 2*f[2, 1, 4], 
      0, Pi^2 + f[1, 1, 1]^2/2 - 2*f[1, 1, 1]*f[1, 1, 2] - f[1, 1, 2]^2 - 
       f[1, 1, 1]*f[1, 1, 3] - f[1, 1, 2]*f[1, 1, 3] - f[1, 1, 3]^2 - 
       f[1, 1, 1]*f[1, 1, 4] + 2*f[1, 1, 2]*f[1, 1, 4] + 
       f[1, 1, 3]*f[1, 1, 4] + f[1, 1, 4]^2/2 - f[1, 1, 1]*f[1, 1, 5] - 
       f[1, 1, 2]*f[1, 1, 5] + f[1, 1, 3]*f[1, 1, 5] + 
       f[1, 1, 4]*f[1, 1, 5] - f[1, 1, 5]^2 + 3*f[2, 1, 2] - 3*f[2, 1, 4], 
      f[1, 1, 2]^2/2 - f[1, 1, 4]^2/2 + f[2, 1, 2], f[1, 1, 1]*f[1, 1, 2] + 
       2*f[1, 1, 2]^2 - f[1, 1, 2]*f[1, 1, 3] - f[1, 1, 2]*f[1, 1, 4] - 
       f[1, 1, 1]*f[1, 1, 5] - f[1, 1, 2]*f[1, 1, 5] + 
       f[1, 1, 3]*f[1, 1, 5] + f[1, 1, 4]*f[1, 1, 5] - f[1, 1, 5]^2 - 
       2*f[2, 1, 5], 0, f[1, 1, 1]*f[1, 1, 3] - f[1, 1, 3]^2 + f[2, 1, 1], 
      f[1, 1, 1]^2 - f[1, 1, 1]*f[1, 1, 4] - f[2, 1, 4], 
      f[1, 1, 1]^2 + f[1, 1, 1]*f[1, 1, 2] + f[1, 1, 1]*f[1, 1, 3] - 
       f[1, 1, 2]*f[1, 1, 3] - 2*f[1, 1, 3]^2 - f[1, 1, 1]*f[1, 1, 4] + 
       f[1, 1, 3]*f[1, 1, 4] - f[1, 1, 1]*f[1, 1, 5] + 
       f[1, 1, 3]*f[1, 1, 5] + 2*f[2, 1, 1], 0, -(f[1, 1, 1]*f[1, 1, 3]) - 
       f[1, 1, 2]*f[1, 1, 3] + f[1, 1, 3]^2 + f[1, 1, 3]*f[1, 1, 4] + 
       f[1, 1, 1]*f[1, 1, 5] + f[1, 1, 2]*f[1, 1, 5] + 
       f[1, 1, 3]*f[1, 1, 5] - f[1, 1, 4]*f[1, 1, 5] - 2*f[1, 1, 5]^2 + 
       2*f[2, 1, 3], 0, f[1, 1, 2]^2/2 - f[1, 1, 5]^2/2 - f[2, 1, 5], 
      (29*Pi^2)/24 + f[1, 1, 1]^2 + f[1, 1, 1]*f[1, 1, 2] + f[1, 1, 2]^2/2 + 
       f[1, 1, 1]*f[1, 1, 3] - 3*f[1, 1, 2]*f[1, 1, 3] - (7*f[1, 1, 3]^2)/2 - 
       f[1, 1, 2]*f[1, 1, 4] - 3*f[1, 1, 3]*f[1, 1, 4] - 
       f[1, 1, 1]*f[1, 1, 5] - f[1, 1, 2]*f[1, 1, 5] + 
       3*f[1, 1, 3]*f[1, 1, 5] + f[1, 1, 4]*f[1, 1, 5] + f[1, 1, 5]^2/2 - 
       2*f[2, 1, 1] + 2*f[2, 1, 3] + f[2, 1, 4] - f[2, 1, 5], 
      (-3*Pi^2)/4 - f[1, 1, 2]^2/2 + 2*f[1, 1, 2]*f[1, 1, 3] + f[1, 1, 3]^2 + 
       f[1, 1, 2]*f[1, 1, 4] + 2*f[1, 1, 3]*f[1, 1, 4] + 
       f[1, 1, 2]*f[1, 1, 5] - 2*f[1, 1, 3]*f[1, 1, 5] - 
       f[1, 1, 4]*f[1, 1, 5] - f[1, 1, 5]^2/2 + 2*f[2, 1, 1] - 2*f[2, 1, 3] + 
       (5*f[2, 1, 5])/2, 0, Pi^2/4 - f[1, 1, 2]^2/2 + f[1, 1, 2]*f[1, 1, 4] - 
       f[1, 1, 4]^2/2 + 4*f[1, 1, 2]*f[1, 1, 5] - 4*f[1, 1, 4]*f[1, 1, 5] - 
       2*f[1, 1, 5]^2 - 3*f[2, 1, 2] + f[2, 1, 5], 
      (-13*Pi^2)/24 + f[1, 1, 2]^2/2 - f[1, 1, 2]*f[1, 1, 4] + 
       f[1, 1, 4]^2/2 - 3*f[1, 1, 2]*f[1, 1, 5] + 3*f[1, 1, 4]*f[1, 1, 5] + 
       (3*f[1, 1, 5]^2)/2 + 2*f[2, 1, 2] - (5*f[2, 1, 5])/2, 
      Pi^2/4 - (3*f[1, 1, 1]^2)/2 + 3*f[1, 1, 1]*f[1, 1, 3] - 
       (3*f[1, 1, 3]^2)/2 + 4*f[1, 1, 1]*f[1, 1, 4] - 
       4*f[1, 1, 3]*f[1, 1, 4] - 2*f[1, 1, 4]^2 - f[2, 1, 1] + 3*f[2, 1, 4], 
      (-13*Pi^2)/24 + f[1, 1, 1]^2/4 - (f[1, 1, 1]*f[1, 1, 3])/2 + 
       f[1, 1, 3]^2/4 - 3*f[1, 1, 1]*f[1, 1, 4] + 3*f[1, 1, 3]*f[1, 1, 4] + 
       (3*f[1, 1, 4]^2)/2 + (5*f[2, 1, 1])/2 - 2*f[2, 1, 4], 
      (29*Pi^2)/24 + f[1, 1, 1]*f[1, 1, 2] + f[1, 1, 2]^2/2 - 
       f[1, 1, 2]*f[1, 1, 3] + f[1, 1, 3]^2 - f[1, 1, 1]*f[1, 1, 4] - 
       f[1, 1, 2]*f[1, 1, 4] + f[1, 1, 3]*f[1, 1, 4] + f[1, 1, 4]^2/2 - 
       3*f[1, 1, 1]*f[1, 1, 5] + 3*f[1, 1, 2]*f[1, 1, 5] + 
       f[1, 1, 3]*f[1, 1, 5] - 3*f[1, 1, 4]*f[1, 1, 5] - (7*f[1, 1, 5]^2)/2 + 
       f[2, 1, 1] - f[2, 1, 2] - 2*f[2, 1, 3] + 2*f[2, 1, 5], 
      (-3*Pi^2)/4 - f[1, 1, 1]*f[1, 1, 2] - f[1, 1, 2]^2/2 + 
       f[1, 1, 1]*f[1, 1, 4] + f[1, 1, 2]*f[1, 1, 4] - f[1, 1, 4]^2/2 + 
       2*f[1, 1, 1]*f[1, 1, 5] - 2*f[1, 1, 2]*f[1, 1, 5] + 
       2*f[1, 1, 4]*f[1, 1, 5] + f[1, 1, 5]^2 + (5*f[2, 1, 2])/2 + 
       2*f[2, 1, 3] - 2*f[2, 1, 5], 0, 0, (11*Pi^2)/6 + (5*f[1, 1, 1]^2)/2 + 
       f[1, 1, 2]^2/2 - 2*f[1, 1, 1]*f[1, 1, 3] - 2*f[1, 1, 2]*f[1, 1, 3] - 
       f[1, 1, 3]^2 - 3*f[1, 1, 1]*f[1, 1, 4] - f[1, 1, 2]*f[1, 1, 4] + 
       2*f[1, 1, 4]^2 - 2*f[1, 1, 1]*f[1, 1, 5] + 2*f[1, 1, 3]*f[1, 1, 5] - 
       2*f[1, 1, 5]^2 - 2*f[2, 1, 1] + 2*f[2, 1, 2] - 2*f[2, 1, 4] + 
       2*f[2, 1, 5], 0}, {-(Pi^2*f[1, 1, 2])/3 + (4*f[1, 1, 2]^3)/3 + 
       (32*Zeta[3])/3, -(Pi^2*f[1, 1, 5])/3 + (4*f[1, 1, 5]^3)/3 + 
       (32*Zeta[3])/3, -(Pi^2*f[1, 1, 1])/3 + (4*f[1, 1, 1]^3)/3 + 
       (32*Zeta[3])/3, -(Pi^2*f[1, 1, 3])/3 + (4*f[1, 1, 3]^3)/3 + 
       (32*Zeta[3])/3, -(Pi^2*f[1, 1, 4])/3 + (4*f[1, 1, 4]^3)/3 + 
       (32*Zeta[3])/3, (Pi^2*f[1, 1, 1])/6 - f[1, 1, 1]^3/6 + 
       (Pi^2*f[1, 1, 4])/6 - (f[1, 1, 1]^2*f[1, 1, 4])/2 - 
       (f[1, 1, 1]*f[1, 1, 4]^2)/2 - f[1, 1, 4]^3/6 - (14*Zeta[3])/3, 
      (Pi^2*f[1, 1, 1])/12 - f[1, 1, 1]^3/6 - (Pi^2*f[1, 1, 4])/12 - 
       (f[1, 1, 1]^2*f[1, 1, 4])/2 + (f[1, 1, 1]*f[1, 1, 4]^2)/2 + 
       f[1, 1, 4]^3/6 + f[1, 1, 4]*f[2, 1, 4] - f[3, 1, 4]/2 - f[3, 2, 4], 
      (Pi^2*f[1, 1, 1])/12 - f[1, 1, 1]^3/6 - (Pi^2*f[1, 1, 3])/12 - 
       (f[1, 1, 1]*f[1, 1, 3]^2)/2 + (2*f[1, 1, 3]^3)/3 - 
       f[1, 1, 3]*f[2, 1, 1] - f[3, 1, 1] - f[3, 2, 1]/2, 
      (Pi^2*f[1, 1, 4])/3 - (4*f[1, 1, 4]^3)/3 - (14*Zeta[3])/3, 
      -(Pi^2*f[1, 1, 4])/12 - f[1, 1, 4]^3/3 - (13*Zeta[3])/6, 
      (Pi^2*f[1, 1, 2])/6 - f[1, 1, 2]^3/6 + (Pi^2*f[1, 1, 4])/6 - 
       (f[1, 1, 2]^2*f[1, 1, 4])/2 - (f[1, 1, 2]*f[1, 1, 4]^2)/2 - 
       f[1, 1, 4]^3/6 - (14*Zeta[3])/3, (Pi^2*f[1, 1, 2])/12 - 
       f[1, 1, 2]^3/6 - (Pi^2*f[1, 1, 4])/12 - (f[1, 1, 2]*f[1, 1, 4]^2)/2 + 
       (2*f[1, 1, 4]^3)/3 - f[1, 1, 4]*f[2, 1, 2] - f[3, 1, 2] - 
       f[3, 2, 2]/2, (Pi^2*f[1, 1, 2])/12 - f[1, 1, 2]^3/6 - 
       (Pi^2*f[1, 1, 5])/12 - (f[1, 1, 2]^2*f[1, 1, 5])/2 + 
       (f[1, 1, 2]*f[1, 1, 5]^2)/2 + f[1, 1, 5]^3/6 + f[1, 1, 5]*f[2, 1, 5] - 
       f[3, 1, 5]/2 - f[3, 2, 5], (Pi^2*f[1, 1, 2])/12 - f[1, 1, 2]^3/6 - 
       (Pi^2*f[1, 1, 4])/12 - (f[1, 1, 2]^2*f[1, 1, 4])/2 + 
       (f[1, 1, 2]*f[1, 1, 4]^2)/2 + f[1, 1, 4]^3/6 - f[1, 1, 2]*f[2, 1, 2] + 
       f[3, 1, 2]/2 + f[3, 2, 2], (Pi^2*f[1, 1, 1])/12 - (2*f[1, 1, 1]^3)/3 - 
       (Pi^2*f[1, 1, 4])/12 + (f[1, 1, 1]^2*f[1, 1, 4])/2 + f[1, 1, 4]^3/6 + 
       f[1, 1, 1]*f[2, 1, 4] + f[3, 1, 4] + f[3, 2, 4]/2, 
      (-3*Pi^2*f[1, 1, 1])/4 - (3*Pi^2*f[1, 1, 2])/2 + 
       (3*f[1, 1, 1]^2*f[1, 1, 2])/2 + 3*f[1, 1, 1]*f[1, 1, 2]^2 + 
       f[1, 1, 2]^3 + (3*Pi^2*f[1, 1, 4])/4 - (3*f[1, 1, 1]^2*f[1, 1, 4])/2 - 
       3*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4] + 3*f[1, 1, 1]*f[1, 1, 4]^2 - 
       (3*f[1, 1, 2]*f[1, 1, 4]^2)/2 - f[1, 1, 4]^3/2 - 
       6*f[1, 1, 4]*f[2, 1, 2] + 3*f[1, 1, 4]*f[2, 1, 4] - 6*f[3, 1, 2] - 
       (3*f[3, 1, 4])/2 - 6*f[3, 2, 2] - 3*f[3, 2, 4] - 3*f[3, 3, 1] + 
       16*Zeta[3], (-3*Pi^2*f[1, 1, 1])/4 + (3*Pi^2*f[1, 1, 3])/4 - 
       2*f[1, 1, 3]^3 - (3*Pi^2*f[1, 1, 5])/2 + (3*f[1, 1, 1]^2*f[1, 1, 5])/
        2 - 3*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 5] + (9*f[1, 1, 3]^2*f[1, 1, 5])/
        2 + 3*f[1, 1, 1]*f[1, 1, 5]^2 - 3*f[1, 1, 3]*f[1, 1, 5]^2 + 
       f[1, 1, 5]^3 - 3*f[1, 1, 3]*f[2, 1, 1] + 6*f[1, 1, 3]*f[2, 1, 3] - 
       3*f[3, 1, 1] - 6*f[3, 1, 3] - (3*f[3, 2, 1])/2 - 6*f[3, 2, 3] - 
       3*f[3, 3, 5] + 16*Zeta[3], (3*Pi^2*f[1, 1, 2])/4 - f[1, 1, 2]^3 - 
       (3*Pi^2*f[1, 1, 4])/4 + 3*f[1, 1, 2]^2*f[1, 1, 4] - 
       (3*f[1, 1, 2]*f[1, 1, 4]^2)/2 - (3*Pi^2*f[1, 1, 5])/4 - 
       3*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5] + (3*f[1, 1, 4]^2*f[1, 1, 5])/2 - 
       (3*f[1, 1, 2]*f[1, 1, 5]^2)/2 + 3*f[1, 1, 4]*f[1, 1, 5]^2 + 
       f[1, 1, 5]^3/2 + 3*f[1, 1, 2]*f[2, 1, 2] + 3*f[1, 1, 5]*f[2, 1, 2] - 
       3*f[1, 1, 2]*f[2, 1, 5] - 6*f[3, 1, 2] - (9*f[3, 1, 5])/2 - 
       3*f[3, 2, 2] - 3*f[3, 2, 5] - 3*f[3, 3, 4] + (19*Zeta[3])/2, 
      -(Pi^2*f[1, 1, 2])/3 + f[1, 1, 2]^3/3 + (Pi^2*f[1, 1, 4])/3 - 
       2*f[1, 1, 2]^2*f[1, 1, 4] + f[1, 1, 2]*f[1, 1, 4]^2 + f[1, 1, 4]^3/3 + 
       (Pi^2*f[1, 1, 5])/3 + 2*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5] - 
       f[1, 1, 4]^2*f[1, 1, 5] - f[1, 1, 4]*f[1, 1, 5]^2 + f[1, 1, 5]^3/3 - 
       2*f[1, 1, 2]*f[2, 1, 2] + 2*f[1, 1, 2]*f[2, 1, 5] + 2*f[3, 1, 2] + 
       2*f[3, 1, 5] + 2*f[3, 2, 2] + 2*f[3, 2, 5] + 2*f[3, 3, 4] - 2*Zeta[3], 
      (3*Pi^2*f[1, 1, 1])/4 - f[1, 1, 1]^3 - (3*Pi^2*f[1, 1, 3])/4 + 
       (9*f[1, 1, 1]^2*f[1, 1, 3])/2 - 3*f[1, 1, 1]*f[1, 1, 3]^2 + 
       f[1, 1, 3]^3/2 - (3*Pi^2*f[1, 1, 4])/4 - 6*f[1, 1, 1]*f[1, 1, 3]*
        f[1, 1, 4] + 3*f[1, 1, 3]^2*f[1, 1, 4] + 3*f[1, 1, 3]*f[1, 1, 4]^2 + 
       3*f[1, 1, 1]*f[2, 1, 1] - 3*f[1, 1, 1]*f[2, 1, 4] - 
       3*f[1, 1, 3]*f[2, 1, 4] - 3*f[3, 1, 1] - 3*f[3, 1, 4] - 
       (9*f[3, 2, 1])/2 - 6*f[3, 2, 4] - 3*f[3, 3, 3] + (19*Zeta[3])/2, 0, 
      -f[1, 1, 1]^3/6 - (f[1, 1, 1]^2*f[1, 1, 3])/2 + 
       (f[1, 1, 1]*f[1, 1, 3]^2)/2 - f[1, 1, 3]^3/6 + 
       f[1, 1, 1]^2*f[1, 1, 4] - f[1, 1, 1]*f[1, 1, 4]^2 + f[1, 1, 4]^3/3 - 
       f[1, 1, 1]*f[2, 1, 1] + f[1, 1, 3]*f[2, 1, 1] + 
       f[1, 1, 1]*f[2, 1, 4] - f[1, 1, 4]*f[2, 1, 4] + 2*f[3, 1, 1] + 
       2*f[3, 1, 4] + 2*f[3, 2, 1] + 2*f[3, 2, 4] - f[3, 3, 3] + 7*Zeta[3], 
      (5*Pi^2*f[1, 1, 1])/3 - (7*f[1, 1, 1]^3)/3 - (5*Pi^2*f[1, 1, 3])/3 + 
       7*f[1, 1, 1]^2*f[1, 1, 3] - 4*f[1, 1, 1]*f[1, 1, 3]^2 + 
       f[1, 1, 3]^3/3 - (5*Pi^2*f[1, 1, 4])/3 + f[1, 1, 1]^2*f[1, 1, 4] - 
       8*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4] + 4*f[1, 1, 3]^2*f[1, 1, 4] - 
       f[1, 1, 1]*f[1, 1, 4]^2 + 4*f[1, 1, 3]*f[1, 1, 4]^2 + f[1, 1, 4]^3/3 + 
       6*f[1, 1, 1]*f[2, 1, 1] - 6*f[1, 1, 1]*f[2, 1, 4] - 6*f[3, 1, 1] - 
       9*f[3, 1, 4] - 9*f[3, 2, 1] - 6*f[3, 2, 4] - 6*f[3, 3, 3] + 
       (62*Zeta[3])/3, (-3*Pi^2*f[1, 1, 1])/2 + f[1, 1, 1]^3 - 
       (3*Pi^2*f[1, 1, 2])/4 + 3*f[1, 1, 1]^2*f[1, 1, 2] + 
       (3*f[1, 1, 1]*f[1, 1, 2]^2)/2 + (3*Pi^2*f[1, 1, 4])/4 - 
       3*f[1, 1, 1]^2*f[1, 1, 4] - 3*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4] + 
       (9*f[1, 1, 1]*f[1, 1, 4]^2)/2 - 2*f[1, 1, 4]^3 - 
       3*f[1, 1, 4]*f[2, 1, 2] + 6*f[1, 1, 4]*f[2, 1, 4] - 3*f[3, 1, 2] - 
       6*f[3, 1, 4] - (3*f[3, 2, 2])/2 - 6*f[3, 2, 4] - 3*f[3, 3, 1] + 
       16*Zeta[3], (-3*Pi^2*f[1, 1, 2])/4 - (3*Pi^2*f[1, 1, 3])/2 + 
       (3*f[1, 1, 2]^2*f[1, 1, 3])/2 + 3*f[1, 1, 2]*f[1, 1, 3]^2 + 
       f[1, 1, 3]^3 + (3*Pi^2*f[1, 1, 5])/4 - (3*f[1, 1, 2]^2*f[1, 1, 5])/2 - 
       3*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5] + 3*f[1, 1, 2]*f[1, 1, 5]^2 - 
       (3*f[1, 1, 3]*f[1, 1, 5]^2)/2 - f[1, 1, 5]^3/2 - 
       6*f[1, 1, 5]*f[2, 1, 3] + 3*f[1, 1, 5]*f[2, 1, 5] - 6*f[3, 1, 3] - 
       (3*f[3, 1, 5])/2 - 6*f[3, 2, 3] - 3*f[3, 2, 5] - 3*f[3, 3, 2] + 
       16*Zeta[3], -f[1, 1, 1]^3/6 + f[1, 1, 2]^3/3 + 
       (f[1, 1, 1]^2*f[1, 1, 4])/2 - f[1, 1, 2]^2*f[1, 1, 4] - 
       (f[1, 1, 1]*f[1, 1, 4]^2)/2 + f[1, 1, 2]*f[1, 1, 4]^2 - 
       f[1, 1, 4]^3/6 - f[1, 1, 2]*f[2, 1, 2] + f[1, 1, 4]*f[2, 1, 2] + 
       f[1, 1, 1]*f[2, 1, 4] - f[1, 1, 4]*f[2, 1, 4] + 2*f[3, 1, 2] + 
       2*f[3, 1, 4] + 2*f[3, 2, 2] + 2*f[3, 2, 4] - f[3, 3, 1] + 7*Zeta[3], 
      (-5*Pi^2*f[1, 1, 1])/3 + f[1, 1, 1]^3/3 - (5*Pi^2*f[1, 1, 2])/3 + 
       4*f[1, 1, 1]^2*f[1, 1, 2] + 4*f[1, 1, 1]*f[1, 1, 2]^2 + 
       f[1, 1, 2]^3/3 + (5*Pi^2*f[1, 1, 4])/3 - 4*f[1, 1, 1]^2*f[1, 1, 4] - 
       8*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4] - f[1, 1, 2]^2*f[1, 1, 4] + 
       7*f[1, 1, 1]*f[1, 1, 4]^2 + f[1, 1, 2]*f[1, 1, 4]^2 - 
       (7*f[1, 1, 4]^3)/3 - 6*f[1, 1, 4]*f[2, 1, 2] + 
       6*f[1, 1, 4]*f[2, 1, 4] - 9*f[3, 1, 2] - 6*f[3, 1, 4] - 6*f[3, 2, 2] - 
       9*f[3, 2, 4] - 6*f[3, 3, 1] + (62*Zeta[3])/3, 
      (Pi^2*f[1, 1, 1])/3 + f[1, 1, 1]^3/3 - (Pi^2*f[1, 1, 3])/3 + 
       f[1, 1, 3]^3/3 + (Pi^2*f[1, 1, 5])/3 - f[1, 1, 1]^2*f[1, 1, 5] + 
       2*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 5] - 2*f[1, 1, 3]^2*f[1, 1, 5] - 
       f[1, 1, 1]*f[1, 1, 5]^2 + f[1, 1, 3]*f[1, 1, 5]^2 + f[1, 1, 5]^3/3 + 
       2*f[1, 1, 3]*f[2, 1, 1] - 2*f[1, 1, 3]*f[2, 1, 3] + 2*f[3, 1, 1] + 
       2*f[3, 1, 3] + 2*f[3, 2, 1] + 2*f[3, 2, 3] + 2*f[3, 3, 5] - 2*Zeta[3], 
      (Pi^2*f[1, 1, 2])/3 + f[1, 1, 2]^3/3 + (Pi^2*f[1, 1, 3])/3 - 
       f[1, 1, 2]^2*f[1, 1, 3] - f[1, 1, 2]*f[1, 1, 3]^2 + f[1, 1, 3]^3/3 - 
       (Pi^2*f[1, 1, 5])/3 + f[1, 1, 2]^2*f[1, 1, 5] + 
       2*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5] - 2*f[1, 1, 2]*f[1, 1, 5]^2 + 
       f[1, 1, 5]^3/3 + 2*f[1, 1, 5]*f[2, 1, 3] - 2*f[1, 1, 5]*f[2, 1, 5] + 
       2*f[3, 1, 3] + 2*f[3, 1, 5] + 2*f[3, 2, 3] + 2*f[3, 2, 5] + 
       2*f[3, 3, 2] - 2*Zeta[3], 0, -f[1, 1, 2]^3/6 - 
       (f[1, 1, 2]^2*f[1, 1, 4])/2 + (f[1, 1, 2]*f[1, 1, 4]^2)/2 - 
       f[1, 1, 4]^3/6 + f[1, 1, 2]^2*f[1, 1, 5] - f[1, 1, 2]*f[1, 1, 5]^2 + 
       f[1, 1, 5]^3/3 - f[1, 1, 2]*f[2, 1, 2] + f[1, 1, 4]*f[2, 1, 2] + 
       f[1, 1, 2]*f[2, 1, 5] - f[1, 1, 5]*f[2, 1, 5] + 2*f[3, 1, 2] + 
       2*f[3, 1, 5] + 2*f[3, 2, 2] + 2*f[3, 2, 5] - f[3, 3, 4] + 7*Zeta[3], 
      (5*Pi^2*f[1, 1, 2])/3 - (7*f[1, 1, 2]^3)/3 - (5*Pi^2*f[1, 1, 4])/3 + 
       7*f[1, 1, 2]^2*f[1, 1, 4] - 4*f[1, 1, 2]*f[1, 1, 4]^2 + 
       f[1, 1, 4]^3/3 - (5*Pi^2*f[1, 1, 5])/3 + f[1, 1, 2]^2*f[1, 1, 5] - 
       8*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5] + 4*f[1, 1, 4]^2*f[1, 1, 5] - 
       f[1, 1, 2]*f[1, 1, 5]^2 + 4*f[1, 1, 4]*f[1, 1, 5]^2 + f[1, 1, 5]^3/3 + 
       6*f[1, 1, 2]*f[2, 1, 2] - 6*f[1, 1, 2]*f[2, 1, 5] - 6*f[3, 1, 2] - 
       9*f[3, 1, 5] - 9*f[3, 2, 2] - 6*f[3, 2, 5] - 6*f[3, 3, 4] + 
       (62*Zeta[3])/3, (3*Pi^2*f[1, 1, 2])/4 - f[1, 1, 2]^3/2 - 
       (3*Pi^2*f[1, 1, 4])/4 + 3*f[1, 1, 2]^2*f[1, 1, 4] - 
       (3*f[1, 1, 2]*f[1, 1, 4]^2)/2 - (3*Pi^2*f[1, 1, 5])/2 - 
       (3*f[1, 1, 2]^2*f[1, 1, 5])/2 - 3*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5] + 
       (3*f[1, 1, 4]^2*f[1, 1, 5])/2 + 3*f[1, 1, 4]*f[1, 1, 5]^2 + 
       f[1, 1, 5]^3 + 3*f[1, 1, 2]*f[2, 1, 2] - 6*f[1, 1, 2]*f[2, 1, 5] - 
       (3*f[3, 1, 2])/2 - 6*f[3, 1, 5] - 3*f[3, 2, 2] - 6*f[3, 2, 5] - 
       3*f[3, 3, 4] + 16*Zeta[3], (Pi^2*f[1, 1, 1])/3 - f[1, 1, 1]^3/3 - 
       (Pi^2*f[1, 1, 3])/3 + 2*f[1, 1, 1]^2*f[1, 1, 3] - 
       f[1, 1, 1]*f[1, 1, 3]^2 - f[1, 1, 3]^3/3 - (Pi^2*f[1, 1, 4])/3 - 
       2*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4] + f[1, 1, 3]^2*f[1, 1, 4] + 
       f[1, 1, 3]*f[1, 1, 4]^2 - f[1, 1, 4]^3/3 + 2*f[1, 1, 1]*f[2, 1, 1] - 
       2*f[1, 1, 1]*f[2, 1, 4] - 2*f[3, 1, 1] - 2*f[3, 1, 4] - 2*f[3, 2, 1] - 
       2*f[3, 2, 4] - 2*f[3, 3, 3] + 2*Zeta[3], (3*Pi^2*f[1, 1, 1])/4 - 
       2*f[1, 1, 1]^3 - (3*Pi^2*f[1, 1, 3])/2 + (9*f[1, 1, 1]^2*f[1, 1, 3])/
        2 - 3*f[1, 1, 1]*f[1, 1, 3]^2 + f[1, 1, 3]^3 - 
       (3*Pi^2*f[1, 1, 4])/4 - 3*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4] + 
       3*f[1, 1, 3]^2*f[1, 1, 4] + (3*f[1, 1, 3]*f[1, 1, 4]^2)/2 + 
       6*f[1, 1, 1]*f[2, 1, 1] - 3*f[1, 1, 1]*f[2, 1, 4] - 6*f[3, 1, 1] - 
       3*f[3, 1, 4] - 6*f[3, 2, 1] - (3*f[3, 2, 4])/2 - 3*f[3, 3, 3] + 
       16*Zeta[3], (2*Pi^2*f[1, 1, 1])/3 + (2*Pi^2*f[1, 1, 2])/3 - 
       f[1, 1, 1]^2*f[1, 1, 2] - f[1, 1, 1]*f[1, 1, 2]^2 + 
       f[1, 1, 1]^2*f[1, 1, 4] - f[1, 1, 2]^2*f[1, 1, 4] - 
       3*f[1, 1, 1]*f[1, 1, 4]^2 + f[1, 1, 2]*f[1, 1, 4]^2 + 
       (4*f[1, 1, 4]^3)/3 + 4*f[1, 1, 4]*f[2, 1, 2] - 
       4*f[1, 1, 4]*f[2, 1, 4] + 2*f[3, 1, 2] + 2*f[3, 1, 4] + 2*f[3, 2, 2] + 
       2*f[3, 2, 4] + 2*f[3, 3, 1] - (34*Zeta[3])/3, (3*f[3, 4])/2, 
      -(Pi^2*f[1, 1, 1]) - f[1, 1, 1]^3/6 - Pi^2*f[1, 1, 2] + 
       f[1, 1, 1]^2*f[1, 1, 2] + f[1, 1, 1]*f[1, 1, 2]^2 - f[1, 1, 2]^3/6 - 
       (Pi^2*f[1, 1, 3])/2 - f[1, 1, 1]^2*f[1, 1, 3] + 
       f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3] + (f[1, 1, 2]^2*f[1, 1, 3])/2 + 
       f[1, 1, 1]*f[1, 1, 3]^2 + f[1, 1, 2]*f[1, 1, 3]^2 - f[1, 1, 3]^3/3 + 
       Pi^2*f[1, 1, 4] - f[1, 1, 1]^2*f[1, 1, 4] - 2*f[1, 1, 1]*f[1, 1, 2]*
        f[1, 1, 4] + (f[1, 1, 2]^2*f[1, 1, 4])/2 + 2*f[1, 1, 1]*f[1, 1, 3]*
        f[1, 1, 4] - f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4] - 
       f[1, 1, 3]^2*f[1, 1, 4] + (5*f[1, 1, 1]*f[1, 1, 4]^2)/2 - 
       (f[1, 1, 2]*f[1, 1, 4]^2)/2 - f[1, 1, 3]*f[1, 1, 4]^2 - 
       (5*f[1, 1, 4]^3)/6 - (Pi^2*f[1, 1, 5])/2 + (f[1, 1, 1]^2*f[1, 1, 5])/
        2 + f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 5] + (f[1, 1, 2]^2*f[1, 1, 5])/2 - 
       f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 5] - f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5] + 
       2*f[1, 1, 3]^2*f[1, 1, 5] - f[1, 1, 1]*f[1, 1, 4]*f[1, 1, 5] - 
       f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5] + f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5] + 
       (f[1, 1, 4]^2*f[1, 1, 5])/2 + f[1, 1, 1]*f[1, 1, 5]^2 + 
       f[1, 1, 2]*f[1, 1, 5]^2 - (5*f[1, 1, 3]*f[1, 1, 5]^2)/2 - 
       f[1, 1, 4]*f[1, 1, 5]^2 + (7*f[1, 1, 5]^3)/6 - 
       3*f[1, 1, 4]*f[2, 1, 2] - 3*f[1, 1, 5]*f[2, 1, 2] + 
       3*f[1, 1, 3]*f[2, 1, 3] - 3*f[1, 1, 5]*f[2, 1, 3] + 
       3*f[1, 1, 3]*f[2, 1, 4] + 3*f[1, 1, 4]*f[2, 1, 4] - 6*f[3, 1, 3] - 
       3*f[3, 1, 4] - 3*f[3, 2, 2] - 6*f[3, 2, 3] - 3*f[3, 3, 1] + 
       (55*Zeta[3])/3, -(Pi^2*f[1, 1, 1])/6 + f[1, 1, 1]^3/6 + 
       (Pi^2*f[1, 1, 2])/12 + (f[1, 1, 1]^2*f[1, 1, 2])/2 + f[1, 1, 2]^3/3 + 
       (Pi^2*f[1, 1, 4])/12 - f[1, 1, 1]^2*f[1, 1, 4] - 
       f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4] - 2*f[1, 1, 2]^2*f[1, 1, 4] + 
       (3*f[1, 1, 1]*f[1, 1, 4]^2)/2 + (5*f[1, 1, 2]*f[1, 1, 4]^2)/2 - 
       f[1, 1, 4]^3 - 3*f[1, 1, 2]*f[2, 1, 2] + f[1, 1, 4]*f[2, 1, 2] - 
       f[1, 1, 1]*f[2, 1, 4] + f[1, 1, 4]*f[2, 1, 4] + 2*f[3, 1, 2] - 
       2*f[3, 1, 4] + 4*f[3, 2, 2] - 2*f[3, 2, 4] - f[3, 3, 1], 
      -(Pi^2*f[1, 1, 2])/6 - (f[1, 1, 1]^2*f[1, 1, 2])/2 - 
       2*f[1, 1, 1]*f[1, 1, 2]^2 + f[1, 1, 2]^3/6 - (Pi^2*f[1, 1, 3])/2 + 
       f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3] + 2*f[1, 1, 2]^2*f[1, 1, 3] + 
       f[1, 1, 2]*f[1, 1, 3]^2 - f[1, 1, 3]^3 + (Pi^2*f[1, 1, 4])/2 + 
       f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4] - (5*f[1, 1, 2]^2*f[1, 1, 4])/2 - 
       f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4] + (5*f[1, 1, 2]*f[1, 1, 4]^2)/2 - 
       f[1, 1, 4]^3/2 + (Pi^2*f[1, 1, 5])/6 + (f[1, 1, 1]^2*f[1, 1, 5])/2 + 
       f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 5] - 2*f[1, 1, 2]^2*f[1, 1, 5] - 
       f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 5] - 4*f[1, 1, 2]*f[1, 1, 3]*
        f[1, 1, 5] + 2*f[1, 1, 3]^2*f[1, 1, 5] - f[1, 1, 1]*f[1, 1, 4]*
        f[1, 1, 5] + 2*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5] + 
       f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5] - f[1, 1, 4]^2*f[1, 1, 5] + 
       f[1, 1, 1]*f[1, 1, 5]^2 + (7*f[1, 1, 2]*f[1, 1, 5]^2)/2 - 
       f[1, 1, 3]*f[1, 1, 5]^2 - f[1, 1, 4]*f[1, 1, 5]^2 - f[1, 1, 5]^3/6 - 
       3*f[1, 1, 2]*f[2, 1, 2] + 3*f[1, 1, 4]*f[2, 1, 2] + 
       3*f[1, 1, 3]*f[2, 1, 3] - 3*f[1, 1, 5]*f[2, 1, 3] + 
       2*f[1, 1, 1]*f[2, 1, 5] + 3*f[1, 1, 2]*f[2, 1, 5] - 
       2*f[1, 1, 3]*f[2, 1, 5] - 2*f[1, 1, 4]*f[2, 1, 5] + 
       3*f[1, 1, 5]*f[2, 1, 5] + 6*f[3, 1, 2] - 6*f[3, 1, 3] + 2*f[3, 1, 5] + 
       6*f[3, 2, 2] - 6*f[3, 2, 3] - 2*f[3, 2, 5] - 3*f[3, 3, 2] + 
       3*f[3, 3, 4], 3*f[3, 4], -(Pi^2*f[1, 1, 1])/12 - 
       (Pi^2*f[1, 1, 3])/12 - (3*f[1, 1, 1]*f[1, 1, 3]^2)/2 + 
       (7*f[1, 1, 3]^3)/6 + (Pi^2*f[1, 1, 4])/6 + f[1, 1, 1]*f[1, 1, 3]*
        f[1, 1, 4] - (f[1, 1, 1]*f[1, 1, 4]^2)/2 - (f[1, 1, 3]*f[1, 1, 4]^2)/
        2 + f[1, 1, 4]^3/3 + f[1, 1, 1]*f[2, 1, 1] - 
       3*f[1, 1, 3]*f[2, 1, 1] + f[1, 1, 1]*f[2, 1, 4] - 
       f[1, 1, 4]*f[2, 1, 4] - 4*f[3, 1, 1] + 2*f[3, 1, 4] - 2*f[3, 2, 1] + 
       2*f[3, 2, 4] + f[3, 3, 3], (Pi^2*f[1, 1, 1])/12 - (7*f[1, 1, 1]^3)/6 - 
       (Pi^2*f[1, 1, 2])/6 + (f[1, 1, 1]*f[1, 1, 2]^2)/2 - f[1, 1, 2]^3/3 + 
       (Pi^2*f[1, 1, 4])/12 + (3*f[1, 1, 1]^2*f[1, 1, 4])/2 - 
       f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4] + (f[1, 1, 2]^2*f[1, 1, 4])/2 + 
       f[1, 1, 2]*f[2, 1, 2] - f[1, 1, 4]*f[2, 1, 2] + 
       3*f[1, 1, 1]*f[2, 1, 4] - f[1, 1, 4]*f[2, 1, 4] - 2*f[3, 1, 2] + 
       4*f[3, 1, 4] - 2*f[3, 2, 2] + 2*f[3, 2, 4] - f[3, 3, 1], 
      -(Pi^2*f[1, 1, 1])/6 + f[1, 1, 1]^3/6 - f[1, 1, 1]^2*f[1, 1, 2] - 
       (f[1, 1, 1]*f[1, 1, 2]^2)/2 + (Pi^2*f[1, 1, 3])/6 - 
       (7*f[1, 1, 1]^2*f[1, 1, 3])/2 - f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3] + 
       (f[1, 1, 2]^2*f[1, 1, 3])/2 + 2*f[1, 1, 1]*f[1, 1, 3]^2 + 
       2*f[1, 1, 2]*f[1, 1, 3]^2 - f[1, 1, 3]^3/6 + (Pi^2*f[1, 1, 4])/2 + 
       f[1, 1, 1]^2*f[1, 1, 4] + f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4] + 
       4*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4] - f[1, 1, 2]*f[1, 1, 3]*
        f[1, 1, 4] - 2*f[1, 1, 3]^2*f[1, 1, 4] - 2*f[1, 1, 1]*f[1, 1, 4]^2 - 
       f[1, 1, 3]*f[1, 1, 4]^2 + f[1, 1, 4]^3 - (Pi^2*f[1, 1, 5])/2 + 
       f[1, 1, 1]^2*f[1, 1, 5] + f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 5] - 
       2*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 5] - f[1, 1, 2]*f[1, 1, 3]*
        f[1, 1, 5] + (5*f[1, 1, 3]^2*f[1, 1, 5])/2 - f[1, 1, 1]*f[1, 1, 4]*
        f[1, 1, 5] + f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5] + 
       f[1, 1, 1]*f[1, 1, 5]^2 - (5*f[1, 1, 3]*f[1, 1, 5]^2)/2 + 
       f[1, 1, 5]^3/2 - 3*f[1, 1, 1]*f[2, 1, 1] - 2*f[1, 1, 2]*f[2, 1, 1] - 
       3*f[1, 1, 3]*f[2, 1, 1] + 2*f[1, 1, 4]*f[2, 1, 1] + 
       2*f[1, 1, 5]*f[2, 1, 1] + 3*f[1, 1, 3]*f[2, 1, 3] - 
       3*f[1, 1, 5]*f[2, 1, 3] + 3*f[1, 1, 1]*f[2, 1, 4] - 
       3*f[1, 1, 4]*f[2, 1, 4] - 2*f[3, 1, 1] - 6*f[3, 1, 3] + 6*f[3, 1, 4] + 
       2*f[3, 2, 1] - 6*f[3, 2, 3] + 6*f[3, 2, 4] + 3*f[3, 3, 3] - 
       3*f[3, 3, 5], 3*f[3, 4], (Pi^2*f[1, 1, 1])/2 + f[1, 1, 1]^3 - 
       (Pi^2*f[1, 1, 2])/2 + f[1, 1, 2]^3/2 - (Pi^2*f[1, 1, 3])/6 - 
       2*f[1, 1, 1]^2*f[1, 1, 3] - f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3] + 
       f[1, 1, 2]^2*f[1, 1, 3] + f[1, 1, 1]*f[1, 1, 3]^2 + 
       f[1, 1, 2]*f[1, 1, 3]^2 + f[1, 1, 3]^3/6 + f[1, 1, 1]*f[1, 1, 3]*
        f[1, 1, 4] + f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4] - 
       f[1, 1, 3]^2*f[1, 1, 4] - (f[1, 1, 3]*f[1, 1, 4]^2)/2 + 
       (Pi^2*f[1, 1, 5])/6 - f[1, 1, 1]^2*f[1, 1, 5] + 
       f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 5] - (5*f[1, 1, 2]^2*f[1, 1, 5])/2 + 
       4*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 5] - 2*f[1, 1, 2]*f[1, 1, 3]*
        f[1, 1, 5] - (7*f[1, 1, 3]^2*f[1, 1, 5])/2 - f[1, 1, 1]*f[1, 1, 4]*
        f[1, 1, 5] - f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5] - 
       f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5] + (f[1, 1, 4]^2*f[1, 1, 5])/2 - 
       2*f[1, 1, 1]*f[1, 1, 5]^2 + (5*f[1, 1, 2]*f[1, 1, 5]^2)/2 + 
       2*f[1, 1, 3]*f[1, 1, 5]^2 + 2*f[1, 1, 4]*f[1, 1, 5]^2 - 
       f[1, 1, 5]^3/6 - 3*f[1, 1, 1]*f[2, 1, 1] + 3*f[1, 1, 3]*f[2, 1, 1] + 
       2*f[1, 1, 1]*f[2, 1, 3] + 2*f[1, 1, 2]*f[2, 1, 3] - 
       3*f[1, 1, 3]*f[2, 1, 3] - 2*f[1, 1, 4]*f[2, 1, 3] - 
       3*f[1, 1, 5]*f[2, 1, 3] - 3*f[1, 1, 2]*f[2, 1, 5] + 
       3*f[1, 1, 5]*f[2, 1, 5] + 6*f[3, 1, 1] - 2*f[3, 1, 3] - 6*f[3, 1, 5] + 
       6*f[3, 2, 1] + 2*f[3, 2, 3] - 6*f[3, 2, 5] - 3*f[3, 3, 2] + 
       3*f[3, 3, 5], 3*f[3, 4], -(Pi^2*f[1, 1, 2])/12 + f[1, 1, 2]^3 + 
       (Pi^2*f[1, 1, 4])/6 - (3*f[1, 1, 2]^2*f[1, 1, 4])/2 + 
       f[1, 1, 2]*f[1, 1, 4]^2 - f[1, 1, 4]^3/6 - (Pi^2*f[1, 1, 5])/12 - 
       (5*f[1, 1, 2]^2*f[1, 1, 5])/2 + f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5] - 
       (f[1, 1, 4]^2*f[1, 1, 5])/2 + 2*f[1, 1, 2]*f[1, 1, 5]^2 - 
       f[1, 1, 5]^3/3 - f[1, 1, 2]*f[2, 1, 2] + f[1, 1, 4]*f[2, 1, 2] - 
       f[1, 1, 2]*f[2, 1, 5] + 3*f[1, 1, 5]*f[2, 1, 5] + 2*f[3, 1, 2] - 
       2*f[3, 1, 5] + 2*f[3, 2, 2] - 4*f[3, 2, 5] + f[3, 3, 4], 
      (7*Pi^2*f[1, 1, 1])/12 - (17*f[1, 1, 1]^3)/6 - (7*Pi^2*f[1, 1, 2])/12 - 
       f[1, 1, 1]^2*f[1, 1, 2] - f[1, 1, 2]^3 - (29*Pi^2*f[1, 1, 3])/12 + 
       4*f[1, 1, 1]^2*f[1, 1, 3] - 4*f[1, 1, 1]*f[1, 1, 3]^2 + 
       2*f[1, 1, 2]*f[1, 1, 3]^2 + (5*f[1, 1, 3]^3)/3 - 
       (7*Pi^2*f[1, 1, 4])/12 + (5*f[1, 1, 1]^2*f[1, 1, 4])/2 - 
       2*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4] + 2*f[1, 1, 2]*f[1, 1, 3]*
        f[1, 1, 4] + 4*f[1, 1, 3]^2*f[1, 1, 4] - (3*f[1, 1, 1]*f[1, 1, 4]^2)/
        2 + f[1, 1, 4]^3/2 + (7*Pi^2*f[1, 1, 5])/12 + 
       f[1, 1, 1]^2*f[1, 1, 5] + 2*f[1, 1, 2]^2*f[1, 1, 5] - 
       2*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5] - f[1, 1, 2]*f[1, 1, 5]^2 - 
       2*f[1, 1, 3]*f[1, 1, 5]^2 + (2*f[1, 1, 5]^3)/3 + 
       6*f[1, 1, 1]*f[2, 1, 1] + 2*f[1, 1, 2]*f[2, 1, 1] - 
       2*f[1, 1, 4]*f[2, 1, 1] - 2*f[1, 1, 5]*f[2, 1, 1] + 
       2*f[1, 1, 1]*f[2, 1, 3] + 2*f[1, 1, 2]*f[2, 1, 3] - 
       2*f[1, 1, 4]*f[2, 1, 3] - 6*f[1, 1, 5]*f[2, 1, 3] + 
       f[1, 1, 1]*f[2, 1, 4] - 3*f[1, 1, 4]*f[2, 1, 4] + 
       3*f[1, 1, 2]*f[2, 1, 5] - f[1, 1, 5]*f[2, 1, 5] - 4*f[3, 1, 1] - 
       8*f[3, 1, 3] + 4*f[3, 1, 4] + 6*f[3, 1, 5] - 8*f[3, 2, 1] - 
       4*f[3, 2, 3] + 6*f[3, 2, 4] + 4*f[3, 2, 5] - 2*f[3, 3, 2] - 
       2*f[3, 3, 3] + 22*Zeta[3], (-2*Pi^2*f[1, 1, 1])/3 + 2*f[1, 1, 1]^3 + 
       (11*Pi^2*f[1, 1, 2])/12 + f[1, 1, 2]^3/2 + (5*Pi^2*f[1, 1, 3])/3 - 
       4*f[1, 1, 1]^2*f[1, 1, 3] - f[1, 1, 2]^2*f[1, 1, 3] + 
       3*f[1, 1, 1]*f[1, 1, 3]^2 - f[1, 1, 2]*f[1, 1, 3]^2 - f[1, 1, 3]^3 + 
       (5*Pi^2*f[1, 1, 4])/6 - 2*f[1, 1, 1]^2*f[1, 1, 4] + 
       4*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4] - 2*f[1, 1, 2]*f[1, 1, 3]*
        f[1, 1, 4] - 3*f[1, 1, 3]^2*f[1, 1, 4] - f[1, 1, 3]*f[1, 1, 4]^2 + 
       f[1, 1, 4]^3/3 - (5*Pi^2*f[1, 1, 5])/4 + (f[1, 1, 2]^2*f[1, 1, 5])/2 - 
       2*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 5] + 2*f[1, 1, 2]*f[1, 1, 3]*
        f[1, 1, 5] + 2*f[1, 1, 3]^2*f[1, 1, 5] + 2*f[1, 1, 3]*f[1, 1, 4]*
        f[1, 1, 5] + f[1, 1, 1]*f[1, 1, 5]^2 - (5*f[1, 1, 2]*f[1, 1, 5]^2)/
        2 - f[1, 1, 3]*f[1, 1, 5]^2 + (7*f[1, 1, 5]^3)/6 - 
       4*f[1, 1, 1]*f[2, 1, 1] - 2*f[1, 1, 2]*f[2, 1, 1] - 
       2*f[1, 1, 3]*f[2, 1, 1] + 2*f[1, 1, 4]*f[2, 1, 1] + 
       2*f[1, 1, 5]*f[2, 1, 1] - 2*f[1, 1, 1]*f[2, 1, 3] - 
       2*f[1, 1, 2]*f[2, 1, 3] + 2*f[1, 1, 3]*f[2, 1, 3] + 
       2*f[1, 1, 4]*f[2, 1, 3] + 4*f[1, 1, 5]*f[2, 1, 3] - 
       2*f[1, 1, 2]*f[2, 1, 5] - 3*f[1, 1, 5]*f[2, 1, 5] + 4*f[3, 1, 3] + 
       f[3, 1, 5]/2 + 4*f[3, 2, 1] + f[3, 2, 5] + 4*f[3, 3, 2] + 
       4*f[3, 3, 3] - f[3, 3, 4] - 2*f[3, 3, 5] - 17*Zeta[3], f[3, 4]/2, 
      Pi^2*f[1, 1, 2] + f[1, 1, 2]^3 - (Pi^2*f[1, 1, 4])/2 + 
       f[1, 1, 2]*f[1, 1, 4]^2 - (2*f[1, 1, 4]^3)/3 - Pi^2*f[1, 1, 5] - 
       2*f[1, 1, 2]^2*f[1, 1, 5] - 4*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5] + 
       2*f[1, 1, 4]^2*f[1, 1, 5] + 4*f[1, 1, 4]*f[1, 1, 5]^2 - 
       f[1, 1, 2]*f[2, 1, 2] + 3*f[1, 1, 4]*f[2, 1, 2] + 
       4*f[1, 1, 5]*f[2, 1, 2] - 5*f[1, 1, 2]*f[2, 1, 5] + 
       3*f[1, 1, 5]*f[2, 1, 5] - 3*f[3, 1, 2] - 10*f[3, 1, 5] + f[3, 2, 2] - 
       8*f[3, 2, 5] - 2*f[3, 3, 4] + (7*Zeta[3])/6, (-5*Pi^2*f[1, 1, 2])/4 + 
       f[1, 1, 2]^3/2 + (13*Pi^2*f[1, 1, 4])/12 - 3*f[1, 1, 2]^2*f[1, 1, 4] + 
       f[1, 1, 2]*f[1, 1, 4]^2 + f[1, 1, 4]^3/3 + (5*Pi^2*f[1, 1, 5])/4 + 
       (f[1, 1, 2]^2*f[1, 1, 5])/2 + 6*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5] - 
       3*f[1, 1, 4]^2*f[1, 1, 5] - (f[1, 1, 2]*f[1, 1, 5]^2)/2 - 
       3*f[1, 1, 4]*f[1, 1, 5]^2 + f[1, 1, 5]^3/6 - 2*f[1, 1, 2]*f[2, 1, 2] - 
       2*f[1, 1, 4]*f[2, 1, 2] + 6*f[1, 1, 2]*f[2, 1, 5] - 
       f[1, 1, 5]*f[2, 1, 5] + 2*f[3, 1, 2] + (15*f[3, 1, 5])/2 + 
       2*f[3, 2, 2] + 7*f[3, 2, 5] + 5*f[3, 3, 4] - (21*Zeta[3])/2, 
      Pi^2*f[1, 1, 1] - 2*f[1, 1, 1]^3 - Pi^2*f[1, 1, 3] + 
       (13*f[1, 1, 1]^2*f[1, 1, 3])/2 - (11*f[1, 1, 1]*f[1, 1, 3]^2)/2 + 
       (3*f[1, 1, 3]^3)/2 - (Pi^2*f[1, 1, 4])/2 + (5*f[1, 1, 1]^2*f[1, 1, 4])/
        2 - 8*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4] + 4*f[1, 1, 3]^2*f[1, 1, 4] - 
       (5*f[1, 1, 1]*f[1, 1, 4]^2)/2 + 4*f[1, 1, 3]*f[1, 1, 4]^2 + 
       (5*f[1, 1, 4]^3)/6 + 5*f[1, 1, 1]*f[2, 1, 1] - 
       3*f[1, 1, 3]*f[2, 1, 1] + f[1, 1, 1]*f[2, 1, 4] - 
       4*f[1, 1, 3]*f[2, 1, 4] - 3*f[1, 1, 4]*f[2, 1, 4] - 8*f[3, 1, 1] + 
       f[3, 1, 4] - 10*f[3, 2, 1] - 3*f[3, 2, 4] - 2*f[3, 3, 3] + 
       (7*Zeta[3])/6, (-5*Pi^2*f[1, 1, 1])/4 + (5*f[1, 1, 1]^3)/2 + 
       (5*Pi^2*f[1, 1, 3])/4 - 6*f[1, 1, 1]^2*f[1, 1, 3] + 
       (7*f[1, 1, 1]*f[1, 1, 3]^2)/2 - f[1, 1, 3]^3/3 + 
       (13*Pi^2*f[1, 1, 4])/12 - 2*f[1, 1, 1]^2*f[1, 1, 4] + 
       6*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4] - 3*f[1, 1, 3]^2*f[1, 1, 4] + 
       2*f[1, 1, 1]*f[1, 1, 4]^2 - 3*f[1, 1, 3]*f[1, 1, 4]^2 - 
       (2*f[1, 1, 4]^3)/3 - 6*f[1, 1, 1]*f[2, 1, 1] + f[1, 1, 3]*f[2, 1, 1] + 
       2*f[1, 1, 1]*f[2, 1, 4] + 2*f[1, 1, 4]*f[2, 1, 4] + 7*f[3, 1, 1] + 
       2*f[3, 1, 4] + (15*f[3, 2, 1])/2 + 2*f[3, 2, 4] + 5*f[3, 3, 3] - 
       (21*Zeta[3])/2, (-7*Pi^2*f[1, 1, 1])/12 + f[1, 1, 1]^3/2 + 
       (7*Pi^2*f[1, 1, 2])/12 + (2*f[1, 1, 2]^3)/3 + (7*Pi^2*f[1, 1, 3])/12 - 
       (3*f[1, 1, 1]^2*f[1, 1, 3])/2 + (5*f[1, 1, 1]*f[1, 1, 3]^2)/2 + 
       f[1, 1, 2]*f[1, 1, 3]^2 - (17*f[1, 1, 3]^3)/6 - 
       (7*Pi^2*f[1, 1, 4])/12 - f[1, 1, 2]^2*f[1, 1, 4] - 
       f[1, 1, 3]^2*f[1, 1, 4] + 2*f[1, 1, 2]*f[1, 1, 4]^2 - f[1, 1, 4]^3 - 
       (29*Pi^2*f[1, 1, 5])/12 - 2*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 5] - 
       2*f[1, 1, 2]^2*f[1, 1, 5] - 2*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 5] + 
       4*f[1, 1, 3]^2*f[1, 1, 5] + 2*f[1, 1, 1]*f[1, 1, 4]*f[1, 1, 5] + 
       4*f[1, 1, 1]*f[1, 1, 5]^2 - 4*f[1, 1, 3]*f[1, 1, 5]^2 + 
       2*f[1, 1, 4]*f[1, 1, 5]^2 + (5*f[1, 1, 5]^3)/3 - 
       3*f[1, 1, 1]*f[2, 1, 1] + f[1, 1, 3]*f[2, 1, 1] - 
       f[1, 1, 2]*f[2, 1, 2] + 3*f[1, 1, 4]*f[2, 1, 2] - 
       2*f[1, 1, 1]*f[2, 1, 3] - 2*f[1, 1, 2]*f[2, 1, 3] + 
       6*f[1, 1, 3]*f[2, 1, 3] + 2*f[1, 1, 4]*f[2, 1, 3] - 
       2*f[1, 1, 1]*f[2, 1, 5] - 6*f[1, 1, 2]*f[2, 1, 5] + 
       2*f[1, 1, 3]*f[2, 1, 5] + 2*f[1, 1, 4]*f[2, 1, 5] + 4*f[3, 1, 1] + 
       6*f[3, 1, 2] - 4*f[3, 1, 3] - 8*f[3, 1, 5] + 6*f[3, 2, 1] + 
       4*f[3, 2, 2] - 8*f[3, 2, 3] - 4*f[3, 2, 5] - 2*f[3, 3, 4] - 
       2*f[3, 3, 5] + 22*Zeta[3], (5*Pi^2*f[1, 1, 1])/6 + f[1, 1, 1]^3/3 - 
       (5*Pi^2*f[1, 1, 2])/4 + (7*f[1, 1, 2]^3)/6 - (2*Pi^2*f[1, 1, 3])/3 + 
       f[1, 1, 2]^2*f[1, 1, 3] - 2*f[1, 1, 1]*f[1, 1, 3]^2 + 2*f[1, 1, 3]^3 + 
       (11*Pi^2*f[1, 1, 4])/12 - (5*f[1, 1, 2]^2*f[1, 1, 4])/2 + 
       (f[1, 1, 2]*f[1, 1, 4]^2)/2 + f[1, 1, 4]^3/2 + (5*Pi^2*f[1, 1, 5])/3 - 
       f[1, 1, 1]^2*f[1, 1, 5] + 2*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 5] - 
       f[1, 1, 2]^2*f[1, 1, 5] + 4*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 5] - 
       2*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5] - 4*f[1, 1, 3]^2*f[1, 1, 5] - 
       2*f[1, 1, 1]*f[1, 1, 4]*f[1, 1, 5] + 2*f[1, 1, 2]*f[1, 1, 4]*
        f[1, 1, 5] - f[1, 1, 4]^2*f[1, 1, 5] - 3*f[1, 1, 1]*f[1, 1, 5]^2 + 
       2*f[1, 1, 2]*f[1, 1, 5]^2 + 3*f[1, 1, 3]*f[1, 1, 5]^2 - 
       f[1, 1, 4]*f[1, 1, 5]^2 - f[1, 1, 5]^3 - 3*f[1, 1, 2]*f[2, 1, 2] - 
       2*f[1, 1, 4]*f[2, 1, 2] + 2*f[1, 1, 1]*f[2, 1, 3] + 
       2*f[1, 1, 2]*f[2, 1, 3] - 4*f[1, 1, 3]*f[2, 1, 3] - 
       2*f[1, 1, 4]*f[2, 1, 3] - 2*f[1, 1, 5]*f[2, 1, 3] + 
       2*f[1, 1, 1]*f[2, 1, 5] + 4*f[1, 1, 2]*f[2, 1, 5] - 
       2*f[1, 1, 3]*f[2, 1, 5] - 2*f[1, 1, 4]*f[2, 1, 5] + 
       2*f[1, 1, 5]*f[2, 1, 5] + f[3, 1, 2]/2 + 4*f[3, 1, 5] + f[3, 2, 2] + 
       4*f[3, 2, 3] - f[3, 3, 1] - 2*f[3, 3, 2] + 4*f[3, 3, 4] + 
       4*f[3, 3, 5] - 17*Zeta[3], -f[3, 4], f[3, 4]/2, 
      (-5*Pi^2*f[1, 1, 1])/6 - (5*f[1, 1, 1]^3)/3 - (5*Pi^2*f[1, 1, 2])/6 - 
       f[1, 1, 1]^2*f[1, 1, 2] - (5*f[1, 1, 2]^3)/3 - Pi^2*f[1, 1, 3] + 
       2*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3] + f[1, 1, 1]*f[1, 1, 3]^2 + 
       f[1, 1, 2]*f[1, 1, 3]^2 - (4*f[1, 1, 3]^3)/3 + 
       2*f[1, 1, 2]^2*f[1, 1, 4] + 2*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4] + 
       f[1, 1, 3]^2*f[1, 1, 4] + 2*f[1, 1, 1]*f[1, 1, 4]^2 - 
       f[1, 1, 2]*f[1, 1, 4]^2 - 2*f[1, 1, 3]*f[1, 1, 4]^2 - f[1, 1, 4]^3 - 
       Pi^2*f[1, 1, 5] + f[1, 1, 1]^2*f[1, 1, 5] + 2*f[1, 1, 2]^2*
        f[1, 1, 5] - 2*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 5] + 
       3*f[1, 1, 3]^2*f[1, 1, 5] + 2*f[1, 1, 1]*f[1, 1, 5]^2 - 
       2*f[1, 1, 2]*f[1, 1, 5]^2 - 4*f[1, 1, 3]*f[1, 1, 5]^2 + 
       (8*f[1, 1, 5]^3)/3 + 2*f[1, 1, 1]*f[2, 1, 1] + 
       2*f[1, 1, 2]*f[2, 1, 1] + 4*f[1, 1, 3]*f[2, 1, 1] - 
       2*f[1, 1, 4]*f[2, 1, 1] - 2*f[1, 1, 5]*f[2, 1, 1] + 
       2*f[1, 1, 2]*f[2, 1, 2] - 2*f[1, 1, 4]*f[2, 1, 2] - 
       4*f[1, 1, 5]*f[2, 1, 2] + 4*f[1, 1, 3]*f[2, 1, 3] - 
       4*f[1, 1, 5]*f[2, 1, 3] - 2*f[1, 1, 1]*f[2, 1, 4] + 
       4*f[1, 1, 3]*f[2, 1, 4] + 2*f[1, 1, 4]*f[2, 1, 4] - 
       2*f[1, 1, 1]*f[2, 1, 5] - 2*f[1, 1, 2]*f[2, 1, 5] + 
       2*f[1, 1, 3]*f[2, 1, 5] + 2*f[1, 1, 4]*f[2, 1, 5] - 
       4*f[1, 1, 5]*f[2, 1, 5] + 4*f[3, 1, 1] + 5*f[3, 1, 2] - 8*f[3, 1, 3] - 
       f[3, 1, 4] - f[3, 2, 2] - 8*f[3, 2, 3] + 5*f[3, 2, 4] + 4*f[3, 2, 5] - 
       2*f[3, 3, 1] - 2*f[3, 3, 3] - 2*f[3, 3, 4] + 30*Zeta[3], -f[3, 4]/2}, 
     {bc4[1, 4] + (Pi^2*f[1, 1, 2]^2)/3 - (2*f[1, 1, 2]^4)/3 - 
       (64*f[1, 1, 2]*Zeta[3])/3, bc4[2, 4] + (Pi^2*f[1, 1, 5]^2)/3 - 
       (2*f[1, 1, 5]^4)/3 - (64*f[1, 1, 5]*Zeta[3])/3, 
      bc4[3, 4] + (Pi^2*f[1, 1, 1]^2)/3 - (2*f[1, 1, 1]^4)/3 - 
       (64*f[1, 1, 1]*Zeta[3])/3, bc4[4, 4] + (Pi^2*f[1, 1, 3]^2)/3 - 
       (2*f[1, 1, 3]^4)/3 - (64*f[1, 1, 3]*Zeta[3])/3, 
      bc4[5, 4] + (Pi^2*f[1, 1, 4]^2)/3 - (2*f[1, 1, 4]^4)/3 - 
       (64*f[1, 1, 4]*Zeta[3])/3, bc4[6, 4] - (Pi^2*f[1, 1, 1]^2)/12 + 
       f[1, 1, 1]^4/24 - (Pi^2*f[1, 1, 1]*f[1, 1, 4])/6 + 
       (f[1, 1, 1]^3*f[1, 1, 4])/6 - (Pi^2*f[1, 1, 4]^2)/12 + 
       (f[1, 1, 1]^2*f[1, 1, 4]^2)/4 + (f[1, 1, 1]*f[1, 1, 4]^3)/6 + 
       f[1, 1, 4]^4/24 + (14*f[1, 1, 1]*Zeta[3])/3 + (14*f[1, 1, 4]*Zeta[3])/
        3, bc4[7, 4] - (Pi^2*f[1, 1, 1]^2)/12 - f[1, 1, 1]^4/16 + 
       (7*f[1, 1, 1]^3*f[1, 1, 4])/12 + (Pi^2*f[1, 1, 4]^2)/12 - 
       (3*f[1, 1, 1]^2*f[1, 1, 4]^2)/8 - (f[1, 1, 1]*f[1, 1, 4]^3)/12 - 
       f[1, 1, 4]^4/16 + (Pi^2*f[2, 1, 4])/12 + (f[1, 1, 1]^2*f[2, 1, 4])/2 - 
       f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4] - (f[1, 1, 4]^2*f[2, 1, 4])/2 + 
       f[1, 1, 1]*f[3, 1, 4] + f[1, 1, 1]*f[3, 2, 4] + 
       f[1, 1, 4]*f[3, 2, 4] + f[4, 1, 4]/2 + f[4, 2, 4] - f[4, 3, 4]/2 + 
       (16*f[1, 1, 1]*Zeta[3])/3 - (16*f[1, 1, 4]*Zeta[3])/3, 
      bc4[8, 4] - (Pi^2*f[1, 1, 1]^2)/24 + (3*f[1, 1, 1]^4)/16 - 
       (Pi^2*f[1, 1, 1]*f[1, 1, 3])/12 - (5*f[1, 1, 1]^3*f[1, 1, 3])/12 + 
       (Pi^2*f[1, 1, 3]^2)/8 + (5*f[1, 1, 1]^2*f[1, 1, 3]^2)/8 - 
       (f[1, 1, 1]*f[1, 1, 3]^3)/12 - (5*f[1, 1, 3]^4)/16 - 
       (Pi^2*f[2, 1, 1])/12 - (f[1, 1, 1]^2*f[2, 1, 1])/2 + 
       f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 1] + (f[1, 1, 3]^2*f[2, 1, 1])/2 + 
       f[1, 1, 1]*f[3, 1, 1] + f[1, 1, 3]*f[3, 1, 1] + 
       f[1, 1, 1]*f[3, 2, 1] + f[4, 1, 1] + f[4, 2, 1]/2 + f[4, 3, 1]/2 + 
       (16*f[1, 1, 1]*Zeta[3])/3 - (16*f[1, 1, 3]*Zeta[3])/3, 
      bc4[9, 4] - (Pi^2*f[1, 1, 4]^2)/3 + (2*f[1, 1, 4]^4)/3 + 
       (28*f[1, 1, 4]*Zeta[3])/3, bc4[10, 4] + (Pi^2*f[1, 1, 4]^2)/12 + 
       f[1, 1, 4]^4/6 + (13*f[1, 1, 4]*Zeta[3])/3, 
      bc4[11, 4] - (Pi^2*f[1, 1, 2]^2)/12 + f[1, 1, 2]^4/24 - 
       (Pi^2*f[1, 1, 2]*f[1, 1, 4])/6 + (f[1, 1, 2]^3*f[1, 1, 4])/6 - 
       (Pi^2*f[1, 1, 4]^2)/12 + (f[1, 1, 2]^2*f[1, 1, 4]^2)/4 + 
       (f[1, 1, 2]*f[1, 1, 4]^3)/6 + f[1, 1, 4]^4/24 + 
       (14*f[1, 1, 2]*Zeta[3])/3 + (14*f[1, 1, 4]*Zeta[3])/3, 
      bc4[12, 4] - (Pi^2*f[1, 1, 2]^2)/24 + (3*f[1, 1, 2]^4)/16 - 
       (Pi^2*f[1, 1, 2]*f[1, 1, 4])/12 - (5*f[1, 1, 2]^3*f[1, 1, 4])/12 + 
       (Pi^2*f[1, 1, 4]^2)/8 + (5*f[1, 1, 2]^2*f[1, 1, 4]^2)/8 - 
       (f[1, 1, 2]*f[1, 1, 4]^3)/12 - (5*f[1, 1, 4]^4)/16 - 
       (Pi^2*f[2, 1, 2])/12 - (f[1, 1, 2]^2*f[2, 1, 2])/2 + 
       f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 2] + (f[1, 1, 4]^2*f[2, 1, 2])/2 + 
       f[1, 1, 2]*f[3, 1, 2] + f[1, 1, 4]*f[3, 1, 2] + 
       f[1, 1, 2]*f[3, 2, 2] + f[4, 1, 2] + f[4, 2, 2]/2 + f[4, 3, 2]/2 + 
       (16*f[1, 1, 2]*Zeta[3])/3 - (16*f[1, 1, 4]*Zeta[3])/3, 
      bc4[13, 4] - (Pi^2*f[1, 1, 2]^2)/12 - f[1, 1, 2]^4/16 + 
       (7*f[1, 1, 2]^3*f[1, 1, 5])/12 + (Pi^2*f[1, 1, 5]^2)/12 - 
       (3*f[1, 1, 2]^2*f[1, 1, 5]^2)/8 - (f[1, 1, 2]*f[1, 1, 5]^3)/12 - 
       f[1, 1, 5]^4/16 + (Pi^2*f[2, 1, 5])/12 + (f[1, 1, 2]^2*f[2, 1, 5])/2 - 
       f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 5] - (f[1, 1, 5]^2*f[2, 1, 5])/2 + 
       f[1, 1, 2]*f[3, 1, 5] + f[1, 1, 2]*f[3, 2, 5] + 
       f[1, 1, 5]*f[3, 2, 5] + f[4, 1, 5]/2 + f[4, 2, 5] - f[4, 3, 5]/2 + 
       (16*f[1, 1, 2]*Zeta[3])/3 - (16*f[1, 1, 5]*Zeta[3])/3, 
      bc4[14, 4] - (Pi^2*f[1, 1, 2]^2)/12 + f[1, 1, 2]^4/16 + 
       (f[1, 1, 2]^3*f[1, 1, 4])/12 + (Pi^2*f[1, 1, 4]^2)/12 + 
       (3*f[1, 1, 2]^2*f[1, 1, 4]^2)/8 - (7*f[1, 1, 2]*f[1, 1, 4]^3)/12 + 
       f[1, 1, 4]^4/16 - (Pi^2*f[2, 1, 2])/12 + (f[1, 1, 2]^2*f[2, 1, 2])/2 + 
       f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 2] - (f[1, 1, 4]^2*f[2, 1, 2])/2 - 
       f[1, 1, 4]*f[3, 1, 2] - f[1, 1, 2]*f[3, 2, 2] - 
       f[1, 1, 4]*f[3, 2, 2] - f[4, 1, 2]/2 - f[4, 2, 2] + f[4, 3, 2]/2 + 
       (16*f[1, 1, 2]*Zeta[3])/3 - (16*f[1, 1, 4]*Zeta[3])/3, 
      bc4[15, 4] - (Pi^2*f[1, 1, 1]^2)/8 + (5*f[1, 1, 1]^4)/16 + 
       (Pi^2*f[1, 1, 1]*f[1, 1, 4])/12 + (f[1, 1, 1]^3*f[1, 1, 4])/12 + 
       (Pi^2*f[1, 1, 4]^2)/24 - (5*f[1, 1, 1]^2*f[1, 1, 4]^2)/8 + 
       (5*f[1, 1, 1]*f[1, 1, 4]^3)/12 - (3*f[1, 1, 4]^4)/16 + 
       (Pi^2*f[2, 1, 4])/12 - (f[1, 1, 1]^2*f[2, 1, 4])/2 - 
       f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4] + (f[1, 1, 4]^2*f[2, 1, 4])/2 - 
       f[1, 1, 1]*f[3, 1, 4] - f[1, 1, 4]*f[3, 1, 4] - 
       f[1, 1, 4]*f[3, 2, 4] - f[4, 1, 4] - f[4, 2, 4]/2 - f[4, 3, 4]/2 + 
       (16*f[1, 1, 1]*Zeta[3])/3 - (16*f[1, 1, 4]*Zeta[3])/3, 
      bc4[16, 4] + (Pi^2*f[1, 1, 1]^2)/4 - (5*f[1, 1, 1]^4)/16 + 
       (3*Pi^2*f[1, 1, 1]*f[1, 1, 2])/2 - (3*f[1, 1, 1]^3*f[1, 1, 2])/2 + 
       (3*Pi^2*f[1, 1, 2]^2)/2 - 3*f[1, 1, 1]^2*f[1, 1, 2]^2 - 
       f[1, 1, 1]*f[1, 1, 2]^3 + (5*f[1, 1, 2]^4)/4 - 
       (Pi^2*f[1, 1, 1]*f[1, 1, 4])/2 + (7*f[1, 1, 1]^3*f[1, 1, 4])/4 - 
       (3*Pi^2*f[1, 1, 2]*f[1, 1, 4])/2 + 6*f[1, 1, 1]^2*f[1, 1, 2]*
        f[1, 1, 4] + 3*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 4] - 
       5*f[1, 1, 2]^3*f[1, 1, 4] - (15*f[1, 1, 1]^2*f[1, 1, 4]^2)/8 - 
       (9*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]^2)/2 + 
       (9*f[1, 1, 2]^2*f[1, 1, 4]^2)/2 - (5*f[1, 1, 1]*f[1, 1, 4]^3)/4 + 
       (9*f[1, 1, 4]^4)/16 - (Pi^2*f[2, 1, 2])/2 - 
       (3*f[1, 1, 1]^2*f[2, 1, 2])/2 - 6*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 2] - 
       6*f[1, 1, 2]^2*f[2, 1, 2] + 6*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 2] + 
       12*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 2] + (Pi^2*f[2, 1, 4])/4 + 
       (3*f[1, 1, 1]^2*f[2, 1, 4])/2 + 3*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 4] + 
       3*f[1, 1, 2]^2*f[2, 1, 4] - 3*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4] - 
       6*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 4] - (3*f[1, 1, 4]^2*f[2, 1, 4])/2 + 
       6*f[1, 1, 1]*f[3, 1, 2] + 12*f[1, 1, 2]*f[3, 1, 2] + 
       3*f[1, 1, 1]*f[3, 1, 4] + 3*f[1, 1, 2]*f[3, 1, 4] + 
       6*f[1, 1, 1]*f[3, 2, 2] + 12*f[1, 1, 2]*f[3, 2, 2] + 
       3*f[1, 1, 1]*f[3, 2, 4] + 6*f[1, 1, 2]*f[3, 2, 4] + 
       3*f[1, 1, 4]*f[3, 2, 4] + 3*f[1, 1, 1]*f[3, 3, 1] + 
       6*f[1, 1, 2]*f[3, 3, 1] + (3*f[4, 1, 4])/2 + 3*f[4, 2, 4] + 
       6*f[4, 3, 2] - (3*f[4, 3, 4])/2 + f[4, 5, 1] - 16*f[1, 1, 1]*Zeta[3] - 
       32*f[1, 1, 2]*Zeta[3] + 16*f[1, 1, 4]*Zeta[3], 
      bc4[17, 4] + (3*Pi^2*f[1, 1, 1]^2)/8 + (7*f[1, 1, 1]^4)/16 - 
       (3*Pi^2*f[1, 1, 1]*f[1, 1, 3])/4 - (5*f[1, 1, 1]^3*f[1, 1, 3])/4 - 
       (Pi^2*f[1, 1, 3]^2)/8 + (3*f[1, 1, 1]^2*f[1, 1, 3]^2)/8 + 
       (7*f[1, 1, 1]*f[1, 1, 3]^3)/4 - (3*f[1, 1, 3]^4)/16 + 
       (3*Pi^2*f[1, 1, 1]*f[1, 1, 5])/2 - (f[1, 1, 1]^3*f[1, 1, 5])/2 - 
       Pi^2*f[1, 1, 3]*f[1, 1, 5] + 3*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 5] - 
       (15*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 5])/2 + 5*f[1, 1, 3]^3*
        f[1, 1, 5] + (5*Pi^2*f[1, 1, 5]^2)/4 - (9*f[1, 1, 1]^2*f[1, 1, 5]^2)/
        4 + 9*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 5]^2 - 
       (21*f[1, 1, 3]^2*f[1, 1, 5]^2)/2 - 4*f[1, 1, 1]*f[1, 1, 5]^3 + 
       7*f[1, 1, 3]*f[1, 1, 5]^3 - (7*f[1, 1, 5]^4)/4 - (Pi^2*f[2, 1, 1])/4 - 
       (3*f[1, 1, 1]^2*f[2, 1, 1])/2 + 3*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 1] + 
       (3*f[1, 1, 3]^2*f[2, 1, 1])/2 + (Pi^2*f[2, 1, 3])/2 + 
       (3*f[1, 1, 1]^2*f[2, 1, 3])/2 - 6*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 3] + 
       6*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 3] - 12*f[1, 1, 3]*f[1, 1, 5]*
        f[2, 1, 3] + 6*f[1, 1, 5]^2*f[2, 1, 3] + 3*f[1, 1, 1]*f[3, 1, 1] + 
       3*f[1, 1, 3]*f[3, 1, 1] + 6*f[1, 1, 1]*f[3, 1, 3] + 
       12*f[1, 1, 5]*f[3, 1, 3] + 3*f[1, 1, 1]*f[3, 2, 1] + 
       6*f[1, 1, 1]*f[3, 2, 3] + 12*f[1, 1, 5]*f[3, 2, 3] + 
       3*f[1, 1, 1]*f[3, 3, 5] + 6*f[1, 1, 5]*f[3, 3, 5] + 3*f[4, 1, 1] + 
       (3*f[4, 2, 1])/2 + (3*f[4, 3, 1])/2 - 6*f[4, 3, 3] + f[4, 6, 1] - 
       16*f[1, 1, 1]*Zeta[3] + 16*f[1, 1, 3]*Zeta[3] - 32*f[1, 1, 5]*Zeta[3], 
      bc4[18, 4] - (Pi^2*f[1, 1, 2]^2)/4 - (19*f[1, 1, 2]^4)/16 - 
       Pi^2*f[1, 1, 2]*f[1, 1, 4] + (21*f[1, 1, 2]^3*f[1, 1, 4])/4 + 
       (Pi^2*f[1, 1, 4]^2)/2 - (69*f[1, 1, 2]^2*f[1, 1, 4]^2)/8 + 
       (17*f[1, 1, 2]*f[1, 1, 4]^3)/4 - (13*f[1, 1, 4]^4)/16 - 
       (3*Pi^2*f[1, 1, 2]*f[1, 1, 5])/2 + (9*f[1, 1, 2]^3*f[1, 1, 5])/2 + 
       (3*Pi^2*f[1, 1, 4]*f[1, 1, 5])/2 - 15*f[1, 1, 2]^2*f[1, 1, 4]*
        f[1, 1, 5] + 15*f[1, 1, 2]*f[1, 1, 4]^2*f[1, 1, 5] - 
       4*f[1, 1, 4]^3*f[1, 1, 5] + (3*Pi^2*f[1, 1, 5]^2)/4 + 
       6*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5]^2 - (9*f[1, 1, 4]^2*f[1, 1, 5]^2)/
        2 - 2*f[1, 1, 2]*f[1, 1, 5]^3 - f[1, 1, 4]*f[1, 1, 5]^3 + 
       (3*f[1, 1, 5]^4)/4 + (Pi^2*f[2, 1, 2])/2 + (3*f[1, 1, 2]^2*f[2, 1, 2])/
        2 - 9*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 2] + (9*f[1, 1, 4]^2*f[2, 1, 2])/
        2 - 12*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 2] + 9*f[1, 1, 4]*f[1, 1, 5]*
        f[2, 1, 2] + (3*f[1, 1, 5]^2*f[2, 1, 2])/2 - (Pi^2*f[2, 1, 5])/4 + 
       6*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 5] - 3*f[1, 1, 4]^2*f[2, 1, 5] + 
       6*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 5] - 6*f[1, 1, 4]*f[1, 1, 5]*
        f[2, 1, 5] - 3*f[1, 1, 5]^2*f[2, 1, 5] + 3*f[2, 1, 2]*f[2, 1, 5] - 
       (3*f[2, 1, 5]^2)/2 - 3*f[1, 1, 2]*f[3, 1, 2] + 
       9*f[1, 1, 4]*f[3, 1, 2] + 15*f[1, 1, 5]*f[3, 1, 2] - 
       3*f[1, 1, 2]*f[3, 1, 5] + 6*f[1, 1, 4]*f[3, 1, 5] + 
       12*f[1, 1, 5]*f[3, 1, 5] - 6*f[1, 1, 2]*f[3, 2, 2] + 
       9*f[1, 1, 4]*f[3, 2, 2] + 15*f[1, 1, 5]*f[3, 2, 2] + 
       6*f[1, 1, 4]*f[3, 2, 5] + 6*f[1, 1, 5]*f[3, 2, 5] - 
       3*f[1, 1, 2]*f[3, 3, 4] + 9*f[1, 1, 4]*f[3, 3, 4] + 
       9*f[1, 1, 5]*f[3, 3, 4] - 6*f[4, 1, 2] - (3*f[4, 1, 5])/2 - 
       3*f[4, 2, 2] - 3*f[4, 2, 5] - (9*f[4, 3, 2])/2 + 3*f[4, 3, 5] - 
       f[4, 4, 4]/2 + f[4, 5, 4] + f[4, 6, 5] + f[4, 8, 1] + 
       13*f[1, 1, 2]*Zeta[3] - 19*f[1, 1, 4]*Zeta[3] - 19*f[1, 1, 5]*Zeta[3], 
      bc4[19, 4] - (5*Pi^2*f[1, 1, 2]^2)/12 - f[1, 1, 2]^4/3 + 
       (2*Pi^2*f[1, 1, 2]*f[1, 1, 4])/3 + (4*f[1, 1, 2]^3*f[1, 1, 4])/3 - 
       (Pi^2*f[1, 1, 4]^2)/4 + f[1, 1, 2]^2*f[1, 1, 4]^2 - 
       (4*f[1, 1, 2]*f[1, 1, 4]^3)/3 + (5*Pi^2*f[1, 1, 2]*f[1, 1, 5])/6 - 
       (2*f[1, 1, 2]^3*f[1, 1, 5])/3 - (5*Pi^2*f[1, 1, 4]*f[1, 1, 5])/6 - 
       2*f[1, 1, 2]^2*f[1, 1, 4]*f[1, 1, 5] + (2*f[1, 1, 4]^3*f[1, 1, 5])/3 - 
       (Pi^2*f[1, 1, 5]^2)/3 + 2*f[1, 1, 2]^2*f[1, 1, 5]^2 - 
       (4*f[1, 1, 2]*f[1, 1, 5]^3)/3 + (2*f[1, 1, 4]*f[1, 1, 5]^3)/3 - 
       (Pi^2*f[2, 1, 2])/6 + 2*f[1, 1, 2]^2*f[2, 1, 2] + 
       (Pi^2*f[2, 1, 5])/6 - 2*f[1, 1, 2]^2*f[2, 1, 5] - 
       4*f[1, 1, 2]*f[3, 1, 2] - 4*f[1, 1, 2]*f[3, 1, 5] - 
       4*f[1, 1, 2]*f[3, 2, 2] - 4*f[1, 1, 2]*f[3, 2, 5] - 
       4*f[1, 1, 2]*f[3, 3, 4] - (2*f[4, 4, 4])/3 - 4*f[1, 1, 2]*Zeta[3] + 
       4*f[1, 1, 4]*Zeta[3] + 4*f[1, 1, 5]*Zeta[3], 
      bc4[20, 4] + (Pi^2*f[1, 1, 1]^2)/8 + (5*f[1, 1, 1]^4)/16 - 
       (5*Pi^2*f[1, 1, 1]*f[1, 1, 3])/4 + (7*f[1, 1, 1]^3*f[1, 1, 3])/4 + 
       (5*Pi^2*f[1, 1, 3]^2)/8 - (57*f[1, 1, 1]^2*f[1, 1, 3]^2)/8 + 
       (19*f[1, 1, 1]*f[1, 1, 3]^3)/4 - (15*f[1, 1, 3]^4)/16 - 
       (3*Pi^2*f[1, 1, 1]*f[1, 1, 4])/2 + f[1, 1, 1]^3*f[1, 1, 4] + 
       (3*Pi^2*f[1, 1, 3]*f[1, 1, 4])/2 - 6*f[1, 1, 1]^2*f[1, 1, 3]*
        f[1, 1, 4] + (21*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 4])/2 - 
       3*f[1, 1, 3]^3*f[1, 1, 4] + (3*Pi^2*f[1, 1, 4]^2)/4 + 
       (3*f[1, 1, 1]^2*f[1, 1, 4]^2)/4 + 3*f[1, 1, 1]*f[1, 1, 3]*
        f[1, 1, 4]^2 - (9*f[1, 1, 3]^2*f[1, 1, 4]^2)/2 - 
       (5*f[1, 1, 1]*f[1, 1, 4]^3)/2 + (7*f[1, 1, 4]^4)/8 + 
       (Pi^2*f[2, 1, 1])/4 - 6*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 1] + 
       3*f[1, 1, 3]^2*f[2, 1, 1] - 6*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 1] + 
       3*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 1] + 3*f[1, 1, 4]^2*f[2, 1, 1] - 
       (3*f[2, 1, 1]^2)/2 - (Pi^2*f[2, 1, 4])/2 - (3*f[1, 1, 1]^2*f[2, 1, 4])/
        2 + 6*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 4] + 6*f[1, 1, 1]*f[1, 1, 4]*
        f[2, 1, 4] - 6*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 4] - 
       3*f[1, 1, 4]^2*f[2, 1, 4] + 3*f[1, 1, 1]*f[3, 1, 1] + 
       3*f[1, 1, 3]*f[3, 1, 1] + 3*f[1, 1, 4]*f[3, 1, 1] - 
       3*f[1, 1, 1]*f[3, 1, 4] + 6*f[1, 1, 3]*f[3, 1, 4] + 
       6*f[1, 1, 4]*f[3, 1, 4] + 9*f[1, 1, 3]*f[3, 2, 1] + 
       6*f[1, 1, 4]*f[3, 2, 1] + 12*f[1, 1, 3]*f[3, 2, 4] + 
       6*f[1, 1, 4]*f[3, 2, 4] + 6*f[1, 1, 3]*f[3, 3, 3] + 
       6*f[1, 1, 4]*f[3, 3, 3] - 3*f[4, 1, 1] - 3*f[4, 1, 4] - 
       (3*f[4, 2, 1])/2 - 6*f[4, 2, 4] - (3*f[4, 3, 1])/2 + 3*f[4, 3, 4] + 
       f[4, 5, 3] + f[4, 7, 1] + 16*f[1, 1, 1]*Zeta[3] - 
       19*f[1, 1, 3]*Zeta[3] - 19*f[1, 1, 4]*Zeta[3], 
      bc4[21, 4] + (5*f[1, 1, 1]^4)/8 - (5*f[1, 1, 1]^3*f[1, 1, 4])/2 + 
       (15*f[1, 1, 1]^2*f[1, 1, 4]^2)/4 - (5*f[1, 1, 1]*f[1, 1, 4]^3)/2 + 
       (5*f[1, 1, 4]^4)/8 - (5*f[1, 1, 1]^2*f[2, 1, 4])/2 + 
       5*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4] - (5*f[1, 1, 4]^2*f[2, 1, 4])/2 - 
       3*f[1, 1, 1]*f[3, 1, 4] + 3*f[1, 1, 4]*f[3, 1, 4] - 
       3*f[1, 1, 1]*f[3, 2, 4] + 3*f[1, 1, 4]*f[3, 2, 4] + 3*f[4, 3, 4] - 
       6*f[1, 1, 1]*Zeta[3] + 6*f[1, 1, 4]*Zeta[3], 
      bc4[22, 4] - (Pi^2*f[1, 1, 1]^2)/2 + (11*f[1, 1, 1]^4)/12 + 
       (25*f[1, 1, 1]^3*f[1, 1, 3])/12 - (3*f[1, 1, 1]^2*f[1, 1, 3]^2)/8 - 
       (7*f[1, 1, 1]*f[1, 1, 3]^3)/12 + (11*f[1, 1, 3]^4)/48 - 
       (3*f[1, 1, 1]^3*f[1, 1, 4])/4 - 8*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 4] + 
       4*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 4] - f[1, 1, 3]^3*f[1, 1, 4] + 
       (f[1, 1, 1]^2*f[1, 1, 4]^2)/8 + 5*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]^2 - 
       f[1, 1, 3]^2*f[1, 1, 4]^2 - (f[1, 1, 1]*f[1, 1, 4]^3)/12 - 
       f[1, 1, 3]*f[1, 1, 4]^3 - (7*f[1, 1, 4]^4)/48 + 
       f[1, 1, 1]^2*f[2, 1, 1] - f[1, 1, 3]^2*f[2, 1, 1] - 
       4*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 1] + 3*f[1, 1, 3]*f[1, 1, 4]*
        f[2, 1, 1] + (3*f[1, 1, 4]^2*f[2, 1, 1])/2 + f[2, 1, 1]^2/2 - 
       (3*f[1, 1, 1]^2*f[2, 1, 4])/2 - 6*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 4] - 
       (f[1, 1, 3]^2*f[2, 1, 4])/2 + f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4] + 
       2*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 4] + (f[1, 1, 4]^2*f[2, 1, 4])/2 + 
       f[2, 1, 4]^2/2 - 3*f[1, 1, 1]*f[3, 1, 1] - f[1, 1, 3]*f[3, 1, 1] + 
       3*f[1, 1, 4]*f[3, 1, 1] - 2*f[1, 1, 1]*f[3, 1, 4] - 
       6*f[1, 1, 3]*f[3, 1, 4] - 2*f[1, 1, 4]*f[3, 1, 4] - 
       2*f[1, 1, 1]*f[3, 2, 1] - 2*f[1, 1, 3]*f[3, 2, 1] + 
       4*f[1, 1, 4]*f[3, 2, 1] - 3*f[1, 1, 1]*f[3, 2, 4] - 
       6*f[1, 1, 3]*f[3, 2, 4] - f[1, 1, 4]*f[3, 2, 4] + 
       2*f[1, 1, 1]*f[3, 3, 3] + 3*f[1, 1, 3]*f[3, 3, 3] + 
       3*f[1, 1, 4]*f[3, 3, 3] - f[4, 3, 1]/2 + f[4, 3, 4]/2 - f[4, 4, 3]/6 + 
       f[4, 5, 3]/3 + f[4, 6, 4]/3 + f[4, 9, 1] - 14*f[1, 1, 1]*Zeta[3] - 
       14*f[1, 1, 3]*Zeta[3] - 14*f[1, 1, 4]*Zeta[3], 
      bc4[23, 4] + (5*Pi^2*f[1, 1, 1]^2)/12 - (41*f[1, 1, 1]^4)/12 - 
       (17*Pi^2*f[1, 1, 1]*f[1, 1, 3])/6 + (35*f[1, 1, 1]^3*f[1, 1, 3])/3 + 
       (17*Pi^2*f[1, 1, 3]^2)/12 - 19*f[1, 1, 1]^2*f[1, 1, 3]^2 + 
       (29*f[1, 1, 1]*f[1, 1, 3]^3)/3 - (23*f[1, 1, 3]^4)/12 - 
       (10*Pi^2*f[1, 1, 1]*f[1, 1, 4])/3 + (32*f[1, 1, 1]^3*f[1, 1, 4])/3 + 
       (10*Pi^2*f[1, 1, 3]*f[1, 1, 4])/3 - 32*f[1, 1, 1]^2*f[1, 1, 3]*
        f[1, 1, 4] + 32*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 4] - 
       (26*f[1, 1, 3]^3*f[1, 1, 4])/3 + (5*Pi^2*f[1, 1, 4]^2)/3 - 
       f[1, 1, 1]^2*f[1, 1, 4]^2 + 14*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]^2 - 
       10*f[1, 1, 3]^2*f[1, 1, 4]^2 - (16*f[1, 1, 1]*f[1, 1, 4]^3)/3 - 
       (2*f[1, 1, 3]*f[1, 1, 4]^3)/3 + (11*f[1, 1, 4]^4)/6 + 
       (Pi^2*f[2, 1, 1])/2 + 3*f[1, 1, 1]^2*f[2, 1, 1] - 
       18*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 1] + 9*f[1, 1, 3]^2*f[2, 1, 1] - 
       24*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 1] + 18*f[1, 1, 3]*f[1, 1, 4]*
        f[2, 1, 1] + 9*f[1, 1, 4]^2*f[2, 1, 1] - 3*f[2, 1, 1]^2 - 
       (Pi^2*f[2, 1, 4])/2 + 12*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 4] - 
       3*f[1, 1, 3]^2*f[2, 1, 4] + 12*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4] - 
       12*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 4] - 6*f[1, 1, 4]^2*f[2, 1, 4] - 
       3*f[2, 1, 4]^2 + 12*f[1, 1, 3]*f[3, 1, 1] + 18*f[1, 1, 4]*f[3, 1, 1] - 
       6*f[1, 1, 1]*f[3, 1, 4] + 12*f[1, 1, 3]*f[3, 1, 4] + 
       24*f[1, 1, 4]*f[3, 1, 4] - 6*f[1, 1, 1]*f[3, 2, 1] + 
       24*f[1, 1, 3]*f[3, 2, 1] + 24*f[1, 1, 4]*f[3, 2, 1] + 
       12*f[1, 1, 3]*f[3, 2, 4] + 12*f[1, 1, 4]*f[3, 2, 4] - 
       12*f[1, 1, 1]*f[3, 3, 3] + 18*f[1, 1, 3]*f[3, 3, 3] + 
       18*f[1, 1, 4]*f[3, 3, 3] - 6*f[4, 1, 1] - 3*f[4, 1, 4] - 
       3*f[4, 2, 1] - 6*f[4, 2, 4] - 6*f[4, 3, 1] + 6*f[4, 3, 4] - 
       f[4, 4, 3] + 2*f[4, 5, 3] + 2*f[4, 6, 4] + (124*f[1, 1, 1]*Zeta[3])/
        3 - (124*f[1, 1, 3]*Zeta[3])/3 - (124*f[1, 1, 4]*Zeta[3])/3, 
      bc4[24, 4] + (5*Pi^2*f[1, 1, 1]^2)/4 - (7*f[1, 1, 1]^4)/4 + 
       (3*Pi^2*f[1, 1, 1]*f[1, 1, 2])/2 - 4*f[1, 1, 1]^3*f[1, 1, 2] + 
       (3*Pi^2*f[1, 1, 2]^2)/8 - (9*f[1, 1, 1]^2*f[1, 1, 2]^2)/4 - 
       (f[1, 1, 1]*f[1, 1, 2]^3)/2 + (7*f[1, 1, 2]^4)/16 - 
       Pi^2*f[1, 1, 1]*f[1, 1, 4] + 7*f[1, 1, 1]^3*f[1, 1, 4] - 
       (3*Pi^2*f[1, 1, 2]*f[1, 1, 4])/4 + 9*f[1, 1, 1]^2*f[1, 1, 2]*
        f[1, 1, 4] + 3*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 4] - 
       (5*f[1, 1, 2]^3*f[1, 1, 4])/4 - (Pi^2*f[1, 1, 4]^2)/8 - 
       (21*f[1, 1, 1]^2*f[1, 1, 4]^2)/2 - (15*f[1, 1, 1]*f[1, 1, 2]*
         f[1, 1, 4]^2)/2 + (3*f[1, 1, 2]^2*f[1, 1, 4]^2)/8 + 
       5*f[1, 1, 1]*f[1, 1, 4]^3 + (7*f[1, 1, 2]*f[1, 1, 4]^3)/4 - 
       (3*f[1, 1, 4]^4)/16 - (Pi^2*f[2, 1, 2])/4 - 
       (3*f[1, 1, 2]^2*f[2, 1, 2])/2 + 3*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 2] + 
       (3*f[1, 1, 4]^2*f[2, 1, 2])/2 + (Pi^2*f[2, 1, 4])/2 + 
       6*f[1, 1, 1]^2*f[2, 1, 4] + 6*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 4] + 
       (3*f[1, 1, 2]^2*f[2, 1, 4])/2 - 12*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4] - 
       6*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 4] + 3*f[1, 1, 2]*f[3, 1, 2] + 
       3*f[1, 1, 4]*f[3, 1, 2] + 12*f[1, 1, 1]*f[3, 1, 4] + 
       6*f[1, 1, 2]*f[3, 1, 4] + 3*f[1, 1, 2]*f[3, 2, 2] + 
       12*f[1, 1, 1]*f[3, 2, 4] + 6*f[1, 1, 2]*f[3, 2, 4] + 
       6*f[1, 1, 1]*f[3, 3, 1] + 3*f[1, 1, 2]*f[3, 3, 1] + 3*f[4, 1, 2] + 
       (3*f[4, 2, 2])/2 + (3*f[4, 3, 2])/2 - 6*f[4, 3, 4] + f[4, 6, 2] - 
       32*f[1, 1, 1]*Zeta[3] - 16*f[1, 1, 2]*Zeta[3] + 16*f[1, 1, 4]*Zeta[3], 
      bc4[25, 4] + (Pi^2*f[1, 1, 2]^2)/4 - (5*f[1, 1, 2]^4)/16 + 
       (3*Pi^2*f[1, 1, 2]*f[1, 1, 3])/2 - (3*f[1, 1, 2]^3*f[1, 1, 3])/2 + 
       (3*Pi^2*f[1, 1, 3]^2)/2 - 3*f[1, 1, 2]^2*f[1, 1, 3]^2 - 
       f[1, 1, 2]*f[1, 1, 3]^3 + (5*f[1, 1, 3]^4)/4 - 
       (Pi^2*f[1, 1, 2]*f[1, 1, 5])/2 + (7*f[1, 1, 2]^3*f[1, 1, 5])/4 - 
       (3*Pi^2*f[1, 1, 3]*f[1, 1, 5])/2 + 6*f[1, 1, 2]^2*f[1, 1, 3]*
        f[1, 1, 5] + 3*f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 5] - 
       5*f[1, 1, 3]^3*f[1, 1, 5] - (15*f[1, 1, 2]^2*f[1, 1, 5]^2)/8 - 
       (9*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5]^2)/2 + 
       (9*f[1, 1, 3]^2*f[1, 1, 5]^2)/2 - (5*f[1, 1, 2]*f[1, 1, 5]^3)/4 + 
       (9*f[1, 1, 5]^4)/16 - (Pi^2*f[2, 1, 3])/2 - 
       (3*f[1, 1, 2]^2*f[2, 1, 3])/2 - 6*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 3] - 
       6*f[1, 1, 3]^2*f[2, 1, 3] + 6*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 3] + 
       12*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 3] + (Pi^2*f[2, 1, 5])/4 + 
       (3*f[1, 1, 2]^2*f[2, 1, 5])/2 + 3*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 5] + 
       3*f[1, 1, 3]^2*f[2, 1, 5] - 3*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 5] - 
       6*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 5] - (3*f[1, 1, 5]^2*f[2, 1, 5])/2 + 
       6*f[1, 1, 2]*f[3, 1, 3] + 12*f[1, 1, 3]*f[3, 1, 3] + 
       3*f[1, 1, 2]*f[3, 1, 5] + 3*f[1, 1, 3]*f[3, 1, 5] + 
       6*f[1, 1, 2]*f[3, 2, 3] + 12*f[1, 1, 3]*f[3, 2, 3] + 
       3*f[1, 1, 2]*f[3, 2, 5] + 6*f[1, 1, 3]*f[3, 2, 5] + 
       3*f[1, 1, 5]*f[3, 2, 5] + 3*f[1, 1, 2]*f[3, 3, 2] + 
       6*f[1, 1, 3]*f[3, 3, 2] + (3*f[4, 1, 5])/2 + 3*f[4, 2, 5] + 
       6*f[4, 3, 3] - (3*f[4, 3, 5])/2 + f[4, 5, 2] - 16*f[1, 1, 2]*Zeta[3] - 
       32*f[1, 1, 3]*Zeta[3] + 16*f[1, 1, 5]*Zeta[3], 
      bc4[26, 4] + (11*f[1, 1, 1]^4)/48 - f[1, 1, 1]^3*f[1, 1, 2] - 
       f[1, 1, 1]^2*f[1, 1, 2]^2 - f[1, 1, 1]*f[1, 1, 2]^3 - 
       (7*f[1, 1, 2]^4)/48 - (7*f[1, 1, 1]^3*f[1, 1, 4])/12 + 
       4*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 4] + 5*f[1, 1, 1]*f[1, 1, 2]^2*
        f[1, 1, 4] - (f[1, 1, 2]^3*f[1, 1, 4])/12 - (Pi^2*f[1, 1, 4]^2)/2 - 
       (3*f[1, 1, 1]^2*f[1, 1, 4]^2)/8 - 8*f[1, 1, 1]*f[1, 1, 2]*
        f[1, 1, 4]^2 + (f[1, 1, 2]^2*f[1, 1, 4]^2)/8 + 
       (25*f[1, 1, 1]*f[1, 1, 4]^3)/12 - (3*f[1, 1, 2]*f[1, 1, 4]^3)/4 + 
       (11*f[1, 1, 4]^4)/12 - (f[1, 1, 1]^2*f[2, 1, 2])/2 + 
       2*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 2] + (f[1, 1, 2]^2*f[2, 1, 2])/2 - 
       6*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 2] + f[1, 1, 2]*f[1, 1, 4]*
        f[2, 1, 2] - (3*f[1, 1, 4]^2*f[2, 1, 2])/2 + f[2, 1, 2]^2/2 - 
       f[1, 1, 1]^2*f[2, 1, 4] + 3*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 4] + 
       (3*f[1, 1, 2]^2*f[2, 1, 4])/2 - 4*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 4] + 
       f[1, 1, 4]^2*f[2, 1, 4] + f[2, 1, 4]^2/2 - 6*f[1, 1, 1]*f[3, 1, 2] - 
       2*f[1, 1, 2]*f[3, 1, 2] - 2*f[1, 1, 4]*f[3, 1, 2] - 
       f[1, 1, 1]*f[3, 1, 4] + 3*f[1, 1, 2]*f[3, 1, 4] - 
       3*f[1, 1, 4]*f[3, 1, 4] - 6*f[1, 1, 1]*f[3, 2, 2] - 
       f[1, 1, 2]*f[3, 2, 2] - 3*f[1, 1, 4]*f[3, 2, 2] - 
       2*f[1, 1, 1]*f[3, 2, 4] + 4*f[1, 1, 2]*f[3, 2, 4] - 
       2*f[1, 1, 4]*f[3, 2, 4] + 3*f[1, 1, 1]*f[3, 3, 1] + 
       3*f[1, 1, 2]*f[3, 3, 1] + 2*f[1, 1, 4]*f[3, 3, 1] + f[4, 3, 2]/2 - 
       f[4, 3, 4]/2 - f[4, 4, 1]/6 + f[4, 5, 1]/3 + f[4, 6, 2]/3 + 
       f[4, 9, 4] - 14*f[1, 1, 1]*Zeta[3] - 14*f[1, 1, 2]*Zeta[3] - 
       14*f[1, 1, 4]*Zeta[3], bc4[27, 4] + (17*Pi^2*f[1, 1, 1]^2)/12 - 
       (23*f[1, 1, 1]^4)/12 + (10*Pi^2*f[1, 1, 1]*f[1, 1, 2])/3 - 
       (26*f[1, 1, 1]^3*f[1, 1, 2])/3 + (5*Pi^2*f[1, 1, 2]^2)/3 - 
       10*f[1, 1, 1]^2*f[1, 1, 2]^2 - (2*f[1, 1, 1]*f[1, 1, 2]^3)/3 + 
       (11*f[1, 1, 2]^4)/6 - (17*Pi^2*f[1, 1, 1]*f[1, 1, 4])/6 + 
       (29*f[1, 1, 1]^3*f[1, 1, 4])/3 - (10*Pi^2*f[1, 1, 2]*f[1, 1, 4])/3 + 
       32*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 4] + 14*f[1, 1, 1]*f[1, 1, 2]^2*
        f[1, 1, 4] - (16*f[1, 1, 2]^3*f[1, 1, 4])/3 + (5*Pi^2*f[1, 1, 4]^2)/
        12 - 19*f[1, 1, 1]^2*f[1, 1, 4]^2 - 32*f[1, 1, 1]*f[1, 1, 2]*
        f[1, 1, 4]^2 - f[1, 1, 2]^2*f[1, 1, 4]^2 + 
       (35*f[1, 1, 1]*f[1, 1, 4]^3)/3 + (32*f[1, 1, 2]*f[1, 1, 4]^3)/3 - 
       (41*f[1, 1, 4]^4)/12 - (Pi^2*f[2, 1, 2])/2 - 
       3*f[1, 1, 1]^2*f[2, 1, 2] - 12*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 2] - 
       6*f[1, 1, 2]^2*f[2, 1, 2] + 12*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 2] + 
       12*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 2] - 3*f[2, 1, 2]^2 + 
       (Pi^2*f[2, 1, 4])/2 + 9*f[1, 1, 1]^2*f[2, 1, 4] + 
       18*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 4] + 9*f[1, 1, 2]^2*f[2, 1, 4] - 
       18*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4] - 24*f[1, 1, 2]*f[1, 1, 4]*
        f[2, 1, 4] + 3*f[1, 1, 4]^2*f[2, 1, 4] - 3*f[2, 1, 4]^2 + 
       12*f[1, 1, 1]*f[3, 1, 2] + 24*f[1, 1, 2]*f[3, 1, 2] - 
       6*f[1, 1, 4]*f[3, 1, 2] + 12*f[1, 1, 1]*f[3, 1, 4] + 
       18*f[1, 1, 2]*f[3, 1, 4] + 12*f[1, 1, 1]*f[3, 2, 2] + 
       12*f[1, 1, 2]*f[3, 2, 2] + 24*f[1, 1, 1]*f[3, 2, 4] + 
       24*f[1, 1, 2]*f[3, 2, 4] - 6*f[1, 1, 4]*f[3, 2, 4] + 
       18*f[1, 1, 1]*f[3, 3, 1] + 18*f[1, 1, 2]*f[3, 3, 1] - 
       12*f[1, 1, 4]*f[3, 3, 1] - 3*f[4, 1, 2] - 6*f[4, 1, 4] - 
       6*f[4, 2, 2] - 3*f[4, 2, 4] + 6*f[4, 3, 2] - 6*f[4, 3, 4] - 
       f[4, 4, 1] + 2*f[4, 5, 1] + 2*f[4, 6, 2] - (124*f[1, 1, 1]*Zeta[3])/
        3 - (124*f[1, 1, 2]*Zeta[3])/3 + (124*f[1, 1, 4]*Zeta[3])/3, 
      bc4[28, 4] - (Pi^2*f[1, 1, 1]^2)/3 + (5*Pi^2*f[1, 1, 1]*f[1, 1, 3])/6 - 
       (4*f[1, 1, 1]^3*f[1, 1, 3])/3 - (5*Pi^2*f[1, 1, 3]^2)/12 + 
       2*f[1, 1, 1]^2*f[1, 1, 3]^2 - (2*f[1, 1, 1]*f[1, 1, 3]^3)/3 - 
       f[1, 1, 3]^4/3 - (5*Pi^2*f[1, 1, 1]*f[1, 1, 5])/6 + 
       (2*f[1, 1, 1]^3*f[1, 1, 5])/3 + (2*Pi^2*f[1, 1, 3]*f[1, 1, 5])/3 - 
       2*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 5] + (4*f[1, 1, 3]^3*f[1, 1, 5])/3 - 
       (Pi^2*f[1, 1, 5]^2)/4 + f[1, 1, 3]^2*f[1, 1, 5]^2 + 
       (2*f[1, 1, 1]*f[1, 1, 5]^3)/3 - (4*f[1, 1, 3]*f[1, 1, 5]^3)/3 + 
       (Pi^2*f[2, 1, 1])/6 - 2*f[1, 1, 3]^2*f[2, 1, 1] - 
       (Pi^2*f[2, 1, 3])/6 + 2*f[1, 1, 3]^2*f[2, 1, 3] - 
       4*f[1, 1, 3]*f[3, 1, 1] - 4*f[1, 1, 3]*f[3, 1, 3] - 
       4*f[1, 1, 3]*f[3, 2, 1] - 4*f[1, 1, 3]*f[3, 2, 3] - 
       4*f[1, 1, 3]*f[3, 3, 5] - (2*f[4, 4, 5])/3 + 4*f[1, 1, 1]*Zeta[3] - 
       4*f[1, 1, 3]*Zeta[3] + 4*f[1, 1, 5]*Zeta[3], 
      bc4[29, 4] - (Pi^2*f[1, 1, 2]^2)/4 - (5*Pi^2*f[1, 1, 2]*f[1, 1, 3])/6 + 
       (2*f[1, 1, 2]^3*f[1, 1, 3])/3 - (Pi^2*f[1, 1, 3]^2)/3 + 
       (2*f[1, 1, 2]*f[1, 1, 3]^3)/3 + (2*Pi^2*f[1, 1, 2]*f[1, 1, 5])/3 - 
       (4*f[1, 1, 2]^3*f[1, 1, 5])/3 + (5*Pi^2*f[1, 1, 3]*f[1, 1, 5])/6 - 
       (4*f[1, 1, 3]^3*f[1, 1, 5])/3 - (5*Pi^2*f[1, 1, 5]^2)/12 + 
       f[1, 1, 2]^2*f[1, 1, 5]^2 - 2*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5]^2 + 
       2*f[1, 1, 3]^2*f[1, 1, 5]^2 + (4*f[1, 1, 2]*f[1, 1, 5]^3)/3 - 
       (2*f[1, 1, 3]*f[1, 1, 5]^3)/3 - f[1, 1, 5]^4/3 + (Pi^2*f[2, 1, 3])/6 - 
       2*f[1, 1, 5]^2*f[2, 1, 3] - (Pi^2*f[2, 1, 5])/6 + 
       2*f[1, 1, 5]^2*f[2, 1, 5] - 4*f[1, 1, 5]*f[3, 1, 3] - 
       4*f[1, 1, 5]*f[3, 1, 5] - 4*f[1, 1, 5]*f[3, 2, 3] - 
       4*f[1, 1, 5]*f[3, 2, 5] - 4*f[1, 1, 5]*f[3, 3, 2] - (2*f[4, 4, 2])/3 + 
       4*f[1, 1, 2]*Zeta[3] + 4*f[1, 1, 3]*Zeta[3] - 4*f[1, 1, 5]*Zeta[3], 
      bc4[30, 4] - (5*f[1, 1, 2]^4)/8 + (5*f[1, 1, 2]^3*f[1, 1, 4])/2 - 
       (15*f[1, 1, 2]^2*f[1, 1, 4]^2)/4 + (5*f[1, 1, 2]*f[1, 1, 4]^3)/2 - 
       (5*f[1, 1, 4]^4)/8 + (5*f[1, 1, 2]^2*f[2, 1, 2])/2 - 
       5*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 2] + (5*f[1, 1, 4]^2*f[2, 1, 2])/2 - 
       3*f[1, 1, 2]*f[3, 1, 2] + 3*f[1, 1, 4]*f[3, 1, 2] - 
       3*f[1, 1, 2]*f[3, 2, 2] + 3*f[1, 1, 4]*f[3, 2, 2] - 3*f[4, 3, 2] - 
       6*f[1, 1, 2]*Zeta[3] + 6*f[1, 1, 4]*Zeta[3], 
      bc4[31, 4] - (Pi^2*f[1, 1, 2]^2)/2 + (11*f[1, 1, 2]^4)/12 + 
       (25*f[1, 1, 2]^3*f[1, 1, 4])/12 - (3*f[1, 1, 2]^2*f[1, 1, 4]^2)/8 - 
       (7*f[1, 1, 2]*f[1, 1, 4]^3)/12 + (11*f[1, 1, 4]^4)/48 - 
       (3*f[1, 1, 2]^3*f[1, 1, 5])/4 - 8*f[1, 1, 2]^2*f[1, 1, 4]*f[1, 1, 5] + 
       4*f[1, 1, 2]*f[1, 1, 4]^2*f[1, 1, 5] - f[1, 1, 4]^3*f[1, 1, 5] + 
       (f[1, 1, 2]^2*f[1, 1, 5]^2)/8 + 5*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5]^2 - 
       f[1, 1, 4]^2*f[1, 1, 5]^2 - (f[1, 1, 2]*f[1, 1, 5]^3)/12 - 
       f[1, 1, 4]*f[1, 1, 5]^3 - (7*f[1, 1, 5]^4)/48 + 
       f[1, 1, 2]^2*f[2, 1, 2] - f[1, 1, 4]^2*f[2, 1, 2] - 
       4*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 2] + 3*f[1, 1, 4]*f[1, 1, 5]*
        f[2, 1, 2] + (3*f[1, 1, 5]^2*f[2, 1, 2])/2 + f[2, 1, 2]^2/2 - 
       (3*f[1, 1, 2]^2*f[2, 1, 5])/2 - 6*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 5] - 
       (f[1, 1, 4]^2*f[2, 1, 5])/2 + f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 5] + 
       2*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 5] + (f[1, 1, 5]^2*f[2, 1, 5])/2 + 
       f[2, 1, 5]^2/2 - 3*f[1, 1, 2]*f[3, 1, 2] - f[1, 1, 4]*f[3, 1, 2] + 
       3*f[1, 1, 5]*f[3, 1, 2] - 2*f[1, 1, 2]*f[3, 1, 5] - 
       6*f[1, 1, 4]*f[3, 1, 5] - 2*f[1, 1, 5]*f[3, 1, 5] - 
       2*f[1, 1, 2]*f[3, 2, 2] - 2*f[1, 1, 4]*f[3, 2, 2] + 
       4*f[1, 1, 5]*f[3, 2, 2] - 3*f[1, 1, 2]*f[3, 2, 5] - 
       6*f[1, 1, 4]*f[3, 2, 5] - f[1, 1, 5]*f[3, 2, 5] + 
       2*f[1, 1, 2]*f[3, 3, 4] + 3*f[1, 1, 4]*f[3, 3, 4] + 
       3*f[1, 1, 5]*f[3, 3, 4] - f[4, 3, 2]/2 + f[4, 3, 5]/2 - f[4, 4, 4]/6 + 
       f[4, 5, 4]/3 + f[4, 6, 5]/3 + f[4, 9, 2] - 14*f[1, 1, 2]*Zeta[3] - 
       14*f[1, 1, 4]*Zeta[3] - 14*f[1, 1, 5]*Zeta[3], 
      bc4[32, 4] + (5*Pi^2*f[1, 1, 2]^2)/12 - (41*f[1, 1, 2]^4)/12 - 
       (17*Pi^2*f[1, 1, 2]*f[1, 1, 4])/6 + (35*f[1, 1, 2]^3*f[1, 1, 4])/3 + 
       (17*Pi^2*f[1, 1, 4]^2)/12 - 19*f[1, 1, 2]^2*f[1, 1, 4]^2 + 
       (29*f[1, 1, 2]*f[1, 1, 4]^3)/3 - (23*f[1, 1, 4]^4)/12 - 
       (10*Pi^2*f[1, 1, 2]*f[1, 1, 5])/3 + (32*f[1, 1, 2]^3*f[1, 1, 5])/3 + 
       (10*Pi^2*f[1, 1, 4]*f[1, 1, 5])/3 - 32*f[1, 1, 2]^2*f[1, 1, 4]*
        f[1, 1, 5] + 32*f[1, 1, 2]*f[1, 1, 4]^2*f[1, 1, 5] - 
       (26*f[1, 1, 4]^3*f[1, 1, 5])/3 + (5*Pi^2*f[1, 1, 5]^2)/3 - 
       f[1, 1, 2]^2*f[1, 1, 5]^2 + 14*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5]^2 - 
       10*f[1, 1, 4]^2*f[1, 1, 5]^2 - (16*f[1, 1, 2]*f[1, 1, 5]^3)/3 - 
       (2*f[1, 1, 4]*f[1, 1, 5]^3)/3 + (11*f[1, 1, 5]^4)/6 + 
       (Pi^2*f[2, 1, 2])/2 + 3*f[1, 1, 2]^2*f[2, 1, 2] - 
       18*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 2] + 9*f[1, 1, 4]^2*f[2, 1, 2] - 
       24*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 2] + 18*f[1, 1, 4]*f[1, 1, 5]*
        f[2, 1, 2] + 9*f[1, 1, 5]^2*f[2, 1, 2] - 3*f[2, 1, 2]^2 - 
       (Pi^2*f[2, 1, 5])/2 + 12*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 5] - 
       3*f[1, 1, 4]^2*f[2, 1, 5] + 12*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 5] - 
       12*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 5] - 6*f[1, 1, 5]^2*f[2, 1, 5] - 
       3*f[2, 1, 5]^2 + 12*f[1, 1, 4]*f[3, 1, 2] + 18*f[1, 1, 5]*f[3, 1, 2] - 
       6*f[1, 1, 2]*f[3, 1, 5] + 12*f[1, 1, 4]*f[3, 1, 5] + 
       24*f[1, 1, 5]*f[3, 1, 5] - 6*f[1, 1, 2]*f[3, 2, 2] + 
       24*f[1, 1, 4]*f[3, 2, 2] + 24*f[1, 1, 5]*f[3, 2, 2] + 
       12*f[1, 1, 4]*f[3, 2, 5] + 12*f[1, 1, 5]*f[3, 2, 5] - 
       12*f[1, 1, 2]*f[3, 3, 4] + 18*f[1, 1, 4]*f[3, 3, 4] + 
       18*f[1, 1, 5]*f[3, 3, 4] - 6*f[4, 1, 2] - 3*f[4, 1, 5] - 
       3*f[4, 2, 2] - 6*f[4, 2, 5] - 6*f[4, 3, 2] + 6*f[4, 3, 5] - 
       f[4, 4, 4] + 2*f[4, 5, 4] + 2*f[4, 6, 5] + (124*f[1, 1, 2]*Zeta[3])/
        3 - (124*f[1, 1, 4]*Zeta[3])/3 - (124*f[1, 1, 5]*Zeta[3])/3, 
      bc4[33, 4] + (9*f[1, 1, 2]^4)/16 - (Pi^2*f[1, 1, 2]*f[1, 1, 4])/2 - 
       (5*f[1, 1, 2]^3*f[1, 1, 4])/4 + (Pi^2*f[1, 1, 4]^2)/4 - 
       (15*f[1, 1, 2]^2*f[1, 1, 4]^2)/8 + (7*f[1, 1, 2]*f[1, 1, 4]^3)/4 - 
       (5*f[1, 1, 4]^4)/16 - (3*Pi^2*f[1, 1, 2]*f[1, 1, 5])/2 + 
       (3*Pi^2*f[1, 1, 4]*f[1, 1, 5])/2 - (9*f[1, 1, 2]^2*f[1, 1, 4]*
         f[1, 1, 5])/2 + 6*f[1, 1, 2]*f[1, 1, 4]^2*f[1, 1, 5] - 
       (3*f[1, 1, 4]^3*f[1, 1, 5])/2 + (3*Pi^2*f[1, 1, 5]^2)/2 + 
       (9*f[1, 1, 2]^2*f[1, 1, 5]^2)/2 + 3*f[1, 1, 2]*f[1, 1, 4]*
        f[1, 1, 5]^2 - 3*f[1, 1, 4]^2*f[1, 1, 5]^2 - 
       5*f[1, 1, 2]*f[1, 1, 5]^3 - f[1, 1, 4]*f[1, 1, 5]^3 + 
       (5*f[1, 1, 5]^4)/4 + (Pi^2*f[2, 1, 2])/4 - (3*f[1, 1, 2]^2*f[2, 1, 2])/
        2 - 3*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 2] + (3*f[1, 1, 4]^2*f[2, 1, 2])/
        2 - 6*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 2] + 3*f[1, 1, 4]*f[1, 1, 5]*
        f[2, 1, 2] + 3*f[1, 1, 5]^2*f[2, 1, 2] - (Pi^2*f[2, 1, 5])/2 + 
       6*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 5] - (3*f[1, 1, 4]^2*f[2, 1, 5])/2 + 
       12*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 5] - 6*f[1, 1, 4]*f[1, 1, 5]*
        f[2, 1, 5] - 6*f[1, 1, 5]^2*f[2, 1, 5] + 3*f[1, 1, 4]*f[3, 1, 2] + 
       3*f[1, 1, 5]*f[3, 1, 2] + 6*f[1, 1, 4]*f[3, 1, 5] + 
       12*f[1, 1, 5]*f[3, 1, 5] + 3*f[1, 1, 2]*f[3, 2, 2] + 
       3*f[1, 1, 4]*f[3, 2, 2] + 6*f[1, 1, 5]*f[3, 2, 2] + 
       6*f[1, 1, 4]*f[3, 2, 5] + 12*f[1, 1, 5]*f[3, 2, 5] + 
       3*f[1, 1, 4]*f[3, 3, 4] + 6*f[1, 1, 5]*f[3, 3, 4] + (3*f[4, 1, 2])/2 + 
       3*f[4, 2, 2] - (3*f[4, 3, 2])/2 + 6*f[4, 3, 5] + f[4, 5, 4] + 
       16*f[1, 1, 2]*Zeta[3] - 16*f[1, 1, 4]*Zeta[3] - 32*f[1, 1, 5]*Zeta[3], 
      bc4[34, 4] + (5*Pi^2*f[1, 1, 1]^2)/12 + f[1, 1, 1]^4/3 - 
       (2*Pi^2*f[1, 1, 1]*f[1, 1, 3])/3 - (4*f[1, 1, 1]^3*f[1, 1, 3])/3 + 
       (Pi^2*f[1, 1, 3]^2)/4 - f[1, 1, 1]^2*f[1, 1, 3]^2 + 
       (4*f[1, 1, 1]*f[1, 1, 3]^3)/3 - (5*Pi^2*f[1, 1, 1]*f[1, 1, 4])/6 + 
       (2*f[1, 1, 1]^3*f[1, 1, 4])/3 + (5*Pi^2*f[1, 1, 3]*f[1, 1, 4])/6 + 
       2*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 4] - (2*f[1, 1, 3]^3*f[1, 1, 4])/3 + 
       (Pi^2*f[1, 1, 4]^2)/3 - 2*f[1, 1, 1]^2*f[1, 1, 4]^2 + 
       (4*f[1, 1, 1]*f[1, 1, 4]^3)/3 - (2*f[1, 1, 3]*f[1, 1, 4]^3)/3 + 
       (Pi^2*f[2, 1, 1])/6 - 2*f[1, 1, 1]^2*f[2, 1, 1] - 
       (Pi^2*f[2, 1, 4])/6 + 2*f[1, 1, 1]^2*f[2, 1, 4] + 
       4*f[1, 1, 1]*f[3, 1, 1] + 4*f[1, 1, 1]*f[3, 1, 4] + 
       4*f[1, 1, 1]*f[3, 2, 1] + 4*f[1, 1, 1]*f[3, 2, 4] + 
       4*f[1, 1, 1]*f[3, 3, 3] + (2*f[4, 4, 3])/3 + 4*f[1, 1, 1]*Zeta[3] - 
       4*f[1, 1, 3]*Zeta[3] - 4*f[1, 1, 4]*Zeta[3], 
      bc4[35, 4] - (Pi^2*f[1, 1, 1]^2)/8 - (3*f[1, 1, 1]^4)/16 - 
       Pi^2*f[1, 1, 1]*f[1, 1, 3] + 5*f[1, 1, 1]^3*f[1, 1, 3] + 
       (5*Pi^2*f[1, 1, 3]^2)/4 - (21*f[1, 1, 1]^2*f[1, 1, 3]^2)/2 + 
       7*f[1, 1, 1]*f[1, 1, 3]^3 - (7*f[1, 1, 3]^4)/4 - 
       (3*Pi^2*f[1, 1, 1]*f[1, 1, 4])/4 + (7*f[1, 1, 1]^3*f[1, 1, 4])/4 + 
       (3*Pi^2*f[1, 1, 3]*f[1, 1, 4])/2 - (15*f[1, 1, 1]^2*f[1, 1, 3]*
         f[1, 1, 4])/2 + 9*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 4] - 
       4*f[1, 1, 3]^3*f[1, 1, 4] + (3*Pi^2*f[1, 1, 4]^2)/8 + 
       (3*f[1, 1, 1]^2*f[1, 1, 4]^2)/8 + 3*f[1, 1, 1]*f[1, 1, 3]*
        f[1, 1, 4]^2 - (9*f[1, 1, 3]^2*f[1, 1, 4]^2)/4 - 
       (5*f[1, 1, 1]*f[1, 1, 4]^3)/4 - (f[1, 1, 3]*f[1, 1, 4]^3)/2 + 
       (7*f[1, 1, 4]^4)/16 + (Pi^2*f[2, 1, 1])/2 - 12*f[1, 1, 1]*f[1, 1, 3]*
        f[2, 1, 1] + 6*f[1, 1, 3]^2*f[2, 1, 1] - 6*f[1, 1, 1]*f[1, 1, 4]*
        f[2, 1, 1] + 6*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 1] + 
       (3*f[1, 1, 4]^2*f[2, 1, 1])/2 - (Pi^2*f[2, 1, 4])/4 + 
       (3*f[1, 1, 1]^2*f[2, 1, 4])/2 + 3*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4] - 
       (3*f[1, 1, 4]^2*f[2, 1, 4])/2 + 12*f[1, 1, 3]*f[3, 1, 1] + 
       6*f[1, 1, 4]*f[3, 1, 1] + 3*f[1, 1, 1]*f[3, 1, 4] + 
       3*f[1, 1, 4]*f[3, 1, 4] + 12*f[1, 1, 3]*f[3, 2, 1] + 
       6*f[1, 1, 4]*f[3, 2, 1] + 3*f[1, 1, 4]*f[3, 2, 4] + 
       6*f[1, 1, 3]*f[3, 3, 3] + 3*f[1, 1, 4]*f[3, 3, 3] + 3*f[4, 1, 4] + 
       (3*f[4, 2, 4])/2 - 6*f[4, 3, 1] + (3*f[4, 3, 4])/2 + f[4, 6, 4] + 
       16*f[1, 1, 1]*Zeta[3] - 32*f[1, 1, 3]*Zeta[3] - 16*f[1, 1, 4]*Zeta[3], 
      bc4[36, 4] - (Pi^2*f[1, 1, 1]^2)/6 + f[1, 1, 1]^4/12 - 
       (2*Pi^2*f[1, 1, 1]*f[1, 1, 2])/3 + (f[1, 1, 1]^3*f[1, 1, 2])/3 - 
       (Pi^2*f[1, 1, 2]^2)/3 + (f[1, 1, 1]*f[1, 1, 2]^3)/3 + 
       f[1, 1, 2]^4/12 - (Pi^2*f[1, 1, 1]*f[1, 1, 4])/3 - 
       (2*f[1, 1, 1]^3*f[1, 1, 4])/3 + f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 4] + 
       f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 4] - (2*f[1, 1, 2]^3*f[1, 1, 4])/3 + 
       (Pi^2*f[1, 1, 4]^2)/6 - (f[1, 1, 1]^2*f[1, 1, 4]^2)/2 - 
       2*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]^2 + (3*f[1, 1, 2]^2*f[1, 1, 4]^2)/
        2 + 3*f[1, 1, 1]*f[1, 1, 4]^3 - f[1, 1, 2]*f[1, 1, 4]^3 - 
       (7*f[1, 1, 4]^4)/6 + (Pi^2*f[2, 1, 2])/3 - 4*f[1, 1, 4]^2*f[2, 1, 2] - 
       (Pi^2*f[2, 1, 4])/3 + 4*f[1, 1, 4]^2*f[2, 1, 4] - 
       4*f[1, 1, 4]*f[3, 1, 2] - 4*f[1, 1, 4]*f[3, 1, 4] - 
       4*f[1, 1, 4]*f[3, 2, 2] - 4*f[1, 1, 4]*f[3, 2, 4] - 
       4*f[1, 1, 4]*f[3, 3, 1] - f[4, 4, 1]/3 + (34*f[1, 1, 1]*Zeta[3])/3 + 
       (34*f[1, 1, 2]*Zeta[3])/3, bc4[37, 4] + f[4, 12]/20 - 
       (3*f[3, 4]*f[1, 1, 1])/2 - (3*f[3, 4]*f[1, 1, 2])/2 - 
       (9*f[3, 4]*f[1, 1, 3])/4 - (9*f[3, 4]*f[1, 1, 4])/4 - 
       (9*f[3, 4]*f[1, 1, 5])/4 - f[4, 10, 1]/5 - f[4, 10, 2]/5 + 
       (3*f[4, 10, 3])/10 + (3*f[4, 10, 4])/10 + (3*f[4, 10, 5])/10, 
      bc4[38, 4] + (3*Pi^2*f[1, 1, 1]^2)/4 + (169*f[1, 1, 1]^4)/96 + 
       Pi^2*f[1, 1, 1]*f[1, 1, 2] + (13*f[1, 1, 1]^3*f[1, 1, 2])/6 + 
       (3*Pi^2*f[1, 1, 2]^2)/4 + 4*f[1, 1, 1]^2*f[1, 1, 2]^2 - 
       (13*f[1, 1, 1]*f[1, 1, 2]^3)/12 - (65*f[1, 1, 2]^4)/96 + 
       (3*Pi^2*f[1, 1, 1]*f[1, 1, 3])/4 - (187*f[1, 1, 1]^3*f[1, 1, 3])/24 + 
       (Pi^2*f[1, 1, 2]*f[1, 1, 3])/4 + (f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 3])/
        4 - (f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 3])/2 - 
       (f[1, 1, 2]^3*f[1, 1, 3])/6 + (3*Pi^2*f[1, 1, 3]^2)/8 + 
       (157*f[1, 1, 1]^2*f[1, 1, 3]^2)/16 - f[1, 1, 1]*f[1, 1, 2]*
        f[1, 1, 3]^2 - (7*f[1, 1, 2]^2*f[1, 1, 3]^2)/8 - 
       (49*f[1, 1, 1]*f[1, 1, 3]^3)/24 + (f[1, 1, 2]*f[1, 1, 3]^3)/3 + 
       (7*f[1, 1, 3]^4)/24 - (Pi^2*f[1, 1, 1]*f[1, 1, 4])/4 - 
       (47*f[1, 1, 1]^3*f[1, 1, 4])/12 - (3*Pi^2*f[1, 1, 2]*f[1, 1, 4])/4 - 
       (25*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 4])/2 - 
       (23*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 4])/4 + 
       (13*f[1, 1, 2]^3*f[1, 1, 4])/3 - (Pi^2*f[1, 1, 3]*f[1, 1, 4])/4 + 
       (31*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 4])/2 - 
       (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4])/2 - 
       f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 4] - 14*f[1, 1, 1]*f[1, 1, 3]^2*
        f[1, 1, 4] + f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 4] + 
       (8*f[1, 1, 3]^3*f[1, 1, 4])/3 + (Pi^2*f[1, 1, 4]^2)/2 + 
       (41*f[1, 1, 1]^2*f[1, 1, 4]^2)/8 + (65*f[1, 1, 1]*f[1, 1, 2]*
         f[1, 1, 4]^2)/4 - (31*f[1, 1, 2]^2*f[1, 1, 4]^2)/8 - 
       (13*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]^2)/2 + 
       (7*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]^2)/4 + 
       (19*f[1, 1, 3]^2*f[1, 1, 4]^2)/4 - (31*f[1, 1, 1]*f[1, 1, 4]^3)/6 - 
       (5*f[1, 1, 2]*f[1, 1, 4]^3)/3 - (f[1, 1, 3]*f[1, 1, 4]^3)/12 + 
       (59*f[1, 1, 4]^4)/48 + (Pi^2*f[1, 1, 1]*f[1, 1, 5])/2 - 
       (f[1, 1, 1]^3*f[1, 1, 5])/6 + (3*Pi^2*f[1, 1, 2]*f[1, 1, 5])/4 - 
       2*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 5] - 
       (f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 5])/2 - (7*f[1, 1, 2]^3*f[1, 1, 5])/
        24 - (3*Pi^2*f[1, 1, 3]*f[1, 1, 5])/4 + 
       (7*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 5])/2 + f[1, 1, 1]*f[1, 1, 2]*
        f[1, 1, 3]*f[1, 1, 5] + (11*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 5])/4 - 
       (41*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 5])/4 - 
       (5*f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 5])/4 + 
       (79*f[1, 1, 3]^3*f[1, 1, 5])/24 - Pi^2*f[1, 1, 4]*f[1, 1, 5] + 
       (f[1, 1, 1]^2*f[1, 1, 4]*f[1, 1, 5])/2 + 4*f[1, 1, 1]*f[1, 1, 2]*
        f[1, 1, 4]*f[1, 1, 5] + 5*f[1, 1, 2]^2*f[1, 1, 4]*f[1, 1, 5] - 
       (5*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5])/2 - 
       f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5] + 
       2*f[1, 1, 3]^2*f[1, 1, 4]*f[1, 1, 5] - 
       (f[1, 1, 1]*f[1, 1, 4]^2*f[1, 1, 5])/2 - 
       (23*f[1, 1, 2]*f[1, 1, 4]^2*f[1, 1, 5])/4 - f[1, 1, 3]*f[1, 1, 4]^2*
        f[1, 1, 5] + (7*f[1, 1, 4]^3*f[1, 1, 5])/6 + (5*Pi^2*f[1, 1, 5]^2)/
        8 - 2*f[1, 1, 1]^2*f[1, 1, 5]^2 - f[1, 1, 1]*f[1, 1, 2]*
        f[1, 1, 5]^2 - (59*f[1, 1, 2]^2*f[1, 1, 5]^2)/16 + 
       (37*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 5]^2)/4 - 
       (f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5]^2)/2 - 
       (59*f[1, 1, 3]^2*f[1, 1, 5]^2)/16 + (7*f[1, 1, 1]*f[1, 1, 4]*
         f[1, 1, 5]^2)/4 - (f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5]^2)/2 - 
       (7*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5]^2)/4 + 
       (7*f[1, 1, 4]^2*f[1, 1, 5]^2)/4 - (35*f[1, 1, 1]*f[1, 1, 5]^3)/12 + 
       (71*f[1, 1, 2]*f[1, 1, 5]^3)/24 + (61*f[1, 1, 3]*f[1, 1, 5]^3)/24 - 
       (7*f[1, 1, 4]*f[1, 1, 5]^3)/12 - (103*f[1, 1, 5]^4)/48 - 
       (9*f[1, 1, 1]^2*f[2, 1, 1])/2 + 12*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 1] - 
       (27*f[1, 1, 3]^2*f[2, 1, 1])/4 + 12*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 1] - 
       9*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 1] - (9*f[1, 1, 4]^2*f[2, 1, 1])/2 - 
       (Pi^2*f[2, 1, 2])/2 + (3*f[1, 1, 1]^2*f[2, 1, 2])/4 + 
       (9*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 2])/2 + (9*f[1, 1, 2]^2*f[2, 1, 2])/
        4 - (3*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 2])/2 - 3*f[1, 1, 2]*f[1, 1, 3]*
        f[2, 1, 2] - 3*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 2] - 
       (9*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 2])/2 + 
       (3*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 2])/2 + (9*f[1, 1, 4]^2*f[2, 1, 2])/
        2 + 3*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 2] + (3*f[2, 1, 2]^2)/2 + 
       (3*f[1, 1, 1]^2*f[2, 1, 3])/2 - (15*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 3])/
        2 - (9*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 3])/2 + 
       (3*f[1, 1, 3]^2*f[2, 1, 3])/4 - (3*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 3])/
        2 + (3*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 3])/2 + 3*f[1, 1, 3]*f[1, 1, 4]*
        f[2, 1, 3] + (15*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 3])/2 + 
       (9*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 3])/2 - 
       (3*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 3])/2 - 
       (3*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 3])/2 + (9*f[1, 1, 5]^2*f[2, 1, 3])/
        4 + (Pi^2*f[2, 1, 4])/2 - (3*f[1, 1, 1]^2*f[2, 1, 4])/4 - 
       (15*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 4])/2 - (15*f[1, 1, 2]^2*f[2, 1, 4])/
        4 - 3*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 4] - 
       (3*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 4])/2 - (3*f[1, 1, 3]^2*f[2, 1, 4])/
        4 + (9*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4])/2 + 9*f[1, 1, 2]*f[1, 1, 4]*
        f[2, 1, 4] + 3*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 4] - 
       (9*f[1, 1, 4]^2*f[2, 1, 4])/2 + 3*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 4] + 
       (3*f[2, 1, 4]^2)/2 + (3*f[1, 1, 2]^2*f[2, 1, 5])/2 + 
       3*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 5] + (3*f[1, 1, 3]^2*f[2, 1, 5])/4 - 
       6*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 5] - 
       (3*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 5])/2 + (15*f[1, 1, 4]^2*f[2, 1, 5])/
        4 - 6*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 5] - 3*f[1, 1, 3]*f[1, 1, 5]*
        f[2, 1, 5] + 6*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 5] + 
       (15*f[1, 1, 5]^2*f[2, 1, 5])/4 - 3*f[2, 1, 2]*f[2, 1, 5] + 
       9*f[1, 1, 1]*f[3, 1, 1] - 12*f[1, 1, 3]*f[3, 1, 1] - 
       9*f[1, 1, 4]*f[3, 1, 1] - (9*f[1, 1, 1]*f[3, 1, 2])/2 - 
       (15*f[1, 1, 2]*f[3, 1, 2])/2 + 3*f[1, 1, 3]*f[3, 1, 2] + 
       (21*f[1, 1, 4]*f[3, 1, 2])/2 - 3*f[1, 1, 5]*f[3, 1, 2] + 
       9*f[1, 1, 1]*f[3, 1, 3] + 6*f[1, 1, 2]*f[3, 1, 3] - 
       3*f[1, 1, 4]*f[3, 1, 3] + 6*f[1, 1, 5]*f[3, 1, 3] + 
       (3*f[1, 1, 1]*f[3, 1, 4])/2 - (15*f[1, 1, 2]*f[3, 1, 4])/2 + 
       (9*f[1, 1, 4]*f[3, 1, 4])/2 + 3*f[1, 1, 2]*f[3, 1, 5] + 
       3*f[1, 1, 3]*f[3, 1, 5] - 6*f[1, 1, 4]*f[3, 1, 5] - 
       6*f[1, 1, 5]*f[3, 1, 5] + 9*f[1, 1, 1]*f[3, 2, 1] - 
       12*f[1, 1, 3]*f[3, 2, 1] - 12*f[1, 1, 4]*f[3, 2, 1] - 
       (9*f[1, 1, 1]*f[3, 2, 2])/2 - (3*f[1, 1, 2]*f[3, 2, 2])/2 + 
       3*f[1, 1, 3]*f[3, 2, 2] + (15*f[1, 1, 4]*f[3, 2, 2])/2 - 
       3*f[1, 1, 5]*f[3, 2, 2] + 9*f[1, 1, 1]*f[3, 2, 3] + 
       6*f[1, 1, 2]*f[3, 2, 3] - 3*f[1, 1, 4]*f[3, 2, 3] + 
       6*f[1, 1, 5]*f[3, 2, 3] - (9*f[1, 1, 1]*f[3, 2, 4])/2 - 
       (21*f[1, 1, 2]*f[3, 2, 4])/2 - 6*f[1, 1, 3]*f[3, 2, 4] + 
       (15*f[1, 1, 4]*f[3, 2, 4])/2 + 3*f[1, 1, 2]*f[3, 2, 5] + 
       3*f[1, 1, 3]*f[3, 2, 5] - 6*f[1, 1, 4]*f[3, 2, 5] - 
       6*f[1, 1, 5]*f[3, 2, 5] - (15*f[1, 1, 1]*f[3, 3, 1])/2 - 
       (15*f[1, 1, 2]*f[3, 3, 1])/2 + (3*f[1, 1, 3]*f[3, 3, 1])/2 + 
       12*f[1, 1, 4]*f[3, 3, 1] + 3*f[1, 1, 5]*f[3, 3, 1] + 
       (3*f[1, 1, 3]*f[3, 3, 2])/2 - (3*f[1, 1, 4]*f[3, 3, 2])/2 - 
       (3*f[1, 1, 5]*f[3, 3, 2])/2 + 6*f[1, 1, 1]*f[3, 3, 3] - 
       (15*f[1, 1, 3]*f[3, 3, 3])/2 - (15*f[1, 1, 4]*f[3, 3, 3])/2 + 
       3*f[1, 1, 2]*f[3, 3, 4] + (3*f[1, 1, 3]*f[3, 3, 4])/2 - 
       (9*f[1, 1, 4]*f[3, 3, 4])/2 - (9*f[1, 1, 5]*f[3, 3, 4])/2 + 
       3*f[1, 1, 1]*f[3, 3, 5] - (9*f[1, 1, 3]*f[3, 3, 5])/2 - 
       (3*f[1, 1, 4]*f[3, 3, 5])/2 + (9*f[1, 1, 5]*f[3, 3, 5])/2 + 
       6*f[4, 1, 2] + 3*f[4, 1, 4] + 3*f[4, 2, 2] + 6*f[4, 2, 4] + 
       (27*f[4, 3, 1])/4 - 3*f[4, 3, 2] + (3*f[4, 3, 3])/4 + 
       (3*f[4, 3, 4])/2 - (15*f[4, 3, 5])/4 + (7*f[4, 4, 1])/4 + f[4, 4, 3] + 
       f[4, 4, 4]/2 - f[4, 4, 5]/2 - f[4, 5, 1] - f[4, 5, 3] - f[4, 5, 4] + 
       f[4, 6, 1] - f[4, 6, 2] - f[4, 6, 4] - f[4, 7, 1] - f[4, 8, 1] + 
       f[4, 11, 1] - (37*f[1, 1, 1]*Zeta[3])/3 - (46*f[1, 1, 2]*Zeta[3])/3 - 
       (73*f[1, 1, 3]*Zeta[3])/6 + (100*f[1, 1, 4]*Zeta[3])/3 - 
       (55*f[1, 1, 5]*Zeta[3])/6, bc4[39, 4] + (Pi^2*f[1, 1, 1]^2)/4 - 
       (3*f[1, 1, 1]^4)/8 + (Pi^2*f[1, 1, 1]*f[1, 1, 2])/3 - 
       (5*f[1, 1, 1]^3*f[1, 1, 2])/6 - (Pi^2*f[1, 1, 2]^2)/12 - 
       f[1, 1, 1]^2*f[1, 1, 2]^2 + (f[1, 1, 1]*f[1, 1, 2]^3)/3 - 
       (5*f[1, 1, 2]^4)/4 - (Pi^2*f[1, 1, 1]*f[1, 1, 4])/2 + 
       (5*f[1, 1, 1]^3*f[1, 1, 4])/3 - (Pi^2*f[1, 1, 2]*f[1, 1, 4])/3 + 
       3*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 4] + f[1, 1, 1]*f[1, 1, 2]^2*
        f[1, 1, 4] + (13*f[1, 1, 2]^3*f[1, 1, 4])/3 + (5*Pi^2*f[1, 1, 4]^2)/
        12 - (9*f[1, 1, 1]^2*f[1, 1, 4]^2)/4 - 
       (5*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]^2)/2 - 
       (11*f[1, 1, 2]^2*f[1, 1, 4]^2)/2 + (2*f[1, 1, 1]*f[1, 1, 4]^3)/3 + 
       (11*f[1, 1, 2]*f[1, 1, 4]^3)/3 - (11*f[1, 1, 4]^4)/12 - 
       (Pi^2*f[2, 1, 2])/6 - (f[1, 1, 1]^2*f[2, 1, 2])/2 - 
       2*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 2] + 5*f[1, 1, 2]^2*f[2, 1, 2] + 
       4*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 2] - 4*f[1, 1, 2]*f[1, 1, 4]*
        f[2, 1, 2] + f[1, 1, 4]^2*f[2, 1, 2] - (3*f[2, 1, 2]^2)/2 + 
       2*f[1, 1, 1]^2*f[2, 1, 4] + f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 4] + 
       f[1, 1, 2]^2*f[2, 1, 4] - 2*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4] - 
       2*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 4] - f[2, 1, 4]^2/2 + 
       4*f[1, 1, 1]*f[3, 1, 2] - f[1, 1, 2]*f[3, 1, 2] - 
       3*f[1, 1, 4]*f[3, 1, 2] + 3*f[1, 1, 1]*f[3, 1, 4] + 
       f[1, 1, 2]*f[3, 1, 4] + f[1, 1, 4]*f[3, 1, 4] + 
       2*f[1, 1, 1]*f[3, 2, 2] - 10*f[1, 1, 2]*f[3, 2, 2] + 
       2*f[1, 1, 4]*f[3, 2, 2] + 4*f[1, 1, 1]*f[3, 2, 4] + 
       2*f[1, 1, 2]*f[3, 2, 4] + f[1, 1, 1]*f[3, 3, 1] + 
       2*f[1, 1, 2]*f[3, 3, 1] - 2*f[1, 1, 4]*f[3, 3, 1] - 4*f[4, 1, 2] - 
       8*f[4, 2, 2] - 2*f[4, 3, 2] + f[4, 5, 1]/3 - (2*f[4, 7, 4])/3 + 
       2*f[1, 1, 1]*Zeta[3] - (20*f[1, 1, 2]*Zeta[3])/3 + 
       (20*f[1, 1, 4]*Zeta[3])/3, bc4[40, 4] - (Pi^2*f[1, 1, 1]^2)/4 - 
       (3*f[1, 1, 1]^4)/8 + (5*Pi^2*f[1, 1, 1]*f[1, 1, 2])/12 + 
       (29*f[1, 1, 1]^3*f[1, 1, 2])/12 - (5*Pi^2*f[1, 1, 2]^2)/3 + 
       (19*f[1, 1, 1]^2*f[1, 1, 2]^2)/4 + (f[1, 1, 1]*f[1, 1, 2]^3)/12 - 
       (47*f[1, 1, 2]^4)/32 + (11*f[1, 1, 1]^3*f[1, 1, 3])/2 + 
       (Pi^2*f[1, 1, 2]*f[1, 1, 3])/3 + (5*f[1, 1, 1]^2*f[1, 1, 2]*
         f[1, 1, 3])/2 - (f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 3])/2 + 
       (2*f[1, 1, 2]^3*f[1, 1, 3])/3 + (7*Pi^2*f[1, 1, 3]^2)/8 - 
       (9*f[1, 1, 1]^2*f[1, 1, 3]^2)/4 - (7*f[1, 1, 1]*f[1, 1, 2]*
         f[1, 1, 3]^2)/4 + (5*f[1, 1, 2]^2*f[1, 1, 3]^2)/2 - 
       f[1, 1, 1]*f[1, 1, 3]^3 - (13*f[1, 1, 2]*f[1, 1, 3]^3)/6 - 
       (43*f[1, 1, 3]^4)/32 - (3*f[1, 1, 1]^3*f[1, 1, 4])/2 + 
       (5*Pi^2*f[1, 1, 2]*f[1, 1, 4])/6 - (53*f[1, 1, 1]^2*f[1, 1, 2]*
         f[1, 1, 4])/4 - 5*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 4] + 
       (235*f[1, 1, 2]^3*f[1, 1, 4])/24 + (Pi^2*f[1, 1, 3]*f[1, 1, 4])/4 - 
       (39*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 4])/4 - 
       (7*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4])/2 - 
       (f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 4])/4 + 6*f[1, 1, 1]*f[1, 1, 3]^2*
        f[1, 1, 4] + (7*f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 4])/4 - 
       (9*f[1, 1, 3]^3*f[1, 1, 4])/4 - (Pi^2*f[1, 1, 4]^2)/8 + 
       (69*f[1, 1, 1]^2*f[1, 1, 4]^2)/8 + (59*f[1, 1, 1]*f[1, 1, 2]*
         f[1, 1, 4]^2)/4 - (131*f[1, 1, 2]^2*f[1, 1, 4]^2)/16 + 
       (21*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]^2)/4 + f[1, 1, 2]*f[1, 1, 3]*
        f[1, 1, 4]^2 - (9*f[1, 1, 3]^2*f[1, 1, 4]^2)/8 - 
       8*f[1, 1, 1]*f[1, 1, 4]^3 - (25*f[1, 1, 2]*f[1, 1, 4]^3)/24 - 
       f[1, 1, 3]*f[1, 1, 4]^3 + (49*f[1, 1, 4]^4)/32 + 
       (Pi^2*f[1, 1, 1]*f[1, 1, 5])/12 + (f[1, 1, 1]^3*f[1, 1, 5])/12 + 
       (Pi^2*f[1, 1, 2]*f[1, 1, 5])/3 - (5*f[1, 1, 1]^2*f[1, 1, 2]*
         f[1, 1, 5])/4 + (11*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 5])/4 + 
       (f[1, 1, 2]^3*f[1, 1, 5])/2 - (5*Pi^2*f[1, 1, 3]*f[1, 1, 5])/6 - 
       (13*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 5])/4 - 2*f[1, 1, 1]*f[1, 1, 2]*
        f[1, 1, 3]*f[1, 1, 5] - (35*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 5])/4 + 
       4*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 5] - 
       (5*f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 5])/4 + 
       (163*f[1, 1, 3]^3*f[1, 1, 5])/24 - (13*Pi^2*f[1, 1, 4]*f[1, 1, 5])/
        12 + (5*f[1, 1, 1]^2*f[1, 1, 4]*f[1, 1, 5])/4 + 
       f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5] - 
       (53*f[1, 1, 2]^2*f[1, 1, 4]*f[1, 1, 5])/4 + 2*f[1, 1, 1]*f[1, 1, 3]*
        f[1, 1, 4]*f[1, 1, 5] + (7*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]*
         f[1, 1, 5])/2 + (f[1, 1, 3]^2*f[1, 1, 4]*f[1, 1, 5])/2 - 
       (5*f[1, 1, 1]*f[1, 1, 4]^2*f[1, 1, 5])/4 + 
       (17*f[1, 1, 2]*f[1, 1, 4]^2*f[1, 1, 5])/2 - 
       (5*f[1, 1, 3]*f[1, 1, 4]^2*f[1, 1, 5])/2 + (f[1, 1, 4]^3*f[1, 1, 5])/
        6 + (4*Pi^2*f[1, 1, 5]^2)/3 + (11*f[1, 1, 1]^2*f[1, 1, 5]^2)/8 - 
       (7*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 5]^2)/2 + 
       (45*f[1, 1, 2]^2*f[1, 1, 5]^2)/8 - 2*f[1, 1, 1]*f[1, 1, 3]*
        f[1, 1, 5]^2 + (47*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5]^2)/4 - 
       (125*f[1, 1, 3]^2*f[1, 1, 5]^2)/16 + f[1, 1, 1]*f[1, 1, 4]*
        f[1, 1, 5]^2 + (17*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5]^2)/4 - 
       (7*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5]^2)/4 - 
       (7*f[1, 1, 4]^2*f[1, 1, 5]^2)/2 + (2*f[1, 1, 1]*f[1, 1, 5]^3)/3 - 
       (37*f[1, 1, 2]*f[1, 1, 5]^3)/4 + (29*f[1, 1, 3]*f[1, 1, 5]^3)/24 + 
       (4*f[1, 1, 4]*f[1, 1, 5]^3)/3 + (69*f[1, 1, 5]^4)/32 + 
       3*f[1, 1, 1]^2*f[2, 1, 1] + 3*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 1] - 
       (3*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 1])/2 - 
       (3*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 1])/2 + (3*f[1, 1, 3]^2*f[2, 1, 1])/
        4 - (9*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 1])/2 - 
       (3*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 1])/2 + 
       (9*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 1])/2 + (3*f[1, 1, 4]^2*f[2, 1, 1])/
        4 + (3*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 1])/2 + 
       (3*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 1])/2 - 
       (3*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 1])/2 + 
       (3*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 1])/2 + (3*f[1, 1, 5]^2*f[2, 1, 1])/
        4 + (3*f[1, 1, 1]^2*f[2, 1, 2])/4 + 6*f[1, 1, 1]*f[1, 1, 2]*
        f[2, 1, 2] + 9*f[1, 1, 2]^2*f[2, 1, 2] - 6*f[1, 1, 1]*f[1, 1, 4]*
        f[2, 1, 2] - (33*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 2])/2 + 
       (15*f[1, 1, 4]^2*f[2, 1, 2])/2 - (3*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 2])/
        2 - 9*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 2] + 3*f[1, 1, 3]*f[1, 1, 5]*
        f[2, 1, 2] + (9*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 2])/2 + 
       (15*f[1, 1, 5]^2*f[2, 1, 2])/4 - (9*f[1, 1, 1]^2*f[2, 1, 3])/4 - 
       (3*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 3])/2 + 6*f[1, 1, 2]^2*f[2, 1, 3] + 
       3*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 3] + (15*f[1, 1, 2]*f[1, 1, 3]*
         f[2, 1, 3])/2 + 3*f[1, 1, 3]^2*f[2, 1, 3] + 
       (3*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 3])/2 + 3*f[1, 1, 3]*f[1, 1, 4]*
        f[2, 1, 3] - 9*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 3] - 
       (15*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 3])/2 - 
       (3*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 3])/2 + (9*f[1, 1, 5]^2*f[2, 1, 3])/
        2 - (9*f[1, 1, 1]^2*f[2, 1, 4])/2 - (21*f[1, 1, 1]*f[1, 1, 2]*
         f[2, 1, 4])/2 - (9*f[1, 1, 2]^2*f[2, 1, 4])/2 - 
       (9*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 4])/2 + 
       (21*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4])/2 + 
       (27*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 4])/2 + 
       (9*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 4])/2 - (27*f[1, 1, 4]^2*f[2, 1, 4])/
        4 + (3*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 4])/2 + 
       (3*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 4])/2 - 
       (3*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 4])/2 - 3*f[1, 1, 4]*f[1, 1, 5]*
        f[2, 1, 4] + (2*Pi^2*f[2, 1, 5])/3 - f[1, 1, 1]^2*f[2, 1, 5] - 
       (3*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 5])/2 - (37*f[1, 1, 2]^2*f[2, 1, 5])/
        4 - f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 5] - 
       (3*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 5])/2 - (7*f[1, 1, 3]^2*f[2, 1, 5])/
        4 + (f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 5])/2 + 6*f[1, 1, 2]*f[1, 1, 4]*
        f[2, 1, 5] - (f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 5])/2 - 
       (5*f[1, 1, 4]^2*f[2, 1, 5])/2 - 6*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 5] + 
       8*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 5] + 6*f[1, 1, 3]*f[1, 1, 5]*
        f[2, 1, 5] - (9*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 5])/2 - 
       (25*f[1, 1, 5]^2*f[2, 1, 5])/4 - 6*f[2, 1, 3]*f[2, 1, 5] - 
       6*f[1, 1, 1]*f[3, 1, 1] - 3*f[1, 1, 2]*f[3, 1, 1] + 
       3*f[1, 1, 3]*f[3, 1, 1] + 6*f[1, 1, 4]*f[3, 1, 1] - 
       6*f[1, 1, 1]*f[3, 1, 2] - (39*f[1, 1, 2]*f[3, 1, 2])/2 + 
       (27*f[1, 1, 4]*f[3, 1, 2])/2 + (9*f[1, 1, 5]*f[3, 1, 2])/2 - 
       (15*f[1, 1, 2]*f[3, 1, 3])/2 - (9*f[1, 1, 3]*f[3, 1, 3])/2 - 
       3*f[1, 1, 4]*f[3, 1, 3] + (21*f[1, 1, 5]*f[3, 1, 3])/2 - 
       9*f[1, 1, 1]*f[3, 1, 4] - 12*f[1, 1, 2]*f[3, 1, 4] - 
       6*f[1, 1, 3]*f[3, 1, 4] + 12*f[1, 1, 4]*f[3, 1, 4] + 
       3*f[1, 1, 5]*f[3, 1, 4] + f[1, 1, 1]*f[3, 1, 5] - 
       20*f[1, 1, 2]*f[3, 1, 5] - (5*f[1, 1, 3]*f[3, 1, 5])/2 + 
       (7*f[1, 1, 4]*f[3, 1, 5])/2 + 14*f[1, 1, 5]*f[3, 1, 5] - 
       6*f[1, 1, 1]*f[3, 2, 1] - 3*f[1, 1, 2]*f[3, 2, 1] + 
       3*f[1, 1, 3]*f[3, 2, 1] + 6*f[1, 1, 4]*f[3, 2, 1] - 
       6*f[1, 1, 1]*f[3, 2, 2] - (39*f[1, 1, 2]*f[3, 2, 2])/2 + 
       (27*f[1, 1, 4]*f[3, 2, 2])/2 + (15*f[1, 1, 5]*f[3, 2, 2])/2 - 
       3*f[1, 1, 1]*f[3, 2, 3] - (15*f[1, 1, 2]*f[3, 2, 3])/2 - 
       (9*f[1, 1, 3]*f[3, 2, 3])/2 - 3*f[1, 1, 4]*f[3, 2, 3] + 
       (21*f[1, 1, 5]*f[3, 2, 3])/2 - 9*f[1, 1, 1]*f[3, 2, 4] - 
       15*f[1, 1, 2]*f[3, 2, 4] - 6*f[1, 1, 3]*f[3, 2, 4] + 
       12*f[1, 1, 4]*f[3, 2, 4] + 3*f[1, 1, 5]*f[3, 2, 4] + 
       5*f[1, 1, 1]*f[3, 2, 5] - 14*f[1, 1, 2]*f[3, 2, 5] - 
       (19*f[1, 1, 3]*f[3, 2, 5])/2 + (11*f[1, 1, 4]*f[3, 2, 5])/2 + 
       20*f[1, 1, 5]*f[3, 2, 5] - 6*f[1, 1, 1]*f[3, 3, 1] - 
       (15*f[1, 1, 2]*f[3, 3, 1])/2 + (15*f[1, 1, 4]*f[3, 3, 1])/2 + 
       (3*f[1, 1, 5]*f[3, 3, 1])/2 + (3*f[1, 1, 1]*f[3, 3, 2])/2 - 
       6*f[1, 1, 2]*f[3, 3, 2] - 6*f[1, 1, 3]*f[3, 3, 2] - 
       (3*f[1, 1, 4]*f[3, 3, 2])/2 + 9*f[1, 1, 5]*f[3, 3, 2] - 
       3*f[1, 1, 1]*f[3, 3, 3] - (3*f[1, 1, 2]*f[3, 3, 3])/2 + 
       (9*f[1, 1, 3]*f[3, 3, 3])/2 + (3*f[1, 1, 4]*f[3, 3, 3])/2 + 
       (3*f[1, 1, 5]*f[3, 3, 3])/2 - (3*f[1, 1, 1]*f[3, 3, 4])/2 - 
       9*f[1, 1, 2]*f[3, 3, 4] + 3*f[1, 1, 3]*f[3, 3, 4] + 
       6*f[1, 1, 4]*f[3, 3, 4] + 6*f[1, 1, 5]*f[3, 3, 4] - 
       3*f[1, 1, 1]*f[3, 3, 5] - (3*f[1, 1, 2]*f[3, 3, 5])/2 + 
       (3*f[1, 1, 3]*f[3, 3, 5])/2 - (3*f[1, 1, 4]*f[3, 3, 5])/2 - 
       (3*f[1, 1, 5]*f[3, 3, 5])/2 - 4*f[4, 1, 5] + 4*f[4, 2, 5] + 
       (3*f[4, 3, 1])/2 - (33*f[4, 3, 2])/4 - (15*f[4, 3, 3])/4 + 
       (9*f[4, 3, 4])/2 + 4*f[4, 3, 5] + f[4, 4, 1] + (7*f[4, 4, 2])/4 - 
       f[4, 4, 3]/2 - (7*f[4, 4, 4])/4 + f[4, 4, 5]/2 - f[4, 5, 1] - 
       f[4, 5, 2] + f[4, 5, 4] - f[4, 5, 5] - f[4, 6, 2] + f[4, 6, 4] + 
       2*f[4, 7, 2] - 2*f[4, 8, 4] - f[4, 11, 2] + f[4, 11, 4] - 
       3*f[1, 1, 1]*Zeta[3] - (10*f[1, 1, 2]*Zeta[3])/3 - 
       (27*f[1, 1, 3]*Zeta[3])/2 + (45*f[1, 1, 4]*Zeta[3])/2 + 
       (10*f[1, 1, 5]*Zeta[3])/3, bc4[41, 4] - 3*f[3, 4]*f[1, 1, 1] - 
       (9*f[3, 4]*f[1, 1, 2])/2 - (9*f[3, 4]*f[1, 1, 3])/2 - 
       (9*f[3, 4]*f[1, 1, 4])/2 - (9*f[3, 4]*f[1, 1, 5])/2 + f[4, 10, 1], 
      bc4[42, 4] - (Pi^2*f[1, 1, 1]^2)/2 + (2*f[1, 1, 1]^4)/3 + 
       (Pi^2*f[1, 1, 1]*f[1, 1, 3])/6 - (4*f[1, 1, 1]^3*f[1, 1, 3])/3 + 
       (Pi^2*f[1, 1, 3]^2)/6 + (5*f[1, 1, 1]*f[1, 1, 3]^3)/3 - f[1, 1, 3]^4 + 
       (Pi^2*f[1, 1, 1]*f[1, 1, 4])/2 - (4*f[1, 1, 1]^3*f[1, 1, 4])/3 - 
       (Pi^2*f[1, 1, 3]*f[1, 1, 4])/3 + (3*f[1, 1, 1]^2*f[1, 1, 3]*
         f[1, 1, 4])/2 - (Pi^2*f[1, 1, 4]^2)/4 + 
       (3*f[1, 1, 1]^2*f[1, 1, 4]^2)/2 - 2*f[1, 1, 1]*f[1, 1, 3]*
        f[1, 1, 4]^2 - (f[1, 1, 3]^2*f[1, 1, 4]^2)/4 - 
       (2*f[1, 1, 1]*f[1, 1, 4]^3)/3 + (7*f[1, 1, 3]*f[1, 1, 4]^3)/6 - 
       f[1, 1, 4]^4/8 - (Pi^2*f[2, 1, 1])/6 - (f[1, 1, 1]^2*f[2, 1, 1])/2 - 
       3*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 1] + (9*f[1, 1, 3]^2*f[2, 1, 1])/2 + 
       (f[1, 1, 4]^2*f[2, 1, 1])/2 + (3*f[2, 1, 1]^2)/2 - 
       (3*f[1, 1, 1]^2*f[2, 1, 4])/2 + 4*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 4] - 
       2*f[1, 1, 3]^2*f[2, 1, 4] + f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4] - 
       4*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 4] + (f[1, 1, 4]^2*f[2, 1, 4])/2 + 
       2*f[2, 1, 1]*f[2, 1, 4] + f[2, 1, 4]^2/2 - 4*f[1, 1, 1]*f[3, 1, 1] + 
       12*f[1, 1, 3]*f[3, 1, 1] - 2*f[1, 1, 1]*f[3, 1, 4] + 
       4*f[1, 1, 3]*f[3, 1, 4] - 2*f[1, 1, 4]*f[3, 1, 4] + 
       f[1, 1, 1]*f[3, 2, 1] + 3*f[1, 1, 3]*f[3, 2, 1] + 
       2*f[1, 1, 4]*f[3, 2, 1] - 3*f[1, 1, 1]*f[3, 2, 4] + 
       4*f[1, 1, 3]*f[3, 2, 4] - f[1, 1, 4]*f[3, 2, 4] + 
       f[1, 1, 4]*f[3, 3, 3] + 8*f[4, 1, 1] + 4*f[4, 2, 1] - 3*f[4, 3, 1] + 
       f[4, 3, 4] - f[4, 4, 3]/3 + (2*f[4, 5, 3])/3 - f[4, 6, 4]/3 + 
       (2*f[4, 8, 5])/3 - (26*f[1, 1, 1]*Zeta[3])/3 + (20*f[1, 1, 3]*Zeta[3])/
        3 - 2*f[1, 1, 4]*Zeta[3], bc4[43, 4] - (Pi^2*f[1, 1, 1]^2)/6 + 
       f[1, 1, 1]^4 + (Pi^2*f[1, 1, 1]*f[1, 1, 2])/3 + 
       (Pi^2*f[1, 1, 2]^2)/4 + (f[1, 1, 1]^2*f[1, 1, 2]^2)/4 - 
       (7*f[1, 1, 1]*f[1, 1, 2]^3)/6 + f[1, 1, 2]^4/8 - 
       (Pi^2*f[1, 1, 1]*f[1, 1, 4])/6 - (5*f[1, 1, 1]^3*f[1, 1, 4])/3 - 
       (Pi^2*f[1, 1, 2]*f[1, 1, 4])/2 + 2*f[1, 1, 1]*f[1, 1, 2]^2*
        f[1, 1, 4] + (2*f[1, 1, 2]^3*f[1, 1, 4])/3 + (Pi^2*f[1, 1, 4]^2)/2 - 
       (3*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]^2)/2 - 
       (3*f[1, 1, 2]^2*f[1, 1, 4]^2)/2 + (4*f[1, 1, 1]*f[1, 1, 4]^3)/3 + 
       (4*f[1, 1, 2]*f[1, 1, 4]^3)/3 - (2*f[1, 1, 4]^4)/3 + 
       2*f[1, 1, 1]^2*f[2, 1, 2] + 4*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 2] - 
       (f[1, 1, 2]^2*f[2, 1, 2])/2 - 4*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 2] - 
       f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 2] + (3*f[1, 1, 4]^2*f[2, 1, 2])/2 - 
       f[2, 1, 2]^2/2 + (Pi^2*f[2, 1, 4])/6 - (9*f[1, 1, 1]^2*f[2, 1, 4])/2 - 
       (f[1, 1, 2]^2*f[2, 1, 4])/2 + 3*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4] + 
       (f[1, 1, 4]^2*f[2, 1, 4])/2 - 2*f[2, 1, 2]*f[2, 1, 4] - 
       (3*f[2, 1, 4]^2)/2 - 4*f[1, 1, 1]*f[3, 1, 2] + 
       2*f[1, 1, 2]*f[3, 1, 2] + 2*f[1, 1, 4]*f[3, 1, 2] - 
       12*f[1, 1, 1]*f[3, 1, 4] + 4*f[1, 1, 4]*f[3, 1, 4] - 
       4*f[1, 1, 1]*f[3, 2, 2] + f[1, 1, 2]*f[3, 2, 2] + 
       3*f[1, 1, 4]*f[3, 2, 2] - 3*f[1, 1, 1]*f[3, 2, 4] - 
       2*f[1, 1, 2]*f[3, 2, 4] - f[1, 1, 4]*f[3, 2, 4] - 
       f[1, 1, 2]*f[3, 3, 1] - 8*f[4, 1, 4] - 4*f[4, 2, 4] - f[4, 3, 2] + 
       3*f[4, 3, 4] + f[4, 4, 1]/3 - (2*f[4, 5, 1])/3 + f[4, 6, 2]/3 - 
       (2*f[4, 8, 3])/3 - (20*f[1, 1, 1]*Zeta[3])/3 + 2*f[1, 1, 2]*Zeta[3] + 
       (26*f[1, 1, 4]*Zeta[3])/3, bc4[44, 4] - (4*Pi^2*f[1, 1, 1]^2)/3 - 
       (69*f[1, 1, 1]^4)/32 - (Pi^2*f[1, 1, 1]*f[1, 1, 2])/12 - 
       (2*f[1, 1, 1]^3*f[1, 1, 2])/3 + (Pi^2*f[1, 1, 2]^2)/4 - 
       (11*f[1, 1, 1]^2*f[1, 1, 2]^2)/8 - (f[1, 1, 1]*f[1, 1, 2]^3)/12 + 
       (3*f[1, 1, 2]^4)/8 - (Pi^2*f[1, 1, 1]*f[1, 1, 3])/3 + 
       (37*f[1, 1, 1]^3*f[1, 1, 3])/4 - (5*Pi^2*f[1, 1, 2]*f[1, 1, 3])/12 + 
       (7*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 3])/2 + 
       (5*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 3])/4 - 
       (29*f[1, 1, 2]^3*f[1, 1, 3])/12 + (5*Pi^2*f[1, 1, 3]^2)/3 - 
       (45*f[1, 1, 1]^2*f[1, 1, 3]^2)/8 - (11*f[1, 1, 1]*f[1, 1, 2]*
         f[1, 1, 3]^2)/4 - (19*f[1, 1, 2]^2*f[1, 1, 3]^2)/4 - 
       (f[1, 1, 1]*f[1, 1, 3]^3)/2 - (f[1, 1, 2]*f[1, 1, 3]^3)/12 + 
       (47*f[1, 1, 3]^4)/32 + (5*Pi^2*f[1, 1, 1]*f[1, 1, 4])/6 - 
       (29*f[1, 1, 1]^3*f[1, 1, 4])/24 + 2*f[1, 1, 1]^2*f[1, 1, 2]*
        f[1, 1, 4] + (13*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 4])/4 - 
       (11*f[1, 1, 2]^3*f[1, 1, 4])/2 - (Pi^2*f[1, 1, 3]*f[1, 1, 4])/3 - 
       (47*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 4])/4 + 2*f[1, 1, 1]*f[1, 1, 2]*
        f[1, 1, 3]*f[1, 1, 4] - (5*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 4])/2 + 
       (35*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 4])/4 + 
       (f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 4])/2 - (2*f[1, 1, 3]^3*f[1, 1, 4])/
        3 - (7*Pi^2*f[1, 1, 4]^2)/8 + (125*f[1, 1, 1]^2*f[1, 1, 4]^2)/16 - 
       4*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]^2 + (9*f[1, 1, 2]^2*f[1, 1, 4]^2)/
        4 + (5*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]^2)/4 + 
       (7*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]^2)/4 - 
       (5*f[1, 1, 3]^2*f[1, 1, 4]^2)/2 - (163*f[1, 1, 1]*f[1, 1, 4]^3)/24 + 
       f[1, 1, 2]*f[1, 1, 4]^3 + (13*f[1, 1, 3]*f[1, 1, 4]^3)/6 + 
       (43*f[1, 1, 4]^4)/32 + (13*Pi^2*f[1, 1, 1]*f[1, 1, 5])/12 - 
       (4*f[1, 1, 1]^3*f[1, 1, 5])/3 - f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 5] - 
       (5*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 5])/4 + (3*f[1, 1, 2]^3*f[1, 1, 5])/
        2 - (5*Pi^2*f[1, 1, 3]*f[1, 1, 5])/6 - 
       (17*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 5])/4 - f[1, 1, 1]*f[1, 1, 2]*
        f[1, 1, 3]*f[1, 1, 5] + (53*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 5])/4 + 
       (53*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 5])/4 + 5*f[1, 1, 2]*f[1, 1, 3]^2*
        f[1, 1, 5] - (235*f[1, 1, 3]^3*f[1, 1, 5])/24 - 
       (Pi^2*f[1, 1, 4]*f[1, 1, 5])/4 + (7*f[1, 1, 1]^2*f[1, 1, 4]*
         f[1, 1, 5])/4 - 2*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5] + 
       (39*f[1, 1, 2]^2*f[1, 1, 4]*f[1, 1, 5])/4 - 
       (7*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5])/2 + 
       (7*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5])/2 + 
       (f[1, 1, 3]^2*f[1, 1, 4]*f[1, 1, 5])/4 - 
       (f[1, 1, 1]*f[1, 1, 4]^2*f[1, 1, 5])/2 - 6*f[1, 1, 2]*f[1, 1, 4]^2*
        f[1, 1, 5] - (7*f[1, 1, 3]*f[1, 1, 4]^2*f[1, 1, 5])/4 + 
       (9*f[1, 1, 4]^3*f[1, 1, 5])/4 + (Pi^2*f[1, 1, 5]^2)/8 + 
       (7*f[1, 1, 1]^2*f[1, 1, 5]^2)/2 + (5*f[1, 1, 1]*f[1, 1, 2]*
         f[1, 1, 5]^2)/4 - (69*f[1, 1, 2]^2*f[1, 1, 5]^2)/8 - 
       (17*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 5]^2)/2 - 
       (59*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5]^2)/4 + 
       (131*f[1, 1, 3]^2*f[1, 1, 5]^2)/16 + 
       (5*f[1, 1, 1]*f[1, 1, 4]*f[1, 1, 5]^2)/2 - 
       (21*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5]^2)/4 - f[1, 1, 3]*f[1, 1, 4]*
        f[1, 1, 5]^2 + (9*f[1, 1, 4]^2*f[1, 1, 5]^2)/8 - 
       (f[1, 1, 1]*f[1, 1, 5]^3)/6 + 8*f[1, 1, 2]*f[1, 1, 5]^3 + 
       (25*f[1, 1, 3]*f[1, 1, 5]^3)/24 + f[1, 1, 4]*f[1, 1, 5]^3 - 
       (49*f[1, 1, 5]^4)/32 - (2*Pi^2*f[2, 1, 1])/3 + 
       (25*f[1, 1, 1]^2*f[2, 1, 1])/4 + 6*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 1] + 
       f[1, 1, 2]^2*f[2, 1, 1] - 8*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 1] + 
       (3*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 1])/2 + (37*f[1, 1, 3]^2*f[2, 1, 1])/
        4 - 6*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 1] + f[1, 1, 2]*f[1, 1, 4]*
        f[2, 1, 1] + (3*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 1])/2 + 
       (7*f[1, 1, 4]^2*f[2, 1, 1])/4 + (9*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 1])/
        2 - (f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 1])/2 - 6*f[1, 1, 3]*f[1, 1, 5]*
        f[2, 1, 1] + (f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 1])/2 + 
       (5*f[1, 1, 5]^2*f[2, 1, 1])/2 - (3*f[1, 1, 1]^2*f[2, 1, 2])/4 - 
       (3*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 2])/2 - 3*f[1, 1, 2]^2*f[2, 1, 2] - 
       (3*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 2])/2 - 3*f[1, 1, 2]*f[1, 1, 3]*
        f[2, 1, 2] + (3*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 2])/2 + 
       (3*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 2])/2 + 
       (3*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 2])/2 - (3*f[1, 1, 4]^2*f[2, 1, 2])/
        4 - (3*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 2])/2 + 
       (9*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 2])/2 + 
       (3*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 2])/2 - 
       (9*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 2])/2 - (3*f[1, 1, 5]^2*f[2, 1, 2])/
        4 - (15*f[1, 1, 1]^2*f[2, 1, 3])/4 + 
       (3*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 3])/2 - (3*f[1, 1, 2]^2*f[2, 1, 3])/
        4 + 9*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 3] - 6*f[1, 1, 2]*f[1, 1, 3]*
        f[2, 1, 3] - 9*f[1, 1, 3]^2*f[2, 1, 3] - 3*f[1, 1, 1]*f[1, 1, 4]*
        f[2, 1, 3] - (9*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 3])/2 + 
       6*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 3] + (33*f[1, 1, 3]*f[1, 1, 5]*
         f[2, 1, 3])/2 - (15*f[1, 1, 5]^2*f[2, 1, 3])/2 - 
       (9*f[1, 1, 1]^2*f[2, 1, 4])/2 + (9*f[1, 1, 2]^2*f[2, 1, 4])/4 + 
       9*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 4] + 
       (3*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 4])/2 - 6*f[1, 1, 3]^2*f[2, 1, 4] + 
       (15*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4])/2 - 3*f[1, 1, 2]*f[1, 1, 4]*
        f[2, 1, 4] - (15*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 4])/2 - 
       3*f[1, 1, 4]^2*f[2, 1, 4] + (3*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 4])/2 - 
       (3*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 4])/2 - 3*f[1, 1, 4]*f[1, 1, 5]*
        f[2, 1, 4] + 6*f[2, 1, 1]*f[2, 1, 4] - 
       (3*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 5])/2 + (9*f[1, 1, 2]^2*f[2, 1, 5])/
        2 - (3*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 5])/2 + 
       (21*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 5])/2 + (9*f[1, 1, 3]^2*f[2, 1, 5])/
        2 + (3*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 5])/2 + 
       (9*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 5])/2 + 3*f[1, 1, 1]*f[1, 1, 5]*
        f[2, 1, 5] - (21*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 5])/2 - 
       (27*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 5])/2 - 
       (9*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 5])/2 + (27*f[1, 1, 5]^2*f[2, 1, 5])/
        4 - 14*f[1, 1, 1]*f[3, 1, 1] - f[1, 1, 2]*f[3, 1, 1] + 
       20*f[1, 1, 3]*f[3, 1, 1] + (5*f[1, 1, 4]*f[3, 1, 1])/2 - 
       (7*f[1, 1, 5]*f[3, 1, 1])/2 + 6*f[1, 1, 2]*f[3, 1, 2] + 
       3*f[1, 1, 3]*f[3, 1, 2] - 3*f[1, 1, 4]*f[3, 1, 2] - 
       6*f[1, 1, 5]*f[3, 1, 2] - (9*f[1, 1, 1]*f[3, 1, 3])/2 + 
       6*f[1, 1, 2]*f[3, 1, 3] + (39*f[1, 1, 3]*f[3, 1, 3])/2 - 
       (27*f[1, 1, 5]*f[3, 1, 3])/2 - (21*f[1, 1, 1]*f[3, 1, 4])/2 + 
       (15*f[1, 1, 3]*f[3, 1, 4])/2 + (9*f[1, 1, 4]*f[3, 1, 4])/2 + 
       3*f[1, 1, 5]*f[3, 1, 4] - 3*f[1, 1, 1]*f[3, 1, 5] + 
       9*f[1, 1, 2]*f[3, 1, 5] + 12*f[1, 1, 3]*f[3, 1, 5] + 
       6*f[1, 1, 4]*f[3, 1, 5] - 12*f[1, 1, 5]*f[3, 1, 5] - 
       20*f[1, 1, 1]*f[3, 2, 1] - 5*f[1, 1, 2]*f[3, 2, 1] + 
       14*f[1, 1, 3]*f[3, 2, 1] + (19*f[1, 1, 4]*f[3, 2, 1])/2 - 
       (11*f[1, 1, 5]*f[3, 2, 1])/2 + 6*f[1, 1, 2]*f[3, 2, 2] + 
       3*f[1, 1, 3]*f[3, 2, 2] - 3*f[1, 1, 4]*f[3, 2, 2] - 
       6*f[1, 1, 5]*f[3, 2, 2] - (15*f[1, 1, 1]*f[3, 2, 3])/2 + 
       6*f[1, 1, 2]*f[3, 2, 3] + (39*f[1, 1, 3]*f[3, 2, 3])/2 - 
       (27*f[1, 1, 5]*f[3, 2, 3])/2 - (21*f[1, 1, 1]*f[3, 2, 4])/2 + 
       3*f[1, 1, 2]*f[3, 2, 4] + (15*f[1, 1, 3]*f[3, 2, 4])/2 + 
       (9*f[1, 1, 4]*f[3, 2, 4])/2 + 3*f[1, 1, 5]*f[3, 2, 4] - 
       3*f[1, 1, 1]*f[3, 2, 5] + 9*f[1, 1, 2]*f[3, 2, 5] + 
       15*f[1, 1, 3]*f[3, 2, 5] + 6*f[1, 1, 4]*f[3, 2, 5] - 
       12*f[1, 1, 5]*f[3, 2, 5] + (3*f[1, 1, 1]*f[3, 3, 1])/2 + 
       3*f[1, 1, 2]*f[3, 3, 1] + (3*f[1, 1, 3]*f[3, 3, 1])/2 - 
       (3*f[1, 1, 4]*f[3, 3, 1])/2 + (3*f[1, 1, 5]*f[3, 3, 1])/2 - 
       (3*f[1, 1, 1]*f[3, 3, 2])/2 + 6*f[1, 1, 2]*f[3, 3, 2] + 
       (15*f[1, 1, 3]*f[3, 3, 2])/2 - (15*f[1, 1, 5]*f[3, 3, 2])/2 - 
       9*f[1, 1, 1]*f[3, 3, 3] - (3*f[1, 1, 2]*f[3, 3, 3])/2 + 
       6*f[1, 1, 3]*f[3, 3, 3] + 6*f[1, 1, 4]*f[3, 3, 3] + 
       (3*f[1, 1, 5]*f[3, 3, 3])/2 - (3*f[1, 1, 1]*f[3, 3, 4])/2 + 
       3*f[1, 1, 2]*f[3, 3, 4] + (3*f[1, 1, 3]*f[3, 3, 4])/2 - 
       (9*f[1, 1, 4]*f[3, 3, 4])/2 - (3*f[1, 1, 5]*f[3, 3, 4])/2 - 
       6*f[1, 1, 1]*f[3, 3, 5] + (3*f[1, 1, 2]*f[3, 3, 5])/2 + 
       9*f[1, 1, 3]*f[3, 3, 5] - 3*f[1, 1, 4]*f[3, 3, 5] - 
       6*f[1, 1, 5]*f[3, 3, 5] + 4*f[4, 1, 1] - 4*f[4, 2, 1] - 4*f[4, 3, 1] - 
       (3*f[4, 3, 2])/2 + (33*f[4, 3, 3])/4 + (15*f[4, 3, 4])/4 - 
       (9*f[4, 3, 5])/2 - f[4, 4, 1]/2 - f[4, 4, 2] - (7*f[4, 4, 3])/4 + 
       f[4, 4, 4]/2 + (7*f[4, 4, 5])/4 + f[4, 5, 1] + f[4, 5, 2] + 
       f[4, 5, 3] - f[4, 5, 5] + f[4, 6, 3] - f[4, 6, 5] - 2*f[4, 7, 3] + 
       2*f[4, 8, 5] + f[4, 11, 3] - f[4, 11, 5] - (10*f[1, 1, 1]*Zeta[3])/3 + 
       3*f[1, 1, 2]*Zeta[3] + (10*f[1, 1, 3]*Zeta[3])/3 + 
       (27*f[1, 1, 4]*Zeta[3])/2 - (45*f[1, 1, 5]*Zeta[3])/2, 
      bc4[45, 4] - (9*f[3, 4]*f[1, 1, 1])/2 - 3*f[3, 4]*f[1, 1, 2] - 
       (9*f[3, 4]*f[1, 1, 3])/2 - (9*f[3, 4]*f[1, 1, 4])/2 - 
       (9*f[3, 4]*f[1, 1, 5])/2 + f[4, 10, 2], bc4[46, 4] - 
       (7*Pi^2*f[1, 1, 1]^2)/8 + (43*f[1, 1, 1]^4)/32 - 
       (Pi^2*f[1, 1, 1]*f[1, 1, 2])/4 + (9*f[1, 1, 1]^3*f[1, 1, 2])/4 + 
       (Pi^2*f[1, 1, 2]^2)/8 + (9*f[1, 1, 1]^2*f[1, 1, 2]^2)/8 + 
       f[1, 1, 1]*f[1, 1, 2]^3 - (49*f[1, 1, 2]^4)/32 + 
       (5*Pi^2*f[1, 1, 1]*f[1, 1, 3])/6 - (163*f[1, 1, 1]^3*f[1, 1, 3])/24 + 
       (13*Pi^2*f[1, 1, 2]*f[1, 1, 3])/12 - 
       (f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 3])/2 + 
       (5*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 3])/2 - (f[1, 1, 2]^3*f[1, 1, 3])/
        6 - (4*Pi^2*f[1, 1, 3]^2)/3 + (125*f[1, 1, 1]^2*f[1, 1, 3]^2)/16 + 
       (7*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]^2)/4 + 
       (7*f[1, 1, 2]^2*f[1, 1, 3]^2)/2 - (29*f[1, 1, 1]*f[1, 1, 3]^3)/24 - 
       (4*f[1, 1, 2]*f[1, 1, 3]^3)/3 - (69*f[1, 1, 3]^4)/32 + 
       f[1, 1, 1]^3*f[1, 1, 4] - 6*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 4] - 
       (21*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 4])/4 + 8*f[1, 1, 2]^3*
        f[1, 1, 4] - (Pi^2*f[1, 1, 3]*f[1, 1, 4])/12 - 
       4*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 4] - 2*f[1, 1, 1]*f[1, 1, 2]*
        f[1, 1, 3]*f[1, 1, 4] + (5*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 4])/4 + 
       2*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 4] - f[1, 1, 2]*f[1, 1, 3]^2*
        f[1, 1, 4] - (2*f[1, 1, 3]^3*f[1, 1, 4])/3 + (Pi^2*f[1, 1, 4]^2)/4 + 
       (9*f[1, 1, 1]^2*f[1, 1, 4]^2)/4 + (39*f[1, 1, 1]*f[1, 1, 2]*
         f[1, 1, 4]^2)/4 - (69*f[1, 1, 2]^2*f[1, 1, 4]^2)/8 + 
       (13*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]^2)/4 - 
       (5*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]^2)/4 - 
       (11*f[1, 1, 3]^2*f[1, 1, 4]^2)/8 - (11*f[1, 1, 1]*f[1, 1, 4]^3)/2 + 
       (3*f[1, 1, 2]*f[1, 1, 4]^3)/2 - (f[1, 1, 3]*f[1, 1, 4]^3)/12 + 
       (3*f[1, 1, 4]^4)/8 - (Pi^2*f[1, 1, 1]*f[1, 1, 5])/3 + 
       (13*f[1, 1, 1]^3*f[1, 1, 5])/6 - (5*Pi^2*f[1, 1, 2]*f[1, 1, 5])/6 - 
       (7*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 5])/4 - f[1, 1, 1]*f[1, 1, 2]^2*
        f[1, 1, 5] + (25*f[1, 1, 2]^3*f[1, 1, 5])/24 - 
       (Pi^2*f[1, 1, 3]*f[1, 1, 5])/3 + (5*f[1, 1, 1]^2*f[1, 1, 3]*
         f[1, 1, 5])/4 - (7*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5])/2 - 
       (17*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 5])/2 - 
       (47*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 5])/4 - 
       (17*f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 5])/4 + 
       (37*f[1, 1, 3]^3*f[1, 1, 5])/4 - (5*Pi^2*f[1, 1, 4]*f[1, 1, 5])/12 + 
       (7*f[1, 1, 1]^2*f[1, 1, 4]*f[1, 1, 5])/4 + 
       (7*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5])/2 - 
       (59*f[1, 1, 2]^2*f[1, 1, 4]*f[1, 1, 5])/4 + 2*f[1, 1, 1]*f[1, 1, 3]*
        f[1, 1, 4]*f[1, 1, 5] - f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5] + 
       (7*f[1, 1, 3]^2*f[1, 1, 4]*f[1, 1, 5])/2 - 
       (5*f[1, 1, 1]*f[1, 1, 4]^2*f[1, 1, 5])/2 + 
       (53*f[1, 1, 2]*f[1, 1, 4]^2*f[1, 1, 5])/4 + 
       (5*f[1, 1, 3]*f[1, 1, 4]^2*f[1, 1, 5])/4 - 
       (29*f[1, 1, 4]^3*f[1, 1, 5])/12 + (5*Pi^2*f[1, 1, 5]^2)/3 - 
       (5*f[1, 1, 1]^2*f[1, 1, 5]^2)/2 + (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 5]^2)/
        4 + (131*f[1, 1, 2]^2*f[1, 1, 5]^2)/16 + 
       (35*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 5]^2)/4 + 
       (53*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5]^2)/4 - 
       (45*f[1, 1, 3]^2*f[1, 1, 5]^2)/8 + (f[1, 1, 1]*f[1, 1, 4]*
         f[1, 1, 5]^2)/2 + 5*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5]^2 - 
       (11*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5]^2)/4 - 
       (19*f[1, 1, 4]^2*f[1, 1, 5]^2)/4 - (2*f[1, 1, 1]*f[1, 1, 5]^3)/3 - 
       (235*f[1, 1, 2]*f[1, 1, 5]^3)/24 - (f[1, 1, 3]*f[1, 1, 5]^3)/2 - 
       (f[1, 1, 4]*f[1, 1, 5]^3)/12 + (47*f[1, 1, 5]^4)/32 - 
       3*f[1, 1, 1]^2*f[2, 1, 1] - 3*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 1] + 
       (15*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 1])/2 + 
       (3*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 1])/2 - (9*f[1, 1, 3]^2*f[2, 1, 1])/
        2 - 3*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 1] + (9*f[1, 1, 4]^2*f[2, 1, 1])/
        4 - (15*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 1])/2 - 
       (3*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 1])/2 + 9*f[1, 1, 3]*f[1, 1, 5]*
        f[2, 1, 1] + (3*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 1])/2 - 
       6*f[1, 1, 5]^2*f[2, 1, 1] - (9*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 2])/2 + 
       (27*f[1, 1, 2]^2*f[2, 1, 2])/4 + (3*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 2])/
        2 + 3*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 2] + 
       (9*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 2])/2 - 
       (21*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 2])/2 - 
       (3*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 2])/2 + (9*f[1, 1, 4]^2*f[2, 1, 2])/
        2 - (27*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 2])/2 - 
       (3*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 2])/2 + 
       (21*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 2])/2 + (9*f[1, 1, 5]^2*f[2, 1, 2])/
        2 - (2*Pi^2*f[2, 1, 3])/3 + (7*f[1, 1, 1]^2*f[2, 1, 3])/4 + 
       (f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 3])/2 + (5*f[1, 1, 2]^2*f[2, 1, 3])/2 - 
       6*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 3] + 
       (9*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 3])/2 + (25*f[1, 1, 3]^2*f[2, 1, 3])/
        4 + f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 3] - 
       (f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 3])/2 + 6*f[1, 1, 3]*f[1, 1, 4]*
        f[2, 1, 3] + f[1, 1, 4]^2*f[2, 1, 3] + 
       (3*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 3])/2 - 6*f[1, 1, 2]*f[1, 1, 5]*
        f[2, 1, 3] - 8*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 3] + 
       (3*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 3])/2 + (37*f[1, 1, 5]^2*f[2, 1, 3])/
        4 + 6*f[2, 1, 1]*f[2, 1, 3] - (3*f[1, 1, 1]^2*f[2, 1, 4])/4 - 
       (9*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 4])/2 - (3*f[1, 1, 2]^2*f[2, 1, 4])/
        4 + (3*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 4])/2 - 
       (3*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 4])/2 - (3*f[1, 1, 3]^2*f[2, 1, 4])/
        4 + (3*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4])/2 + 
       (9*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 4])/2 - 
       (3*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 4])/2 - 3*f[1, 1, 4]^2*f[2, 1, 4] + 
       (3*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 4])/2 + 
       (3*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 4])/2 - 
       (3*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 4])/2 - 3*f[1, 1, 4]*f[1, 1, 5]*
        f[2, 1, 4] - (15*f[1, 1, 2]^2*f[2, 1, 5])/2 - 3*f[1, 1, 1]*f[1, 1, 3]*
        f[2, 1, 5] - (9*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 5])/2 - 
       (15*f[1, 1, 3]^2*f[2, 1, 5])/4 + 6*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 5] + 
       (3*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 5])/2 - (3*f[1, 1, 4]^2*f[2, 1, 5])/
        4 + (33*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 5])/2 + 9*f[1, 1, 3]*f[1, 1, 5]*
        f[2, 1, 5] - 6*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 5] - 
       9*f[1, 1, 5]^2*f[2, 1, 5] + (9*f[1, 1, 1]*f[3, 1, 1])/2 + 
       3*f[1, 1, 2]*f[3, 1, 1] - (21*f[1, 1, 3]*f[3, 1, 1])/2 + 
       (15*f[1, 1, 5]*f[3, 1, 1])/2 + 6*f[1, 1, 1]*f[3, 1, 2] - 
       12*f[1, 1, 2]*f[3, 1, 2] - 3*f[1, 1, 3]*f[3, 1, 2] + 
       9*f[1, 1, 4]*f[3, 1, 2] + 12*f[1, 1, 5]*f[3, 1, 2] + 
       (5*f[1, 1, 1]*f[3, 1, 3])/2 - (7*f[1, 1, 2]*f[3, 1, 3])/2 - 
       14*f[1, 1, 3]*f[3, 1, 3] - f[1, 1, 4]*f[3, 1, 3] + 
       20*f[1, 1, 5]*f[3, 1, 3] - 3*f[1, 1, 1]*f[3, 1, 4] - 
       6*f[1, 1, 2]*f[3, 1, 4] + 6*f[1, 1, 4]*f[3, 1, 4] + 
       3*f[1, 1, 5]*f[3, 1, 4] - (27*f[1, 1, 2]*f[3, 1, 5])/2 - 
       (9*f[1, 1, 3]*f[3, 1, 5])/2 + 6*f[1, 1, 4]*f[3, 1, 5] + 
       (39*f[1, 1, 5]*f[3, 1, 5])/2 + (9*f[1, 1, 1]*f[3, 2, 1])/2 + 
       3*f[1, 1, 2]*f[3, 2, 1] - (21*f[1, 1, 3]*f[3, 2, 1])/2 + 
       3*f[1, 1, 4]*f[3, 2, 1] + (15*f[1, 1, 5]*f[3, 2, 1])/2 + 
       6*f[1, 1, 1]*f[3, 2, 2] - 12*f[1, 1, 2]*f[3, 2, 2] - 
       3*f[1, 1, 3]*f[3, 2, 2] + 9*f[1, 1, 4]*f[3, 2, 2] + 
       15*f[1, 1, 5]*f[3, 2, 2] + (19*f[1, 1, 1]*f[3, 2, 3])/2 - 
       (11*f[1, 1, 2]*f[3, 2, 3])/2 - 20*f[1, 1, 3]*f[3, 2, 3] - 
       5*f[1, 1, 4]*f[3, 2, 3] + 14*f[1, 1, 5]*f[3, 2, 3] - 
       3*f[1, 1, 1]*f[3, 2, 4] - 6*f[1, 1, 2]*f[3, 2, 4] + 
       6*f[1, 1, 4]*f[3, 2, 4] + 3*f[1, 1, 5]*f[3, 2, 4] - 
       (27*f[1, 1, 2]*f[3, 2, 5])/2 - (15*f[1, 1, 3]*f[3, 2, 5])/2 + 
       6*f[1, 1, 4]*f[3, 2, 5] + (39*f[1, 1, 5]*f[3, 2, 5])/2 - 
       (9*f[1, 1, 1]*f[3, 3, 1])/2 - (3*f[1, 1, 2]*f[3, 3, 1])/2 - 
       (3*f[1, 1, 3]*f[3, 3, 1])/2 + 3*f[1, 1, 4]*f[3, 3, 1] + 
       (3*f[1, 1, 5]*f[3, 3, 1])/2 - 3*f[1, 1, 1]*f[3, 3, 2] - 
       6*f[1, 1, 2]*f[3, 3, 2] - 6*f[1, 1, 3]*f[3, 3, 2] + 
       (3*f[1, 1, 4]*f[3, 3, 2])/2 + 9*f[1, 1, 5]*f[3, 3, 2] - 
       (3*f[1, 1, 1]*f[3, 3, 3])/2 + (3*f[1, 1, 2]*f[3, 3, 3])/2 + 
       (3*f[1, 1, 3]*f[3, 3, 3])/2 + 3*f[1, 1, 4]*f[3, 3, 3] + 
       (3*f[1, 1, 5]*f[3, 3, 3])/2 - (15*f[1, 1, 2]*f[3, 3, 4])/2 - 
       (3*f[1, 1, 3]*f[3, 3, 4])/2 + 6*f[1, 1, 4]*f[3, 3, 4] + 
       (15*f[1, 1, 5]*f[3, 3, 4])/2 + 6*f[1, 1, 1]*f[3, 3, 5] + 
       (3*f[1, 1, 2]*f[3, 3, 5])/2 - 9*f[1, 1, 3]*f[3, 3, 5] - 
       (3*f[1, 1, 4]*f[3, 3, 5])/2 + 6*f[1, 1, 5]*f[3, 3, 5] + 4*f[4, 1, 3] - 
       4*f[4, 2, 3] + (15*f[4, 3, 1])/4 - (9*f[4, 3, 2])/2 - 4*f[4, 3, 3] - 
       (3*f[4, 3, 4])/2 + (33*f[4, 3, 5])/4 + f[4, 4, 1]/2 + 
       (7*f[4, 4, 2])/4 - f[4, 4, 3]/2 - f[4, 4, 4] - (7*f[4, 4, 5])/4 - 
       f[4, 5, 2] + f[4, 5, 3] + f[4, 5, 4] + f[4, 5, 5] - f[4, 6, 2] + 
       f[4, 6, 5] - 2*f[4, 7, 5] + 2*f[4, 8, 2] - f[4, 11, 2] + f[4, 11, 5] + 
       (27*f[1, 1, 1]*Zeta[3])/2 - (45*f[1, 1, 2]*Zeta[3])/2 - 
       (10*f[1, 1, 3]*Zeta[3])/3 + 3*f[1, 1, 4]*Zeta[3] + 
       (10*f[1, 1, 5]*Zeta[3])/3, bc4[47, 4] - (9*f[3, 4]*f[1, 1, 1])/2 - 
       (9*f[3, 4]*f[1, 1, 2])/2 - (9*f[3, 4]*f[1, 1, 3])/2 - 
       3*f[3, 4]*f[1, 1, 4] - (9*f[3, 4]*f[1, 1, 5])/2 + f[4, 10, 4], 
      bc4[48, 4] - (5*Pi^2*f[1, 1, 2]^2)/12 + (11*f[1, 1, 2]^4)/12 + 
       (Pi^2*f[1, 1, 2]*f[1, 1, 4])/2 - (2*f[1, 1, 2]^3*f[1, 1, 4])/3 - 
       (Pi^2*f[1, 1, 4]^2)/4 + (9*f[1, 1, 2]^2*f[1, 1, 4]^2)/4 - 
       (5*f[1, 1, 2]*f[1, 1, 4]^3)/3 + (3*f[1, 1, 4]^4)/8 + 
       (Pi^2*f[1, 1, 2]*f[1, 1, 5])/3 - (11*f[1, 1, 2]^3*f[1, 1, 5])/3 - 
       (Pi^2*f[1, 1, 4]*f[1, 1, 5])/3 + (5*f[1, 1, 2]^2*f[1, 1, 4]*
         f[1, 1, 5])/2 - 3*f[1, 1, 2]*f[1, 1, 4]^2*f[1, 1, 5] + 
       (5*f[1, 1, 4]^3*f[1, 1, 5])/6 + (Pi^2*f[1, 1, 5]^2)/12 + 
       (11*f[1, 1, 2]^2*f[1, 1, 5]^2)/2 - f[1, 1, 2]*f[1, 1, 4]*
        f[1, 1, 5]^2 + f[1, 1, 4]^2*f[1, 1, 5]^2 - 
       (13*f[1, 1, 2]*f[1, 1, 5]^3)/3 - (f[1, 1, 4]*f[1, 1, 5]^3)/3 + 
       (5*f[1, 1, 5]^4)/4 + 2*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 2] - 
       2*f[1, 1, 4]^2*f[2, 1, 2] + 2*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 2] - 
       f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 2] - f[1, 1, 5]^2*f[2, 1, 2] + 
       f[2, 1, 2]^2/2 + (Pi^2*f[2, 1, 5])/6 - f[1, 1, 2]^2*f[2, 1, 5] - 
       4*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 5] + (f[1, 1, 4]^2*f[2, 1, 5])/2 + 
       4*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 5] + 2*f[1, 1, 4]*f[1, 1, 5]*
        f[2, 1, 5] - 5*f[1, 1, 5]^2*f[2, 1, 5] + (3*f[2, 1, 5]^2)/2 - 
       f[1, 1, 2]*f[3, 1, 2] - 3*f[1, 1, 4]*f[3, 1, 2] - 
       f[1, 1, 5]*f[3, 1, 2] + 3*f[1, 1, 2]*f[3, 1, 5] - 
       4*f[1, 1, 4]*f[3, 1, 5] + f[1, 1, 5]*f[3, 1, 5] - 
       4*f[1, 1, 4]*f[3, 2, 2] - 2*f[1, 1, 5]*f[3, 2, 2] - 
       2*f[1, 1, 2]*f[3, 2, 5] - 2*f[1, 1, 4]*f[3, 2, 5] + 
       10*f[1, 1, 5]*f[3, 2, 5] + 2*f[1, 1, 2]*f[3, 3, 4] - 
       f[1, 1, 4]*f[3, 3, 4] - 2*f[1, 1, 5]*f[3, 3, 4] + 4*f[4, 1, 5] + 
       8*f[4, 2, 5] + 2*f[4, 3, 5] - f[4, 5, 4]/3 + (2*f[4, 7, 2])/3 - 
       (20*f[1, 1, 2]*Zeta[3])/3 - 2*f[1, 1, 4]*Zeta[3] + 
       (20*f[1, 1, 5]*Zeta[3])/3, bc4[49, 4] + (Pi^2*f[1, 1, 1]^2)/4 + 
       (121*f[1, 1, 1]^4)/24 + (Pi^2*f[1, 1, 1]*f[1, 1, 2])/6 + 
       (17*f[1, 1, 1]^3*f[1, 1, 2])/6 - (5*Pi^2*f[1, 1, 2]^2)/6 + 
       (f[1, 1, 1]*f[1, 1, 2]^3)/2 + (19*f[1, 1, 2]^4)/16 - 
       (3*Pi^2*f[1, 1, 1]*f[1, 1, 3])/2 - (113*f[1, 1, 1]^3*f[1, 1, 3])/12 + 
       (7*Pi^2*f[1, 1, 2]*f[1, 1, 3])/6 - 4*f[1, 1, 1]^2*f[1, 1, 2]*
        f[1, 1, 3] - (f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 3])/2 + 
       (17*f[1, 1, 2]^3*f[1, 1, 3])/6 + (7*Pi^2*f[1, 1, 3]^2)/12 + 
       (11*f[1, 1, 1]^2*f[1, 1, 3]^2)/8 + 3*f[1, 1, 1]*f[1, 1, 2]*
        f[1, 1, 3]^2 + (143*f[1, 1, 1]*f[1, 1, 3]^3)/12 - 
       (5*f[1, 1, 2]*f[1, 1, 3]^3)/6 - (85*f[1, 1, 3]^4)/24 + 
       (2*Pi^2*f[1, 1, 1]*f[1, 1, 4])/3 - (41*f[1, 1, 1]^3*f[1, 1, 4])/12 - 
       (Pi^2*f[1, 1, 2]*f[1, 1, 4])/6 - 2*f[1, 1, 1]^2*f[1, 1, 2]*
        f[1, 1, 4] - f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 4] + 
       (10*f[1, 1, 2]^3*f[1, 1, 4])/3 + (4*Pi^2*f[1, 1, 3]*f[1, 1, 4])/3 + 
       (15*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 4])/2 - 
       (f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 4])/2 - 
       (15*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 4])/2 - 2*f[1, 1, 2]*f[1, 1, 3]^2*
        f[1, 1, 4] - (5*f[1, 1, 3]^3*f[1, 1, 4])/3 - (5*Pi^2*f[1, 1, 4]^2)/
        12 - (15*f[1, 1, 1]^2*f[1, 1, 4]^2)/8 + 
       (5*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]^2)/2 - 
       (17*f[1, 1, 2]^2*f[1, 1, 4]^2)/4 + (15*f[1, 1, 3]^2*f[1, 1, 4]^2)/4 + 
       (53*f[1, 1, 1]*f[1, 1, 4]^3)/12 + (5*f[1, 1, 2]*f[1, 1, 4]^3)/3 - 
       (5*f[1, 1, 3]*f[1, 1, 4]^3)/2 - (37*f[1, 1, 4]^4)/16 + 
       Pi^2*f[1, 1, 1]*f[1, 1, 5] + 2*f[1, 1, 1]^3*f[1, 1, 5] + 
       (5*Pi^2*f[1, 1, 2]*f[1, 1, 5])/6 - (f[1, 1, 1]^2*f[1, 1, 2]*
         f[1, 1, 5])/2 + (3*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 5])/2 - 
       (31*f[1, 1, 2]^3*f[1, 1, 5])/12 - (13*Pi^2*f[1, 1, 3]*f[1, 1, 5])/6 + 
       16*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 5] + f[1, 1, 1]*f[1, 1, 2]*
        f[1, 1, 3]*f[1, 1, 5] - (15*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 5])/2 - 
       43*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 5] - 
       (3*f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 5])/2 + 
       (155*f[1, 1, 3]^3*f[1, 1, 5])/12 - (Pi^2*f[1, 1, 4]*f[1, 1, 5])/6 + 
       f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5] - 
       10*f[1, 1, 2]^2*f[1, 1, 4]*f[1, 1, 5] - f[1, 1, 1]*f[1, 1, 3]*
        f[1, 1, 4]*f[1, 1, 5] + f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5] + 
       (3*f[1, 1, 3]^2*f[1, 1, 4]*f[1, 1, 5])/2 + 
       (15*f[1, 1, 2]*f[1, 1, 4]^2*f[1, 1, 5])/2 - 
       (5*f[1, 1, 4]^3*f[1, 1, 5])/3 + (Pi^2*f[1, 1, 5]^2)/6 - 
       12*f[1, 1, 1]^2*f[1, 1, 5]^2 - 2*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 5]^2 + 
       (69*f[1, 1, 2]^2*f[1, 1, 5]^2)/8 + (73*f[1, 1, 1]*f[1, 1, 3]*
         f[1, 1, 5]^2)/2 + 8*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5]^2 - 
       (127*f[1, 1, 3]^2*f[1, 1, 5]^2)/8 + f[1, 1, 1]*f[1, 1, 4]*
        f[1, 1, 5]^2 + (9*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5]^2)/2 + 
       (f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5]^2)/2 - 
       (11*f[1, 1, 4]^2*f[1, 1, 5]^2)/4 - 7*f[1, 1, 1]*f[1, 1, 5]^3 - 
       (37*f[1, 1, 2]*f[1, 1, 5]^3)/4 + (31*f[1, 1, 3]*f[1, 1, 5]^3)/4 - 
       (f[1, 1, 4]*f[1, 1, 5]^3)/2 - (35*f[1, 1, 5]^4)/24 + 
       (2*Pi^2*f[2, 1, 1])/3 - (25*f[1, 1, 1]^2*f[2, 1, 1])/2 - 
       6*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 1] - f[1, 1, 2]^2*f[2, 1, 1] + 
       13*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 1] - (13*f[1, 1, 3]^2*f[2, 1, 1])/2 + 
       12*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 1] - 3*f[1, 1, 3]*f[1, 1, 4]*
        f[2, 1, 1] - 5*f[1, 1, 4]^2*f[2, 1, 1] - 18*f[1, 1, 1]*f[1, 1, 5]*
        f[2, 1, 1] + 2*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 1] + 
       18*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 1] - 10*f[1, 1, 5]^2*f[2, 1, 1] - 
       3*f[2, 1, 1]^2 - (5*f[1, 1, 1]^2*f[2, 1, 2])/2 - 
       4*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 2] + (f[1, 1, 2]^2*f[2, 1, 2])/2 + 
       4*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 2] - 4*f[1, 1, 2]*f[1, 1, 4]*
        f[2, 1, 2] + (7*f[1, 1, 4]^2*f[2, 1, 2])/2 + f[1, 1, 1]*f[1, 1, 5]*
        f[2, 1, 2] - 6*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 2] + 
       4*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 2] + (5*f[1, 1, 5]^2*f[2, 1, 2])/2 - 
       (2*Pi^2*f[2, 1, 3])/3 + 13*f[1, 1, 1]^2*f[2, 1, 3] + 
       2*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 3] - (f[1, 1, 2]^2*f[2, 1, 3])/2 - 
       30*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 3] - 7*f[1, 1, 2]*f[1, 1, 3]*
        f[2, 1, 3] + (9*f[1, 1, 3]^2*f[2, 1, 3])/2 - 2*f[1, 1, 1]*f[1, 1, 4]*
        f[2, 1, 3] - f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 3] + 
       2*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 3] + f[1, 1, 4]^2*f[2, 1, 3] + 
       18*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 3] + 6*f[1, 1, 2]*f[1, 1, 5]*
        f[2, 1, 3] - 15*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 3] + 
       5*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 3] + (33*f[1, 1, 5]^2*f[2, 1, 3])/2 + 
       6*f[2, 1, 1]*f[2, 1, 3] - 3*f[2, 1, 3]^2 - (Pi^2*f[2, 1, 4])/6 + 
       4*f[1, 1, 1]^2*f[2, 1, 4] - 3*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 4] - 
       21*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 4] + (15*f[1, 1, 3]^2*f[2, 1, 4])/2 - 
       9*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4] + 3*f[1, 1, 2]*f[1, 1, 4]*
        f[2, 1, 4] + 20*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 4] + 
       (11*f[1, 1, 4]^2*f[2, 1, 4])/2 + f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 4] - 
       6*f[2, 1, 1]*f[2, 1, 4] + 2*f[2, 1, 2]*f[2, 1, 4] - f[2, 1, 4]^2/2 + 
       (Pi^2*f[2, 1, 5])/6 + f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 5] - 
       6*f[1, 1, 2]^2*f[2, 1, 5] - f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 5] - 
       6*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 5] + (3*f[1, 1, 3]^2*f[2, 1, 5])/2 - 
       f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 5] - f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 5] + 
       f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 5] - (f[1, 1, 4]^2*f[2, 1, 5])/2 - 
       2*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 5] + 6*f[1, 1, 2]*f[1, 1, 5]*
        f[2, 1, 5] + 3*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 5] - 
       f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 5] - (7*f[1, 1, 5]^2*f[2, 1, 5])/2 - 
       f[2, 1, 5]^2/2 + 31*f[1, 1, 1]*f[3, 1, 1] + 4*f[1, 1, 2]*f[3, 1, 1] - 
       19*f[1, 1, 3]*f[3, 1, 1] - 7*f[1, 1, 4]*f[3, 1, 1] + 
       14*f[1, 1, 5]*f[3, 1, 1] + 4*f[1, 1, 1]*f[3, 1, 2] - 
       2*f[1, 1, 2]*f[3, 1, 2] + 6*f[1, 1, 4]*f[3, 1, 2] + 
       4*f[1, 1, 5]*f[3, 1, 2] + 16*f[1, 1, 1]*f[3, 1, 3] + 
       5*f[1, 1, 2]*f[3, 1, 3] - 3*f[1, 1, 3]*f[3, 1, 3] + 
       6*f[1, 1, 4]*f[3, 1, 3] + 27*f[1, 1, 5]*f[3, 1, 3] + 
       7*f[1, 1, 1]*f[3, 1, 4] - 4*f[1, 1, 2]*f[3, 1, 4] - 
       21*f[1, 1, 3]*f[3, 1, 4] - 13*f[1, 1, 4]*f[3, 1, 4] + 
       2*f[1, 1, 1]*f[3, 1, 5] - 12*f[1, 1, 2]*f[3, 1, 5] - 
       7*f[1, 1, 3]*f[3, 1, 5] - 2*f[1, 1, 4]*f[3, 1, 5] + 
       2*f[1, 1, 5]*f[3, 1, 5] + 31*f[1, 1, 1]*f[3, 2, 1] + 
       8*f[1, 1, 2]*f[3, 2, 1] - 7*f[1, 1, 3]*f[3, 2, 1] - 
       19*f[1, 1, 4]*f[3, 2, 1] + 16*f[1, 1, 5]*f[3, 2, 1] + 
       4*f[1, 1, 1]*f[3, 2, 2] - 2*f[1, 1, 2]*f[3, 2, 2] + 
       6*f[1, 1, 4]*f[3, 2, 2] + 6*f[1, 1, 5]*f[3, 2, 2] + 
       32*f[1, 1, 1]*f[3, 2, 3] + 3*f[1, 1, 2]*f[3, 2, 3] - 
       15*f[1, 1, 3]*f[3, 2, 3] + 2*f[1, 1, 4]*f[3, 2, 3] + 
       27*f[1, 1, 5]*f[3, 2, 3] + 2*f[1, 1, 1]*f[3, 2, 4] - 
       2*f[1, 1, 2]*f[3, 2, 4] - 21*f[1, 1, 3]*f[3, 2, 4] - 
       12*f[1, 1, 4]*f[3, 2, 4] + 2*f[1, 1, 1]*f[3, 2, 5] - 
       13*f[1, 1, 2]*f[3, 2, 5] - 3*f[1, 1, 3]*f[3, 2, 5] + 
       7*f[1, 1, 5]*f[3, 2, 5] + f[1, 1, 2]*f[3, 3, 1] + 
       f[1, 1, 4]*f[3, 3, 1] - f[1, 1, 1]*f[3, 3, 2] - 
       6*f[1, 1, 2]*f[3, 3, 2] + 3*f[1, 1, 3]*f[3, 3, 2] + 
       f[1, 1, 4]*f[3, 3, 2] + f[1, 1, 5]*f[3, 3, 2] + 
       5*f[1, 1, 1]*f[3, 3, 3] - f[1, 1, 3]*f[3, 3, 3] - 
       10*f[1, 1, 4]*f[3, 3, 3] + f[1, 1, 1]*f[3, 3, 4] - 
       3*f[1, 1, 2]*f[3, 3, 4] + 5*f[1, 1, 4]*f[3, 3, 4] + 
       4*f[1, 1, 5]*f[3, 3, 4] + 24*f[1, 1, 1]*f[3, 3, 5] - 
       18*f[1, 1, 3]*f[3, 3, 5] - f[1, 1, 4]*f[3, 3, 5] + 
       24*f[1, 1, 5]*f[3, 3, 5] - 4*f[4, 1, 1] + 4*f[4, 1, 3] + 
       8*f[4, 1, 4] + 4*f[4, 1, 5] + 4*f[4, 2, 1] - 4*f[4, 2, 3] + 
       4*f[4, 2, 4] + 8*f[4, 2, 5] + (19*f[4, 3, 1])/2 - 2*f[4, 3, 2] - 
       (15*f[4, 3, 3])/2 - (9*f[4, 3, 4])/2 + (3*f[4, 3, 5])/2 + 
       f[4, 4, 2]/6 + (5*f[4, 4, 3])/6 - (2*f[4, 4, 4])/3 - 3*f[4, 4, 5] + 
       (2*f[4, 5, 1])/3 + (4*f[4, 5, 2])/3 - (8*f[4, 5, 3])/3 + 
       (2*f[4, 5, 4])/3 + 4*f[4, 5, 5] + 2*f[4, 6, 1] - (2*f[4, 6, 2])/3 - 
       (4*f[4, 6, 3])/3 + (4*f[4, 6, 4])/3 + (2*f[4, 6, 5])/3 + 
       (2*f[4, 7, 2])/3 + 2*f[4, 7, 3] - 2*f[4, 7, 5] + 2*f[4, 8, 2] + 
       (2*f[4, 8, 3])/3 - 2*f[4, 8, 5] - (2*f[4, 11, 2])/3 - 
       (2*f[4, 11, 3])/3 + 9*f[1, 1, 1]*Zeta[3] - 11*f[1, 1, 2]*Zeta[3] - 
       62*f[1, 1, 3]*Zeta[3] - 7*f[1, 1, 4]*Zeta[3] + 5*f[1, 1, 5]*Zeta[3], 
      bc4[50, 4] - (Pi^2*f[1, 1, 1]^2)/2 - (14*f[1, 1, 1]^4)/3 + 
       (Pi^2*f[1, 1, 1]*f[1, 1, 2])/3 - 5*f[1, 1, 1]^3*f[1, 1, 2] + 
       (7*Pi^2*f[1, 1, 2]^2)/12 - (9*f[1, 1, 1]^2*f[1, 1, 2]^2)/2 - 
       (f[1, 1, 1]*f[1, 1, 2]^3)/3 + (97*f[1, 1, 2]^4)/48 + 
       Pi^2*f[1, 1, 1]*f[1, 1, 3] + (32*f[1, 1, 1]^3*f[1, 1, 3])/3 - 
       2*Pi^2*f[1, 1, 2]*f[1, 1, 3] + 4*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 3] - 
       f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 3] - (4*f[1, 1, 2]^3*f[1, 1, 3])/3 + 
       (Pi^2*f[1, 1, 3]^2)/2 - (7*f[1, 1, 1]^2*f[1, 1, 3]^2)/2 - 
       4*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]^2 - (9*f[1, 1, 2]^2*f[1, 1, 3]^2)/
        2 - (20*f[1, 1, 1]*f[1, 1, 3]^3)/3 + (5*f[1, 1, 2]*f[1, 1, 3]^3)/3 + 
       (85*f[1, 1, 3]^4)/24 + (Pi^2*f[1, 1, 1]*f[1, 1, 4])/3 + 
       (2*f[1, 1, 1]^3*f[1, 1, 4])/3 - (Pi^2*f[1, 1, 2]*f[1, 1, 4])/6 + 
       15*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 4] + 9*f[1, 1, 1]*f[1, 1, 2]^2*
        f[1, 1, 4] - (203*f[1, 1, 2]^3*f[1, 1, 4])/12 - 
       (4*Pi^2*f[1, 1, 3]*f[1, 1, 4])/3 - 3*f[1, 1, 1]^2*f[1, 1, 3]*
        f[1, 1, 4] + 4*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4] - 
       2*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 4] + 2*f[1, 1, 1]*f[1, 1, 3]^2*
        f[1, 1, 4] + f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 4] + 
       (7*f[1, 1, 3]^3*f[1, 1, 4])/3 - (7*Pi^2*f[1, 1, 4]^2)/6 + 
       (f[1, 1, 1]^2*f[1, 1, 4]^2)/2 - 19*f[1, 1, 1]*f[1, 1, 2]*
        f[1, 1, 4]^2 + (113*f[1, 1, 2]^2*f[1, 1, 4]^2)/8 - 
       4*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]^2 + 2*f[1, 1, 2]*f[1, 1, 3]*
        f[1, 1, 4]^2 + (4*f[1, 1, 1]*f[1, 1, 4]^3)/3 - 
       (7*f[1, 1, 2]*f[1, 1, 4]^3)/12 + (7*f[1, 1, 3]*f[1, 1, 4]^3)/3 + 
       (13*f[1, 1, 4]^4)/16 - (Pi^2*f[1, 1, 1]*f[1, 1, 5])/3 - 
       (7*f[1, 1, 1]^3*f[1, 1, 5])/3 + (Pi^2*f[1, 1, 2]*f[1, 1, 5])/6 + 
       f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 5] - f[1, 1, 1]*f[1, 1, 2]^2*
        f[1, 1, 5] - (7*f[1, 1, 2]^3*f[1, 1, 5])/6 + 
       (5*Pi^2*f[1, 1, 3]*f[1, 1, 5])/3 - 9*f[1, 1, 1]^2*f[1, 1, 3]*
        f[1, 1, 5] + 2*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5] + 
       14*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 5] + 29*f[1, 1, 1]*f[1, 1, 3]^2*
        f[1, 1, 5] + 5*f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 5] - 
       (29*f[1, 1, 3]^3*f[1, 1, 5])/2 + (5*Pi^2*f[1, 1, 4]*f[1, 1, 5])/6 - 
       6*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5] + 
       28*f[1, 1, 2]^2*f[1, 1, 4]*f[1, 1, 5] - 4*f[1, 1, 1]*f[1, 1, 3]*
        f[1, 1, 4]*f[1, 1, 5] + 2*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]*
        f[1, 1, 5] - 3*f[1, 1, 3]^2*f[1, 1, 4]*f[1, 1, 5] + 
       2*f[1, 1, 1]*f[1, 1, 4]^2*f[1, 1, 5] - 21*f[1, 1, 2]*f[1, 1, 4]^2*
        f[1, 1, 5] - 2*f[1, 1, 3]*f[1, 1, 4]^2*f[1, 1, 5] + 
       5*f[1, 1, 4]^3*f[1, 1, 5] - (3*Pi^2*f[1, 1, 5]^2)/4 + 
       8*f[1, 1, 1]^2*f[1, 1, 5]^2 + 2*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 5]^2 - 
       (47*f[1, 1, 2]^2*f[1, 1, 5]^2)/4 - 24*f[1, 1, 1]*f[1, 1, 3]*
        f[1, 1, 5]^2 - 19*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5]^2 + 
       (59*f[1, 1, 3]^2*f[1, 1, 5]^2)/4 + f[1, 1, 1]*f[1, 1, 4]*
        f[1, 1, 5]^2 - 11*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5]^2 + 
       2*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5]^2 + 6*f[1, 1, 4]^2*f[1, 1, 5]^2 + 
       (10*f[1, 1, 1]*f[1, 1, 5]^3)/3 + (89*f[1, 1, 2]*f[1, 1, 5]^3)/6 - 
       (19*f[1, 1, 3]*f[1, 1, 5]^3)/6 - (11*f[1, 1, 5]^4)/6 - 
       (2*Pi^2*f[2, 1, 1])/3 + 10*f[1, 1, 1]^2*f[2, 1, 1] + 
       8*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 1] + f[1, 1, 2]^2*f[2, 1, 1] - 
       10*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 1] + 7*f[1, 1, 3]^2*f[2, 1, 1] - 
       2*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 1] + 2*f[1, 1, 2]*f[1, 1, 4]*
        f[2, 1, 1] - f[1, 1, 4]^2*f[2, 1, 1] + 14*f[1, 1, 1]*f[1, 1, 5]*
        f[2, 1, 1] - 16*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 1] - 
       2*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 1] + 9*f[1, 1, 5]^2*f[2, 1, 1] + 
       f[2, 1, 1]^2 - f[1, 1, 1]^2*f[2, 1, 2] - 2*f[1, 1, 1]*f[1, 1, 2]*
        f[2, 1, 2] - (19*f[1, 1, 2]^2*f[2, 1, 2])/2 - 2*f[1, 1, 1]*f[1, 1, 3]*
        f[2, 1, 2] - 4*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 2] + 
       2*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 2] + 17*f[1, 1, 2]*f[1, 1, 4]*
        f[2, 1, 2] + 2*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 2] - 
       (19*f[1, 1, 4]^2*f[2, 1, 2])/2 - 2*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 2] + 
       18*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 2] + 2*f[1, 1, 3]*f[1, 1, 5]*
        f[2, 1, 2] - 15*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 2] - 
       (11*f[1, 1, 5]^2*f[2, 1, 2])/2 + (2*Pi^2*f[2, 1, 3])/3 - 
       8*f[1, 1, 1]^2*f[2, 1, 3] - 2*f[1, 1, 2]^2*f[2, 1, 3] + 
       20*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 3] - 4*f[1, 1, 2]*f[1, 1, 3]*
        f[2, 1, 3] - 8*f[1, 1, 3]^2*f[2, 1, 3] - 2*f[1, 1, 1]*f[1, 1, 4]*
        f[2, 1, 3] - 6*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 3] - 
       f[1, 1, 4]^2*f[2, 1, 3] - 10*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 3] + 
       6*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 3] + 18*f[1, 1, 3]*f[1, 1, 5]*
        f[2, 1, 3] - 2*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 3] - 
       17*f[1, 1, 5]^2*f[2, 1, 3] - 6*f[2, 1, 1]*f[2, 1, 3] + f[2, 1, 3]^2 + 
       f[1, 1, 1]^2*f[2, 1, 4] + 10*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 4] + 
       5*f[1, 1, 2]^2*f[2, 1, 4] + 10*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 4] + 
       2*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 4] - 5*f[1, 1, 3]^2*f[2, 1, 4] - 
       14*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 4] - 8*f[1, 1, 3]*f[1, 1, 4]*
        f[2, 1, 4] + f[1, 1, 4]^2*f[2, 1, 4] - 2*f[1, 1, 2]*f[1, 1, 5]*
        f[2, 1, 4] + 6*f[2, 1, 1]*f[2, 1, 4] - (5*Pi^2*f[2, 1, 5])/12 - 
       2*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 5] + 11*f[1, 1, 2]^2*f[2, 1, 5] + 
       2*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 5] + 10*f[1, 1, 2]*f[1, 1, 3]*
        f[2, 1, 5] + 4*f[1, 1, 3]^2*f[2, 1, 5] + 2*f[1, 1, 1]*f[1, 1, 4]*
        f[2, 1, 5] + 2*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 5] - 
       2*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 5] + (f[1, 1, 4]^2*f[2, 1, 5])/2 + 
       4*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 5] - 16*f[1, 1, 2]*f[1, 1, 5]*
        f[2, 1, 5] - 14*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 5] + 
       12*f[1, 1, 5]^2*f[2, 1, 5] - 22*f[1, 1, 1]*f[3, 1, 1] - 
       4*f[1, 1, 2]*f[3, 1, 1] + 18*f[1, 1, 3]*f[3, 1, 1] + 
       2*f[1, 1, 4]*f[3, 1, 1] - 12*f[1, 1, 5]*f[3, 1, 1] + 
       19*f[1, 1, 2]*f[3, 1, 2] + 4*f[1, 1, 3]*f[3, 1, 2] - 
       19*f[1, 1, 4]*f[3, 1, 2] - 17*f[1, 1, 5]*f[3, 1, 2] - 
       10*f[1, 1, 1]*f[3, 1, 3] + 4*f[1, 1, 2]*f[3, 1, 3] + 
       16*f[1, 1, 3]*f[3, 1, 3] - 32*f[1, 1, 5]*f[3, 1, 3] + 
       2*f[1, 1, 1]*f[3, 1, 4] + 12*f[1, 1, 2]*f[3, 1, 4] + 
       10*f[1, 1, 3]*f[3, 1, 4] - 2*f[1, 1, 4]*f[3, 1, 4] - 
       4*f[1, 1, 1]*f[3, 1, 5] + 20*f[1, 1, 2]*f[3, 1, 5] + 
       12*f[1, 1, 3]*f[3, 1, 5] + 4*f[1, 1, 4]*f[3, 1, 5] - 
       21*f[1, 1, 5]*f[3, 1, 5] - 26*f[1, 1, 1]*f[3, 2, 1] - 
       8*f[1, 1, 2]*f[3, 2, 1] + 10*f[1, 1, 3]*f[3, 2, 1] + 
       6*f[1, 1, 4]*f[3, 2, 1] - 14*f[1, 1, 5]*f[3, 2, 1] + 
       19*f[1, 1, 2]*f[3, 2, 2] + 4*f[1, 1, 3]*f[3, 2, 2] - 
       19*f[1, 1, 4]*f[3, 2, 2] - 20*f[1, 1, 5]*f[3, 2, 2] - 
       22*f[1, 1, 1]*f[3, 2, 3] + 6*f[1, 1, 2]*f[3, 2, 3] + 
       24*f[1, 1, 3]*f[3, 2, 3] + 4*f[1, 1, 4]*f[3, 2, 3] - 
       28*f[1, 1, 5]*f[3, 2, 3] + 2*f[1, 1, 1]*f[3, 2, 4] + 
       16*f[1, 1, 2]*f[3, 2, 4] + 10*f[1, 1, 3]*f[3, 2, 4] - 
       2*f[1, 1, 4]*f[3, 2, 4] - 4*f[1, 1, 1]*f[3, 2, 5] + 
       22*f[1, 1, 2]*f[3, 2, 5] + 14*f[1, 1, 3]*f[3, 2, 5] + 
       2*f[1, 1, 4]*f[3, 2, 5] - 24*f[1, 1, 5]*f[3, 2, 5] + 
       8*f[1, 1, 1]*f[3, 3, 1] + 8*f[1, 1, 2]*f[3, 3, 1] + 
       2*f[1, 1, 3]*f[3, 3, 1] - 8*f[1, 1, 4]*f[3, 3, 1] + 
       2*f[1, 1, 1]*f[3, 3, 2] + 8*f[1, 1, 2]*f[3, 3, 2] + 
       6*f[1, 1, 3]*f[3, 3, 2] - 2*f[1, 1, 4]*f[3, 3, 2] - 
       12*f[1, 1, 5]*f[3, 3, 2] - 6*f[1, 1, 1]*f[3, 3, 3] - 
       2*f[1, 1, 2]*f[3, 3, 3] + 2*f[1, 1, 4]*f[3, 3, 3] - 
       2*f[1, 1, 1]*f[3, 3, 4] + 12*f[1, 1, 2]*f[3, 3, 4] + 
       2*f[1, 1, 3]*f[3, 3, 4] - 13*f[1, 1, 4]*f[3, 3, 4] - 
       9*f[1, 1, 5]*f[3, 3, 4] - 16*f[1, 1, 1]*f[3, 3, 5] + 
       14*f[1, 1, 3]*f[3, 3, 5] - 16*f[1, 1, 5]*f[3, 3, 5] + 4*f[4, 1, 1] - 
       4*f[4, 1, 3] - (5*f[4, 1, 5])/2 - 4*f[4, 2, 1] + 4*f[4, 2, 3] - 
       5*f[4, 2, 5] - 6*f[4, 3, 1] + (13*f[4, 3, 2])/2 + 9*f[4, 3, 3] + 
       2*f[4, 3, 4] - 6*f[4, 3, 5] - (4*f[4, 4, 1])/3 - 2*f[4, 4, 2] - 
       f[4, 4, 3] + (11*f[4, 4, 4])/6 + (8*f[4, 4, 5])/3 + (4*f[4, 5, 1])/3 + 
       (2*f[4, 5, 2])/3 - f[4, 5, 4] - (8*f[4, 5, 5])/3 - (2*f[4, 6, 1])/3 + 
       (4*f[4, 6, 2])/3 + (2*f[4, 6, 3])/3 - (2*f[4, 6, 4])/3 - 
       (7*f[4, 6, 5])/3 - (2*f[4, 7, 2])/3 - 2*f[4, 7, 3] + 2*f[4, 7, 5] - 
       2*f[4, 8, 2] + 2*f[4, 8, 5] + (4*f[4, 11, 2])/3 + (4*f[4, 11, 3])/3 - 
       (4*f[4, 11, 5])/3 - 6*f[1, 1, 1]*Zeta[3] + 28*f[1, 1, 2]*Zeta[3] + 
       (130*f[1, 1, 3]*Zeta[3])/3 + (50*f[1, 1, 4]*Zeta[3])/3 - 
       30*f[1, 1, 5]*Zeta[3], bc4[51, 4] - (3*f[3, 4]*f[1, 1, 1])/4 - 
       (f[3, 4]*f[1, 1, 2])/4 - (3*f[3, 4]*f[1, 1, 3])/4 - 
       f[3, 4]*f[1, 1, 4] - (3*f[3, 4]*f[1, 1, 5])/4 + f[4, 10, 2]/3 - 
       f[4, 10, 4]/6, bc4[52, 4] - (11*Pi^2*f[1, 1, 2]^2)/12 - 
       (65*f[1, 1, 2]^4)/24 - (5*Pi^2*f[1, 1, 2]*f[1, 1, 4])/6 + 
       (13*f[1, 1, 2]^3*f[1, 1, 4])/2 - (Pi^2*f[1, 1, 4]^2)/12 - 
       (37*f[1, 1, 2]^2*f[1, 1, 4]^2)/4 + (5*f[1, 1, 2]*f[1, 1, 4]^3)/2 - 
       (7*f[1, 1, 4]^4)/24 - 3*Pi^2*f[1, 1, 2]*f[1, 1, 5] + 
       5*f[1, 1, 2]^3*f[1, 1, 5] + 2*Pi^2*f[1, 1, 4]*f[1, 1, 5] - 
       32*f[1, 1, 2]^2*f[1, 1, 4]*f[1, 1, 5] + 32*f[1, 1, 2]*f[1, 1, 4]^2*
        f[1, 1, 5] - 6*f[1, 1, 4]^3*f[1, 1, 5] + (3*Pi^2*f[1, 1, 5]^2)/2 + 
       (25*f[1, 1, 2]^2*f[1, 1, 5]^2)/2 + 12*f[1, 1, 2]*f[1, 1, 4]*
        f[1, 1, 5]^2 - 13*f[1, 1, 4]^2*f[1, 1, 5]^2 - 
       17*f[1, 1, 2]*f[1, 1, 5]^3 + 2*f[1, 1, 4]*f[1, 1, 5]^3 + 
       (59*f[1, 1, 5]^4)/12 + (7*Pi^2*f[2, 1, 2])/6 + 
       6*f[1, 1, 2]^2*f[2, 1, 2] - 14*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 2] + 
       6*f[1, 1, 4]^2*f[2, 1, 2] - 28*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 2] + 
       14*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 2] + 11*f[1, 1, 5]^2*f[2, 1, 2] - 
       f[2, 1, 2]^2/2 - (Pi^2*f[2, 1, 5])/6 - 9*f[1, 1, 2]^2*f[2, 1, 5] + 
       30*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 5] - 11*f[1, 1, 4]^2*f[2, 1, 5] + 
       28*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 5] - 28*f[1, 1, 4]*f[1, 1, 5]*
        f[2, 1, 5] - 17*f[1, 1, 5]^2*f[2, 1, 5] + 8*f[2, 1, 2]*f[2, 1, 5] - 
       (3*f[2, 1, 5]^2)/2 - 15*f[1, 1, 2]*f[3, 1, 2] + 
       17*f[1, 1, 4]*f[3, 1, 2] + 22*f[1, 1, 5]*f[3, 1, 2] - 
       17*f[1, 1, 2]*f[3, 1, 5] + 30*f[1, 1, 4]*f[3, 1, 5] + 
       37*f[1, 1, 5]*f[3, 1, 5] - 18*f[1, 1, 2]*f[3, 2, 2] + 
       12*f[1, 1, 4]*f[3, 2, 2] + 36*f[1, 1, 5]*f[3, 2, 2] - 
       12*f[1, 1, 2]*f[3, 2, 5] + 28*f[1, 1, 4]*f[3, 2, 5] + 
       28*f[1, 1, 5]*f[3, 2, 5] - 16*f[1, 1, 2]*f[3, 3, 4] + 
       18*f[1, 1, 4]*f[3, 3, 4] + 24*f[1, 1, 5]*f[3, 3, 4] - 3*f[4, 1, 2] - 
       4*f[4, 1, 5] - 3*f[4, 2, 2] - 8*f[4, 2, 5] - 7*f[4, 3, 2] + 
       14*f[4, 3, 5] - (7*f[4, 4, 4])/3 + (14*f[4, 5, 4])/3 + 
       (2*f[4, 6, 5])/3 - (2*f[4, 7, 2])/3 + (8*f[4, 8, 1])/3 - 
       (8*f[1, 1, 2]*Zeta[3])/3 - (7*f[1, 1, 4]*Zeta[3])/3 - 
       (34*f[1, 1, 5]*Zeta[3])/3, bc4[53, 4] - (5*Pi^2*f[1, 1, 2]^2)/4 + 
       (7*f[1, 1, 2]^4)/48 + (13*Pi^2*f[1, 1, 2]*f[1, 1, 4])/6 + 
       (61*f[1, 1, 2]^3*f[1, 1, 4])/12 - (11*Pi^2*f[1, 1, 4]^2)/12 - 
       (11*f[1, 1, 2]^2*f[1, 1, 4]^2)/8 + (5*f[1, 1, 2]*f[1, 1, 4]^3)/12 - 
       (37*f[1, 1, 4]^4)/48 + (17*Pi^2*f[1, 1, 2]*f[1, 1, 5])/6 - 
       (14*f[1, 1, 2]^3*f[1, 1, 5])/3 - (5*Pi^2*f[1, 1, 4]*f[1, 1, 5])/2 - 
       2*f[1, 1, 2]^2*f[1, 1, 4]*f[1, 1, 5] - 4*f[1, 1, 2]*f[1, 1, 4]^2*
        f[1, 1, 5] + (7*f[1, 1, 4]^3*f[1, 1, 5])/3 - (17*Pi^2*f[1, 1, 5]^2)/
        12 + (11*f[1, 1, 2]^2*f[1, 1, 5]^2)/2 - f[1, 1, 2]*f[1, 1, 4]*
        f[1, 1, 5]^2 + 2*f[1, 1, 4]^2*f[1, 1, 5]^2 - 
       2*f[1, 1, 2]*f[1, 1, 5]^3 + f[1, 1, 4]*f[1, 1, 5]^3 - 
       f[1, 1, 5]^4/12 - (Pi^2*f[2, 1, 2])/3 + (9*f[1, 1, 2]^2*f[2, 1, 2])/
        2 - 5*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 2] + (9*f[1, 1, 4]^2*f[2, 1, 2])/
        2 + 4*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 2] - f[1, 1, 4]*f[1, 1, 5]*
        f[2, 1, 2] - (5*f[1, 1, 5]^2*f[2, 1, 2])/2 + (5*Pi^2*f[2, 1, 5])/12 - 
       5*f[1, 1, 2]^2*f[2, 1, 5] - 8*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 5] + 
       (3*f[1, 1, 4]^2*f[2, 1, 5])/2 - 2*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 5] + 
       6*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 5] + 2*f[1, 1, 5]^2*f[2, 1, 5] + 
       f[2, 1, 5]^2 - 9*f[1, 1, 2]*f[3, 1, 2] + 5*f[1, 1, 4]*f[3, 1, 2] - 
       f[1, 1, 5]*f[3, 1, 2] - 8*f[1, 1, 2]*f[3, 1, 5] - 
       8*f[1, 1, 4]*f[3, 1, 5] - 7*f[1, 1, 5]*f[3, 1, 5] - 
       9*f[1, 1, 2]*f[3, 2, 2] + 5*f[1, 1, 4]*f[3, 2, 2] - 
       4*f[1, 1, 5]*f[3, 2, 2] - 12*f[1, 1, 2]*f[3, 2, 5] - 
       6*f[1, 1, 4]*f[3, 2, 5] - 2*f[1, 1, 5]*f[3, 2, 5] - 
       6*f[1, 1, 2]*f[3, 3, 4] - f[1, 1, 4]*f[3, 3, 4] - 
       3*f[1, 1, 5]*f[3, 3, 4] + (5*f[4, 1, 5])/2 + 5*f[4, 2, 5] - 
       (7*f[4, 3, 2])/2 - f[4, 3, 5] - (3*f[4, 4, 4])/2 - f[4, 5, 4] + 
       f[4, 6, 5]/3 + (2*f[4, 7, 2])/3 - 26*f[1, 1, 2]*Zeta[3] + 
       21*f[1, 1, 4]*Zeta[3] + 24*f[1, 1, 5]*Zeta[3], 
      bc4[54, 4] + (5*Pi^2*f[1, 1, 1]^2)/12 - (35*f[1, 1, 1]^4)/24 - 
       (17*Pi^2*f[1, 1, 1]*f[1, 1, 3])/6 + (47*f[1, 1, 1]^3*f[1, 1, 3])/3 + 
       (17*Pi^2*f[1, 1, 3]^2)/12 - (45*f[1, 1, 1]^2*f[1, 1, 3]^2)/2 + 
       13*f[1, 1, 1]*f[1, 1, 3]^3 - (10*f[1, 1, 3]^4)/3 - 
       2*Pi^2*f[1, 1, 1]*f[1, 1, 4] + (17*f[1, 1, 1]^3*f[1, 1, 4])/6 + 
       2*Pi^2*f[1, 1, 3]*f[1, 1, 4] - 24*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 4] + 
       23*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 4] - (20*f[1, 1, 3]^3*f[1, 1, 4])/
        3 + (Pi^2*f[1, 1, 4]^2)/2 + (f[1, 1, 1]^2*f[1, 1, 4]^2)/4 + 
       12*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]^2 - 7*f[1, 1, 3]^2*f[1, 1, 4]^2 - 
       (5*f[1, 1, 1]*f[1, 1, 4]^3)/2 - 2*f[1, 1, 3]*f[1, 1, 4]^3 + 
       (17*f[1, 1, 4]^4)/24 + (Pi^2*f[2, 1, 1])/6 + 
       (13*f[1, 1, 1]^2*f[2, 1, 1])/2 - 21*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 1] + 
       (27*f[1, 1, 3]^2*f[2, 1, 1])/2 - 14*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 1] + 
       12*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 1] + 4*f[1, 1, 4]^2*f[2, 1, 1] - 
       (3*f[2, 1, 1]^2)/2 - (7*Pi^2*f[2, 1, 4])/6 - 
       (9*f[1, 1, 1]^2*f[2, 1, 4])/2 - 4*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 4] + 
       f[1, 1, 3]^2*f[2, 1, 4] + 3*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4] + 
       4*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 4] - (f[1, 1, 4]^2*f[2, 1, 4])/2 - 
       2*f[2, 1, 1]*f[2, 1, 4] - f[2, 1, 4]^2/2 - 2*f[1, 1, 1]*f[3, 1, 1] + 
       18*f[1, 1, 3]*f[3, 1, 1] + 12*f[1, 1, 4]*f[3, 1, 1] - 
       8*f[1, 1, 1]*f[3, 1, 4] - 4*f[1, 1, 3]*f[3, 1, 4] + 
       2*f[1, 1, 4]*f[3, 1, 4] - 7*f[1, 1, 1]*f[3, 2, 1] + 
       27*f[1, 1, 3]*f[3, 2, 1] + 12*f[1, 1, 4]*f[3, 2, 1] - 
       5*f[1, 1, 1]*f[3, 2, 4] + 4*f[1, 1, 3]*f[3, 2, 4] + 
       7*f[1, 1, 4]*f[3, 2, 4] - 6*f[1, 1, 1]*f[3, 3, 3] + 
       14*f[1, 1, 3]*f[3, 3, 3] + 8*f[1, 1, 4]*f[3, 3, 3] - 8*f[4, 1, 1] - 
       3*f[4, 1, 4] - 4*f[4, 2, 1] - 3*f[4, 2, 4] - 9*f[4, 3, 1] + 
       2*f[4, 3, 4] - (2*f[4, 4, 3])/3 + 2*f[4, 6, 4] + (8*f[4, 7, 1])/3 - 
       (2*f[4, 8, 5])/3 + (22*f[1, 1, 1]*Zeta[3])/3 - (34*f[1, 1, 3]*Zeta[3])/
        3 - (7*f[1, 1, 4]*Zeta[3])/3, bc4[55, 4] - (11*Pi^2*f[1, 1, 1]^2)/8 - 
       (5*f[1, 1, 1]^4)/48 + (29*Pi^2*f[1, 1, 1]*f[1, 1, 3])/12 - 
       (7*f[1, 1, 1]^3*f[1, 1, 3])/6 - (29*Pi^2*f[1, 1, 3]^2)/24 + 
       7*f[1, 1, 1]^2*f[1, 1, 3]^2 - (11*f[1, 1, 1]*f[1, 1, 3]^3)/2 + 
       (25*f[1, 1, 3]^4)/24 + (5*Pi^2*f[1, 1, 1]*f[1, 1, 4])/2 - 
       (19*f[1, 1, 1]^3*f[1, 1, 4])/4 - (5*Pi^2*f[1, 1, 3]*f[1, 1, 4])/2 - 
       3*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 4] + 3*f[1, 1, 3]^3*f[1, 1, 4] - 
       (13*Pi^2*f[1, 1, 4]^2)/12 + (81*f[1, 1, 1]^2*f[1, 1, 4]^2)/8 - 
       3*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]^2 - (97*f[1, 1, 1]*f[1, 1, 4]^3)/
        12 + 3*f[1, 1, 3]*f[1, 1, 4]^3 + (89*f[1, 1, 4]^4)/48 - 
       (5*Pi^2*f[2, 1, 1])/12 + 4*f[1, 1, 1]^2*f[2, 1, 1] + 
       2*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 1] - 2*f[1, 1, 3]^2*f[2, 1, 1] + 
       2*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 1] - 3*f[1, 1, 3]*f[1, 1, 4]*
        f[2, 1, 1] + (f[1, 1, 4]^2*f[2, 1, 1])/2 + f[2, 1, 1]^2 + 
       (Pi^2*f[2, 1, 4])/3 - (11*f[1, 1, 1]^2*f[2, 1, 4])/2 + 
       6*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 4] - (5*f[1, 1, 3]^2*f[2, 1, 4])/2 + 
       7*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4] - 6*f[1, 1, 3]*f[1, 1, 4]*
        f[2, 1, 4] - (11*f[1, 1, 4]^2*f[2, 1, 4])/2 + 
       2*f[2, 1, 1]*f[2, 1, 4] - 14*f[1, 1, 1]*f[3, 1, 1] - 
       3*f[1, 1, 4]*f[3, 1, 1] - 11*f[1, 1, 1]*f[3, 1, 4] + 
       6*f[1, 1, 3]*f[3, 1, 4] + 7*f[1, 1, 4]*f[3, 1, 4] - 
       10*f[1, 1, 1]*f[3, 2, 1] - 5*f[1, 1, 3]*f[3, 2, 1] - 
       11*f[1, 1, 1]*f[3, 2, 4] + 6*f[1, 1, 3]*f[3, 2, 4] + 
       7*f[1, 1, 4]*f[3, 2, 4] - 8*f[1, 1, 1]*f[3, 3, 3] - 
       f[1, 1, 3]*f[3, 3, 3] + f[1, 1, 4]*f[3, 3, 3] + 5*f[4, 1, 1] + 
       (5*f[4, 2, 1])/2 + (9*f[4, 3, 4])/2 - (11*f[4, 4, 3])/6 + f[4, 5, 3] - 
       f[4, 6, 4] + (2*f[4, 8, 5])/3 - 28*f[1, 1, 1]*Zeta[3] + 
       24*f[1, 1, 3]*Zeta[3] + 21*f[1, 1, 4]*Zeta[3], 
      bc4[56, 4] - (5*Pi^2*f[1, 1, 1]^2)/12 - (37*f[1, 1, 1]^4)/16 - 
       (Pi^2*f[1, 1, 1]*f[1, 1, 2])/6 - (5*f[1, 1, 1]^3*f[1, 1, 2])/3 + 
       (Pi^2*f[1, 1, 2]^2)/6 - (11*f[1, 1, 1]^2*f[1, 1, 2]^2)/4 - 
       (f[1, 1, 1]*f[1, 1, 2]^3)/2 - (35*f[1, 1, 2]^4)/24 + 
       (2*Pi^2*f[1, 1, 1]*f[1, 1, 3])/3 + (53*f[1, 1, 1]^3*f[1, 1, 3])/12 + 
       Pi^2*f[1, 1, 2]*f[1, 1, 3] + f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 3] - 
       7*f[1, 1, 2]^3*f[1, 1, 3] + (Pi^2*f[1, 1, 3]^2)/4 - 
       (15*f[1, 1, 1]^2*f[1, 1, 3]^2)/8 - 12*f[1, 1, 2]^2*f[1, 1, 3]^2 - 
       (41*f[1, 1, 1]*f[1, 1, 3]^3)/12 + 2*f[1, 1, 2]*f[1, 1, 3]^3 + 
       (121*f[1, 1, 3]^4)/24 - (Pi^2*f[1, 1, 1]*f[1, 1, 4])/6 + 
       (5*f[1, 1, 1]^3*f[1, 1, 4])/3 + (5*Pi^2*f[1, 1, 2]*f[1, 1, 4])/6 + 
       (15*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 4])/2 + 
       (9*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 4])/2 - 
       (37*f[1, 1, 2]^3*f[1, 1, 4])/4 + (Pi^2*f[1, 1, 3]*f[1, 1, 4])/6 + 
       (5*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 4])/2 + f[1, 1, 1]*f[1, 1, 2]*
        f[1, 1, 3]*f[1, 1, 4] - 2*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 4] - 
       2*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 4] - 
       (f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 4])/2 + (17*f[1, 1, 3]^3*f[1, 1, 4])/
        6 - (5*Pi^2*f[1, 1, 4]^2)/6 - (17*f[1, 1, 1]^2*f[1, 1, 4]^2)/4 - 
       10*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]^2 + (69*f[1, 1, 2]^2*f[1, 1, 4]^2)/
        8 - f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]^2 + 
       (3*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]^2)/2 + 
       (10*f[1, 1, 1]*f[1, 1, 4]^3)/3 - (31*f[1, 1, 2]*f[1, 1, 4]^3)/12 + 
       (f[1, 1, 3]*f[1, 1, 4]^3)/2 + (19*f[1, 1, 4]^4)/16 + 
       (4*Pi^2*f[1, 1, 1]*f[1, 1, 5])/3 - (5*f[1, 1, 1]^3*f[1, 1, 5])/2 - 
       (13*Pi^2*f[1, 1, 2]*f[1, 1, 5])/6 + (f[1, 1, 1]*f[1, 1, 2]^2*
         f[1, 1, 5])/2 + (31*f[1, 1, 2]^3*f[1, 1, 5])/4 - 
       (3*Pi^2*f[1, 1, 3]*f[1, 1, 5])/2 - f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*
        f[1, 1, 5] + (73*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 5])/2 + 
       (15*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 5])/2 + 16*f[1, 1, 2]*f[1, 1, 3]^2*
        f[1, 1, 5] - (113*f[1, 1, 3]^3*f[1, 1, 5])/12 + 
       (7*Pi^2*f[1, 1, 4]*f[1, 1, 5])/6 + f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]*
        f[1, 1, 5] + 8*f[1, 1, 2]^2*f[1, 1, 4]*f[1, 1, 5] + 
       f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5] - 
       4*f[1, 1, 3]^2*f[1, 1, 4]*f[1, 1, 5] - 
       (f[1, 1, 1]*f[1, 1, 4]^2*f[1, 1, 5])/2 - 
       (15*f[1, 1, 2]*f[1, 1, 4]^2*f[1, 1, 5])/2 - 
       (f[1, 1, 3]*f[1, 1, 4]^2*f[1, 1, 5])/2 + (17*f[1, 1, 4]^3*f[1, 1, 5])/
        6 + (7*Pi^2*f[1, 1, 5]^2)/12 + (15*f[1, 1, 1]^2*f[1, 1, 5]^2)/4 + 
       (3*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 5]^2)/2 - 
       (127*f[1, 1, 2]^2*f[1, 1, 5]^2)/8 - (15*f[1, 1, 1]*f[1, 1, 3]*
         f[1, 1, 5]^2)/2 - 43*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5]^2 + 
       (11*f[1, 1, 3]^2*f[1, 1, 5]^2)/8 - 2*f[1, 1, 1]*f[1, 1, 4]*
        f[1, 1, 5]^2 - (3*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5]^2)/2 + 
       3*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5]^2 - (5*f[1, 1, 1]*f[1, 1, 5]^3)/3 + 
       (155*f[1, 1, 2]*f[1, 1, 5]^3)/12 + (143*f[1, 1, 3]*f[1, 1, 5]^3)/12 - 
       (5*f[1, 1, 4]*f[1, 1, 5]^3)/6 - (85*f[1, 1, 5]^4)/24 - 
       (Pi^2*f[2, 1, 1])/6 + (11*f[1, 1, 1]^2*f[2, 1, 1])/2 - 
       9*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 1] + 4*f[1, 1, 3]^2*f[2, 1, 1] + 
       3*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 1] + f[1, 1, 2]*f[1, 1, 4]*
        f[2, 1, 1] - 3*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 1] + 
       20*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 1] - 21*f[1, 1, 3]*f[1, 1, 5]*
        f[2, 1, 1] + (15*f[1, 1, 5]^2*f[2, 1, 1])/2 - f[2, 1, 1]^2/2 + 
       (Pi^2*f[2, 1, 2])/6 - (f[1, 1, 1]^2*f[2, 1, 2])/2 - 
       f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 2] - (7*f[1, 1, 2]^2*f[2, 1, 2])/2 - 
       f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 2] - 2*f[1, 1, 2]*f[1, 1, 3]*
        f[2, 1, 2] - f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 2] + 
       6*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 2] + f[1, 1, 3]*f[1, 1, 4]*
        f[2, 1, 2] - 6*f[1, 1, 4]^2*f[2, 1, 2] + f[1, 1, 1]*f[1, 1, 5]*
        f[2, 1, 2] + 3*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 2] - 
       f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 2] - 6*f[1, 1, 4]*f[1, 1, 5]*
        f[2, 1, 2] + (3*f[1, 1, 5]^2*f[2, 1, 2])/2 - f[2, 1, 2]^2/2 + 
       (2*Pi^2*f[2, 1, 3])/3 - 5*f[1, 1, 1]^2*f[2, 1, 3] - 
       10*f[1, 1, 2]^2*f[2, 1, 3] + 12*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 3] - 
       18*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 3] - (25*f[1, 1, 3]^2*f[2, 1, 3])/2 + 
       2*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 3] - 6*f[1, 1, 3]*f[1, 1, 4]*
        f[2, 1, 3] - f[1, 1, 4]^2*f[2, 1, 3] - 3*f[1, 1, 1]*f[1, 1, 5]*
        f[2, 1, 3] + 18*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 3] + 
       13*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 3] - (13*f[1, 1, 5]^2*f[2, 1, 3])/2 - 
       6*f[2, 1, 1]*f[2, 1, 3] - 3*f[2, 1, 3]^2 + (7*f[1, 1, 1]^2*f[2, 1, 4])/
        2 + 4*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 4] + (5*f[1, 1, 2]^2*f[2, 1, 4])/
        2 + 4*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 4] + f[1, 1, 2]*f[1, 1, 3]*
        f[2, 1, 4] - (5*f[1, 1, 3]^2*f[2, 1, 4])/2 - 4*f[1, 1, 1]*f[1, 1, 4]*
        f[2, 1, 4] - 6*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 4] - 
       4*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 4] + (f[1, 1, 4]^2*f[2, 1, 4])/2 + 
       2*f[2, 1, 1]*f[2, 1, 4] - (2*Pi^2*f[2, 1, 5])/3 + 
       f[1, 1, 1]^2*f[2, 1, 5] + 5*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 5] + 
       (33*f[1, 1, 2]^2*f[2, 1, 5])/2 - 2*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 5] + 
       18*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 5] + 13*f[1, 1, 3]^2*f[2, 1, 5] - 
       f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 5] + 6*f[1, 1, 2]*f[1, 1, 4]*
        f[2, 1, 5] + 2*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 5] - 
       (f[1, 1, 4]^2*f[2, 1, 5])/2 + 2*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 5] - 
       15*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 5] - 30*f[1, 1, 3]*f[1, 1, 5]*
        f[2, 1, 5] - 7*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 5] + 
       (9*f[1, 1, 5]^2*f[2, 1, 5])/2 + 6*f[2, 1, 3]*f[2, 1, 5] - 
       3*f[2, 1, 5]^2 - 13*f[1, 1, 1]*f[3, 1, 1] + 7*f[1, 1, 3]*f[3, 1, 1] - 
       4*f[1, 1, 4]*f[3, 1, 1] - 21*f[1, 1, 5]*f[3, 1, 1] - 
       2*f[1, 1, 1]*f[3, 1, 2] + 2*f[1, 1, 2]*f[3, 1, 2] + 
       2*f[1, 1, 3]*f[3, 1, 2] - 12*f[1, 1, 4]*f[3, 1, 2] - 
       7*f[1, 1, 5]*f[3, 1, 2] - 7*f[1, 1, 1]*f[3, 1, 3] + 
       14*f[1, 1, 2]*f[3, 1, 3] + 31*f[1, 1, 3]*f[3, 1, 3] + 
       4*f[1, 1, 4]*f[3, 1, 3] - 19*f[1, 1, 5]*f[3, 1, 3] + 
       6*f[1, 1, 1]*f[3, 1, 4] + 4*f[1, 1, 2]*f[3, 1, 4] + 
       4*f[1, 1, 3]*f[3, 1, 4] - 2*f[1, 1, 4]*f[3, 1, 4] + 
       6*f[1, 1, 1]*f[3, 1, 5] + 27*f[1, 1, 2]*f[3, 1, 5] + 
       16*f[1, 1, 3]*f[3, 1, 5] + 5*f[1, 1, 4]*f[3, 1, 5] - 
       3*f[1, 1, 5]*f[3, 1, 5] - 12*f[1, 1, 1]*f[3, 2, 1] + 
       2*f[1, 1, 3]*f[3, 2, 1] - 2*f[1, 1, 4]*f[3, 2, 1] - 
       21*f[1, 1, 5]*f[3, 2, 1] + 7*f[1, 1, 2]*f[3, 2, 2] + 
       2*f[1, 1, 3]*f[3, 2, 2] - 13*f[1, 1, 4]*f[3, 2, 2] - 
       3*f[1, 1, 5]*f[3, 2, 2] - 19*f[1, 1, 1]*f[3, 2, 3] + 
       16*f[1, 1, 2]*f[3, 2, 3] + 31*f[1, 1, 3]*f[3, 2, 3] + 
       8*f[1, 1, 4]*f[3, 2, 3] - 7*f[1, 1, 5]*f[3, 2, 3] + 
       6*f[1, 1, 1]*f[3, 2, 4] + 6*f[1, 1, 2]*f[3, 2, 4] + 
       4*f[1, 1, 3]*f[3, 2, 4] - 2*f[1, 1, 4]*f[3, 2, 4] + 
       2*f[1, 1, 1]*f[3, 2, 5] + 27*f[1, 1, 2]*f[3, 2, 5] + 
       32*f[1, 1, 3]*f[3, 2, 5] + 3*f[1, 1, 4]*f[3, 2, 5] - 
       15*f[1, 1, 5]*f[3, 2, 5] + 5*f[1, 1, 1]*f[3, 3, 1] + 
       4*f[1, 1, 2]*f[3, 3, 1] + f[1, 1, 3]*f[3, 3, 1] - 
       3*f[1, 1, 4]*f[3, 3, 1] - f[1, 1, 1]*f[3, 3, 2] + 
       24*f[1, 1, 2]*f[3, 3, 2] + 24*f[1, 1, 3]*f[3, 3, 2] - 
       18*f[1, 1, 5]*f[3, 3, 2] + f[1, 1, 1]*f[3, 3, 3] + 
       f[1, 1, 4]*f[3, 3, 3] + f[1, 1, 1]*f[3, 3, 4] + 
       f[1, 1, 2]*f[3, 3, 4] - f[1, 1, 3]*f[3, 3, 4] - 
       6*f[1, 1, 4]*f[3, 3, 4] + 3*f[1, 1, 5]*f[3, 3, 4] - 
       10*f[1, 1, 1]*f[3, 3, 5] + 5*f[1, 1, 3]*f[3, 3, 5] - 
       f[1, 1, 5]*f[3, 3, 5] + 8*f[4, 1, 1] + 4*f[4, 1, 2] - 4*f[4, 1, 3] + 
       4*f[4, 1, 5] + 4*f[4, 2, 1] + 8*f[4, 2, 2] + 4*f[4, 2, 3] - 
       4*f[4, 2, 5] - (9*f[4, 3, 1])/2 + (3*f[4, 3, 2])/2 + 
       (19*f[4, 3, 3])/2 - 2*f[4, 3, 4] - (15*f[4, 3, 5])/2 - 
       (2*f[4, 4, 1])/3 - 3*f[4, 4, 2] + f[4, 4, 4]/6 + (5*f[4, 4, 5])/6 + 
       (2*f[4, 5, 1])/3 + 4*f[4, 5, 2] + (2*f[4, 5, 3])/3 + 
       (4*f[4, 5, 4])/3 - (8*f[4, 5, 5])/3 + (4*f[4, 6, 1])/3 + 
       (2*f[4, 6, 2])/3 + 2*f[4, 6, 3] - (2*f[4, 6, 4])/3 - 
       (4*f[4, 6, 5])/3 - 2*f[4, 7, 2] + (2*f[4, 7, 4])/3 + 2*f[4, 7, 5] - 
       2*f[4, 8, 2] + 2*f[4, 8, 4] + (2*f[4, 8, 5])/3 - (2*f[4, 11, 4])/3 - 
       (2*f[4, 11, 5])/3 - 7*f[1, 1, 1]*Zeta[3] + 5*f[1, 1, 2]*Zeta[3] + 
       9*f[1, 1, 3]*Zeta[3] - 11*f[1, 1, 4]*Zeta[3] - 62*f[1, 1, 5]*Zeta[3], 
      bc4[57, 4] - (7*Pi^2*f[1, 1, 1]^2)/6 + (13*f[1, 1, 1]^4)/16 + 
       (5*Pi^2*f[1, 1, 1]*f[1, 1, 2])/6 + 5*f[1, 1, 1]^3*f[1, 1, 2] - 
       (3*Pi^2*f[1, 1, 2]^2)/4 + 6*f[1, 1, 1]^2*f[1, 1, 2]^2 - 
       (11*f[1, 1, 2]^4)/6 + (Pi^2*f[1, 1, 1]*f[1, 1, 3])/3 + 
       (4*f[1, 1, 1]^3*f[1, 1, 3])/3 - (Pi^2*f[1, 1, 2]*f[1, 1, 3])/3 + 
       2*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 3] + f[1, 1, 1]*f[1, 1, 2]^2*
        f[1, 1, 3] + (10*f[1, 1, 2]^3*f[1, 1, 3])/3 - (Pi^2*f[1, 1, 3]^2)/2 + 
       (f[1, 1, 1]^2*f[1, 1, 3]^2)/2 + 8*f[1, 1, 2]^2*f[1, 1, 3]^2 + 
       (2*f[1, 1, 1]*f[1, 1, 3]^3)/3 - (7*f[1, 1, 2]*f[1, 1, 3]^3)/3 - 
       (14*f[1, 1, 3]^4)/3 - (Pi^2*f[1, 1, 1]*f[1, 1, 4])/6 - 
       (7*f[1, 1, 1]^3*f[1, 1, 4])/12 + (Pi^2*f[1, 1, 2]*f[1, 1, 4])/6 - 
       21*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 4] - 11*f[1, 1, 1]*f[1, 1, 2]^2*
        f[1, 1, 4] + (89*f[1, 1, 2]^3*f[1, 1, 4])/6 + 
       (Pi^2*f[1, 1, 3]*f[1, 1, 4])/3 - 19*f[1, 1, 1]^2*f[1, 1, 3]*
        f[1, 1, 4] - 6*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4] + 
       2*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 4] + 15*f[1, 1, 1]*f[1, 1, 3]^2*
        f[1, 1, 4] + f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 4] - 
       5*f[1, 1, 3]^3*f[1, 1, 4] + (7*Pi^2*f[1, 1, 4]^2)/12 + 
       (113*f[1, 1, 1]^2*f[1, 1, 4]^2)/8 + 28*f[1, 1, 1]*f[1, 1, 2]*
        f[1, 1, 4]^2 - (47*f[1, 1, 2]^2*f[1, 1, 4]^2)/4 + 
       9*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]^2 - f[1, 1, 2]*f[1, 1, 3]*
        f[1, 1, 4]^2 - (9*f[1, 1, 3]^2*f[1, 1, 4]^2)/2 - 
       (203*f[1, 1, 1]*f[1, 1, 4]^3)/12 - (7*f[1, 1, 2]*f[1, 1, 4]^3)/6 - 
       (f[1, 1, 3]*f[1, 1, 4]^3)/3 + (97*f[1, 1, 4]^4)/48 - 
       (4*Pi^2*f[1, 1, 1]*f[1, 1, 5])/3 + (7*f[1, 1, 1]^3*f[1, 1, 5])/3 + 
       (5*Pi^2*f[1, 1, 2]*f[1, 1, 5])/3 - 2*f[1, 1, 1]^2*f[1, 1, 2]*
        f[1, 1, 5] + 2*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 5] - 
       (19*f[1, 1, 2]^3*f[1, 1, 5])/6 + Pi^2*f[1, 1, 3]*f[1, 1, 5] - 
       4*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 5] - 4*f[1, 1, 1]*f[1, 1, 2]*
        f[1, 1, 3]*f[1, 1, 5] - 24*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 5] - 
       3*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 5] - 9*f[1, 1, 2]*f[1, 1, 3]^2*
        f[1, 1, 5] + (32*f[1, 1, 3]^3*f[1, 1, 5])/3 - 
       2*Pi^2*f[1, 1, 4]*f[1, 1, 5] + 2*f[1, 1, 1]^2*f[1, 1, 4]*f[1, 1, 5] + 
       2*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5] - 
       19*f[1, 1, 2]^2*f[1, 1, 4]*f[1, 1, 5] + 4*f[1, 1, 1]*f[1, 1, 3]*
        f[1, 1, 4]*f[1, 1, 5] + 2*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]*
        f[1, 1, 5] + 4*f[1, 1, 3]^2*f[1, 1, 4]*f[1, 1, 5] - 
       2*f[1, 1, 1]*f[1, 1, 4]^2*f[1, 1, 5] + 14*f[1, 1, 2]*f[1, 1, 4]^2*
        f[1, 1, 5] - f[1, 1, 3]*f[1, 1, 4]^2*f[1, 1, 5] - 
       (4*f[1, 1, 4]^3*f[1, 1, 5])/3 + (Pi^2*f[1, 1, 5]^2)/2 - 
       3*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 5]^2 + (59*f[1, 1, 2]^2*f[1, 1, 5]^2)/
        4 + 2*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 5]^2 + 29*f[1, 1, 2]*f[1, 1, 3]*
        f[1, 1, 5]^2 - (7*f[1, 1, 3]^2*f[1, 1, 5]^2)/2 + 
       f[1, 1, 1]*f[1, 1, 4]*f[1, 1, 5]^2 + 5*f[1, 1, 2]*f[1, 1, 4]*
        f[1, 1, 5]^2 - 4*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5]^2 - 
       (9*f[1, 1, 4]^2*f[1, 1, 5]^2)/2 + (7*f[1, 1, 1]*f[1, 1, 5]^3)/3 - 
       (29*f[1, 1, 2]*f[1, 1, 5]^3)/2 - (20*f[1, 1, 3]*f[1, 1, 5]^3)/3 + 
       (5*f[1, 1, 4]*f[1, 1, 5]^3)/3 + (85*f[1, 1, 5]^4)/24 + 
       f[1, 1, 1]^2*f[2, 1, 1] + f[1, 1, 3]^2*f[2, 1, 1] - 
       14*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 1] - 2*f[1, 1, 2]*f[1, 1, 4]*
        f[2, 1, 1] + 10*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 1] + 
       5*f[1, 1, 4]^2*f[2, 1, 1] - 8*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 1] + 
       10*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 1] + 2*f[1, 1, 4]*f[1, 1, 5]*
        f[2, 1, 1] - 5*f[1, 1, 5]^2*f[2, 1, 1] - (5*Pi^2*f[2, 1, 2])/12 + 
       (f[1, 1, 1]^2*f[2, 1, 2])/2 + 12*f[1, 1, 2]^2*f[2, 1, 2] + 
       2*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 2] + 4*f[1, 1, 2]*f[1, 1, 3]*
        f[2, 1, 2] + 2*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 2] - 
       16*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 2] - 2*f[1, 1, 3]*f[1, 1, 4]*
        f[2, 1, 2] + 11*f[1, 1, 4]^2*f[2, 1, 2] - 2*f[1, 1, 1]*f[1, 1, 5]*
        f[2, 1, 2] - 14*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 2] + 
       2*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 2] + 10*f[1, 1, 4]*f[1, 1, 5]*
        f[2, 1, 2] + 4*f[1, 1, 5]^2*f[2, 1, 2] - (2*Pi^2*f[2, 1, 3])/3 - 
       f[1, 1, 1]^2*f[2, 1, 3] - 2*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 3] + 
       9*f[1, 1, 2]^2*f[2, 1, 3] - 2*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 3] + 
       14*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 3] + 10*f[1, 1, 3]^2*f[2, 1, 3] + 
       2*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 3] + 8*f[1, 1, 3]*f[1, 1, 4]*
        f[2, 1, 3] + f[1, 1, 4]^2*f[2, 1, 3] - 16*f[1, 1, 2]*f[1, 1, 5]*
        f[2, 1, 3] - 10*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 3] + 
       7*f[1, 1, 5]^2*f[2, 1, 3] + 6*f[2, 1, 1]*f[2, 1, 3] + f[2, 1, 3]^2 - 
       (19*f[1, 1, 1]^2*f[2, 1, 4])/2 - 15*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 4] - 
       (11*f[1, 1, 2]^2*f[2, 1, 4])/2 + 2*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 4] - 
       2*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 4] - f[1, 1, 3]^2*f[2, 1, 4] + 
       17*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4] + 18*f[1, 1, 2]*f[1, 1, 4]*
        f[2, 1, 4] - 2*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 4] - 
       (19*f[1, 1, 4]^2*f[2, 1, 4])/2 + 2*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 4] + 
       2*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 4] - 2*f[1, 1, 3]*f[1, 1, 5]*
        f[2, 1, 4] - 4*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 4] + 
       (2*Pi^2*f[2, 1, 5])/3 - f[1, 1, 1]^2*f[2, 1, 5] - 
       2*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 5] - 17*f[1, 1, 2]^2*f[2, 1, 5] - 
       2*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 5] - 10*f[1, 1, 2]*f[1, 1, 3]*
        f[2, 1, 5] - 8*f[1, 1, 3]^2*f[2, 1, 5] + 6*f[1, 1, 2]*f[1, 1, 4]*
        f[2, 1, 5] - 2*f[1, 1, 4]^2*f[2, 1, 5] - 6*f[1, 1, 1]*f[1, 1, 5]*
        f[2, 1, 5] + 18*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 5] + 
       20*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 5] - 4*f[1, 1, 4]*f[1, 1, 5]*
        f[2, 1, 5] - 8*f[1, 1, 5]^2*f[2, 1, 5] - 6*f[2, 1, 3]*f[2, 1, 5] + 
       f[2, 1, 5]^2 - 2*f[1, 1, 1]*f[3, 1, 1] + 2*f[1, 1, 3]*f[3, 1, 1] + 
       12*f[1, 1, 4]*f[3, 1, 1] + 10*f[1, 1, 5]*f[3, 1, 1] + 
       4*f[1, 1, 1]*f[3, 1, 2] - 21*f[1, 1, 2]*f[3, 1, 2] - 
       4*f[1, 1, 3]*f[3, 1, 2] + 20*f[1, 1, 4]*f[3, 1, 2] + 
       12*f[1, 1, 5]*f[3, 1, 2] + 2*f[1, 1, 1]*f[3, 1, 3] - 
       12*f[1, 1, 2]*f[3, 1, 3] - 22*f[1, 1, 3]*f[3, 1, 3] - 
       4*f[1, 1, 4]*f[3, 1, 3] + 18*f[1, 1, 5]*f[3, 1, 3] - 
       19*f[1, 1, 1]*f[3, 1, 4] - 17*f[1, 1, 2]*f[3, 1, 4] + 
       19*f[1, 1, 4]*f[3, 1, 4] + 4*f[1, 1, 5]*f[3, 1, 4] - 
       32*f[1, 1, 2]*f[3, 1, 5] - 10*f[1, 1, 3]*f[3, 1, 5] + 
       4*f[1, 1, 4]*f[3, 1, 5] + 16*f[1, 1, 5]*f[3, 1, 5] - 
       2*f[1, 1, 1]*f[3, 2, 1] + 2*f[1, 1, 3]*f[3, 2, 1] + 
       16*f[1, 1, 4]*f[3, 2, 1] + 10*f[1, 1, 5]*f[3, 2, 1] + 
       2*f[1, 1, 1]*f[3, 2, 2] - 24*f[1, 1, 2]*f[3, 2, 2] - 
       4*f[1, 1, 3]*f[3, 2, 2] + 22*f[1, 1, 4]*f[3, 2, 2] + 
       14*f[1, 1, 5]*f[3, 2, 2] + 6*f[1, 1, 1]*f[3, 2, 3] - 
       14*f[1, 1, 2]*f[3, 2, 3] - 26*f[1, 1, 3]*f[3, 2, 3] - 
       8*f[1, 1, 4]*f[3, 2, 3] + 10*f[1, 1, 5]*f[3, 2, 3] - 
       19*f[1, 1, 1]*f[3, 2, 4] - 20*f[1, 1, 2]*f[3, 2, 4] + 
       19*f[1, 1, 4]*f[3, 2, 4] + 4*f[1, 1, 5]*f[3, 2, 4] + 
       4*f[1, 1, 1]*f[3, 2, 5] - 28*f[1, 1, 2]*f[3, 2, 5] - 
       22*f[1, 1, 3]*f[3, 2, 5] + 6*f[1, 1, 4]*f[3, 2, 5] + 
       24*f[1, 1, 5]*f[3, 2, 5] - 13*f[1, 1, 1]*f[3, 3, 1] - 
       9*f[1, 1, 2]*f[3, 3, 1] - 2*f[1, 1, 3]*f[3, 3, 1] + 
       12*f[1, 1, 4]*f[3, 3, 1] + 2*f[1, 1, 5]*f[3, 3, 1] - 
       16*f[1, 1, 2]*f[3, 3, 2] - 16*f[1, 1, 3]*f[3, 3, 2] + 
       14*f[1, 1, 5]*f[3, 3, 2] - 8*f[1, 1, 1]*f[3, 3, 3] + 
       8*f[1, 1, 3]*f[3, 3, 3] + 8*f[1, 1, 4]*f[3, 3, 3] + 
       2*f[1, 1, 5]*f[3, 3, 3] - 2*f[1, 1, 1]*f[3, 3, 4] - 
       12*f[1, 1, 2]*f[3, 3, 4] + 2*f[1, 1, 3]*f[3, 3, 4] + 
       8*f[1, 1, 4]*f[3, 3, 4] + 6*f[1, 1, 5]*f[3, 3, 4] + 
       2*f[1, 1, 1]*f[3, 3, 5] - 6*f[1, 1, 3]*f[3, 3, 5] - 
       2*f[1, 1, 4]*f[3, 3, 5] - (5*f[4, 1, 2])/2 + 4*f[4, 1, 3] - 
       4*f[4, 1, 5] - 5*f[4, 2, 2] - 4*f[4, 2, 3] + 4*f[4, 2, 5] + 
       2*f[4, 3, 1] - 6*f[4, 3, 2] - 6*f[4, 3, 3] + (13*f[4, 3, 4])/2 + 
       9*f[4, 3, 5] + (11*f[4, 4, 1])/6 + (8*f[4, 4, 2])/3 - 
       (4*f[4, 4, 3])/3 - 2*f[4, 4, 4] - f[4, 4, 5] - f[4, 5, 1] - 
       (8*f[4, 5, 2])/3 + (4*f[4, 5, 3])/3 + (2*f[4, 5, 4])/3 - 
       (2*f[4, 6, 1])/3 - (7*f[4, 6, 2])/3 - (2*f[4, 6, 3])/3 + 
       (4*f[4, 6, 4])/3 + (2*f[4, 6, 5])/3 + 2*f[4, 7, 2] - 
       (2*f[4, 7, 4])/3 - 2*f[4, 7, 5] + 2*f[4, 8, 2] - 2*f[4, 8, 4] - 
       (4*f[4, 11, 2])/3 + (4*f[4, 11, 4])/3 + (4*f[4, 11, 5])/3 + 
       (50*f[1, 1, 1]*Zeta[3])/3 - 30*f[1, 1, 2]*Zeta[3] - 
       6*f[1, 1, 3]*Zeta[3] + 28*f[1, 1, 4]*Zeta[3] + 
       (130*f[1, 1, 5]*Zeta[3])/3, bc4[58, 4] + (5*f[3, 4]*f[1, 1, 1])/4 + 
       (3*f[3, 4]*f[1, 1, 2])/2 + (3*f[3, 4]*f[1, 1, 3])/2 + 
       (5*f[3, 4]*f[1, 1, 4])/4 + (3*f[3, 4]*f[1, 1, 5])/2 - f[4, 10, 1]/6 - 
       f[4, 10, 4]/6, bc4[59, 4] + f[4, 12]/60 - (3*f[3, 4]*f[1, 1, 1])/4 - 
       (3*f[3, 4]*f[1, 1, 2])/4 - (3*f[3, 4]*f[1, 1, 3])/4 - 
       (f[3, 4]*f[1, 1, 4])/4 - (3*f[3, 4]*f[1, 1, 5])/4 - 
       (7*f[4, 10, 1])/30 - (7*f[4, 10, 2])/30 + f[4, 10, 3]/10 + 
       (13*f[4, 10, 4])/30 + f[4, 10, 5]/10, bc4[60, 4] + Pi^2*f[1, 1, 1]^2 + 
       (22*f[1, 1, 1]^4)/3 + (5*Pi^2*f[1, 1, 1]*f[1, 1, 2])/6 + 
       (13*f[1, 1, 1]^3*f[1, 1, 2])/3 + (7*Pi^2*f[1, 1, 2]^2)/6 + 
       4*f[1, 1, 1]^2*f[1, 1, 2]^2 + (f[1, 1, 1]*f[1, 1, 2]^3)/3 + 
       (29*f[1, 1, 2]^4)/24 + 2*Pi^2*f[1, 1, 1]*f[1, 1, 3] - 
       (115*f[1, 1, 1]^3*f[1, 1, 3])/4 + Pi^2*f[1, 1, 2]*f[1, 1, 3] - 
       2*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 3] - 
       (f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 3])/2 - (11*f[1, 1, 2]^3*f[1, 1, 3])/
        6 - (5*Pi^2*f[1, 1, 3]^2)/12 + (235*f[1, 1, 1]^2*f[1, 1, 3]^2)/8 - 
       (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]^2)/2 - 
       (13*f[1, 1, 2]^2*f[1, 1, 3]^2)/2 - (77*f[1, 1, 1]*f[1, 1, 3]^3)/12 + 
       (7*f[1, 1, 2]*f[1, 1, 3]^3)/2 + (169*f[1, 1, 3]^4)/48 + 
       (11*Pi^2*f[1, 1, 1]*f[1, 1, 4])/6 - (53*f[1, 1, 1]^3*f[1, 1, 4])/4 + 
       (5*Pi^2*f[1, 1, 2]*f[1, 1, 4])/6 - (27*f[1, 1, 1]^2*f[1, 1, 2]*
         f[1, 1, 4])/2 - 7*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 4] - 
       (41*f[1, 1, 2]^3*f[1, 1, 4])/12 - (Pi^2*f[1, 1, 3]*f[1, 1, 4])/3 + 
       59*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 4] - f[1, 1, 1]*f[1, 1, 2]*
        f[1, 1, 3]*f[1, 1, 4] - 2*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 4] - 
       (99*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 4])/2 - 
       (f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 4])/2 + (59*f[1, 1, 3]^3*f[1, 1, 4])/
        6 - (Pi^2*f[1, 1, 4]^2)/2 + (9*f[1, 1, 1]^2*f[1, 1, 4]^2)/8 + 
       17*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]^2 + (39*f[1, 1, 2]^2*f[1, 1, 4]^2)/
        8 - (45*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]^2)/2 + 
       3*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]^2 + (31*f[1, 1, 3]^2*f[1, 1, 4]^2)/
        2 + (21*f[1, 1, 1]*f[1, 1, 4]^3)/4 - (23*f[1, 1, 2]*f[1, 1, 4]^3)/4 - 
       (7*f[1, 1, 3]*f[1, 1, 4]^3)/6 - (11*f[1, 1, 4]^4)/24 + 
       Pi^2*f[1, 1, 1]*f[1, 1, 5] - (f[1, 1, 1]^3*f[1, 1, 5])/2 + 
       (4*Pi^2*f[1, 1, 2]*f[1, 1, 5])/3 - 2*f[1, 1, 1]^2*f[1, 1, 2]*
        f[1, 1, 5] - 2*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 5] - 
       (15*f[1, 1, 2]^3*f[1, 1, 5])/4 - (7*Pi^2*f[1, 1, 3]*f[1, 1, 5])/3 + 
       (27*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 5])/2 + 3*f[1, 1, 1]*f[1, 1, 2]*
        f[1, 1, 3]*f[1, 1, 5] + 17*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 5] - 
       33*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 5] + 3*f[1, 1, 2]*f[1, 1, 3]^2*
        f[1, 1, 5] + (49*f[1, 1, 3]^3*f[1, 1, 5])/6 - 
       (7*Pi^2*f[1, 1, 4]*f[1, 1, 5])/6 - (f[1, 1, 1]^2*f[1, 1, 4]*
         f[1, 1, 5])/2 + 5*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5] + 
       (65*f[1, 1, 2]^2*f[1, 1, 4]*f[1, 1, 5])/2 - 3*f[1, 1, 1]*f[1, 1, 3]*
        f[1, 1, 4]*f[1, 1, 5] - 2*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]*
        f[1, 1, 5] + (f[1, 1, 3]^2*f[1, 1, 4]*f[1, 1, 5])/2 + 
       (f[1, 1, 1]*f[1, 1, 4]^2*f[1, 1, 5])/2 - 
       (63*f[1, 1, 2]*f[1, 1, 4]^2*f[1, 1, 5])/2 - f[1, 1, 3]*f[1, 1, 4]^2*
        f[1, 1, 5] + (17*f[1, 1, 4]^3*f[1, 1, 5])/3 + (Pi^2*f[1, 1, 5]^2)/4 - 
       (29*f[1, 1, 1]^2*f[1, 1, 5]^2)/4 + f[1, 1, 1]*f[1, 1, 2]*
        f[1, 1, 5]^2 - (95*f[1, 1, 2]^2*f[1, 1, 5]^2)/8 + 
       (55*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 5]^2)/2 - 
       (33*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5]^2)/2 - 
       (29*f[1, 1, 3]^2*f[1, 1, 5]^2)/2 + f[1, 1, 1]*f[1, 1, 4]*
        f[1, 1, 5]^2 - 9*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5]^2 + 
       f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5]^2 + (43*f[1, 1, 4]^2*f[1, 1, 5]^2)/
        4 - (25*f[1, 1, 1]*f[1, 1, 5]^3)/3 + (63*f[1, 1, 2]*f[1, 1, 5]^3)/4 + 
       (27*f[1, 1, 3]*f[1, 1, 5]^3)/2 - (31*f[1, 1, 4]*f[1, 1, 5]^3)/6 - 
       (413*f[1, 1, 5]^4)/48 + (2*Pi^2*f[2, 1, 1])/3 - 
       (35*f[1, 1, 1]^2*f[2, 1, 1])/2 - 4*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 1] - 
       f[1, 1, 2]^2*f[2, 1, 1] + 36*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 1] - 
       3*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 1] - 25*f[1, 1, 3]^2*f[2, 1, 1] + 
       43*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 1] + f[1, 1, 2]*f[1, 1, 4]*
        f[2, 1, 1] - 30*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 1] - 
       (31*f[1, 1, 4]^2*f[2, 1, 1])/2 + f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 1] + 
       f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 1] - f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 1] - 
       f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 1] - (3*f[1, 1, 5]^2*f[2, 1, 1])/2 + 
       f[2, 1, 1]^2 - Pi^2*f[2, 1, 2] - f[1, 1, 1]^2*f[2, 1, 2] + 
       2*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 2] - (5*f[1, 1, 2]^2*f[2, 1, 2])/2 - 
       2*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 2] - 4*f[1, 1, 2]*f[1, 1, 3]*
        f[2, 1, 2] - 2*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 2] + 
       5*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 2] + 2*f[1, 1, 3]*f[1, 1, 4]*
        f[2, 1, 2] - (7*f[1, 1, 4]^2*f[2, 1, 2])/2 + 2*f[1, 1, 1]*f[1, 1, 5]*
        f[2, 1, 2] + 24*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 2] - 
       2*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 2] - 11*f[1, 1, 4]*f[1, 1, 5]*
        f[2, 1, 2] - 10*f[1, 1, 5]^2*f[2, 1, 2] + 3*f[2, 1, 2]^2 + 
       (13*f[1, 1, 1]^2*f[2, 1, 3])/2 + f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 3] - 
       (17*f[1, 1, 2]^2*f[2, 1, 3])/2 - 20*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 3] - 
       22*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 3] - (f[1, 1, 3]^2*f[2, 1, 3])/2 - 
       2*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 3] + 2*f[1, 1, 2]*f[1, 1, 4]*
        f[2, 1, 3] + 18*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 3] + 
       22*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 3] - 6*f[1, 1, 3]*f[1, 1, 5]*
        f[2, 1, 3] + 2*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 3] + 
       (17*f[1, 1, 5]^2*f[2, 1, 3])/2 - 4*f[2, 1, 3]^2 + Pi^2*f[2, 1, 4] + 
       (15*f[1, 1, 1]^2*f[2, 1, 4])/2 - 8*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 4] - 
       4*f[1, 1, 2]^2*f[2, 1, 4] - 18*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 4] - 
       2*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 4] + (17*f[1, 1, 3]^2*f[2, 1, 4])/2 - 
       7*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4] + 10*f[1, 1, 2]*f[1, 1, 4]*
        f[2, 1, 4] + 17*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 4] + 
       (7*f[1, 1, 4]^2*f[2, 1, 4])/2 - f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 4] + 
       4*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 4] + f[1, 1, 3]*f[1, 1, 5]*
        f[2, 1, 4] + 2*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 4] - 
       6*f[2, 1, 1]*f[2, 1, 4] + 2*f[2, 1, 2]*f[2, 1, 4] + 3*f[2, 1, 4]^2 - 
       (2*Pi^2*f[2, 1, 5])/3 + f[1, 1, 1]^2*f[2, 1, 5] + 
       2*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 5] + (27*f[1, 1, 2]^2*f[2, 1, 5])/2 - 
       f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 5] + 7*f[1, 1, 2]*f[1, 1, 3]*
        f[2, 1, 5] + 8*f[1, 1, 3]^2*f[2, 1, 5] - 2*f[1, 1, 1]*f[1, 1, 4]*
        f[2, 1, 5] - 25*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 5] + 
       (25*f[1, 1, 4]^2*f[2, 1, 5])/2 + 4*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 5] - 
       24*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 5] - 17*f[1, 1, 3]*f[1, 1, 5]*
        f[2, 1, 5] + 24*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 5] + 
       15*f[1, 1, 5]^2*f[2, 1, 5] - 8*f[2, 1, 2]*f[2, 1, 5] + 
       6*f[2, 1, 3]*f[2, 1, 5] + f[2, 1, 5]^2 + 31*f[1, 1, 1]*f[3, 1, 1] - 
       2*f[1, 1, 2]*f[3, 1, 1] - 45*f[1, 1, 3]*f[3, 1, 1] - 
       31*f[1, 1, 4]*f[3, 1, 1] - 2*f[1, 1, 5]*f[3, 1, 1] - 
       4*f[1, 1, 1]*f[3, 1, 2] - 3*f[1, 1, 2]*f[3, 1, 2] + 
       4*f[1, 1, 3]*f[3, 1, 2] - 7*f[1, 1, 4]*f[3, 1, 2] - 
       15*f[1, 1, 5]*f[3, 1, 2] + 16*f[1, 1, 1]*f[3, 1, 3] + 
       20*f[1, 1, 2]*f[3, 1, 3] + 10*f[1, 1, 3]*f[3, 1, 3] + 
       4*f[1, 1, 4]*f[3, 1, 3] + 10*f[1, 1, 5]*f[3, 1, 3] + 
       19*f[1, 1, 1]*f[3, 1, 4] - 8*f[1, 1, 2]*f[3, 1, 4] - 
       13*f[1, 1, 3]*f[3, 1, 4] - 17*f[1, 1, 4]*f[3, 1, 4] - 
       2*f[1, 1, 5]*f[3, 1, 4] + 27*f[1, 1, 2]*f[3, 1, 5] + 
       8*f[1, 1, 3]*f[3, 1, 5] - 23*f[1, 1, 4]*f[3, 1, 5] - 
       29*f[1, 1, 5]*f[3, 1, 5] + 39*f[1, 1, 1]*f[3, 2, 1] + 
       2*f[1, 1, 2]*f[3, 2, 1] - 41*f[1, 1, 3]*f[3, 2, 1] - 
       47*f[1, 1, 4]*f[3, 2, 1] - 2*f[1, 1, 1]*f[3, 2, 2] + 
       11*f[1, 1, 2]*f[3, 2, 2] + 4*f[1, 1, 3]*f[3, 2, 2] - 
       9*f[1, 1, 4]*f[3, 2, 2] - 27*f[1, 1, 5]*f[3, 2, 2] + 
       18*f[1, 1, 1]*f[3, 2, 3] + 20*f[1, 1, 2]*f[3, 2, 3] + 
       2*f[1, 1, 3]*f[3, 2, 3] + 4*f[1, 1, 4]*f[3, 2, 3] + 
       18*f[1, 1, 5]*f[3, 2, 3] + 5*f[1, 1, 1]*f[3, 2, 4] - 
       10*f[1, 1, 2]*f[3, 2, 4] - 21*f[1, 1, 3]*f[3, 2, 4] - 
       15*f[1, 1, 4]*f[3, 2, 4] - 2*f[1, 1, 5]*f[3, 2, 4] - 
       4*f[1, 1, 1]*f[3, 2, 5] + 19*f[1, 1, 2]*f[3, 2, 5] + 
       22*f[1, 1, 3]*f[3, 2, 5] - 25*f[1, 1, 4]*f[3, 2, 5] - 
       33*f[1, 1, 5]*f[3, 2, 5] - 8*f[1, 1, 1]*f[3, 3, 1] - 
       8*f[1, 1, 2]*f[3, 3, 1] + 2*f[1, 1, 3]*f[3, 3, 1] + 
       14*f[1, 1, 4]*f[3, 3, 1] + 3*f[1, 1, 5]*f[3, 3, 1] + 
       8*f[1, 1, 2]*f[3, 3, 2] + 15*f[1, 1, 3]*f[3, 3, 2] - 
       2*f[1, 1, 4]*f[3, 3, 2] - 9*f[1, 1, 5]*f[3, 3, 2] + 
       25*f[1, 1, 1]*f[3, 3, 3] + f[1, 1, 2]*f[3, 3, 3] - 
       28*f[1, 1, 3]*f[3, 3, 3] - 29*f[1, 1, 4]*f[3, 3, 3] - 
       f[1, 1, 5]*f[3, 3, 3] + 2*f[1, 1, 1]*f[3, 3, 4] + 
       17*f[1, 1, 2]*f[3, 3, 4] - 21*f[1, 1, 4]*f[3, 3, 4] - 
       20*f[1, 1, 5]*f[3, 3, 4] + 12*f[1, 1, 1]*f[3, 3, 5] + 
       f[1, 1, 2]*f[3, 3, 5] - 13*f[1, 1, 3]*f[3, 3, 5] - 
       2*f[1, 1, 4]*f[3, 3, 5] + 19*f[1, 1, 5]*f[3, 3, 5] - 4*f[4, 1, 1] + 
       7*f[4, 1, 2] + 11*f[4, 1, 4] + 4*f[4, 1, 5] + 4*f[4, 2, 1] + 
       11*f[4, 2, 2] + 7*f[4, 2, 4] - 4*f[4, 2, 5] + (37*f[4, 3, 1])/2 + 
       (3*f[4, 3, 2])/2 + f[4, 3, 3] - (11*f[4, 3, 4])/2 - 
       (31*f[4, 3, 5])/2 + (5*f[4, 4, 1])/3 - (4*f[4, 4, 2])/3 + 
       (23*f[4, 4, 3])/6 + (5*f[4, 4, 4])/2 - 2*f[4, 4, 5] - 
       (2*f[4, 5, 1])/3 + (10*f[4, 5, 2])/3 - 4*f[4, 5, 3] - 4*f[4, 5, 4] + 
       (2*f[4, 5, 5])/3 + (10*f[4, 6, 1])/3 - (4*f[4, 6, 2])/3 - 
       (2*f[4, 6, 3])/3 - (10*f[4, 6, 4])/3 - (2*f[4, 6, 5])/3 - 
       (8*f[4, 7, 1])/3 - 2*f[4, 7, 2] + 2*f[4, 7, 3] + (2*f[4, 7, 4])/3 - 
       (8*f[4, 8, 1])/3 + (2*f[4, 8, 3])/3 + 2*f[4, 8, 4] - 2*f[4, 8, 5] + 
       (4*f[4, 11, 1])/3 - (2*f[4, 11, 3])/3 - (2*f[4, 11, 4])/3 + 
       (13*f[1, 1, 1]*Zeta[3])/3 - (11*f[1, 1, 2]*Zeta[3])/3 - 
       (91*f[1, 1, 3]*Zeta[3])/3 + 14*f[1, 1, 4]*Zeta[3] - 
       (79*f[1, 1, 5]*Zeta[3])/3, bc4[61, 4] + f[4, 12]/60 + 
       (f[3, 4]*f[1, 1, 1])/4 + (f[3, 4]*f[1, 1, 2])/4 + 
       (3*f[3, 4]*f[1, 1, 3])/4 + (7*f[3, 4]*f[1, 1, 4])/4 + 
       (3*f[3, 4]*f[1, 1, 5])/4 - (17*f[4, 10, 1])/30 - (17*f[4, 10, 2])/30 + 
       f[4, 10, 3]/10 + (23*f[4, 10, 4])/30 + f[4, 10, 5]/10}}


==> anc/pentabox_basis2.txt <==
(* Master-integral basis with uniform-trancendentality.
   The functions G[2,indexlist] are the Feynman integrals
   defined in eq. (3.1) of the paper.
   The normalization is such that the expansion
   in 'eps' starts at order eps^0;
All integrals should be multiplied by Exp[2 eps EulerGamma] for canonical normalization;
 *)

 {eps^2*v2*G[2, {0, 2, 0, 0, 0, 2, 0, 1, 0, 0, 0}], 
     eps^2*v5*G[2, {0, 2, 0, 0, 0, 0, 2, 1, 0, 0, 0}], 
     eps^2*v1*G[2, {0, 0, 2, 0, 2, 0, 0, 1, 0, 0, 0}], 
     eps^2*v3*G[2, {0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0}], 
     eps^2*v4*G[2, {0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0}], 
     eps^2*v1*v4*G[2, {2, 0, 1, 0, 2, 1, 0, 0, 0, 0, 0}], 
     eps^3*(v1 - v4)*G[2, {1, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0}], 
     eps^3*(v1 - v3)*G[2, {1, 0, 1, 0, 0, 0, 2, 1, 0, 0, 0}], 
     eps^2*v4^2*G[2, {2, 0, 0, 1, 2, 1, 0, 0, 0, 0, 0}], 
     eps^3*v4*G[2, {1, 0, 0, 1, 0, 0, 2, 1, 0, 0, 0}], 
     eps^2*v2*v4*G[2, {0, 2, 0, 1, 2, 1, 0, 0, 0, 0, 0}], 
     eps^3*(v2 - v4)*G[2, {0, 1, 0, 1, 2, 0, 0, 1, 0, 0, 0}], 
     eps^3*(v2 - v5)*G[2, {0, 1, 0, 1, 0, 0, 2, 1, 0, 0, 0}], 
     eps^3*(v2 - v4)*G[2, {0, 2, 0, 0, 1, 1, 0, 1, 0, 0, 0}], 
     eps^3*(v1 - v4)*G[2, {0, 0, 2, 0, 1, 1, 0, 1, 0, 0, 0}], 
     eps^3*v1*v2*G[2, {1, 1, 1, 0, 0, 2, 0, 1, 0, 0, 0}], 
     eps^3*v1*v5*G[2, {1, 1, 1, 0, 0, 0, 2, 1, 0, 0, 0}], 
     eps^3*v4*v5*G[2, {1, 1, 0, 1, 0, 0, 2, 1, 0, 0, 0}], 
     eps^4*(-v2 + v4 + v5)*G[2, {1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0}], 
     eps^3*v3*v4*G[2, {1, 0, 1, 1, 0, 0, 2, 1, 0, 0, 0}], 
     eps^4*(v1 - v4)*G[2, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
     eps^4*(v3 + v4)*G[2, {1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
     eps^3*v3*v4*G[2, {1, 0, 1, 0, 0, 1, 1, 2, 0, 0, 0}], 
     eps^3*v1*v2*G[2, {0, 1, 1, 1, 2, 0, 0, 1, 0, 0, 0}], 
     eps^3*v2*v3*G[2, {0, 1, 1, 1, 0, 0, 2, 1, 0, 0, 0}], 
     eps^4*(v1 + v2)*G[2, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
     eps^3*v1*v2*G[2, {0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0}], 
     eps^4*(v1 - v3 + v5)*G[2, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
     eps^4*(v2 + v3 - v5)*G[2, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
     eps^4*(v2 - v4)*G[2, {0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}], 
     eps^4*(v4 + v5)*G[2, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}], 
     eps^3*v4*v5*G[2, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}], 
     eps^3*v4*v5*G[2, {0, 2, 0, 0, 1, 1, 1, 1, 0, 0, 0}], 
     eps^4*(v1 - v3 - v4)*G[2, {0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
     eps^3*v3*v4*G[2, {0, 0, 2, 0, 1, 1, 1, 1, 0, 0, 0}], 
     eps^3*v1*v2*v4*G[2, {1, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0}], 
     (eps^3*(v2*v3*(v2*v3 + v1*(-v2 + v5) + v4*(-v3 + v5))*
         G[2, {0, 1, 1, 1, 0, 0, 2, 1, 0, 0, 0}] + 
        v3*v4*(-(v2*v3) + v4*(v3 - v5) + v1*(v2 + v5))*
         G[2, {1, 0, 1, 1, 0, 0, 2, 1, 0, 0, 0}] + 
        v4*v5*(v2*v3 + v1*(v2 - v5) + v4*(-v3 + v5))*
         G[2, {1, 1, 0, 1, 0, 0, 2, 1, 0, 0, 0}] + 
        v1*v5*(v2*v3 + v4*(v3 - v5) + v1*(-v2 + v5))*
         G[2, {1, 1, 1, 0, 0, 0, 2, 1, 0, 0, 0}] + 
        v1*v2*(-(v2*v3) + v1*(v2 - v5) + v4*(v3 + v5))*
         G[2, {1, 1, 1, 1, 0, 0, 2, 1, -1, 0, 0}] + 2*v1*v2*v3*v4*v5*
         G[2, {1, 1, 1, 1, 0, 0, 2, 1, 0, 0, 0}]))/
      (2*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
         2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))]), 
     eps^3*v1*v2*G[2, {1, 1, 1, 1, 0, 0, 2, 1, -1, 0, 0}], 
     eps^4*v1*(v2 - v4)*G[2, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
     eps^4*v1*(v2 - v5)*G[2, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
     (eps^2*(3*v4*(v2*v3 + v1*(v2 - v5) + v4*(-v3 + v5))*
         G[2, {0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0}] + 
        3*v3*(v2*v3 + v1*(-v2 + v5) + v4*(-v3 + v5))*
         G[2, {0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0}] - 12*eps^2*(v2 + v3 - v5)*
         (v2*v3 + v1*(-v2 + v5) + v4*(-v3 + v5))*
         G[2, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}] + 6*v1*(v2 - v5)*v5*
         G[2, {0, 2, 0, 0, 0, 0, 2, 1, 0, 0, 0}] - 6*v1*v2*(v2 - v5)*
         G[2, {0, 2, 0, 0, 0, 2, 0, 1, 0, 0, 0}] + 
        2*eps*v3*v4*(-(v2*v3) + v4*(v3 - v5) + v1*(v2 + v5))*
         G[2, {1, 0, 1, 0, 0, 1, 1, 2, 0, 0, 0}] - 12*eps^2*(-v2 + v4 + v5)*
         (v2*v3 + v1*(v2 - v5) + v4*(-v3 + v5))*G[2, {1, 1, 0, 0, 0, 1, 1, 1, 
           0, 0, 0}] + 4*eps*v1*v5*(v2*v3 + v4*(v3 - v5) + v1*(-v2 + v5))*
         G[2, {1, 1, 1, 0, 0, 0, 2, 1, 0, 0, 0}] + 
        4*eps^2*v1*(-(v2^2*v3) + v1*(v2 - v5)^2 + v4*(v3 - v5)*v5 + 
          v2*(v4*v5 + v3*(v4 + v5)))*G[2, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 
           0}] + 4*eps*v1*v2*v3*v4*v5*G[2, {1, 1, 1, 0, 0, 1, 1, 2, 0, 0, 
           0}] + 4*eps*v1*v2*(-(v2*v3) + v1*(v2 - v5) + v4*(v3 + v5))*
         G[2, {1, 1, 1, 0, 0, 2, 0, 1, 0, 0, 0}]))/
      (4*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
         2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))]), 
     eps^4*(v1 - v3)*v4*G[2, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
     eps^4*v2*(v1 - v4)*G[2, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}], 
     eps^4*v2*(v1 - v3)*G[2, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
     (eps^2*(3*v4*(-(v2*v3) + v4*(v3 - v5) + v1*(v2 + v5))*
         G[2, {0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0}] + 12*eps^2*(v1 - v3 - v4)*
         (-(v2*v3) + v4*(v3 - v5) + v1*(v2 + v5))*
         G[2, {0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 6*v2*v3*(-v1 + v3)*
         G[2, {0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0}] + 6*v1*v2*(-v1 + v3)*
         G[2, {0, 0, 2, 0, 2, 0, 0, 1, 0, 0, 0}] + 
        2*eps*v4*v5*(v2*v3 + v1*(v2 - v5) + v4*(-v3 + v5))*
         G[2, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}] - 12*eps^2*(v1 - v3 + v5)*
         (v2*v3 + v4*(v3 - v5) + v1*(-v2 + v5))*G[2, {0, 1, 1, 0, 1, 0, 1, 1, 
           0, 0, 0}] + 4*eps*v2*v3*(v2*v3 + v1*(-v2 + v5) + v4*(-v3 + v5))*
         G[2, {0, 1, 1, 1, 0, 0, 2, 1, 0, 0, 0}] + 
        4*eps^2*v2*(v1^2*(v2 - v5) + v3*(v2*v3 + v4*(-v3 + v5)) + 
          v1*(-2*v2*v3 + v4*v5 + v3*(v4 + v5)))*G[2, {0, 1, 1, 1, 1, 0, 1, 1, 
           0, 0, 0}] + 4*eps*v1*v2*v3*v4*v5*G[2, {0, 1, 1, 1, 1, 0, 1, 2, 0, 
           0, 0}] + 4*eps*v1*v2*(-(v2*v3) + v1*(v2 - v5) + v4*(v3 + v5))*
         G[2, {0, 1, 1, 1, 2, 0, 0, 1, 0, 0, 0}] + 
        3*v5*(v2*v3 + v4*(v3 - v5) + v1*(-v2 + v5))*
         G[2, {0, 2, 0, 0, 0, 0, 2, 1, 0, 0, 0}]))/
      (4*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
         2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))]), 
     eps^4*v4*(v3 - v5)*G[2, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
     (eps^2*(-6*v3*v4*(v3 - v5)*G[2, {0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0}] + 
        4*eps*v3*v4*(-(v2*v3) + v4*(v3 - v5) + v1*(v2 + v5))*
         G[2, {0, 0, 2, 0, 1, 1, 1, 1, 0, 0, 0}] + 
        3*v1*(v2*v3 + v4*(v3 - v5) + v1*(-v2 + v5))*
         G[2, {0, 0, 2, 0, 2, 0, 0, 1, 0, 0, 0}] - 12*eps^2*(v2 + v3 - v5)*
         (v2*v3 + v1*(-v2 + v5) + v4*(-v3 + v5))*
         G[2, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}] - 12*eps^2*(v1 - v3 + v5)*
         (v2*v3 + v4*(v3 - v5) + v1*(-v2 + v5))*G[2, {0, 1, 1, 0, 1, 0, 1, 1, 
           0, 0, 0}] + 2*eps*v1*v2*(-(v2*v3) + v1*(v2 - v5) + v4*(v3 + v5))*
         G[2, {0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0}] + 
        4*eps^2*v4*(-((v3 - v5)*(v2*v3 + v4*(-v3 + v5))) + 
          v1*((v3 - v5)*v5 + v2*(v3 + v5)))*G[2, {0, 1, 1, 0, 1, 1, 1, 1, 0, 
           0, 0}] + 4*eps*v1*v2*v3*v4*v5*G[2, {0, 1, 1, 0, 1, 1, 1, 2, 0, 0, 
           0}] + 6*v4*(v3 - v5)*v5*G[2, {0, 2, 0, 0, 0, 0, 2, 1, 0, 0, 0}] + 
        3*v2*(v2*v3 + v1*(-v2 + v5) + v4*(-v3 + v5))*
         G[2, {0, 2, 0, 0, 0, 2, 0, 1, 0, 0, 0}] + 
        4*eps*v4*v5*(v2*v3 + v1*(v2 - v5) + v4*(-v3 + v5))*
         G[2, {0, 2, 0, 0, 1, 1, 1, 1, 0, 0, 0}]))/
      (4*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
         2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))]), 
     eps^4*v4*(v2 - v5)*G[2, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
     eps^4*v2*v3*v4*G[2, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
     eps^4*v2*v4*G[2, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}], 
     (eps^2*(-8*eps^2*v2*v3*v4*(v2 + v3 - v5)*G[2, {-1, 1, 1, 1, 1, 1, 1, 1, 
           0, 0, 0}] + 3*v4*(v2*(v3 + 2*v4) + v4*(v3 - v5) + v1*(-v2 + v5))*
         G[2, {0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0}] + 12*eps^2*(v1 - v3 - v4)*
         (v2*(v3 + 2*v4) + v4*(v3 - v5) + v1*(-v2 + v5))*
         G[2, {0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
        3*v3*(v2*(v3 + 2*v4) + v4*(v3 - v5) + v1*(-v2 + v5))*
         G[2, {0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0}] - 
        4*eps*v3*v4*(v2*(v3 + 2*v4) + v4*(v3 - v5) + v1*(-v2 + v5))*
         G[2, {0, 0, 2, 0, 1, 1, 1, 1, 0, 0, 0}] - 
        3*v1*(v2*(v3 + 2*v4) + v4*(v3 - v5) + v1*(-v2 + v5))*
         G[2, {0, 0, 2, 0, 2, 0, 0, 1, 0, 0, 0}] + 
        2*eps*v4*v5*(v2*v3 + v1*(v2 + 2*v3 - v5) + v4*(-v3 + v5))*
         G[2, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}] - 8*eps^2*v3*v4*
         (v1*(-v2 + v5) + v2*(-v2 + v4 + v5))*G[2, {0, 1, 0, 1, 1, 1, 1, 1, 
           0, 0, 0}] - 2*eps*v1*v2*(v2*v3 + v1*(v2 + 2*v3 - v5) + 
          v4*(-v3 + v5))*G[2, {0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0}] - 
        4*eps^2*v4*(-((v3 - v5)*(v2*v3 + v4*(-v3 + v5))) + 
          v1*((v3 - v5)*v5 + v2*(v3 + v5)))*G[2, {0, 1, 1, 0, 1, 1, 1, 1, 0, 
           0, 0}] + 4*eps^2*v2*(v1 - v4)*(v2*v3 + v1*(v2 + 2*v3 - v5) + 
          v4*(-v3 + v5))*G[2, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}] + 
        4*eps^2*v2*v4*(v2*v3 + v1*(v2 + 2*v3 - v5) + v4*(-v3 + v5))*
         G[2, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}] + 4*eps^2*v2*v3*v4*
         (v2*v3 + v1*(-v2 + v5) + v4*(-v3 + v5))*
         G[2, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] + 
        4*eps*v1*v2*(v2*v3 + v1*(v2 + 2*v3 - v5) + v4*(-v3 + v5))*
         G[2, {0, 1, 1, 1, 2, 0, 0, 1, 0, 0, 0}] - 
        4*eps*v4*v5*(v2*v3 + v1*(v2 + 2*v3 - v5) + v4*(-v3 + v5))*
         G[2, {0, 2, 0, 0, 1, 1, 1, 1, 0, 0, 0}]))/
      (8*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
         2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))]), 
     eps^4*v4^2*v5*G[2, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
     eps^2*((-3*v2*v4*G[2, {0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0}])/(4*v5) - 
       (3*v2*G[2, {0, 2, 0, 0, 0, 0, 2, 1, 0, 0, 0}])/4 + 
       (3*v2^2*G[2, {0, 2, 0, 0, 0, 2, 0, 1, 0, 0, 0}])/(4*v5) + 
       (3*eps^2*v2*(-v2 + v4 + v5)*G[2, {1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0}])/
        v5 + eps*v2*v4*G[2, {1, 1, 0, 1, 0, 0, 2, 1, 0, 0, 0}] + 
       eps^2*v4^2*G[2, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}]), 
     eps^4*v3*v4^2*G[2, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
     (eps^2*(-3*v1*v4*G[2, {0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0}] - 
        12*eps^2*v1*(v1 - v3 - v4)*G[2, {0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
        3*v1*v3*G[2, {0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0}] + 
        3*v1^2*G[2, {0, 0, 2, 0, 2, 0, 0, 1, 0, 0, 0}] + 
        4*eps*v1*v3*v4*G[2, {1, 0, 1, 1, 0, 0, 2, 1, 0, 0, 0}] + 
        4*eps^2*v3*v4^2*G[2, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1}]))/(4*v3), 
     eps^4*v1*v4*v5*G[2, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
     eps^4*v1*v4*G[2, {1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0}], 
     eps^2*((v4*(3*v2^3*v3 + v1^2*(3*v2 - 5*v4 - 3*v5)*(v2 - v5)*v5 + 
          v4*(v3 - v5)^2*(v4*(3 + 5*v5) + v5*(3 + 7*v5)) + 
          3*v2^2*(v4*v5 + v3^2*(1 + v5) - v3*(2*v4 + v5*(2 + v5))) - 
          v2*(-3*v3*(v4^2 + v5^2*(1 + v5) + v4*v5*(4 + 5*v5)) + 
            v4*v5*(3*v4 + v5*(6 + 7*v5)) + v3^2*(3*v5*(1 + v5) + 
              v4*(6 + 8*v5))) + v1*(-3*v2^3 + 3*v2^2*(3*v4 + v5*(3 + v5) - 
              v3*(1 + 2*v5)) - (v3 - v5)*(3*v5^2*(1 + v5) + 3*v4*v5*(3 + 
                4*v5) + v4^2*(6 + 5*v5)) + v2*(-3*(2*v4^2 + 2*v4*v5*
                 (3 + 2*v5) + v5^2*(3 + 2*v5)) + v3*(3*v5*(2 + 3*v5) + 
                v4*(9 + 13*v5)))))*G[2, {0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0}])/
        (8*v5*(v1 - v3 + v5)*(-v2 + v4 + v5)*Sqrt[v1^2*(v2 - v5)^2 + 
           (v2*v3 + v4*(-v3 + v5))^2 + 2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5)))]) - 
       (v3*(-3*v2^2*v3 + v1*(3*v2 - 7*v4 - 3*v5)*(v2 - v5) - 
          v4*(v3 - v5)*(7*v4 + 11*v5) + v2*(10*v3*v4 + 3*v3*v5 - 11*v4*v5))*
         G[2, {0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0}])/(16*(-v2 + v4 + v5)*
         Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) - (eps*(v1 - v4)*(5*v1^2*(v2 - v5) + 
          3*(v3 - v5)*(v2*v3 + v4*(-v3 + v5)) + v1*(v2*(-8*v3 + 7*v5) + 
            (v3 - v5)*(5*v4 + 7*v5)))*G[2, {0, 0, 2, 0, 1, 1, 0, 1, 0, 0, 
           0}])/(4*(v1 - v3 + v5)*Sqrt[v1^2*(v2 - v5)^2 + 
           (v2*v3 + v4*(-v3 + v5))^2 + 2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5)))]) - 
       (eps*v3*v4*(v1^2*(-v2 + v5) - 3*(v3 - v5)*(v2*v3 + v4*(-v3 + v5)) + 
          v1*(v2*(4*v3 + v5) + (v3 - v5)*(-v4 + v5)))*
         G[2, {0, 0, 2, 0, 1, 1, 1, 1, 0, 0, 0}])/(12*(v1 - v3 + v5)*
         Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) - (v1*(5*v1^2*(v2 - v5) + 
          3*(v3 - v5)*(v2*v3 + v4*(-v3 + v5)) + v1*(v2*(-8*v3 + 7*v5) + 
            (v3 - v5)*(5*v4 + 7*v5)))*G[2, {0, 0, 2, 0, 2, 0, 0, 1, 0, 0, 
           0}])/(8*(v1 - v3 + v5)*Sqrt[v1^2*(v2 - v5)^2 + 
           (v2*v3 + v4*(-v3 + v5))^2 + 2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5)))]) + 
       (eps^2*(v2 + v3 - v5)*(v1^2*(v2 - v5)*(v2 - 3*v4 - v5) + 
          (3*v2 - v4 - 3*v5)*(v3 - v5)*(v2*v3 + v4*(-v3 + v5)) + 
          v1*(v2^2*(-4*v3 + 3*v5) + v2*(9*v3*v4 + 7*v3*v5 - 10*v4*v5 - 
              6*v5^2) - (v3 - v5)*(3*v4^2 + 10*v4*v5 + 3*v5^2)))*
         G[2, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/(4*(v1 - v3 + v5)*
         (-v2 + v4 + v5)*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) - (eps^2*(-(v2*v3) + v1*(v2 - v5) + 
          v4*(v3 - v5))*(v1 - 3*v3 + 3*v5)*G[2, {0, 1, 1, 0, 1, 0, 1, 1, 0, 
           0, 0}])/(4*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) + (eps^2*(v1^3*(v2 - v5) + 
          3*v2*(v3 - v5)*(v2*v3 + v4*(-v3 + v5)) + 
          v1^2*(v2^2 + v2*(-4*v3 + 2*v5) + (v3 - v5)*(v4 + 3*v5)) + 
          v1*(v4*(v3 - v5)^2 + v2^2*(-4*v3 + 3*v5) + v2*(v3 - v5)*
             (3*v3 + 5*v4 + 3*v5)))*G[2, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/
        (4*(v1 - v3 + v5)*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) - (eps*v1*v2*(v2*v3 + v1*(-v2 + v5) + 
          v4*(-v3 + v5))*G[2, {0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0}])/
        (4*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) - (eps^2*v4*(v3 - v5)*
         (v1^2*(v2 - v5)*v5*(-v3 + v5) - (v3 - v5)*(v2 + v3 - v5)*
           (v2*v3 + v4*(-v3 + v5)) + v1*(v2^2*(v3 + v5) - (v3 - v5)^2*v5*
             (-1 + v4 + 2*v5) + v2*(2*(-1 + v5)*v5^2 + v3^2*(1 + v5) + 
              v3*(v5 - 3*v5^2))))*G[2, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
        (2*v5*(-v3 + v5)*(v1 - v3 + v5)*Sqrt[v1^2*(v2 - v5)^2 + 
           (v2*v3 + v4*(-v3 + v5))^2 + 2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5)))]) + 
       (3*(v1^2*(v2 - v5)*v5 - (2*v2 - (v3 - v5)*(-2 + v5))*
           (v2*v3 + v4*(-v3 + v5)) + v1*(2*v2^2 + 
            v2*(-4*v4 - 2*v3*(-1 + v5) + (-4 + v5)*v5) + 
            (v3 - v5)*(v4*(-4 + v5) + (-2 + v5)*v5)))*
         G[2, {0, 2, 0, 0, 0, 0, 2, 1, 0, 0, 0}])/(16*(v1 - v3 + v5)*
         Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) - (v2*(7*v1^2*v5*(-v2 + v5) - 
          3*(2*v2 + (v3 - v5)*(2 + v5))*(v2*v3 + v4*(-v3 + v5)) + 
          v1*(6*v2^2 - (v3 - v5)*(v4*(12 + 7*v5) + v5*(6 + 11*v5)) + 
            v2*(-12*v4 + 2*v3*(3 + 5*v5) - v5*(12 + 11*v5))))*
         G[2, {0, 2, 0, 0, 0, 2, 0, 1, 0, 0, 0}])/(16*v5*(v1 - v3 + v5)*
         Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) + (eps*(v2 - v4)*(5*v1^2*(v2 - v5) + 
          3*(v3 - v5)*(v2*v3 + v4*(-v3 + v5)) + v1*(v2*(-8*v3 + 7*v5) + 
            (v3 - v5)*(5*v4 + 7*v5)))*G[2, {0, 2, 0, 0, 1, 1, 0, 1, 0, 0, 
           0}])/(4*(v1 - v3 + v5)*Sqrt[v1^2*(v2 - v5)^2 + 
           (v2*v3 + v4*(-v3 + v5))^2 + 2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5)))]) - 
       (eps*v4*(v1^2*v5*(-v2 + v5) - 3*(v2 + v3 - v5)*
           (v2*v3 + v4*(-v3 + v5)) + v1*(3*v2^2 - (v3 - v5)*
             (v4*(6 + v5) + v5*(3 + 2*v5)) + v2*(v3*(3 + v5) - 
              2*(3*v4 + v5*(3 + v5)))))*G[2, {0, 2, 0, 0, 1, 1, 1, 1, 0, 0, 
           0}])/(6*(v1 - v3 + v5)*Sqrt[v1^2*(v2 - v5)^2 + 
           (v2*v3 + v4*(-v3 + v5))^2 + 2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5)))]) - 
       (v1*(-6*v3*v4*(v3 - v5)*G[2, {0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0}] + 
          4*eps*v3*v4*(-(v2*v3) + v4*(v3 - v5) + v1*(v2 + v5))*
           G[2, {0, 0, 2, 0, 1, 1, 1, 1, 0, 0, 0}] + 
          3*v1*(v2*v3 + v4*(v3 - v5) + v1*(-v2 + v5))*
           G[2, {0, 0, 2, 0, 2, 0, 0, 1, 0, 0, 0}] - 12*eps^2*(v2 + v3 - v5)*
           (v2*v3 + v1*(-v2 + v5) + v4*(-v3 + v5))*
           G[2, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}] - 12*eps^2*(v1 - v3 + v5)*
           (v2*v3 + v4*(v3 - v5) + v1*(-v2 + v5))*G[2, {0, 1, 1, 0, 1, 0, 1, 
             1, 0, 0, 0}] + 2*eps*v1*v2*(-(v2*v3) + v1*(v2 - v5) + 
            v4*(v3 + v5))*G[2, {0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0}] + 
          4*eps^2*v4*(-((v3 - v5)*(v2*v3 + v4*(-v3 + v5))) + 
            v1*((v3 - v5)*v5 + v2*(v3 + v5)))*G[2, {0, 1, 1, 0, 1, 1, 1, 1, 
             0, 0, 0}] + 4*eps*v1*v2*v3*v4*v5*G[2, {0, 1, 1, 0, 1, 1, 1, 2, 
             0, 0, 0}] + 6*v4*(v3 - v5)*v5*G[2, {0, 2, 0, 0, 0, 0, 2, 1, 0, 
             0, 0}] + 3*v2*(v2*v3 + v1*(-v2 + v5) + v4*(-v3 + v5))*
           G[2, {0, 2, 0, 0, 0, 2, 0, 1, 0, 0, 0}] + 4*eps*v4*v5*
           (v2*v3 + v1*(v2 - v5) + v4*(-v3 + v5))*G[2, {0, 2, 0, 0, 1, 1, 1, 
             1, 0, 0, 0}]))/(24*(v1 - v3 + v5)*Sqrt[v1^2*(v2 - v5)^2 + 
           (v2*v3 + v4*(-v3 + v5))^2 + 2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5)))]) - 
       (eps*(v1 - v3)*(3*v2^2*v3 - v1*(3*v2 - 5*v4 - 3*v5)*(v2 - v5) + 
          v4*(v3 - v5)*(5*v4 + 7*v5) + v2*(-8*v3*v4 - 3*v3*v5 + 7*v4*v5))*
         G[2, {1, 0, 1, 0, 0, 0, 2, 1, 0, 0, 0}])/(4*(-v2 + v4 + v5)*
         Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) - 
       (eps^2*(-((v3 + v4)*(-(v2*v3) + v4*(v3 - v5))*(-3*v2 + v4 + 3*v5)) + 
          v1*(v2 - v5)*(3*v2*v3 - v2*v4 - 5*v3*v4 - v4^2 - 3*v3*v5 + v4*v5))*
         G[2, {1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/(4*(-v2 + v4 + v5)*
         Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) - (eps*v3*v4*(-(v2*v3) + v1*(v2 - v5) + 
          v4*(v3 - v5))*G[2, {1, 0, 1, 0, 0, 1, 1, 2, 0, 0, 0}])/
        (8*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) - (eps*(v1 - v4)*(v1^2*(3*v2 - 5*v4 - 3*v5)*
           (v2 - v5) + (v3 - v5)*(3*v2^2*v3 + v4*(v3 - v5)*(5*v4 + 7*v5) + 
            v2*(-8*v3*v4 - 3*v3*v5 + 7*v4*v5)) + v1*(v2^2*(-6*v3 + 3*v5) - 
            (v3 - v5)*(5*v4^2 + 12*v4*v5 + 3*v5^2) + 
            v2*(-6*v5*(2*v4 + v5) + v3*(13*v4 + 9*v5))))*
         G[2, {1, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0}])/(4*(v1 - v3 + v5)*
         (-v2 + v4 + v5)*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) + (eps^2*v1*v4*(v2 + v3 - v5)*
         G[2, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/
        Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
          2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))] - 
       (eps^2*v4*(v1^3*(v2 - v5)*v5 - v3*(2*v2 + (v3 - v5)*(2 + v5))*
           (v2*v3 + v4*(-v3 + v5)) - v1^2*(2*v2^2 + 
            v5*(v5*(2 + v4 + v5) - v3*(2 + v4 + 2*v5)) + 
            v2*(-(v5*(4 + v5)) + v3*(2 + 3*v5))) + 
          v1*(4*v2^2*v3 - (v3 - v5)*(-(v4*(-2 + v5)*v5) + v3*(2*v4*(1 + v5) + 
                v5*(2 + v5))) + v2*(-2*v4*v5 + v3^2*(4 + 3*v5) - 
              2*v3*(v4 + v5*(3 + v5)))))*G[2, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 
           0}])/(4*v5*(v1 - v3 + v5)*Sqrt[v1^2*(v2 - v5)^2 + 
           (v2*v3 + v4*(-v3 + v5))^2 + 2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5)))]) - 
       (eps^2*(-6*v2^3*v3 + v1^2*(3*v2 - v4 - 3*v5)*(v2 - v5)*v5 + 
          v4*(v3 - v5)^2*(v4*(-6 + v5) + 3*(-2 + v5)*v5) + 
          3*v2^2*(v3^2*(-2 + v5) - 2*v4*v5 + v3*(4*v4 - (-4 + v5)*v5)) + 
          v2*(-v3 + v5)*(3*v4*(2*v4 - (-4 + v5)*v5) + 
            v3*(4*v4*(-3 + v5) + 3*(-2 + v5)*v5)) + 
          v1*(6*v2^3 - 3*v2^2*(6*v4 + 2*v3*(-1 + v5) - (-6 + v5)*v5) - 
            (v3 - v5)*(v4^2*(-12 + v5) + 3*(-2 + v5)*v5^2 + 2*v4*v5*(-9 + 
                2*v5)) + v2*(2*(6*v4^2 - 2*v4*(-9 + v5)*v5 - 3*(-3 + v5)*
                 v5^2) + v3*(3*v5*(-4 + 3*v5) + v4*(-18 + 5*v5)))))*
         G[2, {1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0}])/(4*(-v1 + v3 - v5)*v5*
         Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) + (eps*v1*v4*v5*(-(v2*(v3 - 2*v5)) + 
          v1*(v2 - v5) + (v3 - v5)*(v4 + 2*v5))*G[2, {1, 1, 1, 0, 0, 0, 2, 1, 
           0, 0, 0}])/(6*(-v2 + v4 + v5)*Sqrt[v1^2*(v2 - v5)^2 + 
           (v2*v3 + v4*(-v3 + v5))^2 + 2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5)))]) - 
       (eps^2*v1*v4*(v2 - v5)*(-(v2*(v3 - 2*v5)) + v1*(v2 - v5) + 
          (v3 - v5)*(v4 + 2*v5))*G[2, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/
        (2*(-v2 + v4 + v5)*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^
            2 + 2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5)))]) - 
       (eps*v1*v2*(3*v2^2*v3 - v1*(3*v2 - 4*v4 - 3*v5)*(v2 - v5) + 
          v4*(v3 - v5)*(4*v4 + 5*v5) + v2*(-7*v3*v4 - 3*v3*v5 + 5*v4*v5))*
         G[2, {1, 1, 1, 0, 0, 2, 0, 1, 0, 0, 0}])/(6*(-v2 + v4 + v5)*
         Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) - 
       (v4*(3*v4*(v2*v3 + v1*(v2 - v5) + v4*(-v3 + v5))*
           G[2, {0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0}] + 
          3*v3*(v2*v3 + v1*(-v2 + v5) + v4*(-v3 + v5))*
           G[2, {0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0}] - 12*eps^2*(v2 + v3 - v5)*
           (v2*v3 + v1*(-v2 + v5) + v4*(-v3 + v5))*
           G[2, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}] + 6*v1*(v2 - v5)*v5*
           G[2, {0, 2, 0, 0, 0, 0, 2, 1, 0, 0, 0}] - 6*v1*v2*(v2 - v5)*
           G[2, {0, 2, 0, 0, 0, 2, 0, 1, 0, 0, 0}] + 2*eps*v3*v4*
           (-(v2*v3) + v4*(v3 - v5) + v1*(v2 + v5))*
           G[2, {1, 0, 1, 0, 0, 1, 1, 2, 0, 0, 0}] - 12*eps^2*(-v2 + v4 + v5)*
           (v2*v3 + v1*(v2 - v5) + v4*(-v3 + v5))*G[2, {1, 1, 0, 0, 0, 1, 1, 
             1, 0, 0, 0}] + 4*eps*v1*v5*(v2*v3 + v4*(v3 - v5) + 
            v1*(-v2 + v5))*G[2, {1, 1, 1, 0, 0, 0, 2, 1, 0, 0, 0}] + 
          4*eps^2*v1*(-(v2^2*v3) + v1*(v2 - v5)^2 + v4*(v3 - v5)*v5 + 
            v2*(v4*v5 + v3*(v4 + v5)))*G[2, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 
             0}] + 4*eps*v1*v2*v3*v4*v5*G[2, {1, 1, 1, 0, 0, 1, 1, 2, 0, 0, 
             0}] + 4*eps*v1*v2*(-(v2*v3) + v1*(v2 - v5) + v4*(v3 + v5))*
           G[2, {1, 1, 1, 0, 0, 2, 0, 1, 0, 0, 0}]))/(24*(-v2 + v4 + v5)*
         Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) - (eps^2*v1*(v2 - v4)*(-(v2*v3) + 
          v1*(v2 - v5) + v4*(v3 - v5))*G[2, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 
           0}])/(2*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) - (eps^2*v1*v4*(-2*v2^2*(v3 - 2*v5) + 
          3*v1^2*v5*(-v2 + v5) + v4*(v3 - v5)^2*(2 + 3*v5) - 
          v2*(v3 - v5)*(2*v3 - 2*v4 - 4*v5 + 3*v3*v5) + 
          v1*(2*v2^2 - (v3 - v5)*v5*(-2 + 3*v4 + 3*v5) + 
            v2*(2*v3 + 6*v3*v5 - 3*v5^2)))*G[2, {1, 1, 1, 0, 1, 1, 1, 1, -1, 
           0, 0}])/(4*v5*(v1 - v3 + v5)*Sqrt[v1^2*(v2 - v5)^2 + 
           (v2*v3 + v4*(-v3 + v5))^2 + 2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5)))]) - 
       (eps^2*v1*v4*(2*v2^2*v3 + v2*(2*v4 - v3*(-2 + v5))*(v3 - v5) + 
          v4*(v3 - v5)^2*(2 + v5) + v1^2*v5*(-v2 + v5) + 
          v1*(-2*v2^2 - (v3 - v5)*v5*(-2 + v4 + v5) + 
            v2*(2*v3*(-1 + v5) - (-4 + v5)*v5)))*
         G[2, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/(4*(v1 - v3 + v5)*
         Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) + ((-v2 - v3 + v5)*
         (-3*v4*(v2*v3 + v4*(-v3 + v5) + v1*(-v2 + 2*v4 + v5))*
           G[2, {0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0}] + 4*eps^2*v4*
           (-((v3 - v5)*(v2*v3 + v4*(-v3 + v5))) + 
            v1*((v3 - v5)*v5 + v2*(v3 + v5)))*G[2, {0, 1, 1, 0, 1, 1, 1, 1, 
             0, 0, 0}] - 3*v5*(v2*v3 + v4*(-v3 + v5) + v1*(-v2 + 2*v4 + v5))*
           G[2, {0, 2, 0, 0, 0, 0, 2, 1, 0, 0, 0}] + 
          3*v2*(v2*v3 + v4*(-v3 + v5) + v1*(-v2 + 2*v4 + v5))*
           G[2, {0, 2, 0, 0, 0, 2, 0, 1, 0, 0, 0}] + 4*eps*v4*v5*
           (v2*v3 + v4*(-v3 + v5) + v1*(-v2 + 2*v4 + v5))*
           G[2, {0, 2, 0, 0, 1, 1, 1, 1, 0, 0, 0}] + 4*eps^2*v4*
           (v1^2*(v2 - v5) + v3*(v2*v3 + v4*(-v3 + v5)) + 
            v1*(-2*v2*v3 + v4*v5 + v3*(v4 + v5)))*G[2, {1, 0, 1, 0, 1, 1, 1, 
             1, 0, 0, 0}] - 12*eps^2*(-(v2*v3) + v4*(v3 - v5) + 
            v1*(v2 - 2*v4 - v5))*(-v2 + v4 + v5)*G[2, {1, 1, 0, 0, 0, 1, 1, 
             1, 0, 0, 0}] + 8*eps^2*v1*v4*v5*(v1 - v3 + v5)*
           G[2, {1, 1, 1, 0, 1, 1, 1, 1, -1, -1, 0}] - 4*eps^2*v1*v4*
           (-(v2*v3) + v3*v4 + 2*v2*v5 - v4*v5 + v1*(v2 + v5))*
           G[2, {1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0}] - 4*eps^2*v1*v4*v5*
           (v2*v3 + v4*(v3 - v5) + v1*(-v2 + v5))*G[2, {1, 1, 1, 0, 1, 1, 1, 
             1, 0, 0, 0}]))/(8*v5*(v1 - v3 + v5)*
         Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) - (v1*v4*(v1*(v2 - v5) + 
          (v3 - v5)*(-v2 + v4 + v5))*G[2, {2, 0, 1, 0, 2, 1, 0, 0, 0, 0, 0}])/
        Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
          2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))]), 
     eps^2*((-3*v1*v2*(v1 - v3 - v4)*v4*G[2, {0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 
           0}])/(4*(-v1 + v4)*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^
            2 + 2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5)))]) + 
       (3*eps^2*(v1 - v3 - v4)*(v2*v3 - v1*(v2 + v5) + v4*(-v3 + v5))*
         G[2, {0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (2*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) - (3*v3*(-(v2*v3) + v4*(v3 - v5) + 
          v1*(v2 + v5))*G[2, {0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0}])/
        (8*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) + (2*eps*v1*v2*(v1 - v4)*(v1 - v3 - v4)*
         G[2, {0, 0, 2, 0, 1, 1, 0, 1, 0, 0, 0}])/((-v1 + v4)*
         Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) + (3*v1*(v1*(v2*(v3 + v4) + v4*(v3 - 2*v5)) + 
          v1^2*(-v2 + v5) + v4*(v2*v3 + v4*(-v3 + v5)))*
         G[2, {0, 0, 2, 0, 2, 0, 0, 1, 0, 0, 0}])/(8*(v1 - v4)*
         Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) - (eps*v4*v5*(v2*v3 - v1*(v2 + v5) + 
          v4*(-v3 + v5))*G[2, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (4*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) - (eps*v1*v2*(-(v2*v3) + v4*(v3 - v5) + 
          v1*(v2 + v5))*G[2, {0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0}])/
        (2*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) - (eps^2*v4*(v3 - v5)*(v2*v3 - v1*(v2 + v5) + 
          v4*(-v3 + v5))*G[2, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
        (2*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) + (eps^2*v2*(v1^2*(-v2 + v5) - 
          v3*(v2*v3 + v4*(-v3 + v5)) - v1*(-2*v2*v3 + v4*v5 + v3*(v4 + v5)))*
         G[2, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (2*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) - (eps^2*v1*v2^2*(v1 - v4)*(v1 - v3 - v4)*
         G[2, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/((-v1 + v4)*
         Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) - (eps^2*v2*v4*(v2*v3 - v1*(v2 + v5) + 
          v4*(-v3 + v5))*G[2, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/
        (2*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) - (eps^2*v2*v3*v4*(v2*v3 - v1*(v2 + v5) + 
          v4*(-v3 + v5))*G[2, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
        (4*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) - (eps*v1*v2*(v2*v3 - v1*(v2 + v5) + 
          v4*(-v3 + v5))*G[2, {0, 1, 1, 1, 2, 0, 0, 1, 0, 0, 0}])/
        (2*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) + (3*v5*(-(v2*v3) + v4*(v3 - v5) + 
          v1*(v2 + v5))*G[2, {0, 2, 0, 0, 0, 0, 2, 1, 0, 0, 0}])/
        (8*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) - (3*v2*(-(v2*v3) + v4*(v3 - v5) + 
          v1*(v2 + v5))*G[2, {0, 2, 0, 0, 0, 2, 0, 1, 0, 0, 0}])/
        (8*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) + (eps*v4*v5*(v2*v3 - v1*(v2 + v5) + 
          v4*(-v3 + v5))*G[2, {0, 2, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
        (2*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) - (eps*v1*v2*(v1 - v4)*(v1 - v3 - v4)*
         G[2, {1, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0}])/((-v1 + v4)*
         Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) - (eps^2*v1*v2*(v1 - v4)*(v1 - v3 - v4)*
         G[2, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/((-v1 + v4)*
         Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) - (eps^2*(v1 - v3)*v4*(v2*v3 - v1*(v2 + v5) + 
          v4*(-v3 + v5))*G[2, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
        (2*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) + (eps*v3*v4*(-(v2*v3) + v4*(v3 - v5) + 
          v1*(v2 + v5))*G[2, {1, 0, 1, 1, 0, 0, 2, 1, 0, 0, 0}])/
        (2*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) + ((v2*v3 - v1*(v2 + v5) + v4*(-v3 + v5))*
         (-3*v1*v4*G[2, {0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0}] - 
          12*eps^2*v1*(v1 - v3 - v4)*G[2, {0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 
             0}] - 3*v1*v3*G[2, {0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0}] + 
          3*v1^2*G[2, {0, 0, 2, 0, 2, 0, 0, 1, 0, 0, 0}] + 
          4*eps*v1*v3*v4*G[2, {1, 0, 1, 1, 0, 0, 2, 1, 0, 0, 0}] + 
          4*eps^2*v3*v4^2*G[2, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1}]))/
        (8*v3*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) + (eps^2*v3*v4^2*(v2*v3 - v1*(v2 + v5) + 
          v4*(-v3 + v5))*G[2, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
        (4*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) + (3*eps^2*(-v2 + v4 + v5)*
         (v2*v3 - v1*(v2 + v5) + v4*(-v3 + v5))*G[2, {1, 1, 0, 0, 0, 1, 1, 1, 
           0, 0, 0}])/(2*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) - (eps*v4*v5*(-(v2*v3) + v4*(v3 - v5) + 
          v1*(v2 + v5))*G[2, {1, 1, 0, 1, 0, 0, 2, 1, 0, 0, 0}])/
        (2*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) - ((v2*v3 - v1*(v2 + v5) + v4*(-v3 + v5))*
         ((-3*v2*v4*G[2, {0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0}])/(4*v5) - 
          (3*v2*G[2, {0, 2, 0, 0, 0, 0, 2, 1, 0, 0, 0}])/4 + 
          (3*v2^2*G[2, {0, 2, 0, 0, 0, 2, 0, 1, 0, 0, 0}])/(4*v5) + 
          (3*eps^2*v2*(-v2 + v4 + v5)*G[2, {1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 
              0}])/v5 + eps*v2*v4*G[2, {1, 1, 0, 1, 0, 0, 2, 1, 0, 0, 0}] + 
          eps^2*v4^2*G[2, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}]))/
        (2*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) - (eps^2*v4^2*v5*(v2*v3 - v1*(v2 + v5) + 
          v4*(-v3 + v5))*G[2, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
        (4*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) + (eps^2*v1*(v2 - v5)*(v2*(v3 + 2*v4) + 
          v4*(v3 - v5) + v1*(-v2 + v5))*G[2, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 
           0}])/(2*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) + (eps*v1*v2*(v2*v4 + v3*v4 + (v1 - v4)*v5)*
         G[2, {1, 1, 1, 0, 0, 2, 0, 1, 0, 0, 0}])/
        Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
          2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))] - 
       (eps^2*v1*(v2 - v4)*(v2*v3 - v1*(v2 + v5) + v4*(-v3 + v5))*
         G[2, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/
        (2*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) + (eps^2*v1*v4*(v2*v3 - v1*(v2 + v5) + 
          v4*(-v3 + v5))*G[2, {1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0}])/
        (2*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) + (eps^2*v1*v4*v5*(v2*v3 - v1*(v2 + v5) + 
          v4*(-v3 + v5))*G[2, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
        (4*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) - (eps*v1*v2*(v2*(v3 + 2*v4) + v4*(v3 - v5) + 
          v1*(-v2 + v5))*G[2, {1, 1, 1, 1, 0, 0, 2, 1, -1, 0, 0}])/
        (2*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) + 
       eps^2*((v1*v2*(v1 - v3 - v4)*v4*G[2, {1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 
             0}])/Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
            2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + 
                v3*(v4 + v5)))] + (v1*v2*v4*(-(v2*v3) + v4*(v3 - v5) + 
            v1*(v2 + v5))*G[2, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/
          (4*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
             2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + 
                 v3*(v4 + v5)))])) - (eps*v1*v2*v4*(v2*v3 - v3*v4 - 2*v3*v5 - 
          v4*v5 + v1*(-v2 + v5))*G[2, {1, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0}])/
        (2*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) - (v1*v2*(v1 - v3 - v4)*v4^2*
         G[2, {2, 0, 0, 1, 2, 1, 0, 0, 0, 0, 0}])/((-v1 + v4)*
         Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) + (v1^2*v2*(v1 - v3 - v4)*v4*
         G[2, {2, 0, 1, 0, 2, 1, 0, 0, 0, 0, 0}])/((-v1 + v4)*
         Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))])), eps^4*v1*v2*v4*
      G[2, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}], 
     eps^2*((-3*v2*v4*(-(v1^2*(v2 - 3*v5)) + v1*(v3*v4 + v2*(-v3 + v4) + 
            2*v3*v5 - 4*v4*v5) + v4*(v2*v3 + v4*(-v3 + v5)))*
         G[2, {0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0}])/(8*(v1 - v4)*v5*
         Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) + (3*eps^2*(v1 - v3 - v4)*
         (v2*v3 - v1*(v2 + v5) + v4*(-v3 + v5))*G[2, {0, 0, 1, 1, 1, 0, 1, 1, 
           0, 0, 0}])/(2*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) - (3*v3*((v3 + v4)*(-(v2*v3) + v4*(v3 - v5))*
           (v2 + v5) - v1^2*(v2^2 - v2*v5 + 2*v5^2) + 
          v1*(v2^2*(2*v3 + v4) - v2*v4*(v3 + v5) + v5*(-2*v3*v4 + v3*v5 + 
              3*v4*v5)))*G[2, {0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0}])/
        (8*(-v1 + v3 + v4)*v5*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^
            2 + 2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5)))]) + 
       (2*eps*v1*v2*v3*G[2, {0, 0, 2, 0, 1, 1, 0, 1, 0, 0, 0}])/
        Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
          2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))] - 
       (eps*v3*v4*(v1 - v3 + v5)*(v2*v3 + v4*(v3 - v5) + v1*(-v2 + v5))*
         G[2, {0, 0, 2, 0, 1, 1, 1, 1, 0, 0, 0}])/(2*(-v1 + v3 - v5)*
         Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) - (3*v1*(v4*(-(v2*v3) + v4*(v3 - v5)) - 
          v1^2*(v2 + v5) + v1*(-(v2*v3) + v2*v4 - v3*v4 + 2*v4*v5))*
         G[2, {0, 0, 2, 0, 2, 0, 0, 1, 0, 0, 0}])/(8*(v1 - v4)*
         Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) + (eps*v4*v5*(-(v2*v3) + v4*(v3 - v5) + 
          v1*(-v2 + v5))*G[2, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (4*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) + (3*eps^2*(v2 + v3 - v5)*
         (-(v1^2*(v2 - v5)^2) - v2*(v3 + v4)*(v2*v3 + v4*(-v3 + v5)) + 
          v1*(v2^2*(2*v3 + v4) + v4*v5*(-v3 + v5) - 
            v2*(v3*v4 + 2*v3*v5 + 2*v4*v5)))*G[2, {0, 1, 1, 0, 0, 1, 1, 1, 0, 
           0, 0}])/(2*(-v1 + v3 + v4)*v5*Sqrt[v1^2*(v2 - v5)^2 + 
           (v2*v3 + v4*(-v3 + v5))^2 + 2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5)))]) + 
       (eps*v1*v2*(3*v2*v3 + v1*(v2 - v5) + v4*(-v3 + v5))*
         G[2, {0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0}])/
        (4*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) + (eps^2*v4*(v3 - v5)*(-(v2*v3) + 
          v4*(v3 - v5) + v1*(-v2 + v5))*G[2, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 
           0}])/(2*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) + (eps*v2*v3*(-(v1^2*(v2 - v5)^2) - 
          v2*(v3 + v4)*(v2*v3 + v4*(-v3 + v5)) + 
          v1*(v2^2*(2*v3 + v4) + v4*v5*(-v3 + v5) - 
            v2*(v3*v4 + 2*v3*v5 + 2*v4*v5)))*G[2, {0, 1, 1, 1, 0, 0, 2, 1, 0, 
           0, 0}])/(2*(-v1 + v3 + v4)*v5*Sqrt[v1^2*(v2 - v5)^2 + 
           (v2*v3 + v4*(-v3 + v5))^2 + 2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5)))]) + (eps^2*v2*(v1 - v3)*(v3 + v4)*
         (v1^2*(v2 - v5) + v3*(v2*v3 + v4*(-v3 + v5)) + 
          v1*(-2*v2*v3 + v4*v5 + v3*(v4 + v5)))*G[2, {0, 1, 1, 1, 1, 0, 1, 1, 
           0, 0, 0}])/(2*(-v1 + v3)*(-v1 + v3 + v4)*
         Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) - (eps^2*v1*v2*(v1 - v4)*
         (-(v2*v3*(2*v3 + 3*v4)) + v1^2*(v2 - v5) + v4^2*(v3 - v5) + 
          v1*(v2*v3 - v2*v4 - v3*v4 + 2*v4*v5))*G[2, {0, 1, 1, 1, 1, 1, 0, 1, 
           0, 0, 0}])/(2*(-v1 + v4)*(-v1 + v3 + v4)*
         Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) - (eps^2*v1*v2*v4*(v2*v3 - v3*v4 - 2*v3*v5 - 
          v4*v5 + v1*(-v2 + v5))*G[2, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/
        (2*(-v1 + v3 + v4)*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^
            2 + 2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5)))]) - 
       (eps^2*v2*v3*v4*(v1^2*(v2 - v5) + (v3 + v4)*(v2*v3 + v4*(-v3 + v5)) - 
          v1*(v2*(2*v3 + 3*v4) + v3*(v4 + v5)))*G[2, {0, 1, 1, 1, 1, 1, 1, 1, 
           0, 0, 0}])/(4*(-v1 + v3 + v4)*Sqrt[v1^2*(v2 - v5)^2 + 
           (v2*v3 + v4*(-v3 + v5))^2 + 2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5)))]) - 
       (eps*v1*v2*(v2*v3 + v1*(v2 - v5) + v4*(-v3 + v5))*
         G[2, {0, 1, 1, 1, 2, 0, 0, 1, 0, 0, 0}])/
        (2*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) - (3*(2*v1^2*(v2 - v5)^2 + 
          (v3 + v4)*v5*(v2*v3 + v4*(-v3 + v5)) - 
          v1*(2*v2^2*(v3 + v4) - v2*(3*v3 + 5*v4)*v5 + 
            v5*(-2*v3*v4 + v3*v5 + 3*v4*v5)))*G[2, {0, 2, 0, 0, 0, 0, 2, 1, 
           0, 0, 0}])/(8*(-v1 + v3 + v4)*Sqrt[v1^2*(v2 - v5)^2 + 
           (v2*v3 + v4*(-v3 + v5))^2 + 2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5)))]) - 
       (v1*(3*v4*(-(v2*v3) + v4*(v3 - v5) + v1*(v2 + v5))*
           G[2, {0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0}] + 12*eps^2*(v1 - v3 - v4)*
           (-(v2*v3) + v4*(v3 - v5) + v1*(v2 + v5))*
           G[2, {0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 6*v2*v3*(-v1 + v3)*
           G[2, {0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0}] + 6*v1*v2*(-v1 + v3)*
           G[2, {0, 0, 2, 0, 2, 0, 0, 1, 0, 0, 0}] + 2*eps*v4*v5*
           (v2*v3 + v1*(v2 - v5) + v4*(-v3 + v5))*G[2, {0, 1, 0, 1, 1, 0, 1, 
             2, 0, 0, 0}] - 12*eps^2*(v1 - v3 + v5)*(v2*v3 + v4*(v3 - v5) + 
            v1*(-v2 + v5))*G[2, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] + 
          4*eps*v2*v3*(v2*v3 + v1*(-v2 + v5) + v4*(-v3 + v5))*
           G[2, {0, 1, 1, 1, 0, 0, 2, 1, 0, 0, 0}] + 4*eps^2*v2*
           (v1^2*(v2 - v5) + v3*(v2*v3 + v4*(-v3 + v5)) + 
            v1*(-2*v2*v3 + v4*v5 + v3*(v4 + v5)))*G[2, {0, 1, 1, 1, 1, 0, 1, 
             1, 0, 0, 0}] + 4*eps*v1*v2*v3*v4*v5*G[2, {0, 1, 1, 1, 1, 0, 1, 
             2, 0, 0, 0}] + 4*eps*v1*v2*(-(v2*v3) + v1*(v2 - v5) + 
            v4*(v3 + v5))*G[2, {0, 1, 1, 1, 2, 0, 0, 1, 0, 0, 0}] + 
          3*v5*(v2*v3 + v4*(v3 - v5) + v1*(-v2 + v5))*
           G[2, {0, 2, 0, 0, 0, 0, 2, 1, 0, 0, 0}]))/(8*(v1 - v3 - v4)*
         Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) + (3*v2*(2*v1^2*(v2 - v5)^2 + 
          (v3 + v4)*v5*(v2*v3 + v4*(-v3 + v5)) - 
          v1*(2*v2^2*(v3 + v4) - v2*(3*v3 + 5*v4)*v5 + 
            v5*(-2*v3*v4 + v3*v5 + 3*v4*v5)))*G[2, {0, 2, 0, 0, 0, 2, 0, 1, 
           0, 0, 0}])/(8*(-v1 + v3 + v4)*v5*Sqrt[v1^2*(v2 - v5)^2 + 
           (v2*v3 + v4*(-v3 + v5))^2 + 2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5)))]) - 
       (eps*v4*v5*(-(v2*v3) + v4*(v3 - v5) + v1*(-v2 + v5))*
         G[2, {0, 2, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
        (2*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) + 
       (v1*(-6*v3*v4*(v3 - v5)*G[2, {0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0}] + 
          4*eps*v3*v4*(-(v2*v3) + v4*(v3 - v5) + v1*(v2 + v5))*
           G[2, {0, 0, 2, 0, 1, 1, 1, 1, 0, 0, 0}] + 
          3*v1*(v2*v3 + v4*(v3 - v5) + v1*(-v2 + v5))*
           G[2, {0, 0, 2, 0, 2, 0, 0, 1, 0, 0, 0}] - 12*eps^2*(v2 + v3 - v5)*
           (v2*v3 + v1*(-v2 + v5) + v4*(-v3 + v5))*
           G[2, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}] - 12*eps^2*(v1 - v3 + v5)*
           (v2*v3 + v4*(v3 - v5) + v1*(-v2 + v5))*G[2, {0, 1, 1, 0, 1, 0, 1, 
             1, 0, 0, 0}] + 2*eps*v1*v2*(-(v2*v3) + v1*(v2 - v5) + 
            v4*(v3 + v5))*G[2, {0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0}] + 
          4*eps^2*v4*(-((v3 - v5)*(v2*v3 + v4*(-v3 + v5))) + 
            v1*((v3 - v5)*v5 + v2*(v3 + v5)))*G[2, {0, 1, 1, 0, 1, 1, 1, 1, 
             0, 0, 0}] + 4*eps*v1*v2*v3*v4*v5*G[2, {0, 1, 1, 0, 1, 1, 1, 2, 
             0, 0, 0}] + 6*v4*(v3 - v5)*v5*G[2, {0, 2, 0, 0, 0, 0, 2, 1, 0, 
             0, 0}] + 3*v2*(v2*v3 + v1*(-v2 + v5) + v4*(-v3 + v5))*
           G[2, {0, 2, 0, 0, 0, 2, 0, 1, 0, 0, 0}] + 4*eps*v4*v5*
           (v2*v3 + v1*(v2 - v5) + v4*(-v3 + v5))*G[2, {0, 2, 0, 0, 1, 1, 1, 
             1, 0, 0, 0}]))/(8*(v1 - v3 - v4)*Sqrt[v1^2*(v2 - v5)^2 + 
           (v2*v3 + v4*(-v3 + v5))^2 + 2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5)))]) + 
       (v1*(-8*eps^2*v2*v3*v4*(v2 + v3 - v5)*G[2, {-1, 1, 1, 1, 1, 1, 1, 1, 
             0, 0, 0}] + 3*v4*(v2*(v3 + 2*v4) + v4*(v3 - v5) + v1*(-v2 + v5))*
           G[2, {0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0}] + 12*eps^2*(v1 - v3 - v4)*
           (v2*(v3 + 2*v4) + v4*(v3 - v5) + v1*(-v2 + v5))*
           G[2, {0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
          3*v3*(v2*(v3 + 2*v4) + v4*(v3 - v5) + v1*(-v2 + v5))*
           G[2, {0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0}] - 4*eps*v3*v4*
           (v2*(v3 + 2*v4) + v4*(v3 - v5) + v1*(-v2 + v5))*
           G[2, {0, 0, 2, 0, 1, 1, 1, 1, 0, 0, 0}] - 
          3*v1*(v2*(v3 + 2*v4) + v4*(v3 - v5) + v1*(-v2 + v5))*
           G[2, {0, 0, 2, 0, 2, 0, 0, 1, 0, 0, 0}] + 2*eps*v4*v5*
           (v2*v3 + v1*(v2 + 2*v3 - v5) + v4*(-v3 + v5))*
           G[2, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}] - 8*eps^2*v3*v4*
           (v1*(-v2 + v5) + v2*(-v2 + v4 + v5))*G[2, {0, 1, 0, 1, 1, 1, 1, 1, 
             0, 0, 0}] - 2*eps*v1*v2*(v2*v3 + v1*(v2 + 2*v3 - v5) + 
            v4*(-v3 + v5))*G[2, {0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0}] - 
          4*eps^2*v4*(-((v3 - v5)*(v2*v3 + v4*(-v3 + v5))) + 
            v1*((v3 - v5)*v5 + v2*(v3 + v5)))*G[2, {0, 1, 1, 0, 1, 1, 1, 1, 
             0, 0, 0}] + 4*eps^2*v2*(v1 - v4)*(v2*v3 + v1*(v2 + 2*v3 - v5) + 
            v4*(-v3 + v5))*G[2, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}] + 
          4*eps^2*v2*v4*(v2*v3 + v1*(v2 + 2*v3 - v5) + v4*(-v3 + v5))*
           G[2, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}] + 4*eps^2*v2*v3*v4*
           (v2*v3 + v1*(-v2 + v5) + v4*(-v3 + v5))*
           G[2, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] + 4*eps*v1*v2*
           (v2*v3 + v1*(v2 + 2*v3 - v5) + v4*(-v3 + v5))*
           G[2, {0, 1, 1, 1, 2, 0, 0, 1, 0, 0, 0}] - 4*eps*v4*v5*
           (v2*v3 + v1*(v2 + 2*v3 - v5) + v4*(-v3 + v5))*
           G[2, {0, 2, 0, 0, 1, 1, 1, 1, 0, 0, 0}]))/(8*(v1 - v3 - v4)*
         Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) - (eps*v3*v4*(v2^2*v3 + v4*(v3 - v5)*v5 + 
          v2*(-(v3*v4) + v3*v5 + v4*v5) + v1*(-v2^2 + v5^2))*
         G[2, {1, 0, 1, 0, 0, 1, 1, 2, 0, 0, 0}])/
        (4*v5*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) - (eps*v1*v2*v3*G[2, {1, 0, 1, 0, 0, 2, 0, 1, 
           0, 0, 0}])/Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
          2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))] - 
       (eps^2*v1*v2*v3*G[2, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/
        Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
          2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))] - 
       (eps^2*v2*(v1 - v3)*v3*v4*G[2, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
        Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
          2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))] - 
       (eps*v3*v4*(v1*(v2^2 - 2*v2*v5 - v5^2) - (v2 - v5)*
           (v2*v3 + v4*(-v3 + v5)))*G[2, {1, 0, 1, 1, 0, 0, 2, 1, 0, 0, 0}])/
        (2*v5*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) + (eps^2*v3*v4^2*(v2*v3 - v1*(3*v2 + v5) + 
          v4*(-v3 + v5))*G[2, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
        (4*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) + (3*eps^2*(v2 - v5)*(-v2 + v4 + v5)*
         (-(v2*v3) + v4*(v3 - v5) + v1*(-v2 + v5))*
         G[2, {1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0}])/
        (2*v5*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) + (eps*v4*(v2 - v5)*(-(v2*v3) + v4*(v3 - v5) + 
          v1*(-v2 + v5))*G[2, {1, 1, 0, 1, 0, 0, 2, 1, 0, 0, 0}])/
        (2*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) + (eps^2*v4^2*v5*(-(v2*v3) + v4*(v3 - v5) + 
          v1*(-v2 + v5))*G[2, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
        (4*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) + (eps^2*v1*(v2 - v5)*(-(v2^2*v3) + 
          v1*(v2 - v5)^2 + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))*
         G[2, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/
        (2*v5*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) + (eps*v1*v2*(-(v2^2*v3) + v1*(v2 - v5)^2 + 
          v4*(v3 - v5)*v5 + v2*(v3*v4 - v3*v5 + v4*v5))*
         G[2, {1, 1, 1, 0, 0, 2, 0, 1, 0, 0, 0}])/
        (2*v5*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) - 
       (v2*(3*v4*(v2*v3 + v1*(v2 - v5) + v4*(-v3 + v5))*
           G[2, {0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0}] + 
          3*v3*(v2*v3 + v1*(-v2 + v5) + v4*(-v3 + v5))*
           G[2, {0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0}] - 12*eps^2*(v2 + v3 - v5)*
           (v2*v3 + v1*(-v2 + v5) + v4*(-v3 + v5))*
           G[2, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}] + 6*v1*(v2 - v5)*v5*
           G[2, {0, 2, 0, 0, 0, 0, 2, 1, 0, 0, 0}] - 6*v1*v2*(v2 - v5)*
           G[2, {0, 2, 0, 0, 0, 2, 0, 1, 0, 0, 0}] + 2*eps*v3*v4*
           (-(v2*v3) + v4*(v3 - v5) + v1*(v2 + v5))*
           G[2, {1, 0, 1, 0, 0, 1, 1, 2, 0, 0, 0}] - 12*eps^2*(-v2 + v4 + v5)*
           (v2*v3 + v1*(v2 - v5) + v4*(-v3 + v5))*G[2, {1, 1, 0, 0, 0, 1, 1, 
             1, 0, 0, 0}] + 4*eps*v1*v5*(v2*v3 + v4*(v3 - v5) + 
            v1*(-v2 + v5))*G[2, {1, 1, 1, 0, 0, 0, 2, 1, 0, 0, 0}] + 
          4*eps^2*v1*(-(v2^2*v3) + v1*(v2 - v5)^2 + v4*(v3 - v5)*v5 + 
            v2*(v4*v5 + v3*(v4 + v5)))*G[2, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 
             0}] + 4*eps*v1*v2*v3*v4*v5*G[2, {1, 1, 1, 0, 0, 1, 1, 2, 0, 0, 
             0}] + 4*eps*v1*v2*(-(v2*v3) + v1*(v2 - v5) + v4*(v3 + v5))*
           G[2, {1, 1, 1, 0, 0, 2, 0, 1, 0, 0, 0}]))/
        (8*v5*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) - (eps^2*v1*v2*v3*(v2 - v4)*
         G[2, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/
        Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
          2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))] + 
       (eps^2*v1*v2*v3*v4*G[2, {1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0}])/
        Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
          2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))] - 
       (eps^2*v1*v4*v5*(-(v2*v3) + v4*(v3 - v5) + v1*(-v2 + v5))*
         G[2, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
        (4*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) - (eps*v1*v2*(-(v2^2*v3) + v1*(v2 - v5)^2 + 
          v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))*
         G[2, {1, 1, 1, 1, 0, 0, 2, 1, -1, 0, 0}])/
        (2*v5*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) + 
       (eps*v2*(v2*v3*(v2*v3 + v1*(-v2 + v5) + v4*(-v3 + v5))*
           G[2, {0, 1, 1, 1, 0, 0, 2, 1, 0, 0, 0}] + 
          v3*v4*(-(v2*v3) + v4*(v3 - v5) + v1*(v2 + v5))*
           G[2, {1, 0, 1, 1, 0, 0, 2, 1, 0, 0, 0}] + 
          v4*v5*(v2*v3 + v1*(v2 - v5) + v4*(-v3 + v5))*
           G[2, {1, 1, 0, 1, 0, 0, 2, 1, 0, 0, 0}] + 
          v1*v5*(v2*v3 + v4*(v3 - v5) + v1*(-v2 + v5))*
           G[2, {1, 1, 1, 0, 0, 0, 2, 1, 0, 0, 0}] + 
          v1*v2*(-(v2*v3) + v1*(v2 - v5) + v4*(v3 + v5))*
           G[2, {1, 1, 1, 1, 0, 0, 2, 1, -1, 0, 0}] + 2*v1*v2*v3*v4*v5*
           G[2, {1, 1, 1, 1, 0, 0, 2, 1, 0, 0, 0}]))/
        (2*v5*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) + eps^2*((v1*v2*v3*(v1 - v3 - v4)*v4*
           G[2, {1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0}])/((-v1 + v3 + v4)*
           Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
             2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + 
                 v3*(v4 + v5)))]) + v1*v2*v4*
          ((v3*(-(v2*v3) + v4*(v3 - v5) + v1*(v2 + v5)))/(4*(-v1 + v3 + v4)*
             Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 2*v1*
                (-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + 
                     v5)))]) - (v1*(v3*v4 + v2*(v3 + v4))*(v2 - v5) - 
             (v2*(v3 - v4) - v3*v4)*(v2*v3 + v4*(-v3 + v5)))/
            (4*(v2*v4 + v3*(v4 + v5))*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + 
                 v4*(-v3 + v5))^2 + 2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + 
                 v2*(v4*v5 + v3*(v4 + v5)))]) - 
           (v3*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 2*v1*
                (-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))])/
            (4*(-v1 + v3 + v4)*(v2*v4 + v3*(v4 + v5))))*
          G[2, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}] + 
         (v1*v2*v3*v4^2*G[2, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
          Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
            2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + 
                v3*(v4 + v5)))]) + (eps*v1*v2*v3*v4*(-v2 + v4 + v5)*
         G[2, {1, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0}])/
        Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
          2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*(v4 + v5)))] - 
       (v1*v2*v3*v4^2*G[2, {2, 0, 0, 1, 2, 1, 0, 0, 0, 0, 0}])/
        ((v1 - v4)*Sqrt[v1^2*(v2 - v5)^2 + (v2*v3 + v4*(-v3 + v5))^2 + 
           2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + v2*(v4*v5 + v3*
                (v4 + v5)))]) + (v1^2*v2*v3*v4*G[2, {2, 0, 1, 0, 2, 1, 0, 0, 
           0, 0, 0}])/((v1 - v4)*Sqrt[v1^2*(v2 - v5)^2 + 
           (v2*v3 + v4*(-v3 + v5))^2 + 2*v1*(-(v2^2*v3) + v4*(v3 - v5)*v5 + 
             v2*(v4*v5 + v3*(v4 + v5)))]))}


==> anc/pentabox_basis2_bdry.txt <==
(* boundary values for two-loop pentabox integrals *)
(* G: Goncharov polylogarithms *)

(* boundary values corresponding to basis2 *)
bdrypentabox={-1 + (eps^2 \[Pi]^2)/6 + (19 eps^4 \[Pi]^4)/120 + 
  32/3 eps^3 Zeta[3], -1 + (eps^2 \[Pi]^2)/6 + (19 eps^4 \[Pi]^4)/
  120 + 32/3 eps^3 Zeta[3], -1 + (eps^2 \[Pi]^2)/6 + (
  19 eps^4 \[Pi]^4)/120 + 32/3 eps^3 Zeta[3], -1 + (eps^2 \[Pi]^2)/
  6 + (19 eps^4 \[Pi]^4)/120 + 32/3 eps^3 Zeta[3], -1 + (
  eps^2 \[Pi]^2)/6 + (19 eps^4 \[Pi]^4)/120 + 32/3 eps^3 Zeta[3], 
 1 - (eps^2 \[Pi]^2)/6 - (7 eps^4 \[Pi]^4)/120 - 
  14/3 eps^3 Zeta[3], 0, 0, 
 1 - (eps^2 \[Pi]^2)/6 - (7 eps^4 \[Pi]^4)/120 - 14/3 eps^3 Zeta[3], 
 1/4 + (eps^2 \[Pi]^2)/24 - (41 eps^4 \[Pi]^4)/1440 - 
  13/6 eps^3 Zeta[3], 
 1 - (eps^2 \[Pi]^2)/6 - (7 eps^4 \[Pi]^4)/120 - 
  14/3 eps^3 Zeta[3], 0, 0, 0, 0, -(3/2) + (3 eps^2 \[Pi]^2)/4 + (
  3 eps^4 \[Pi]^4)/16 + 16 eps^3 Zeta[3], -(3/2) + (3 eps^2 \[Pi]^2)/
  4 + (3 eps^4 \[Pi]^4)/16 + 16 eps^3 Zeta[3], -(3/4) + (
  3 eps^2 \[Pi]^2)/8 + (73 eps^4 \[Pi]^4)/480 + 
  19/2 eps^3 Zeta[3], -(1/6) eps^2 \[Pi]^2 - (eps^4 \[Pi]^4)/60 - 
  2 eps^3 Zeta[3], -(3/4) + (3 eps^2 \[Pi]^2)/8 + (73 eps^4 \[Pi]^4)/
  480 + 19/2 eps^3 Zeta[3], 0, (151 eps^4 \[Pi]^4)/360 + 
  4/3 eps^4 \[Pi]^2 Log[2]^2 - 4/3 eps^4 Log[2]^4 - 
  32 eps^4 PolyLog[4, 1/2] + 7 eps^3 Zeta[3], -1 + (5 eps^2 \[Pi]^2)/
  6 + (119 eps^4 \[Pi]^4)/360 + 62/3 eps^3 Zeta[3], -(3/2) + (
  3 eps^2 \[Pi]^2)/4 + (3 eps^4 \[Pi]^4)/16 + 
  16 eps^3 Zeta[3], -(3/2) + (3 eps^2 \[Pi]^2)/4 + (3 eps^4 \[Pi]^4)/
  16 + 16 eps^3 Zeta[3], (151 eps^4 \[Pi]^4)/360 + 
  4/3 eps^4 \[Pi]^2 Log[2]^2 - 4/3 eps^4 Log[2]^4 - 
  32 eps^4 PolyLog[4, 1/2] + 7 eps^3 Zeta[3], -1 + (5 eps^2 \[Pi]^2)/
  6 + (119 eps^4 \[Pi]^4)/360 + 
  62/3 eps^3 Zeta[3], -(1/6) eps^2 \[Pi]^2 - (eps^4 \[Pi]^4)/60 - 
  2 eps^3 Zeta[3], -(1/6) eps^2 \[Pi]^2 - (eps^4 \[Pi]^4)/60 - 
  2 eps^3 Zeta[3], 0, (151 eps^4 \[Pi]^4)/360 + 
  4/3 eps^4 \[Pi]^2 Log[2]^2 - 4/3 eps^4 Log[2]^4 - 
  32 eps^4 PolyLog[4, 1/2] + 7 eps^3 Zeta[3], -1 + (5 eps^2 \[Pi]^2)/
  6 + (119 eps^4 \[Pi]^4)/360 + 62/3 eps^3 Zeta[3], -(3/2) + (
  3 eps^2 \[Pi]^2)/4 + (3 eps^4 \[Pi]^4)/16 + 16 eps^3 Zeta[3], (
  eps^2 \[Pi]^2)/6 + (eps^4 \[Pi]^4)/60 + 2 eps^3 Zeta[3], -(3/2) + (
  3 eps^2 \[Pi]^2)/4 + (3 eps^4 \[Pi]^4)/16 + 16 eps^3 Zeta[3], 
 2 - (2 eps^2 \[Pi]^2)/3 - (eps^4 \[Pi]^4)/12 - 34/3 eps^3 Zeta[3], 
 eps^4 bc2[37, 4] - 3/2 eps^3 d[37,3], -2 + eps^2 \[Pi]^2 + 
  eps^3 bc2[38, 3] + eps^4 bc2[38, 4], 0, 0, 
 eps^4 bc2[41, 4] - 3 eps^3 d[37,3], 0, 0, 0, 
 eps^4 bc2[45, 4] - 3 eps^3 d[37,3], 0, 
 eps^4 bc2[47, 4] - 3 eps^3 d[37,3], 0, -(9/4) + (29 eps^2 \[Pi]^2)/
  24 + eps^3 bc2[49, 3] + eps^4 bc2[49, 4], 
 3/2 - (3 eps^2 \[Pi]^2)/4 + eps^3 bc2[50, 3] + eps^4 bc2[50, 4], 
 eps^4 bc2[51, 4] - 1/2 eps^3 d[37,3], -1 + (eps^2 \[Pi]^2)/4 - (
  eps^4 \[Pi]^4)/120 + 7/6 eps^3 Zeta[3], 
 3/4 - (13 eps^2 \[Pi]^2)/24 - (167 eps^4 \[Pi]^4)/1440 - 
  21/2 eps^3 Zeta[3], -1 + (eps^2 \[Pi]^2)/4 - (eps^4 \[Pi]^4)/120 + 
  7/6 eps^3 Zeta[3], 
 3/4 - (13 eps^2 \[Pi]^2)/24 - (167 eps^4 \[Pi]^4)/1440 - 
  21/2 eps^3 Zeta[3], -(9/4) + (29 eps^2 \[Pi]^2)/24 + 
  eps^3 bc2[56, 3] + eps^4 bc2[56, 4], 
 3/2 - (3 eps^2 \[Pi]^2)/4 + eps^3 bc2[57, 3] + eps^4 bc2[57, 4], 
 eps^4 bc2[58, 4] + eps^3 d[37,3], 
 eps^4 bc2[59, 4] - 1/2 eps^3 d[37,3], -3 + (11 eps^2 \[Pi]^2)/6 + 
  eps^3 bc2[60, 3] + eps^4 bc2[60, 4], 
 eps^4 bc2[61, 4] + 1/2 eps^3 d[37,3]};
 
(* d[37,3] is expressed in terms of a constant already encountered at one-loop,
d[37,3]=-c11[3], see below. *)

(* for argument -1 in principle an imaginary part, corresponding to the branch of the analytic
continuation, is necessary. However, the result is independent of the branch chosen. *)
ruler={r3 -> 1/2 (3 - Sqrt[5]), r4 -> 1/2 (3 + Sqrt[5])};

(* numerical values *)
(* c11[3] \approx 6.02201 *)
(* c11[4] \approx 21.8649 *)

c11[0]=0;
c11[1]=0;
c11[2]=0;
c11[3]=-(1/2) \[Pi]^2 G[{0}, -1] + 1/2 \[Pi]^2 G[{0}, r3] - 
 1/6 \[Pi]^2 G[{1/2}, -1] + 1/6 \[Pi]^2 G[{1/2}, r3] - 
 16 G[{0}, -1] G[{1}, r3]^2 + 16 G[{0}, r3] G[{1}, r3]^2 + 
 8 G[{1/2}, -1] G[{1}, r3]^2 - 8 G[{1/2}, r3] G[{1}, r3]^2 + 
 1/6 \[Pi]^2 G[{2}, -1] - 8 G[{1}, r3]^2 G[{2}, -1] - 
 1/6 \[Pi]^2 G[{2}, r3] + 8 G[{1}, r3]^2 G[{2}, r3] + 
 8 G[{0}, -1] G[{1}, r3] G[{r4}, r3] - 
 8 G[{0}, r3] G[{1}, r3] G[{r4}, r3] - 
 4 G[{1/2}, -1] G[{1}, r3] G[{r4}, r3] + 
 4 G[{1/2}, r3] G[{1}, r3] G[{r4}, r3] + 
 4 G[{1}, r3] G[{2}, -1] G[{r4}, r3] - 
 4 G[{1}, r3] G[{2}, r3] G[{r4}, r3] + 8 G[{0}, -1] G[{0, 1}, -1] - 
 8 G[{0}, r3] G[{0, 1}, -1] + 16 G[{1}, r3] G[{0, 1}, -1] + 
 8 G[{0}, -1] G[{0, 1}, r3] - 8 G[{0}, r3] G[{0, 1}, r3] - 
 4 G[{1/2}, -1] G[{0, 1}, r3] + 4 G[{1/2}, r3] G[{0, 1}, r3] - 
 16 G[{1}, r3] G[{0, 1}, r3] + 4 G[{2}, -1] G[{0, 1}, r3] - 
 4 G[{2}, r3] G[{0, 1}, r3] - 4 G[{0}, -1] G[{0, r3}, -1] + 
 4 G[{0}, r3] G[{0, r3}, -1] - 8 G[{1}, r3] G[{0, r3}, -1] - 
 4 G[{0}, -1] G[{0, r3}, r3] + 4 G[{0}, r3] G[{0, r3}, r3] + 
 2 G[{1/2}, -1] G[{0, r3}, r3] - 2 G[{1/2}, r3] G[{0, r3}, r3] + 
 8 G[{1}, r3] G[{0, r3}, r3] - 2 G[{2}, -1] G[{0, r3}, r3] + 
 2 G[{2}, r3] G[{0, r3}, r3] - 4 G[{0}, -1] G[{0, r4}, -1] + 
 4 G[{0}, r3] G[{0, r4}, -1] - 8 G[{1}, r3] G[{0, r4}, -1] - 
 4 G[{0}, -1] G[{0, r4}, r3] + 4 G[{0}, r3] G[{0, r4}, r3] + 
 2 G[{1/2}, -1] G[{0, r4}, r3] - 2 G[{1/2}, r3] G[{0, r4}, r3] + 
 8 G[{1}, r3] G[{0, r4}, r3] - 2 G[{2}, -1] G[{0, r4}, r3] + 
 2 G[{2}, r3] G[{0, r4}, r3] - 4 G[{0}, -1] G[{1/2, 1}, -1] + 
 4 G[{0}, r3] G[{1/2, 1}, -1] - 8 G[{1}, r3] G[{1/2, 1}, -1] + 
 8 G[{1}, r3] G[{1/2, 1}, r3] + 2 G[{0}, -1] G[{1/2, r3}, -1] - 
 2 G[{0}, r3] G[{1/2, r3}, -1] + 4 G[{1}, r3] G[{1/2, r3}, -1] - 
 4 G[{1}, r3] G[{1/2, r3}, r3] + 2 G[{0}, -1] G[{1/2, r4}, -1] - 
 2 G[{0}, r3] G[{1/2, r4}, -1] + 4 G[{1}, r3] G[{1/2, r4}, -1] - 
 4 G[{1}, r3] G[{1/2, r4}, r3] + 16 G[{0}, -1] G[{1, 1}, r3] - 
 16 G[{0}, r3] G[{1, 1}, r3] - 8 G[{1/2}, -1] G[{1, 1}, r3] + 
 8 G[{1/2}, r3] G[{1, 1}, r3] + 8 G[{2}, -1] G[{1, 1}, r3] - 
 8 G[{2}, r3] G[{1, 1}, r3] + 8 G[{0}, -1] G[{1, r3}, r3] - 
 8 G[{0}, r3] G[{1, r3}, r3] - 4 G[{1/2}, -1] G[{1, r3}, r3] + 
 4 G[{1/2}, r3] G[{1, r3}, r3] + 4 G[{2}, -1] G[{1, r3}, r3] - 
 4 G[{2}, r3] G[{1, r3}, r3] + 4 G[{0}, -1] G[{2, 1}, -1] - 
 4 G[{0}, r3] G[{2, 1}, -1] + 8 G[{1}, r3] G[{2, 1}, -1] - 
 8 G[{1}, r3] G[{2, 1}, r3] - 2 G[{0}, -1] G[{2, r3}, -1] + 
 2 G[{0}, r3] G[{2, r3}, -1] - 4 G[{1}, r3] G[{2, r3}, -1] + 
 4 G[{1}, r3] G[{2, r3}, r3] - 2 G[{0}, -1] G[{2, r4}, -1] + 
 2 G[{0}, r3] G[{2, r4}, -1] - 4 G[{1}, r3] G[{2, r4}, -1] + 
 4 G[{1}, r3] G[{2, r4}, r3] - 8 G[{0}, -1] G[{r4, 1}, r3] + 
 8 G[{0}, r3] G[{r4, 1}, r3] + 4 G[{1/2}, -1] G[{r4, 1}, r3] - 
 4 G[{1/2}, r3] G[{r4, 1}, r3] - 4 G[{2}, -1] G[{r4, 1}, r3] + 
 4 G[{2}, r3] G[{r4, 1}, r3] - 16 G[{0, 0, 1}, -1] + 
 16 G[{0, 0, 1}, r3] + 8 G[{0, 0, r3}, -1] - 8 G[{0, 0, r3}, r3] + 
 8 G[{0, 0, r4}, -1] - 8 G[{0, 0, r4}, r3] + 4 G[{0, 1/2, 1}, -1] - 
 4 G[{0, 1/2, 1}, r3] - 2 G[{0, 1/2, r3}, -1] + 
 2 G[{0, 1/2, r3}, r3] - 2 G[{0, 1/2, r4}, -1] + 
 2 G[{0, 1/2, r4}, r3] - 16 G[{0, 1, 1}, -1] + 16 G[{0, 1, 1}, r3] - 
 4 G[{0, 2, 1}, -1] + 4 G[{0, 2, 1}, r3] + 2 G[{0, 2, r3}, -1] - 
 2 G[{0, 2, r3}, r3] + 2 G[{0, 2, r4}, -1] - 2 G[{0, 2, r4}, r3] + 
 8 G[{0, r3, 1}, -1] - 8 G[{0, r3, 1}, r3] + 8 G[{0, r4, 1}, -1] - 
 8 G[{0, r4, 1}, r3] + 4 G[{1/2, 0, 1}, -1] - 4 G[{1/2, 0, 1}, r3] - 
 2 G[{1/2, 0, r3}, -1] + 2 G[{1/2, 0, r3}, r3] - 
 2 G[{1/2, 0, r4}, -1] + 2 G[{1/2, 0, r4}, r3] + 
 8 G[{1/2, 1, 1}, -1] - 8 G[{1/2, 1, 1}, r3] - 
 4 G[{1/2, r3, 1}, -1] + 4 G[{1/2, r3, 1}, r3] - 
 4 G[{1/2, r4, 1}, -1] + 4 G[{1/2, r4, 1}, r3] - 4 G[{2, 0, 1}, -1] + 
 4 G[{2, 0, 1}, r3] + 2 G[{2, 0, r3}, -1] - 2 G[{2, 0, r3}, r3] + 
 2 G[{2, 0, r4}, -1] - 2 G[{2, 0, r4}, r3] - 8 G[{2, 1, 1}, -1] + 
 8 G[{2, 1, 1}, r3] + 4 G[{2, r3, 1}, -1] - 4 G[{2, r3, 1}, r3] + 
 4 G[{2, r4, 1}, -1] - 4 G[{2, r4, 1}, r3];
 c11[4]=-\[Pi]^2 G[{-1}, r3] G[{0}, -1] - 
 1/4 \[Pi]^2 G[{0}, -1]^2 + \[Pi]^2 G[{-1}, r3] G[{0}, r3] + 
 1/2 \[Pi]^2 G[{0}, -1] G[{0}, r3] - 1/4 \[Pi]^2 G[{0}, r3]^2 - 
 1/3 \[Pi]^2 G[{-1}, r3] G[{1/2}, -1] - 
 1/6 \[Pi]^2 G[{0}, -1] G[{1/2}, -1] + 
 1/6 \[Pi]^2 G[{0}, r3] G[{1/2}, -1] - 
 1/6 \[Pi]^2 G[{0}, -1] G[{1/2}, r3] + 
 1/6 \[Pi]^2 G[{0}, r3] G[{1/2}, r3] + 
 1/6 \[Pi]^2 G[{1/2}, -1] G[{1/2}, r3] - 1/6 \[Pi]^2 G[{1/2}, r3]^2 + 
 1/3 \[Pi]^2 G[{0}, -1] G[{1}, r3] - 
 1/3 \[Pi]^2 G[{0}, r3] G[{1}, r3] - 
 1/3 \[Pi]^2 G[{1/2}, -1] G[{1}, r3] + 
 1/3 \[Pi]^2 G[{1/2}, r3] G[{1}, r3] - 
 32 G[{-1}, r3] G[{0}, -1] G[{1}, r3]^2 - 
 8 G[{0}, -1]^2 G[{1}, r3]^2 + 
 32 G[{-1}, r3] G[{0}, r3] G[{1}, r3]^2 + 
 16 G[{0}, -1] G[{0}, r3] G[{1}, r3]^2 - 
 8 G[{0}, r3]^2 G[{1}, r3]^2 + 
 16 G[{-1}, r3] G[{1/2}, -1] G[{1}, r3]^2 + 
 8 G[{0}, -1] G[{1/2}, -1] G[{1}, r3]^2 - 
 8 G[{0}, r3] G[{1/2}, -1] G[{1}, r3]^2 + 
 8 G[{0}, -1] G[{1/2}, r3] G[{1}, r3]^2 - 
 8 G[{0}, r3] G[{1/2}, r3] G[{1}, r3]^2 - 
 8 G[{1/2}, -1] G[{1/2}, r3] G[{1}, r3]^2 + 
 8 G[{1/2}, r3]^2 G[{1}, r3]^2 + 16 G[{0}, -1] G[{1}, r3]^3 - 
 16 G[{0}, r3] G[{1}, r3]^3 + 1/3 \[Pi]^2 G[{-1}, r3] G[{2}, -1] + 
 1/6 \[Pi]^2 G[{0}, -1] G[{2}, -1] - 
 1/6 \[Pi]^2 G[{0}, r3] G[{2}, -1] - 
 1/6 \[Pi]^2 G[{1/2}, r3] G[{2}, -1] + 
 1/3 \[Pi]^2 G[{1}, r3] G[{2}, -1] - 
 16 G[{-1}, r3] G[{1}, r3]^2 G[{2}, -1] - 
 8 G[{0}, -1] G[{1}, r3]^2 G[{2}, -1] + 
 8 G[{0}, r3] G[{1}, r3]^2 G[{2}, -1] + 
 8 G[{1/2}, r3] G[{1}, r3]^2 G[{2}, -1] - 
 1/6 \[Pi]^2 G[{0}, -1] G[{2}, r3] + 
 1/6 \[Pi]^2 G[{0}, r3] G[{2}, r3] + 
 1/6 \[Pi]^2 G[{1/2}, -1] G[{2}, r3] - 
 1/3 \[Pi]^2 G[{1}, r3] G[{2}, r3] + 
 8 G[{0}, -1] G[{1}, r3]^2 G[{2}, r3] - 
 8 G[{0}, r3] G[{1}, r3]^2 G[{2}, r3] - 
 8 G[{1/2}, -1] G[{1}, r3]^2 G[{2}, r3] - 
 1/6 \[Pi]^2 G[{2}, -1] G[{2}, r3] + 
 8 G[{1}, r3]^2 G[{2}, -1] G[{2}, r3] + 1/6 \[Pi]^2 G[{2}, r3]^2 - 
 8 G[{1}, r3]^2 G[{2}, r3]^2 + 
 16 G[{-1}, r3] G[{0}, -1] G[{1}, r3] G[{r4}, r3] + 
 4 G[{0}, -1]^2 G[{1}, r3] G[{r4}, r3] - 
 16 G[{-1}, r3] G[{0}, r3] G[{1}, r3] G[{r4}, r3] - 
 8 G[{0}, -1] G[{0}, r3] G[{1}, r3] G[{r4}, r3] + 
 4 G[{0}, r3]^2 G[{1}, r3] G[{r4}, r3] - 
 8 G[{-1}, r3] G[{1/2}, -1] G[{1}, r3] G[{r4}, r3] - 
 4 G[{0}, -1] G[{1/2}, -1] G[{1}, r3] G[{r4}, r3] + 
 4 G[{0}, r3] G[{1/2}, -1] G[{1}, r3] G[{r4}, r3] - 
 4 G[{0}, -1] G[{1/2}, r3] G[{1}, r3] G[{r4}, r3] + 
 4 G[{0}, r3] G[{1/2}, r3] G[{1}, r3] G[{r4}, r3] + 
 4 G[{1/2}, -1] G[{1/2}, r3] G[{1}, r3] G[{r4}, r3] - 
 4 G[{1/2}, r3]^2 G[{1}, r3] G[{r4}, r3] - 
 8 G[{0}, -1] G[{1}, r3]^2 G[{r4}, r3] + 
 8 G[{0}, r3] G[{1}, r3]^2 G[{r4}, r3] + 
 8 G[{-1}, r3] G[{1}, r3] G[{2}, -1] G[{r4}, r3] + 
 4 G[{0}, -1] G[{1}, r3] G[{2}, -1] G[{r4}, r3] - 
 4 G[{0}, r3] G[{1}, r3] G[{2}, -1] G[{r4}, r3] - 
 4 G[{1/2}, r3] G[{1}, r3] G[{2}, -1] G[{r4}, r3] - 
 4 G[{0}, -1] G[{1}, r3] G[{2}, r3] G[{r4}, r3] + 
 4 G[{0}, r3] G[{1}, r3] G[{2}, r3] G[{r4}, r3] + 
 4 G[{1/2}, -1] G[{1}, r3] G[{2}, r3] G[{r4}, r3] - 
 4 G[{1}, r3] G[{2}, -1] G[{2}, r3] G[{r4}, r3] + 
 4 G[{1}, r3] G[{2}, r3]^2 G[{r4}, r3] + 
 1/3 \[Pi]^2 G[{-1, 1/2}, r3] - 16 G[{1}, r3]^2 G[{-1, 1/2}, r3] + 
 8 G[{1}, r3] G[{r4}, r3] G[{-1, 1/2}, r3] - 
 1/3 \[Pi]^2 G[{-1, 2}, r3] + 16 G[{1}, r3]^2 G[{-1, 2}, r3] - 
 8 G[{1}, r3] G[{r4}, r3] G[{-1, 2}, r3] + \[Pi]^2 G[{0, -1}, -1] + 
 32 G[{1}, r3]^2 G[{0, -1}, -1] - 
 16 G[{1}, r3] G[{r4}, r3] G[{0, -1}, -1] - \[Pi]^2 G[{0, -1}, r3] - 
 32 G[{1}, r3]^2 G[{0, -1}, r3] + 
 16 G[{1}, r3] G[{r4}, r3] G[{0, -1}, r3] + 
 1/3 \[Pi]^2 G[{0, 1/2}, -1] - 16 G[{1}, r3]^2 G[{0, 1/2}, -1] + 
 8 G[{1}, r3] G[{r4}, r3] G[{0, 1/2}, -1] - 
 1/3 \[Pi]^2 G[{0, 1/2}, r3] + 16 G[{1}, r3]^2 G[{0, 1/2}, r3] - 
 8 G[{1}, r3] G[{r4}, r3] G[{0, 1/2}, r3] - 
 1/3 \[Pi]^2 G[{0, 1}, -1] + 
 16 G[{-1}, r3] G[{0}, -1] G[{0, 1}, -1] + 
 4 G[{0}, -1]^2 G[{0, 1}, -1] - 
 16 G[{-1}, r3] G[{0}, r3] G[{0, 1}, -1] - 
 8 G[{0}, -1] G[{0}, r3] G[{0, 1}, -1] + 
 4 G[{0}, r3]^2 G[{0, 1}, -1] + 
 32 G[{-1}, r3] G[{1}, r3] G[{0, 1}, -1] - 
 16 G[{1}, r3]^2 G[{0, 1}, -1] - 
 8 G[{1}, r3] G[{r4}, r3] G[{0, 1}, -1] + 1/3 \[Pi]^2 G[{0, 1}, r3] + 
 16 G[{-1}, r3] G[{0}, -1] G[{0, 1}, r3] + 
 4 G[{0}, -1]^2 G[{0, 1}, r3] - 
 16 G[{-1}, r3] G[{0}, r3] G[{0, 1}, r3] - 
 8 G[{0}, -1] G[{0}, r3] G[{0, 1}, r3] + 
 4 G[{0}, r3]^2 G[{0, 1}, r3] - 
 8 G[{-1}, r3] G[{1/2}, -1] G[{0, 1}, r3] - 
 4 G[{0}, -1] G[{1/2}, -1] G[{0, 1}, r3] + 
 4 G[{0}, r3] G[{1/2}, -1] G[{0, 1}, r3] - 
 4 G[{0}, -1] G[{1/2}, r3] G[{0, 1}, r3] + 
 4 G[{0}, r3] G[{1/2}, r3] G[{0, 1}, r3] + 
 4 G[{1/2}, -1] G[{1/2}, r3] G[{0, 1}, r3] - 
 4 G[{1/2}, r3]^2 G[{0, 1}, r3] - 
 8 G[{0}, -1] G[{1}, r3] G[{0, 1}, r3] + 
 8 G[{0}, r3] G[{1}, r3] G[{0, 1}, r3] + 
 16 G[{1}, r3]^2 G[{0, 1}, r3] + 
 8 G[{-1}, r3] G[{2}, -1] G[{0, 1}, r3] + 
 4 G[{0}, -1] G[{2}, -1] G[{0, 1}, r3] - 
 4 G[{0}, r3] G[{2}, -1] G[{0, 1}, r3] - 
 4 G[{1/2}, r3] G[{2}, -1] G[{0, 1}, r3] - 
 4 G[{0}, -1] G[{2}, r3] G[{0, 1}, r3] + 
 4 G[{0}, r3] G[{2}, r3] G[{0, 1}, r3] + 
 4 G[{1/2}, -1] G[{2}, r3] G[{0, 1}, r3] - 
 4 G[{2}, -1] G[{2}, r3] G[{0, 1}, r3] + 
 4 G[{2}, r3]^2 G[{0, 1}, r3] + 
 8 G[{1}, r3] G[{r4}, r3] G[{0, 1}, r3] + 
 8 G[{-1, 1/2}, r3] G[{0, 1}, r3] - 8 G[{-1, 2}, r3] G[{0, 1}, r3] - 
 16 G[{0, -1}, -1] G[{0, 1}, r3] + 16 G[{0, -1}, r3] G[{0, 1}, r3] + 
 8 G[{0, 1/2}, -1] G[{0, 1}, r3] - 8 G[{0, 1/2}, r3] G[{0, 1}, r3] - 
 8 G[{0, 1}, -1] G[{0, 1}, r3] + 8 G[{0, 1}, r3]^2 - 
 8 G[{-1}, r3] G[{0}, -1] G[{0, r3}, -1] - 
 2 G[{0}, -1]^2 G[{0, r3}, -1] + 
 8 G[{-1}, r3] G[{0}, r3] G[{0, r3}, -1] + 
 4 G[{0}, -1] G[{0}, r3] G[{0, r3}, -1] - 
 2 G[{0}, r3]^2 G[{0, r3}, -1] - 
 16 G[{-1}, r3] G[{1}, r3] G[{0, r3}, -1] + 
 16 G[{1}, r3]^2 G[{0, r3}, -1] - 
 8 G[{-1}, r3] G[{0}, -1] G[{0, r3}, r3] - 
 2 G[{0}, -1]^2 G[{0, r3}, r3] + 
 8 G[{-1}, r3] G[{0}, r3] G[{0, r3}, r3] + 
 4 G[{0}, -1] G[{0}, r3] G[{0, r3}, r3] - 
 2 G[{0}, r3]^2 G[{0, r3}, r3] + 
 4 G[{-1}, r3] G[{1/2}, -1] G[{0, r3}, r3] + 
 2 G[{0}, -1] G[{1/2}, -1] G[{0, r3}, r3] - 
 2 G[{0}, r3] G[{1/2}, -1] G[{0, r3}, r3] + 
 2 G[{0}, -1] G[{1/2}, r3] G[{0, r3}, r3] - 
 2 G[{0}, r3] G[{1/2}, r3] G[{0, r3}, r3] - 
 2 G[{1/2}, -1] G[{1/2}, r3] G[{0, r3}, r3] + 
 2 G[{1/2}, r3]^2 G[{0, r3}, r3] + 
 4 G[{0}, -1] G[{1}, r3] G[{0, r3}, r3] - 
 4 G[{0}, r3] G[{1}, r3] G[{0, r3}, r3] - 
 16 G[{1}, r3]^2 G[{0, r3}, r3] - 
 4 G[{-1}, r3] G[{2}, -1] G[{0, r3}, r3] - 
 2 G[{0}, -1] G[{2}, -1] G[{0, r3}, r3] + 
 2 G[{0}, r3] G[{2}, -1] G[{0, r3}, r3] + 
 2 G[{1/2}, r3] G[{2}, -1] G[{0, r3}, r3] + 
 2 G[{0}, -1] G[{2}, r3] G[{0, r3}, r3] - 
 2 G[{0}, r3] G[{2}, r3] G[{0, r3}, r3] - 
 2 G[{1/2}, -1] G[{2}, r3] G[{0, r3}, r3] + 
 2 G[{2}, -1] G[{2}, r3] G[{0, r3}, r3] - 
 2 G[{2}, r3]^2 G[{0, r3}, r3] - 4 G[{-1, 1/2}, r3] G[{0, r3}, r3] + 
 4 G[{-1, 2}, r3] G[{0, r3}, r3] + 8 G[{0, -1}, -1] G[{0, r3}, r3] - 
 8 G[{0, -1}, r3] G[{0, r3}, r3] - 4 G[{0, 1/2}, -1] G[{0, r3}, r3] + 
 4 G[{0, 1/2}, r3] G[{0, r3}, r3] + 4 G[{0, 1}, -1] G[{0, r3}, r3] - 
 4 G[{0, 1}, r3] G[{0, r3}, r3] - 
 8 G[{-1}, r3] G[{0}, -1] G[{0, r4}, -1] - 
 2 G[{0}, -1]^2 G[{0, r4}, -1] + 
 8 G[{-1}, r3] G[{0}, r3] G[{0, r4}, -1] + 
 4 G[{0}, -1] G[{0}, r3] G[{0, r4}, -1] - 
 2 G[{0}, r3]^2 G[{0, r4}, -1] - 
 16 G[{-1}, r3] G[{1}, r3] G[{0, r4}, -1] + 
 16 G[{1}, r3]^2 G[{0, r4}, -1] - 
 8 G[{-1}, r3] G[{0}, -1] G[{0, r4}, r3] - 
 2 G[{0}, -1]^2 G[{0, r4}, r3] + 
 8 G[{-1}, r3] G[{0}, r3] G[{0, r4}, r3] + 
 4 G[{0}, -1] G[{0}, r3] G[{0, r4}, r3] - 
 2 G[{0}, r3]^2 G[{0, r4}, r3] + 
 4 G[{-1}, r3] G[{1/2}, -1] G[{0, r4}, r3] + 
 2 G[{0}, -1] G[{1/2}, -1] G[{0, r4}, r3] - 
 2 G[{0}, r3] G[{1/2}, -1] G[{0, r4}, r3] + 
 2 G[{0}, -1] G[{1/2}, r3] G[{0, r4}, r3] - 
 2 G[{0}, r3] G[{1/2}, r3] G[{0, r4}, r3] - 
 2 G[{1/2}, -1] G[{1/2}, r3] G[{0, r4}, r3] + 
 2 G[{1/2}, r3]^2 G[{0, r4}, r3] + 
 4 G[{0}, -1] G[{1}, r3] G[{0, r4}, r3] - 
 4 G[{0}, r3] G[{1}, r3] G[{0, r4}, r3] - 
 16 G[{1}, r3]^2 G[{0, r4}, r3] - 
 4 G[{-1}, r3] G[{2}, -1] G[{0, r4}, r3] - 
 2 G[{0}, -1] G[{2}, -1] G[{0, r4}, r3] + 
 2 G[{0}, r3] G[{2}, -1] G[{0, r4}, r3] + 
 2 G[{1/2}, r3] G[{2}, -1] G[{0, r4}, r3] + 
 2 G[{0}, -1] G[{2}, r3] G[{0, r4}, r3] - 
 2 G[{0}, r3] G[{2}, r3] G[{0, r4}, r3] - 
 2 G[{1/2}, -1] G[{2}, r3] G[{0, r4}, r3] + 
 2 G[{2}, -1] G[{2}, r3] G[{0, r4}, r3] - 
 2 G[{2}, r3]^2 G[{0, r4}, r3] - 4 G[{-1, 1/2}, r3] G[{0, r4}, r3] + 
 4 G[{-1, 2}, r3] G[{0, r4}, r3] + 8 G[{0, -1}, -1] G[{0, r4}, r3] - 
 8 G[{0, -1}, r3] G[{0, r4}, r3] - 4 G[{0, 1/2}, -1] G[{0, r4}, r3] + 
 4 G[{0, 1/2}, r3] G[{0, r4}, r3] + 4 G[{0, 1}, -1] G[{0, r4}, r3] - 
 4 G[{0, 1}, r3] G[{0, r4}, r3] + 1/3 \[Pi]^2 G[{1/2, -1}, -1] - 
 16 G[{1}, r3]^2 G[{1/2, -1}, -1] + 
 8 G[{1}, r3] G[{r4}, r3] G[{1/2, -1}, -1] + 
 8 G[{0, 1}, r3] G[{1/2, -1}, -1] - 
 4 G[{0, r3}, r3] G[{1/2, -1}, -1] - 
 4 G[{0, r4}, r3] G[{1/2, -1}, -1] - 1/6 \[Pi]^2 G[{1/2, 1/2}, -1] + 
 8 G[{1}, r3]^2 G[{1/2, 1/2}, -1] - 
 4 G[{1}, r3] G[{r4}, r3] G[{1/2, 1/2}, -1] - 
 4 G[{0, 1}, r3] G[{1/2, 1/2}, -1] + 
 2 G[{0, r3}, r3] G[{1/2, 1/2}, -1] + 
 2 G[{0, r4}, r3] G[{1/2, 1/2}, -1] + 1/6 \[Pi]^2 G[{1/2, 1/2}, r3] - 
 8 G[{1}, r3]^2 G[{1/2, 1/2}, r3] + 
 4 G[{1}, r3] G[{r4}, r3] G[{1/2, 1/2}, r3] + 
 4 G[{0, 1}, r3] G[{1/2, 1/2}, r3] - 
 2 G[{0, r3}, r3] G[{1/2, 1/2}, r3] - 
 2 G[{0, r4}, r3] G[{1/2, 1/2}, r3] + 1/3 \[Pi]^2 G[{1/2, 1}, -1] - 
 8 G[{-1}, r3] G[{0}, -1] G[{1/2, 1}, -1] - 
 2 G[{0}, -1]^2 G[{1/2, 1}, -1] + 
 8 G[{-1}, r3] G[{0}, r3] G[{1/2, 1}, -1] + 
 4 G[{0}, -1] G[{0}, r3] G[{1/2, 1}, -1] - 
 2 G[{0}, r3]^2 G[{1/2, 1}, -1] - 
 16 G[{-1}, r3] G[{1}, r3] G[{1/2, 1}, -1] + 
 8 G[{1}, r3] G[{r4}, r3] G[{1/2, 1}, -1] + 
 8 G[{0, 1}, r3] G[{1/2, 1}, -1] - 4 G[{0, r3}, r3] G[{1/2, 1}, -1] - 
 4 G[{0, r4}, r3] G[{1/2, 1}, -1] - 1/3 \[Pi]^2 G[{1/2, 1}, r3] - 
 8 G[{0}, -1] G[{1}, r3] G[{1/2, 1}, r3] + 
 8 G[{0}, r3] G[{1}, r3] G[{1/2, 1}, r3] + 
 8 G[{1/2}, -1] G[{1}, r3] G[{1/2, 1}, r3] - 
 8 G[{1/2}, r3] G[{1}, r3] G[{1/2, 1}, r3] - 
 8 G[{1}, r3] G[{2}, -1] G[{1/2, 1}, r3] + 
 8 G[{1}, r3] G[{2}, r3] G[{1/2, 1}, r3] - 
 8 G[{1}, r3] G[{r4}, r3] G[{1/2, 1}, r3] - 
 8 G[{0, 1}, r3] G[{1/2, 1}, r3] + 4 G[{0, r3}, r3] G[{1/2, 1}, r3] + 
 4 G[{0, r4}, r3] G[{1/2, 1}, r3] - 1/6 \[Pi]^2 G[{1/2, 2}, -1] + 
 8 G[{1}, r3]^2 G[{1/2, 2}, -1] - 
 4 G[{1}, r3] G[{r4}, r3] G[{1/2, 2}, -1] - 
 4 G[{0, 1}, r3] G[{1/2, 2}, -1] + 2 G[{0, r3}, r3] G[{1/2, 2}, -1] + 
 2 G[{0, r4}, r3] G[{1/2, 2}, -1] + 1/6 \[Pi]^2 G[{1/2, 2}, r3] - 
 8 G[{1}, r3]^2 G[{1/2, 2}, r3] + 
 4 G[{1}, r3] G[{r4}, r3] G[{1/2, 2}, r3] + 
 4 G[{0, 1}, r3] G[{1/2, 2}, r3] - 2 G[{0, r3}, r3] G[{1/2, 2}, r3] - 
 2 G[{0, r4}, r3] G[{1/2, 2}, r3] + 
 4 G[{-1}, r3] G[{0}, -1] G[{1/2, r3}, -1] + 
 G[{0}, -1]^2 G[{1/2, r3}, -1] - 
 4 G[{-1}, r3] G[{0}, r3] G[{1/2, r3}, -1] - 
 2 G[{0}, -1] G[{0}, r3] G[{1/2, r3}, -1] + 
 G[{0}, r3]^2 G[{1/2, r3}, -1] + 
 8 G[{-1}, r3] G[{1}, r3] G[{1/2, r3}, -1] - 
 8 G[{1}, r3]^2 G[{1/2, r3}, -1] + 
 4 G[{0}, -1] G[{1}, r3] G[{1/2, r3}, r3] - 
 4 G[{0}, r3] G[{1}, r3] G[{1/2, r3}, r3] - 
 4 G[{1/2}, -1] G[{1}, r3] G[{1/2, r3}, r3] + 
 4 G[{1/2}, r3] G[{1}, r3] G[{1/2, r3}, r3] + 
 8 G[{1}, r3]^2 G[{1/2, r3}, r3] + 
 4 G[{1}, r3] G[{2}, -1] G[{1/2, r3}, r3] - 
 4 G[{1}, r3] G[{2}, r3] G[{1/2, r3}, r3] + 
 4 G[{-1}, r3] G[{0}, -1] G[{1/2, r4}, -1] + 
 G[{0}, -1]^2 G[{1/2, r4}, -1] - 
 4 G[{-1}, r3] G[{0}, r3] G[{1/2, r4}, -1] - 
 2 G[{0}, -1] G[{0}, r3] G[{1/2, r4}, -1] + 
 G[{0}, r3]^2 G[{1/2, r4}, -1] + 
 8 G[{-1}, r3] G[{1}, r3] G[{1/2, r4}, -1] - 
 8 G[{1}, r3]^2 G[{1/2, r4}, -1] + 
 4 G[{0}, -1] G[{1}, r3] G[{1/2, r4}, r3] - 
 4 G[{0}, r3] G[{1}, r3] G[{1/2, r4}, r3] - 
 4 G[{1/2}, -1] G[{1}, r3] G[{1/2, r4}, r3] + 
 4 G[{1/2}, r3] G[{1}, r3] G[{1/2, r4}, r3] + 
 8 G[{1}, r3]^2 G[{1/2, r4}, r3] + 
 4 G[{1}, r3] G[{2}, -1] G[{1/2, r4}, r3] - 
 4 G[{1}, r3] G[{2}, r3] G[{1/2, r4}, r3] + 
 32 G[{-1}, r3] G[{0}, -1] G[{1, 1}, r3] + 
 8 G[{0}, -1]^2 G[{1, 1}, r3] - 
 32 G[{-1}, r3] G[{0}, r3] G[{1, 1}, r3] - 
 16 G[{0}, -1] G[{0}, r3] G[{1, 1}, r3] + 
 8 G[{0}, r3]^2 G[{1, 1}, r3] - 
 16 G[{-1}, r3] G[{1/2}, -1] G[{1, 1}, r3] - 
 8 G[{0}, -1] G[{1/2}, -1] G[{1, 1}, r3] + 
 8 G[{0}, r3] G[{1/2}, -1] G[{1, 1}, r3] - 
 8 G[{0}, -1] G[{1/2}, r3] G[{1, 1}, r3] + 
 8 G[{0}, r3] G[{1/2}, r3] G[{1, 1}, r3] + 
 8 G[{1/2}, -1] G[{1/2}, r3] G[{1, 1}, r3] - 
 8 G[{1/2}, r3]^2 G[{1, 1}, r3] - 
 32 G[{0}, -1] G[{1}, r3] G[{1, 1}, r3] + 
 32 G[{0}, r3] G[{1}, r3] G[{1, 1}, r3] + 
 16 G[{-1}, r3] G[{2}, -1] G[{1, 1}, r3] + 
 8 G[{0}, -1] G[{2}, -1] G[{1, 1}, r3] - 
 8 G[{0}, r3] G[{2}, -1] G[{1, 1}, r3] - 
 8 G[{1/2}, r3] G[{2}, -1] G[{1, 1}, r3] - 
 8 G[{0}, -1] G[{2}, r3] G[{1, 1}, r3] + 
 8 G[{0}, r3] G[{2}, r3] G[{1, 1}, r3] + 
 8 G[{1/2}, -1] G[{2}, r3] G[{1, 1}, r3] - 
 8 G[{2}, -1] G[{2}, r3] G[{1, 1}, r3] + 
 8 G[{2}, r3]^2 G[{1, 1}, r3] + 
 16 G[{0}, -1] G[{r4}, r3] G[{1, 1}, r3] - 
 16 G[{0}, r3] G[{r4}, r3] G[{1, 1}, r3] - 
 8 G[{1/2}, -1] G[{r4}, r3] G[{1, 1}, r3] + 
 8 G[{1/2}, r3] G[{r4}, r3] G[{1, 1}, r3] + 
 8 G[{2}, -1] G[{r4}, r3] G[{1, 1}, r3] - 
 8 G[{2}, r3] G[{r4}, r3] G[{1, 1}, r3] + 
 16 G[{-1, 1/2}, r3] G[{1, 1}, r3] - 
 16 G[{-1, 2}, r3] G[{1, 1}, r3] - 32 G[{0, -1}, -1] G[{1, 1}, r3] + 
 32 G[{0, -1}, r3] G[{1, 1}, r3] + 16 G[{0, 1/2}, -1] G[{1, 1}, r3] - 
 16 G[{0, 1/2}, r3] G[{1, 1}, r3] + 16 G[{0, 1}, -1] G[{1, 1}, r3] - 
 16 G[{0, 1}, r3] G[{1, 1}, r3] - 16 G[{0, r3}, -1] G[{1, 1}, r3] + 
 16 G[{0, r3}, r3] G[{1, 1}, r3] - 16 G[{0, r4}, -1] G[{1, 1}, r3] + 
 16 G[{0, r4}, r3] G[{1, 1}, r3] + 
 16 G[{1/2, -1}, -1] G[{1, 1}, r3] - 
 8 G[{1/2, 1/2}, -1] G[{1, 1}, r3] + 
 8 G[{1/2, 1/2}, r3] G[{1, 1}, r3] - 
 8 G[{1/2, 2}, -1] G[{1, 1}, r3] + 8 G[{1/2, 2}, r3] G[{1, 1}, r3] + 
 8 G[{1/2, r3}, -1] G[{1, 1}, r3] - 
 8 G[{1/2, r3}, r3] G[{1, 1}, r3] + 
 8 G[{1/2, r4}, -1] G[{1, 1}, r3] - 
 8 G[{1/2, r4}, r3] G[{1, 1}, r3] + 
 16 G[{-1}, r3] G[{0}, -1] G[{1, r3}, r3] + 
 4 G[{0}, -1]^2 G[{1, r3}, r3] - 
 16 G[{-1}, r3] G[{0}, r3] G[{1, r3}, r3] - 
 8 G[{0}, -1] G[{0}, r3] G[{1, r3}, r3] + 
 4 G[{0}, r3]^2 G[{1, r3}, r3] - 
 8 G[{-1}, r3] G[{1/2}, -1] G[{1, r3}, r3] - 
 4 G[{0}, -1] G[{1/2}, -1] G[{1, r3}, r3] + 
 4 G[{0}, r3] G[{1/2}, -1] G[{1, r3}, r3] - 
 4 G[{0}, -1] G[{1/2}, r3] G[{1, r3}, r3] + 
 4 G[{0}, r3] G[{1/2}, r3] G[{1, r3}, r3] + 
 4 G[{1/2}, -1] G[{1/2}, r3] G[{1, r3}, r3] - 
 4 G[{1/2}, r3]^2 G[{1, r3}, r3] - 
 16 G[{0}, -1] G[{1}, r3] G[{1, r3}, r3] + 
 16 G[{0}, r3] G[{1}, r3] G[{1, r3}, r3] + 
 8 G[{1/2}, -1] G[{1}, r3] G[{1, r3}, r3] - 
 8 G[{1/2}, r3] G[{1}, r3] G[{1, r3}, r3] + 
 8 G[{-1}, r3] G[{2}, -1] G[{1, r3}, r3] + 
 4 G[{0}, -1] G[{2}, -1] G[{1, r3}, r3] - 
 4 G[{0}, r3] G[{2}, -1] G[{1, r3}, r3] - 
 4 G[{1/2}, r3] G[{2}, -1] G[{1, r3}, r3] - 
 8 G[{1}, r3] G[{2}, -1] G[{1, r3}, r3] - 
 4 G[{0}, -1] G[{2}, r3] G[{1, r3}, r3] + 
 4 G[{0}, r3] G[{2}, r3] G[{1, r3}, r3] + 
 4 G[{1/2}, -1] G[{2}, r3] G[{1, r3}, r3] + 
 8 G[{1}, r3] G[{2}, r3] G[{1, r3}, r3] - 
 4 G[{2}, -1] G[{2}, r3] G[{1, r3}, r3] + 
 4 G[{2}, r3]^2 G[{1, r3}, r3] + 8 G[{-1, 1/2}, r3] G[{1, r3}, r3] - 
 8 G[{-1, 2}, r3] G[{1, r3}, r3] - 16 G[{0, -1}, -1] G[{1, r3}, r3] + 
 16 G[{0, -1}, r3] G[{1, r3}, r3] + 
 8 G[{0, 1/2}, -1] G[{1, r3}, r3] - 
 8 G[{0, 1/2}, r3] G[{1, r3}, r3] - 8 G[{0, 1}, -1] G[{1, r3}, r3] + 
 8 G[{0, 1}, r3] G[{1, r3}, r3] + 8 G[{1/2, -1}, -1] G[{1, r3}, r3] - 
 4 G[{1/2, 1/2}, -1] G[{1, r3}, r3] + 
 4 G[{1/2, 1/2}, r3] G[{1, r3}, r3] + 
 8 G[{1/2, 1}, -1] G[{1, r3}, r3] - 
 8 G[{1/2, 1}, r3] G[{1, r3}, r3] - 
 4 G[{1/2, 2}, -1] G[{1, r3}, r3] + 
 4 G[{1/2, 2}, r3] G[{1, r3}, r3] - 
 8 G[{0}, -1] G[{1}, r3] G[{1, r4}, r3] + 
 8 G[{0}, r3] G[{1}, r3] G[{1, r4}, r3] + 
 8 G[{1/2}, -1] G[{1}, r3] G[{1, r4}, r3] - 
 8 G[{1/2}, r3] G[{1}, r3] G[{1, r4}, r3] - 
 8 G[{1}, r3] G[{2}, -1] G[{1, r4}, r3] + 
 8 G[{1}, r3] G[{2}, r3] G[{1, r4}, r3] - 
 1/3 \[Pi]^2 G[{2, -1}, -1] + 16 G[{1}, r3]^2 G[{2, -1}, -1] - 
 8 G[{1}, r3] G[{r4}, r3] G[{2, -1}, -1] - 
 8 G[{0, 1}, r3] G[{2, -1}, -1] + 4 G[{0, r3}, r3] G[{2, -1}, -1] + 
 4 G[{0, r4}, r3] G[{2, -1}, -1] - 16 G[{1, 1}, r3] G[{2, -1}, -1] - 
 8 G[{1, r3}, r3] G[{2, -1}, -1] + 1/6 \[Pi]^2 G[{2, 1/2}, -1] - 
 8 G[{1}, r3]^2 G[{2, 1/2}, -1] + 
 4 G[{1}, r3] G[{r4}, r3] G[{2, 1/2}, -1] + 
 4 G[{0, 1}, r3] G[{2, 1/2}, -1] - 2 G[{0, r3}, r3] G[{2, 1/2}, -1] - 
 2 G[{0, r4}, r3] G[{2, 1/2}, -1] + 8 G[{1, 1}, r3] G[{2, 1/2}, -1] + 
 4 G[{1, r3}, r3] G[{2, 1/2}, -1] - 1/6 \[Pi]^2 G[{2, 1/2}, r3] + 
 8 G[{1}, r3]^2 G[{2, 1/2}, r3] - 
 4 G[{1}, r3] G[{r4}, r3] G[{2, 1/2}, r3] - 
 4 G[{0, 1}, r3] G[{2, 1/2}, r3] + 2 G[{0, r3}, r3] G[{2, 1/2}, r3] + 
 2 G[{0, r4}, r3] G[{2, 1/2}, r3] - 8 G[{1, 1}, r3] G[{2, 1/2}, r3] - 
 4 G[{1, r3}, r3] G[{2, 1/2}, r3] - 1/3 \[Pi]^2 G[{2, 1}, -1] + 
 8 G[{-1}, r3] G[{0}, -1] G[{2, 1}, -1] + 
 2 G[{0}, -1]^2 G[{2, 1}, -1] - 
 8 G[{-1}, r3] G[{0}, r3] G[{2, 1}, -1] - 
 4 G[{0}, -1] G[{0}, r3] G[{2, 1}, -1] + 
 2 G[{0}, r3]^2 G[{2, 1}, -1] + 
 16 G[{-1}, r3] G[{1}, r3] G[{2, 1}, -1] - 
 8 G[{1}, r3] G[{r4}, r3] G[{2, 1}, -1] - 
 8 G[{0, 1}, r3] G[{2, 1}, -1] + 4 G[{0, r3}, r3] G[{2, 1}, -1] + 
 4 G[{0, r4}, r3] G[{2, 1}, -1] - 8 G[{1, r3}, r3] G[{2, 1}, -1] + 
 1/3 \[Pi]^2 G[{2, 1}, r3] - 8 G[{0}, -1] G[{1}, r3] G[{2, 1}, r3] + 
 8 G[{0}, r3] G[{1}, r3] G[{2, 1}, r3] + 
 8 G[{1/2}, -1] G[{1}, r3] G[{2, 1}, r3] - 
 8 G[{1/2}, r3] G[{1}, r3] G[{2, 1}, r3] - 
 8 G[{1}, r3] G[{2}, -1] G[{2, 1}, r3] + 
 8 G[{1}, r3] G[{2}, r3] G[{2, 1}, r3] + 
 8 G[{1}, r3] G[{r4}, r3] G[{2, 1}, r3] + 
 8 G[{0, 1}, r3] G[{2, 1}, r3] - 4 G[{0, r3}, r3] G[{2, 1}, r3] - 
 4 G[{0, r4}, r3] G[{2, 1}, r3] + 8 G[{1, r3}, r3] G[{2, 1}, r3] + 
 1/6 \[Pi]^2 G[{2, 2}, -1] - 8 G[{1}, r3]^2 G[{2, 2}, -1] + 
 4 G[{1}, r3] G[{r4}, r3] G[{2, 2}, -1] + 
 4 G[{0, 1}, r3] G[{2, 2}, -1] - 2 G[{0, r3}, r3] G[{2, 2}, -1] - 
 2 G[{0, r4}, r3] G[{2, 2}, -1] + 8 G[{1, 1}, r3] G[{2, 2}, -1] + 
 4 G[{1, r3}, r3] G[{2, 2}, -1] - 1/6 \[Pi]^2 G[{2, 2}, r3] + 
 8 G[{1}, r3]^2 G[{2, 2}, r3] - 
 4 G[{1}, r3] G[{r4}, r3] G[{2, 2}, r3] - 
 4 G[{0, 1}, r3] G[{2, 2}, r3] + 2 G[{0, r3}, r3] G[{2, 2}, r3] + 
 2 G[{0, r4}, r3] G[{2, 2}, r3] - 8 G[{1, 1}, r3] G[{2, 2}, r3] - 
 4 G[{1, r3}, r3] G[{2, 2}, r3] - 
 4 G[{-1}, r3] G[{0}, -1] G[{2, r3}, -1] - 
 G[{0}, -1]^2 G[{2, r3}, -1] + 
 4 G[{-1}, r3] G[{0}, r3] G[{2, r3}, -1] + 
 2 G[{0}, -1] G[{0}, r3] G[{2, r3}, -1] - G[{0}, r3]^2 G[{2, r3}, -1] 
 - 8 G[{-1}, r3] G[{1}, r3] G[{2, r3}, -1] + 
 8 G[{1}, r3]^2 G[{2, r3}, -1] - 8 G[{1, 1}, r3] G[{2, r3}, -1] + 
 4 G[{0}, -1] G[{1}, r3] G[{2, r3}, r3] - 
 4 G[{0}, r3] G[{1}, r3] G[{2, r3}, r3] - 
 4 G[{1/2}, -1] G[{1}, r3] G[{2, r3}, r3] + 
 4 G[{1/2}, r3] G[{1}, r3] G[{2, r3}, r3] - 
 8 G[{1}, r3]^2 G[{2, r3}, r3] + 
 4 G[{1}, r3] G[{2}, -1] G[{2, r3}, r3] - 
 4 G[{1}, r3] G[{2}, r3] G[{2, r3}, r3] + 
 8 G[{1, 1}, r3] G[{2, r3}, r3] - 
 4 G[{-1}, r3] G[{0}, -1] G[{2, r4}, -1] - 
 G[{0}, -1]^2 G[{2, r4}, -1] + 
 4 G[{-1}, r3] G[{0}, r3] G[{2, r4}, -1] + 
 2 G[{0}, -1] G[{0}, r3] G[{2, r4}, -1] - 
 G[{0}, r3]^2 G[{2, r4}, -1] - 
 8 G[{-1}, r3] G[{1}, r3] G[{2, r4}, -1] + 
 8 G[{1}, r3]^2 G[{2, r4}, -1] - 8 G[{1, 1}, r3] G[{2, r4}, -1] + 
 4 G[{0}, -1] G[{1}, r3] G[{2, r4}, r3] - 
 4 G[{0}, r3] G[{1}, r3] G[{2, r4}, r3] - 
 4 G[{1/2}, -1] G[{1}, r3] G[{2, r4}, r3] + 
 4 G[{1/2}, r3] G[{1}, r3] G[{2, r4}, r3] - 
 8 G[{1}, r3]^2 G[{2, r4}, r3] + 
 4 G[{1}, r3] G[{2}, -1] G[{2, r4}, r3] - 
 4 G[{1}, r3] G[{2}, r3] G[{2, r4}, r3] + 
 8 G[{1, 1}, r3] G[{2, r4}, r3] - 
 16 G[{-1}, r3] G[{0}, -1] G[{r4, 1}, r3] - 
 4 G[{0}, -1]^2 G[{r4, 1}, r3] + 
 16 G[{-1}, r3] G[{0}, r3] G[{r4, 1}, r3] + 
 8 G[{0}, -1] G[{0}, r3] G[{r4, 1}, r3] - 
 4 G[{0}, r3]^2 G[{r4, 1}, r3] + 
 8 G[{-1}, r3] G[{1/2}, -1] G[{r4, 1}, r3] + 
 4 G[{0}, -1] G[{1/2}, -1] G[{r4, 1}, r3] - 
 4 G[{0}, r3] G[{1/2}, -1] G[{r4, 1}, r3] + 
 4 G[{0}, -1] G[{1/2}, r3] G[{r4, 1}, r3] - 
 4 G[{0}, r3] G[{1/2}, r3] G[{r4, 1}, r3] - 
 4 G[{1/2}, -1] G[{1/2}, r3] G[{r4, 1}, r3] + 
 4 G[{1/2}, r3]^2 G[{r4, 1}, r3] + 
 8 G[{0}, -1] G[{1}, r3] G[{r4, 1}, r3] - 
 8 G[{0}, r3] G[{1}, r3] G[{r4, 1}, r3] - 
 8 G[{-1}, r3] G[{2}, -1] G[{r4, 1}, r3] - 
 4 G[{0}, -1] G[{2}, -1] G[{r4, 1}, r3] + 
 4 G[{0}, r3] G[{2}, -1] G[{r4, 1}, r3] + 
 4 G[{1/2}, r3] G[{2}, -1] G[{r4, 1}, r3] + 
 4 G[{0}, -1] G[{2}, r3] G[{r4, 1}, r3] - 
 4 G[{0}, r3] G[{2}, r3] G[{r4, 1}, r3] - 
 4 G[{1/2}, -1] G[{2}, r3] G[{r4, 1}, r3] + 
 4 G[{2}, -1] G[{2}, r3] G[{r4, 1}, r3] - 
 4 G[{2}, r3]^2 G[{r4, 1}, r3] - 8 G[{-1, 1/2}, r3] G[{r4, 1}, r3] + 
 8 G[{-1, 2}, r3] G[{r4, 1}, r3] + 16 G[{0, -1}, -1] G[{r4, 1}, r3] - 
 16 G[{0, -1}, r3] G[{r4, 1}, r3] - 
 8 G[{0, 1/2}, -1] G[{r4, 1}, r3] + 
 8 G[{0, 1/2}, r3] G[{r4, 1}, r3] + 8 G[{0, 1}, -1] G[{r4, 1}, r3] - 
 8 G[{0, 1}, r3] G[{r4, 1}, r3] - 8 G[{1/2, -1}, -1] G[{r4, 1}, r3] + 
 4 G[{1/2, 1/2}, -1] G[{r4, 1}, r3] - 
 4 G[{1/2, 1/2}, r3] G[{r4, 1}, r3] - 
 8 G[{1/2, 1}, -1] G[{r4, 1}, r3] + 
 8 G[{1/2, 1}, r3] G[{r4, 1}, r3] + 
 4 G[{1/2, 2}, -1] G[{r4, 1}, r3] - 
 4 G[{1/2, 2}, r3] G[{r4, 1}, r3] + 8 G[{2, -1}, -1] G[{r4, 1}, r3] - 
 4 G[{2, 1/2}, -1] G[{r4, 1}, r3] + 
 4 G[{2, 1/2}, r3] G[{r4, 1}, r3] + 8 G[{2, 1}, -1] G[{r4, 1}, r3] - 
 8 G[{2, 1}, r3] G[{r4, 1}, r3] - 4 G[{2, 2}, -1] G[{r4, 1}, r3] + 
 4 G[{2, 2}, r3] G[{r4, 1}, r3] - 32 G[{1}, r3] G[{-1, 0, 1}, r3] + 
 16 G[{1}, r3] G[{-1, 0, r3}, r3] + 
 16 G[{1}, r3] G[{-1, 0, r4}, r3] + 
 16 G[{1}, r3] G[{-1, 1/2, 1}, r3] - 
 8 G[{1}, r3] G[{-1, 1/2, r3}, r3] - 
 8 G[{1}, r3] G[{-1, 1/2, r4}, r3] - 
 16 G[{1}, r3] G[{-1, 2, 1}, r3] + 8 G[{1}, r3] G[{-1, 2, r3}, r3] + 
 8 G[{1}, r3] G[{-1, 2, r4}, r3] - 16 G[{0}, -1] G[{0, -1, 1}, -1] + 
 16 G[{0}, r3] G[{0, -1, 1}, -1] - 32 G[{1}, r3] G[{0, -1, 1}, -1] + 
 8 G[{0}, -1] G[{0, -1, r3}, -1] - 8 G[{0}, r3] G[{0, -1, r3}, -1] + 
 16 G[{1}, r3] G[{0, -1, r3}, -1] + 8 G[{0}, -1] G[{0, -1, r4}, -1] - 
 8 G[{0}, r3] G[{0, -1, r4}, -1] + 16 G[{1}, r3] G[{0, -1, r4}, -1] - 
 32 G[{-1}, r3] G[{0, 0, 1}, -1] - 8 G[{0}, -1] G[{0, 0, 1}, -1] + 
 8 G[{0}, r3] G[{0, 0, 1}, -1] + 16 G[{1}, r3] G[{0, 0, 1}, -1] + 
 8 G[{0}, -1] G[{0, 0, 1}, r3] - 8 G[{0}, r3] G[{0, 0, 1}, r3] - 
 4 G[{1/2}, -1] G[{0, 0, 1}, r3] + 4 G[{1/2}, r3] G[{0, 0, 1}, r3] - 
 16 G[{1}, r3] G[{0, 0, 1}, r3] + 4 G[{2}, -1] G[{0, 0, 1}, r3] - 
 4 G[{2}, r3] G[{0, 0, 1}, r3] + 16 G[{-1}, r3] G[{0, 0, r3}, -1] + 
 4 G[{0}, -1] G[{0, 0, r3}, -1] - 4 G[{0}, r3] G[{0, 0, r3}, -1] - 
 8 G[{1}, r3] G[{0, 0, r3}, -1] - 4 G[{0}, -1] G[{0, 0, r3}, r3] + 
 4 G[{0}, r3] G[{0, 0, r3}, r3] + 2 G[{1/2}, -1] G[{0, 0, r3}, r3] - 
 2 G[{1/2}, r3] G[{0, 0, r3}, r3] + 8 G[{1}, r3] G[{0, 0, r3}, r3] - 
 2 G[{2}, -1] G[{0, 0, r3}, r3] + 2 G[{2}, r3] G[{0, 0, r3}, r3] + 
 16 G[{-1}, r3] G[{0, 0, r4}, -1] + 4 G[{0}, -1] G[{0, 0, r4}, -1] - 
 4 G[{0}, r3] G[{0, 0, r4}, -1] - 8 G[{1}, r3] G[{0, 0, r4}, -1] - 
 4 G[{0}, -1] G[{0, 0, r4}, r3] + 4 G[{0}, r3] G[{0, 0, r4}, r3] + 
 2 G[{1/2}, -1] G[{0, 0, r4}, r3] - 
 2 G[{1/2}, r3] G[{0, 0, r4}, r3] + 8 G[{1}, r3] G[{0, 0, r4}, r3] - 
 2 G[{2}, -1] G[{0, 0, r4}, r3] + 2 G[{2}, r3] G[{0, 0, r4}, r3] + 
 8 G[{-1}, r3] G[{0, 1/2, 1}, -1] + 8 G[{0}, -1] G[{0, 1/2, 1}, -1] - 
 8 G[{0}, r3] G[{0, 1/2, 1}, -1] + 8 G[{1}, r3] G[{0, 1/2, 1}, -1] + 
 4 G[{0}, -1] G[{0, 1/2, 1}, r3] - 4 G[{0}, r3] G[{0, 1/2, 1}, r3] - 
 4 G[{1/2}, -1] G[{0, 1/2, 1}, r3] + 
 4 G[{1/2}, r3] G[{0, 1/2, 1}, r3] - 
 8 G[{1}, r3] G[{0, 1/2, 1}, r3] + 4 G[{2}, -1] G[{0, 1/2, 1}, r3] - 
 4 G[{2}, r3] G[{0, 1/2, 1}, r3] - 
 4 G[{-1}, r3] G[{0, 1/2, r3}, -1] - 
 4 G[{0}, -1] G[{0, 1/2, r3}, -1] + 
 4 G[{0}, r3] G[{0, 1/2, r3}, -1] - 
 4 G[{1}, r3] G[{0, 1/2, r3}, -1] - 
 2 G[{0}, -1] G[{0, 1/2, r3}, r3] + 
 2 G[{0}, r3] G[{0, 1/2, r3}, r3] + 
 2 G[{1/2}, -1] G[{0, 1/2, r3}, r3] - 
 2 G[{1/2}, r3] G[{0, 1/2, r3}, r3] + 
 4 G[{1}, r3] G[{0, 1/2, r3}, r3] - 
 2 G[{2}, -1] G[{0, 1/2, r3}, r3] + 
 2 G[{2}, r3] G[{0, 1/2, r3}, r3] - 
 4 G[{-1}, r3] G[{0, 1/2, r4}, -1] - 
 4 G[{0}, -1] G[{0, 1/2, r4}, -1] + 
 4 G[{0}, r3] G[{0, 1/2, r4}, -1] - 
 4 G[{1}, r3] G[{0, 1/2, r4}, -1] - 
 2 G[{0}, -1] G[{0, 1/2, r4}, r3] + 
 2 G[{0}, r3] G[{0, 1/2, r4}, r3] + 
 2 G[{1/2}, -1] G[{0, 1/2, r4}, r3] - 
 2 G[{1/2}, r3] G[{0, 1/2, r4}, r3] + 
 4 G[{1}, r3] G[{0, 1/2, r4}, r3] - 
 2 G[{2}, -1] G[{0, 1/2, r4}, r3] + 
 2 G[{2}, r3] G[{0, 1/2, r4}, r3] - 16 G[{0}, -1] G[{0, 1, -1}, -1] + 
 16 G[{0}, r3] G[{0, 1, -1}, -1] - 32 G[{1}, r3] G[{0, 1, -1}, -1] - 
 32 G[{-1}, r3] G[{0, 1, 1}, -1] - 8 G[{0}, -1] G[{0, 1, 1}, -1] + 
 8 G[{0}, r3] G[{0, 1, 1}, -1] + 16 G[{1}, r3] G[{0, 1, 1}, -1] + 
 8 G[{0}, -1] G[{0, 1, 1}, r3] - 8 G[{0}, r3] G[{0, 1, 1}, r3] - 
 16 G[{1}, r3] G[{0, 1, 1}, r3] + 4 G[{0}, -1] G[{0, 1, r3}, -1] - 
 4 G[{0}, r3] G[{0, 1, r3}, -1] + 8 G[{1}, r3] G[{0, 1, r3}, -1] + 
 4 G[{0}, -1] G[{0, 1, r3}, r3] - 4 G[{0}, r3] G[{0, 1, r3}, r3] - 
 4 G[{1/2}, -1] G[{0, 1, r3}, r3] + 
 4 G[{1/2}, r3] G[{0, 1, r3}, r3] - 8 G[{1}, r3] G[{0, 1, r3}, r3] + 
 4 G[{2}, -1] G[{0, 1, r3}, r3] - 4 G[{2}, r3] G[{0, 1, r3}, r3] + 
 4 G[{0}, -1] G[{0, 1, r4}, -1] - 4 G[{0}, r3] G[{0, 1, r4}, -1] + 
 8 G[{1}, r3] G[{0, 1, r4}, -1] + 4 G[{0}, -1] G[{0, 1, r4}, r3] - 
 4 G[{0}, r3] G[{0, 1, r4}, r3] - 4 G[{1/2}, -1] G[{0, 1, r4}, r3] + 
 4 G[{1/2}, r3] G[{0, 1, r4}, r3] - 8 G[{1}, r3] G[{0, 1, r4}, r3] + 
 4 G[{2}, -1] G[{0, 1, r4}, r3] - 4 G[{2}, r3] G[{0, 1, r4}, r3] - 
 8 G[{-1}, r3] G[{0, 2, 1}, -1] + 8 G[{1}, r3] G[{0, 2, 1}, -1] + 
 4 G[{0}, -1] G[{0, 2, 1}, r3] - 4 G[{0}, r3] G[{0, 2, 1}, r3] - 
 4 G[{1/2}, -1] G[{0, 2, 1}, r3] + 4 G[{1/2}, r3] G[{0, 2, 1}, r3] - 
 8 G[{1}, r3] G[{0, 2, 1}, r3] + 4 G[{2}, -1] G[{0, 2, 1}, r3] - 
 4 G[{2}, r3] G[{0, 2, 1}, r3] + 4 G[{-1}, r3] G[{0, 2, r3}, -1] - 
 4 G[{1}, r3] G[{0, 2, r3}, -1] - 2 G[{0}, -1] G[{0, 2, r3}, r3] + 
 2 G[{0}, r3] G[{0, 2, r3}, r3] + 2 G[{1/2}, -1] G[{0, 2, r3}, r3] - 
 2 G[{1/2}, r3] G[{0, 2, r3}, r3] + 4 G[{1}, r3] G[{0, 2, r3}, r3] - 
 2 G[{2}, -1] G[{0, 2, r3}, r3] + 2 G[{2}, r3] G[{0, 2, r3}, r3] + 
 4 G[{-1}, r3] G[{0, 2, r4}, -1] - 4 G[{1}, r3] G[{0, 2, r4}, -1] - 
 2 G[{0}, -1] G[{0, 2, r4}, r3] + 2 G[{0}, r3] G[{0, 2, r4}, r3] + 
 2 G[{1/2}, -1] G[{0, 2, r4}, r3] - 
 2 G[{1/2}, r3] G[{0, 2, r4}, r3] + 4 G[{1}, r3] G[{0, 2, r4}, r3] - 
 2 G[{2}, -1] G[{0, 2, r4}, r3] + 2 G[{2}, r3] G[{0, 2, r4}, r3] + 
 8 G[{0}, -1] G[{0, r3, -1}, -1] - 8 G[{0}, r3] G[{0, r3, -1}, -1] + 
 16 G[{1}, r3] G[{0, r3, -1}, -1] + 
 16 G[{-1}, r3] G[{0, r3, 1}, -1] - 16 G[{1}, r3] G[{0, r3, 1}, -1] - 
 8 G[{0}, -1] G[{0, r3, 1}, r3] + 8 G[{0}, r3] G[{0, r3, 1}, r3] + 
 4 G[{1/2}, -1] G[{0, r3, 1}, r3] - 
 4 G[{1/2}, r3] G[{0, r3, 1}, r3] + 16 G[{1}, r3] G[{0, r3, 1}, r3] - 
 4 G[{2}, -1] G[{0, r3, 1}, r3] + 4 G[{2}, r3] G[{0, r3, 1}, r3] + 
 8 G[{0}, -1] G[{0, r4, -1}, -1] - 8 G[{0}, r3] G[{0, r4, -1}, -1] + 
 16 G[{1}, r3] G[{0, r4, -1}, -1] + 
 16 G[{-1}, r3] G[{0, r4, 1}, -1] - 16 G[{1}, r3] G[{0, r4, 1}, -1] - 
 8 G[{0}, -1] G[{0, r4, 1}, r3] + 8 G[{0}, r3] G[{0, r4, 1}, r3] + 
 4 G[{1/2}, -1] G[{0, r4, 1}, r3] - 
 4 G[{1/2}, r3] G[{0, r4, 1}, r3] + 16 G[{1}, r3] G[{0, r4, 1}, r3] - 
 4 G[{2}, -1] G[{0, r4, 1}, r3] + 4 G[{2}, r3] G[{0, r4, 1}, r3] + 
 8 G[{0}, -1] G[{1/2, -1, 1}, -1] - 
 8 G[{0}, r3] G[{1/2, -1, 1}, -1] + 
 16 G[{1}, r3] G[{1/2, -1, 1}, -1] - 
 4 G[{0}, -1] G[{1/2, -1, r3}, -1] + 
 4 G[{0}, r3] G[{1/2, -1, r3}, -1] - 
 8 G[{1}, r3] G[{1/2, -1, r3}, -1] - 
 4 G[{0}, -1] G[{1/2, -1, r4}, -1] + 
 4 G[{0}, r3] G[{1/2, -1, r4}, -1] - 
 8 G[{1}, r3] G[{1/2, -1, r4}, -1] + 
 8 G[{-1}, r3] G[{1/2, 0, 1}, -1] - 8 G[{1}, r3] G[{1/2, 0, 1}, -1] + 
 4 G[{0}, -1] G[{1/2, 0, 1}, r3] - 4 G[{0}, r3] G[{1/2, 0, 1}, r3] - 
 4 G[{1/2}, -1] G[{1/2, 0, 1}, r3] + 
 4 G[{1/2}, r3] G[{1/2, 0, 1}, r3] + 
 8 G[{1}, r3] G[{1/2, 0, 1}, r3] + 4 G[{2}, -1] G[{1/2, 0, 1}, r3] - 
 4 G[{2}, r3] G[{1/2, 0, 1}, r3] - 
 4 G[{-1}, r3] G[{1/2, 0, r3}, -1] + 
 4 G[{1}, r3] G[{1/2, 0, r3}, -1] - 
 2 G[{0}, -1] G[{1/2, 0, r3}, r3] + 
 2 G[{0}, r3] G[{1/2, 0, r3}, r3] + 
 2 G[{1/2}, -1] G[{1/2, 0, r3}, r3] - 
 2 G[{1/2}, r3] G[{1/2, 0, r3}, r3] - 
 4 G[{1}, r3] G[{1/2, 0, r3}, r3] - 
 2 G[{2}, -1] G[{1/2, 0, r3}, r3] + 
 2 G[{2}, r3] G[{1/2, 0, r3}, r3] - 
 4 G[{-1}, r3] G[{1/2, 0, r4}, -1] + 
 4 G[{1}, r3] G[{1/2, 0, r4}, -1] - 
 2 G[{0}, -1] G[{1/2, 0, r4}, r3] + 
 2 G[{0}, r3] G[{1/2, 0, r4}, r3] + 
 2 G[{1/2}, -1] G[{1/2, 0, r4}, r3] - 
 2 G[{1/2}, r3] G[{1/2, 0, r4}, r3] - 
 4 G[{1}, r3] G[{1/2, 0, r4}, r3] - 
 2 G[{2}, -1] G[{1/2, 0, r4}, r3] + 
 2 G[{2}, r3] G[{1/2, 0, r4}, r3] - 
 4 G[{0}, -1] G[{1/2, 1/2, 1}, -1] + 
 4 G[{0}, r3] G[{1/2, 1/2, 1}, -1] - 
 8 G[{1}, r3] G[{1/2, 1/2, 1}, -1] + 
 8 G[{1}, r3] G[{1/2, 1/2, 1}, r3] + 
 2 G[{0}, -1] G[{1/2, 1/2, r3}, -1] - 
 2 G[{0}, r3] G[{1/2, 1/2, r3}, -1] + 
 4 G[{1}, r3] G[{1/2, 1/2, r3}, -1] - 
 4 G[{1}, r3] G[{1/2, 1/2, r3}, r3] + 
 2 G[{0}, -1] G[{1/2, 1/2, r4}, -1] - 
 2 G[{0}, r3] G[{1/2, 1/2, r4}, -1] + 
 4 G[{1}, r3] G[{1/2, 1/2, r4}, -1] - 
 4 G[{1}, r3] G[{1/2, 1/2, r4}, r3] + 
 8 G[{0}, -1] G[{1/2, 1, -1}, -1] - 
 8 G[{0}, r3] G[{1/2, 1, -1}, -1] + 
 16 G[{1}, r3] G[{1/2, 1, -1}, -1] + 
 16 G[{-1}, r3] G[{1/2, 1, 1}, -1] + 
 8 G[{0}, -1] G[{1/2, 1, 1}, -1] - 8 G[{0}, r3] G[{1/2, 1, 1}, -1] + 
 8 G[{0}, -1] G[{1/2, 1, 1}, r3] - 8 G[{0}, r3] G[{1/2, 1, 1}, r3] - 
 8 G[{1/2}, -1] G[{1/2, 1, 1}, r3] + 
 8 G[{1/2}, r3] G[{1/2, 1, 1}, r3] + 
 8 G[{2}, -1] G[{1/2, 1, 1}, r3] - 8 G[{2}, r3] G[{1/2, 1, 1}, r3] - 
 4 G[{0}, -1] G[{1/2, 1, r3}, -1] + 
 4 G[{0}, r3] G[{1/2, 1, r3}, -1] - 
 8 G[{1}, r3] G[{1/2, 1, r3}, -1] + 
 8 G[{1}, r3] G[{1/2, 1, r3}, r3] - 
 4 G[{0}, -1] G[{1/2, 1, r4}, -1] + 
 4 G[{0}, r3] G[{1/2, 1, r4}, -1] - 
 8 G[{1}, r3] G[{1/2, 1, r4}, -1] + 
 8 G[{1}, r3] G[{1/2, 1, r4}, r3] - 4 G[{0}, -1] G[{1/2, 2, 1}, -1] + 
 4 G[{0}, r3] G[{1/2, 2, 1}, -1] - 8 G[{1}, r3] G[{1/2, 2, 1}, -1] + 
 8 G[{1}, r3] G[{1/2, 2, 1}, r3] + 2 G[{0}, -1] G[{1/2, 2, r3}, -1] - 
 2 G[{0}, r3] G[{1/2, 2, r3}, -1] + 
 4 G[{1}, r3] G[{1/2, 2, r3}, -1] - 
 4 G[{1}, r3] G[{1/2, 2, r3}, r3] + 
 2 G[{0}, -1] G[{1/2, 2, r4}, -1] - 
 2 G[{0}, r3] G[{1/2, 2, r4}, -1] + 
 4 G[{1}, r3] G[{1/2, 2, r4}, -1] - 
 4 G[{1}, r3] G[{1/2, 2, r4}, r3] - 
 4 G[{0}, -1] G[{1/2, r3, -1}, -1] + 
 4 G[{0}, r3] G[{1/2, r3, -1}, -1] - 
 8 G[{1}, r3] G[{1/2, r3, -1}, -1] - 
 8 G[{-1}, r3] G[{1/2, r3, 1}, -1] + 
 8 G[{1}, r3] G[{1/2, r3, 1}, -1] - 
 4 G[{0}, -1] G[{1/2, r3, 1}, r3] + 
 4 G[{0}, r3] G[{1/2, r3, 1}, r3] + 
 4 G[{1/2}, -1] G[{1/2, r3, 1}, r3] - 
 4 G[{1/2}, r3] G[{1/2, r3, 1}, r3] - 
 8 G[{1}, r3] G[{1/2, r3, 1}, r3] - 
 4 G[{2}, -1] G[{1/2, r3, 1}, r3] + 
 4 G[{2}, r3] G[{1/2, r3, 1}, r3] - 
 4 G[{0}, -1] G[{1/2, r4, -1}, -1] + 
 4 G[{0}, r3] G[{1/2, r4, -1}, -1] - 
 8 G[{1}, r3] G[{1/2, r4, -1}, -1] - 
 8 G[{-1}, r3] G[{1/2, r4, 1}, -1] + 
 8 G[{1}, r3] G[{1/2, r4, 1}, -1] - 
 4 G[{0}, -1] G[{1/2, r4, 1}, r3] + 
 4 G[{0}, r3] G[{1/2, r4, 1}, r3] + 
 4 G[{1/2}, -1] G[{1/2, r4, 1}, r3] - 
 4 G[{1/2}, r3] G[{1/2, r4, 1}, r3] - 
 8 G[{1}, r3] G[{1/2, r4, 1}, r3] - 
 4 G[{2}, -1] G[{1/2, r4, 1}, r3] + 
 4 G[{2}, r3] G[{1/2, r4, 1}, r3] - 8 G[{0}, -1] G[{1, 0, 1}, r3] + 
 8 G[{0}, r3] G[{1, 0, 1}, r3] + 8 G[{1/2}, -1] G[{1, 0, 1}, r3] - 
 8 G[{1/2}, r3] G[{1, 0, 1}, r3] - 8 G[{2}, -1] G[{1, 0, 1}, r3] + 
 8 G[{2}, r3] G[{1, 0, 1}, r3] + 4 G[{0}, -1] G[{1, 0, r3}, r3] - 
 4 G[{0}, r3] G[{1, 0, r3}, r3] - 4 G[{1/2}, -1] G[{1, 0, r3}, r3] + 
 4 G[{1/2}, r3] G[{1, 0, r3}, r3] + 4 G[{2}, -1] G[{1, 0, r3}, r3] - 
 4 G[{2}, r3] G[{1, 0, r3}, r3] + 4 G[{0}, -1] G[{1, 0, r4}, r3] - 
 4 G[{0}, r3] G[{1, 0, r4}, r3] - 4 G[{1/2}, -1] G[{1, 0, r4}, r3] + 
 4 G[{1/2}, r3] G[{1, 0, r4}, r3] + 4 G[{2}, -1] G[{1, 0, r4}, r3] - 
 4 G[{2}, r3] G[{1, 0, r4}, r3] + 16 G[{0}, -1] G[{1, 1, 1}, r3] - 
 16 G[{0}, r3] G[{1, 1, 1}, r3] + 16 G[{0}, -1] G[{1, 1, r3}, r3] - 
 16 G[{0}, r3] G[{1, 1, r3}, r3] - 8 G[{1/2}, -1] G[{1, 1, r3}, r3] + 
 8 G[{1/2}, r3] G[{1, 1, r3}, r3] + 8 G[{2}, -1] G[{1, 1, r3}, r3] - 
 8 G[{2}, r3] G[{1, 1, r3}, r3] + 24 G[{0}, -1] G[{1, r3, 1}, r3] - 
 24 G[{0}, r3] G[{1, r3, 1}, r3] - 
 16 G[{1/2}, -1] G[{1, r3, 1}, r3] + 
 16 G[{1/2}, r3] G[{1, r3, 1}, r3] + 
 16 G[{2}, -1] G[{1, r3, 1}, r3] - 16 G[{2}, r3] G[{1, r3, 1}, r3] + 
 8 G[{0}, -1] G[{1, r4, 1}, r3] - 8 G[{0}, r3] G[{1, r4, 1}, r3] - 
 8 G[{1/2}, -1] G[{1, r4, 1}, r3] + 
 8 G[{1/2}, r3] G[{1, r4, 1}, r3] + 8 G[{2}, -1] G[{1, r4, 1}, r3] - 
 8 G[{2}, r3] G[{1, r4, 1}, r3] - 8 G[{0}, -1] G[{2, -1, 1}, -1] + 
 8 G[{0}, r3] G[{2, -1, 1}, -1] - 16 G[{1}, r3] G[{2, -1, 1}, -1] + 
 4 G[{0}, -1] G[{2, -1, r3}, -1] - 4 G[{0}, r3] G[{2, -1, r3}, -1] + 
 8 G[{1}, r3] G[{2, -1, r3}, -1] + 4 G[{0}, -1] G[{2, -1, r4}, -1] - 
 4 G[{0}, r3] G[{2, -1, r4}, -1] + 8 G[{1}, r3] G[{2, -1, r4}, -1] - 
 8 G[{-1}, r3] G[{2, 0, 1}, -1] + 8 G[{1}, r3] G[{2, 0, 1}, -1] + 
 4 G[{0}, -1] G[{2, 0, 1}, r3] - 4 G[{0}, r3] G[{2, 0, 1}, r3] - 
 4 G[{1/2}, -1] G[{2, 0, 1}, r3] + 4 G[{1/2}, r3] G[{2, 0, 1}, r3] - 
 8 G[{1}, r3] G[{2, 0, 1}, r3] + 4 G[{2}, -1] G[{2, 0, 1}, r3] - 
 4 G[{2}, r3] G[{2, 0, 1}, r3] + 4 G[{-1}, r3] G[{2, 0, r3}, -1] - 
 4 G[{1}, r3] G[{2, 0, r3}, -1] - 2 G[{0}, -1] G[{2, 0, r3}, r3] + 
 2 G[{0}, r3] G[{2, 0, r3}, r3] + 2 G[{1/2}, -1] G[{2, 0, r3}, r3] - 
 2 G[{1/2}, r3] G[{2, 0, r3}, r3] + 4 G[{1}, r3] G[{2, 0, r3}, r3] - 
 2 G[{2}, -1] G[{2, 0, r3}, r3] + 2 G[{2}, r3] G[{2, 0, r3}, r3] + 
 4 G[{-1}, r3] G[{2, 0, r4}, -1] - 4 G[{1}, r3] G[{2, 0, r4}, -1] - 
 2 G[{0}, -1] G[{2, 0, r4}, r3] + 2 G[{0}, r3] G[{2, 0, r4}, r3] + 
 2 G[{1/2}, -1] G[{2, 0, r4}, r3] - 
 2 G[{1/2}, r3] G[{2, 0, r4}, r3] + 4 G[{1}, r3] G[{2, 0, r4}, r3] - 
 2 G[{2}, -1] G[{2, 0, r4}, r3] + 2 G[{2}, r3] G[{2, 0, r4}, r3] + 
 4 G[{0}, -1] G[{2, 1/2, 1}, -1] - 4 G[{0}, r3] G[{2, 1/2, 1}, -1] + 
 8 G[{1}, r3] G[{2, 1/2, 1}, -1] - 8 G[{1}, r3] G[{2, 1/2, 1}, r3] - 
 2 G[{0}, -1] G[{2, 1/2, r3}, -1] + 
 2 G[{0}, r3] G[{2, 1/2, r3}, -1] - 
 4 G[{1}, r3] G[{2, 1/2, r3}, -1] + 
 4 G[{1}, r3] G[{2, 1/2, r3}, r3] - 
 2 G[{0}, -1] G[{2, 1/2, r4}, -1] + 
 2 G[{0}, r3] G[{2, 1/2, r4}, -1] - 
 4 G[{1}, r3] G[{2, 1/2, r4}, -1] + 
 4 G[{1}, r3] G[{2, 1/2, r4}, r3] - 8 G[{0}, -1] G[{2, 1, -1}, -1] + 
 8 G[{0}, r3] G[{2, 1, -1}, -1] - 16 G[{1}, r3] G[{2, 1, -1}, -1] - 
 16 G[{-1}, r3] G[{2, 1, 1}, -1] - 8 G[{0}, -1] G[{2, 1, 1}, -1] + 
 8 G[{0}, r3] G[{2, 1, 1}, -1] + 8 G[{0}, -1] G[{2, 1, 1}, r3] - 
 8 G[{0}, r3] G[{2, 1, 1}, r3] - 8 G[{1/2}, -1] G[{2, 1, 1}, r3] + 
 8 G[{1/2}, r3] G[{2, 1, 1}, r3] + 8 G[{2}, -1] G[{2, 1, 1}, r3] - 
 8 G[{2}, r3] G[{2, 1, 1}, r3] + 4 G[{0}, -1] G[{2, 1, r3}, -1] - 
 4 G[{0}, r3] G[{2, 1, r3}, -1] + 8 G[{1}, r3] G[{2, 1, r3}, -1] - 
 8 G[{1}, r3] G[{2, 1, r3}, r3] + 4 G[{0}, -1] G[{2, 1, r4}, -1] - 
 4 G[{0}, r3] G[{2, 1, r4}, -1] + 8 G[{1}, r3] G[{2, 1, r4}, -1] - 
 8 G[{1}, r3] G[{2, 1, r4}, r3] + 4 G[{0}, -1] G[{2, 2, 1}, -1] - 
 4 G[{0}, r3] G[{2, 2, 1}, -1] + 8 G[{1}, r3] G[{2, 2, 1}, -1] - 
 8 G[{1}, r3] G[{2, 2, 1}, r3] - 2 G[{0}, -1] G[{2, 2, r3}, -1] + 
 2 G[{0}, r3] G[{2, 2, r3}, -1] - 4 G[{1}, r3] G[{2, 2, r3}, -1] + 
 4 G[{1}, r3] G[{2, 2, r3}, r3] - 2 G[{0}, -1] G[{2, 2, r4}, -1] + 
 2 G[{0}, r3] G[{2, 2, r4}, -1] - 4 G[{1}, r3] G[{2, 2, r4}, -1] + 
 4 G[{1}, r3] G[{2, 2, r4}, r3] + 4 G[{0}, -1] G[{2, r3, -1}, -1] - 
 4 G[{0}, r3] G[{2, r3, -1}, -1] + 8 G[{1}, r3] G[{2, r3, -1}, -1] + 
 8 G[{-1}, r3] G[{2, r3, 1}, -1] - 8 G[{1}, r3] G[{2, r3, 1}, -1] - 
 4 G[{0}, -1] G[{2, r3, 1}, r3] + 4 G[{0}, r3] G[{2, r3, 1}, r3] + 
 4 G[{1/2}, -1] G[{2, r3, 1}, r3] - 
 4 G[{1/2}, r3] G[{2, r3, 1}, r3] + 8 G[{1}, r3] G[{2, r3, 1}, r3] - 
 4 G[{2}, -1] G[{2, r3, 1}, r3] + 4 G[{2}, r3] G[{2, r3, 1}, r3] + 
 4 G[{0}, -1] G[{2, r4, -1}, -1] - 4 G[{0}, r3] G[{2, r4, -1}, -1] + 
 8 G[{1}, r3] G[{2, r4, -1}, -1] + 8 G[{-1}, r3] G[{2, r4, 1}, -1] - 
 8 G[{1}, r3] G[{2, r4, 1}, -1] - 4 G[{0}, -1] G[{2, r4, 1}, r3] + 
 4 G[{0}, r3] G[{2, r4, 1}, r3] + 4 G[{1/2}, -1] G[{2, r4, 1}, r3] - 
 4 G[{1/2}, r3] G[{2, r4, 1}, r3] + 8 G[{1}, r3] G[{2, r4, 1}, r3] - 
 4 G[{2}, -1] G[{2, r4, 1}, r3] + 4 G[{2}, r3] G[{2, r4, 1}, r3] - 
 16 G[{0}, -1] G[{r4, 1, 1}, r3] + 16 G[{0}, r3] G[{r4, 1, 1}, r3] + 
 8 G[{1/2}, -1] G[{r4, 1, 1}, r3] - 
 8 G[{1/2}, r3] G[{r4, 1, 1}, r3] - 8 G[{2}, -1] G[{r4, 1, 1}, r3] + 
 8 G[{2}, r3] G[{r4, 1, 1}, r3] + 32 G[{-1, 0, 0, 1}, r3] - 
 16 G[{-1, 0, 0, r3}, r3] - 16 G[{-1, 0, 0, r4}, r3] - 
 8 G[{-1, 0, 1/2, 1}, r3] + 4 G[{-1, 0, 1/2, r3}, r3] + 
 4 G[{-1, 0, 1/2, r4}, r3] + 32 G[{-1, 0, 1, 1}, r3] + 
 8 G[{-1, 0, 2, 1}, r3] - 4 G[{-1, 0, 2, r3}, r3] - 
 4 G[{-1, 0, 2, r4}, r3] - 16 G[{-1, 0, r3, 1}, r3] - 
 16 G[{-1, 0, r4, 1}, r3] - 8 G[{-1, 1/2, 0, 1}, r3] + 
 4 G[{-1, 1/2, 0, r3}, r3] + 4 G[{-1, 1/2, 0, r4}, r3] - 
 16 G[{-1, 1/2, 1, 1}, r3] + 8 G[{-1, 1/2, r3, 1}, r3] + 
 8 G[{-1, 1/2, r4, 1}, r3] + 8 G[{-1, 2, 0, 1}, r3] - 
 4 G[{-1, 2, 0, r3}, r3] - 4 G[{-1, 2, 0, r4}, r3] + 
 16 G[{-1, 2, 1, 1}, r3] - 8 G[{-1, 2, r3, 1}, r3] - 
 8 G[{-1, 2, r4, 1}, r3] + 16 G[{0, -1, 0, 1}, -1] + 
 16 G[{0, -1, 0, 1}, r3] - 8 G[{0, -1, 0, r3}, -1] - 
 8 G[{0, -1, 0, r3}, r3] - 8 G[{0, -1, 0, r4}, -1] - 
 8 G[{0, -1, 0, r4}, r3] - 8 G[{0, -1, 1/2, 1}, r3] + 
 4 G[{0, -1, 1/2, r3}, r3] + 4 G[{0, -1, 1/2, r4}, r3] + 
 32 G[{0, -1, 1, 1}, -1] + 8 G[{0, -1, 2, 1}, r3] - 
 4 G[{0, -1, 2, r3}, r3] - 4 G[{0, -1, 2, r4}, r3] - 
 16 G[{0, -1, r3, 1}, -1] - 16 G[{0, -1, r4, 1}, -1] + 
 32 G[{0, 0, -1, 1}, -1] - 16 G[{0, 0, -1, r3}, -1] - 
 16 G[{0, 0, -1, r4}, -1] - 12 G[{0, 0, 1/2, 1}, -1] + 
 12 G[{0, 0, 1/2, 1}, r3] + 6 G[{0, 0, 1/2, r3}, -1] - 
 6 G[{0, 0, 1/2, r3}, r3] + 6 G[{0, 0, 1/2, r4}, -1] - 
 6 G[{0, 0, 1/2, r4}, r3] + 32 G[{0, 0, 1, -1}, -1] - 
 8 G[{0, 0, 1, r3}, -1] + 8 G[{0, 0, 1, r3}, r3] - 
 8 G[{0, 0, 1, r4}, -1] + 8 G[{0, 0, 1, r4}, r3] - 
 4 G[{0, 0, 2, 1}, -1] + 4 G[{0, 0, 2, 1}, r3] + 
 2 G[{0, 0, 2, r3}, -1] - 2 G[{0, 0, 2, r3}, r3] + 
 2 G[{0, 0, 2, r4}, -1] - 2 G[{0, 0, 2, r4}, r3] - 
 16 G[{0, 0, r3, -1}, -1] + 8 G[{0, 0, r3, 1}, -1] - 
 8 G[{0, 0, r3, 1}, r3] - 16 G[{0, 0, r4, -1}, -1] + 
 8 G[{0, 0, r4, 1}, -1] - 8 G[{0, 0, r4, 1}, r3] - 
 8 G[{0, 1/2, -1, 1}, -1] + 4 G[{0, 1/2, -1, r3}, -1] + 
 4 G[{0, 1/2, -1, r4}, -1] - 4 G[{0, 1/2, 0, 1}, -1] + 
 4 G[{0, 1/2, 0, 1}, r3] + 2 G[{0, 1/2, 0, r3}, -1] - 
 2 G[{0, 1/2, 0, r3}, r3] + 2 G[{0, 1/2, 0, r4}, -1] - 
 2 G[{0, 1/2, 0, r4}, r3] + 4 G[{0, 1/2, 1/2, 1}, -1] - 
 4 G[{0, 1/2, 1/2, 1}, r3] - 2 G[{0, 1/2, 1/2, r3}, -1] + 
 2 G[{0, 1/2, 1/2, r3}, r3] - 2 G[{0, 1/2, 1/2, r4}, -1] + 
 2 G[{0, 1/2, 1/2, r4}, r3] - 8 G[{0, 1/2, 1, -1}, -1] - 
 16 G[{0, 1/2, 1, 1}, -1] + 16 G[{0, 1/2, 1, 1}, r3] + 
 4 G[{0, 1/2, 1, r3}, -1] - 4 G[{0, 1/2, 1, r3}, r3] + 
 4 G[{0, 1/2, 1, r4}, -1] - 4 G[{0, 1/2, 1, r4}, r3] + 
 4 G[{0, 1/2, 2, 1}, -1] - 4 G[{0, 1/2, 2, 1}, r3] - 
 2 G[{0, 1/2, 2, r3}, -1] + 2 G[{0, 1/2, 2, r3}, r3] - 
 2 G[{0, 1/2, 2, r4}, -1] + 2 G[{0, 1/2, 2, r4}, r3] + 
 4 G[{0, 1/2, r3, -1}, -1] + 4 G[{0, 1/2, r3, 1}, -1] - 
 4 G[{0, 1/2, r3, 1}, r3] + 4 G[{0, 1/2, r4, -1}, -1] + 
 4 G[{0, 1/2, r4, 1}, -1] - 4 G[{0, 1/2, r4, 1}, r3] + 
 32 G[{0, 1, -1, 1}, -1] + 8 G[{0, 1, 0, 1}, -1] - 
 8 G[{0, 1, 0, 1}, r3] - 4 G[{0, 1, 0, r3}, -1] + 
 4 G[{0, 1, 0, r3}, r3] - 4 G[{0, 1, 0, r4}, -1] + 
 4 G[{0, 1, 0, r4}, r3] + 32 G[{0, 1, 1, -1}, -1] - 
 16 G[{0, 1, 1, 1}, -1] + 16 G[{0, 1, 1, 1}, r3] - 
 8 G[{0, 1, r3, 1}, -1] + 8 G[{0, 1, r3, 1}, r3] - 
 8 G[{0, 1, r4, 1}, -1] + 8 G[{0, 1, r4, 1}, r3] + 
 8 G[{0, 2, -1, 1}, -1] - 4 G[{0, 2, -1, r3}, -1] - 
 4 G[{0, 2, -1, r4}, -1] - 4 G[{0, 2, 0, 1}, -1] + 
 4 G[{0, 2, 0, 1}, r3] + 2 G[{0, 2, 0, r3}, -1] - 
 2 G[{0, 2, 0, r3}, r3] + 2 G[{0, 2, 0, r4}, -1] - 
 2 G[{0, 2, 0, r4}, r3] - 4 G[{0, 2, 1/2, 1}, -1] + 
 4 G[{0, 2, 1/2, 1}, r3] + 2 G[{0, 2, 1/2, r3}, -1] - 
 2 G[{0, 2, 1/2, r3}, r3] + 2 G[{0, 2, 1/2, r4}, -1] - 
 2 G[{0, 2, 1/2, r4}, r3] + 8 G[{0, 2, 1, -1}, -1] - 
 4 G[{0, 2, 1, r3}, -1] + 4 G[{0, 2, 1, r3}, r3] - 
 4 G[{0, 2, 1, r4}, -1] + 4 G[{0, 2, 1, r4}, r3] - 
 4 G[{0, 2, 2, 1}, -1] + 4 G[{0, 2, 2, 1}, r3] + 
 2 G[{0, 2, 2, r3}, -1] - 2 G[{0, 2, 2, r3}, r3] + 
 2 G[{0, 2, 2, r4}, -1] - 2 G[{0, 2, 2, r4}, r3] - 
 4 G[{0, 2, r3, -1}, -1] + 4 G[{0, 2, r3, 1}, -1] - 
 4 G[{0, 2, r3, 1}, r3] - 4 G[{0, 2, r4, -1}, -1] + 
 4 G[{0, 2, r4, 1}, -1] - 4 G[{0, 2, r4, 1}, r3] - 
 16 G[{0, r3, -1, 1}, -1] - 16 G[{0, r3, 1, -1}, -1] + 
 16 G[{0, r3, 1, 1}, -1] - 16 G[{0, r3, 1, 1}, r3] - 
 16 G[{0, r4, -1, 1}, -1] - 16 G[{0, r4, 1, -1}, -1] + 
 16 G[{0, r4, 1, 1}, -1] - 16 G[{0, r4, 1, 1}, r3] - 
 8 G[{1/2, -1, 0, 1}, -1] + 4 G[{1/2, -1, 0, r3}, -1] + 
 4 G[{1/2, -1, 0, r4}, -1] - 16 G[{1/2, -1, 1, 1}, -1] + 
 8 G[{1/2, -1, r3, 1}, -1] + 8 G[{1/2, -1, r4, 1}, -1] - 
 8 G[{1/2, 0, -1, 1}, -1] + 4 G[{1/2, 0, -1, r3}, -1] + 
 4 G[{1/2, 0, -1, r4}, -1] + 4 G[{1/2, 0, 0, 1}, -1] - 
 4 G[{1/2, 0, 0, 1}, r3] - 2 G[{1/2, 0, 0, r3}, -1] + 
 2 G[{1/2, 0, 0, r3}, r3] - 2 G[{1/2, 0, 0, r4}, -1] + 
 2 G[{1/2, 0, 0, r4}, r3] + 4 G[{1/2, 0, 1/2, 1}, -1] - 
 4 G[{1/2, 0, 1/2, 1}, r3] - 2 G[{1/2, 0, 1/2, r3}, -1] + 
 2 G[{1/2, 0, 1/2, r3}, r3] - 2 G[{1/2, 0, 1/2, r4}, -1] + 
 2 G[{1/2, 0, 1/2, r4}, r3] - 8 G[{1/2, 0, 1, -1}, -1] + 
 4 G[{1/2, 0, 1, r3}, -1] - 4 G[{1/2, 0, 1, r3}, r3] + 
 4 G[{1/2, 0, 1, r4}, -1] - 4 G[{1/2, 0, 1, r4}, r3] + 
 4 G[{1/2, 0, 2, 1}, -1] - 4 G[{1/2, 0, 2, 1}, r3] - 
 2 G[{1/2, 0, 2, r3}, -1] + 2 G[{1/2, 0, 2, r3}, r3] - 
 2 G[{1/2, 0, 2, r4}, -1] + 2 G[{1/2, 0, 2, r4}, r3] + 
 4 G[{1/2, 0, r3, -1}, -1] - 4 G[{1/2, 0, r3, 1}, -1] + 
 4 G[{1/2, 0, r3, 1}, r3] + 4 G[{1/2, 0, r4, -1}, -1] - 
 4 G[{1/2, 0, r4, 1}, -1] + 4 G[{1/2, 0, r4, 1}, r3] + 
 4 G[{1/2, 1/2, 0, 1}, -1] - 4 G[{1/2, 1/2, 0, 1}, r3] - 
 2 G[{1/2, 1/2, 0, r3}, -1] + 2 G[{1/2, 1/2, 0, r3}, r3] - 
 2 G[{1/2, 1/2, 0, r4}, -1] + 2 G[{1/2, 1/2, 0, r4}, r3] + 
 8 G[{1/2, 1/2, 1, 1}, -1] - 8 G[{1/2, 1/2, 1, 1}, r3] - 
 4 G[{1/2, 1/2, r3, 1}, -1] + 4 G[{1/2, 1/2, r3, 1}, r3] - 
 4 G[{1/2, 1/2, r4, 1}, -1] + 4 G[{1/2, 1/2, r4, 1}, r3] - 
 16 G[{1/2, 1, -1, 1}, -1] - 8 G[{1/2, 1, 0, 1}, -1] + 
 8 G[{1/2, 1, 0, 1}, r3] + 4 G[{1/2, 1, 0, r3}, -1] - 
 4 G[{1/2, 1, 0, r3}, r3] + 4 G[{1/2, 1, 0, r4}, -1] - 
 4 G[{1/2, 1, 0, r4}, r3] - 16 G[{1/2, 1, 1, -1}, -1] + 
 8 G[{1/2, 1, r3, 1}, -1] - 8 G[{1/2, 1, r3, 1}, r3] + 
 8 G[{1/2, 1, r4, 1}, -1] - 8 G[{1/2, 1, r4, 1}, r3] + 
 4 G[{1/2, 2, 0, 1}, -1] - 4 G[{1/2, 2, 0, 1}, r3] - 
 2 G[{1/2, 2, 0, r3}, -1] + 2 G[{1/2, 2, 0, r3}, r3] - 
 2 G[{1/2, 2, 0, r4}, -1] + 2 G[{1/2, 2, 0, r4}, r3] + 
 8 G[{1/2, 2, 1, 1}, -1] - 8 G[{1/2, 2, 1, 1}, r3] - 
 4 G[{1/2, 2, r3, 1}, -1] + 4 G[{1/2, 2, r3, 1}, r3] - 
 4 G[{1/2, 2, r4, 1}, -1] + 4 G[{1/2, 2, r4, 1}, r3] + 
 8 G[{1/2, r3, -1, 1}, -1] + 8 G[{1/2, r3, 1, -1}, -1] - 
 8 G[{1/2, r3, 1, 1}, -1] + 8 G[{1/2, r3, 1, 1}, r3] + 
 8 G[{1/2, r4, -1, 1}, -1] + 8 G[{1/2, r4, 1, -1}, -1] - 
 8 G[{1/2, r4, 1, 1}, -1] + 8 G[{1/2, r4, 1, 1}, r3] + 
 8 G[{2, -1, 0, 1}, -1] - 4 G[{2, -1, 0, r3}, -1] - 
 4 G[{2, -1, 0, r4}, -1] + 16 G[{2, -1, 1, 1}, -1] - 
 8 G[{2, -1, r3, 1}, -1] - 8 G[{2, -1, r4, 1}, -1] + 
 8 G[{2, 0, -1, 1}, -1] - 4 G[{2, 0, -1, r3}, -1] - 
 4 G[{2, 0, -1, r4}, -1] - 4 G[{2, 0, 0, 1}, -1] + 
 4 G[{2, 0, 0, 1}, r3] + 2 G[{2, 0, 0, r3}, -1] - 
 2 G[{2, 0, 0, r3}, r3] + 2 G[{2, 0, 0, r4}, -1] - 
 2 G[{2, 0, 0, r4}, r3] - 4 G[{2, 0, 1/2, 1}, -1] + 
 4 G[{2, 0, 1/2, 1}, r3] + 2 G[{2, 0, 1/2, r3}, -1] - 
 2 G[{2, 0, 1/2, r3}, r3] + 2 G[{2, 0, 1/2, r4}, -1] - 
 2 G[{2, 0, 1/2, r4}, r3] + 8 G[{2, 0, 1, -1}, -1] - 
 4 G[{2, 0, 1, r3}, -1] + 4 G[{2, 0, 1, r3}, r3] - 
 4 G[{2, 0, 1, r4}, -1] + 4 G[{2, 0, 1, r4}, r3] - 
 4 G[{2, 0, 2, 1}, -1] + 4 G[{2, 0, 2, 1}, r3] + 
 2 G[{2, 0, 2, r3}, -1] - 2 G[{2, 0, 2, r3}, r3] + 
 2 G[{2, 0, 2, r4}, -1] - 2 G[{2, 0, 2, r4}, r3] - 
 4 G[{2, 0, r3, -1}, -1] + 4 G[{2, 0, r3, 1}, -1] - 
 4 G[{2, 0, r3, 1}, r3] - 4 G[{2, 0, r4, -1}, -1] + 
 4 G[{2, 0, r4, 1}, -1] - 4 G[{2, 0, r4, 1}, r3] - 
 4 G[{2, 1/2, 0, 1}, -1] + 4 G[{2, 1/2, 0, 1}, r3] + 
 2 G[{2, 1/2, 0, r3}, -1] - 2 G[{2, 1/2, 0, r3}, r3] + 
 2 G[{2, 1/2, 0, r4}, -1] - 2 G[{2, 1/2, 0, r4}, r3] - 
 8 G[{2, 1/2, 1, 1}, -1] + 8 G[{2, 1/2, 1, 1}, r3] + 
 4 G[{2, 1/2, r3, 1}, -1] - 4 G[{2, 1/2, r3, 1}, r3] + 
 4 G[{2, 1/2, r4, 1}, -1] - 4 G[{2, 1/2, r4, 1}, r3] + 
 16 G[{2, 1, -1, 1}, -1] + 8 G[{2, 1, 0, 1}, -1] - 
 8 G[{2, 1, 0, 1}, r3] - 4 G[{2, 1, 0, r3}, -1] + 
 4 G[{2, 1, 0, r3}, r3] - 4 G[{2, 1, 0, r4}, -1] + 
 4 G[{2, 1, 0, r4}, r3] + 16 G[{2, 1, 1, -1}, -1] - 
 8 G[{2, 1, r3, 1}, -1] + 8 G[{2, 1, r3, 1}, r3] - 
 8 G[{2, 1, r4, 1}, -1] + 8 G[{2, 1, r4, 1}, r3] - 
 4 G[{2, 2, 0, 1}, -1] + 4 G[{2, 2, 0, 1}, r3] + 
 2 G[{2, 2, 0, r3}, -1] - 2 G[{2, 2, 0, r3}, r3] + 
 2 G[{2, 2, 0, r4}, -1] - 2 G[{2, 2, 0, r4}, r3] - 
 8 G[{2, 2, 1, 1}, -1] + 8 G[{2, 2, 1, 1}, r3] + 
 4 G[{2, 2, r3, 1}, -1] - 4 G[{2, 2, r3, 1}, r3] + 
 4 G[{2, 2, r4, 1}, -1] - 4 G[{2, 2, r4, 1}, r3] - 
 8 G[{2, r3, -1, 1}, -1] - 8 G[{2, r3, 1, -1}, -1] + 
 8 G[{2, r3, 1, 1}, -1] - 8 G[{2, r3, 1, 1}, r3] - 
 8 G[{2, r4, -1, 1}, -1] - 8 G[{2, r4, 1, -1}, -1] + 
 8 G[{2, r4, 1, 1}, -1] - 8 G[{2, r4, 1, 1}, r3] - 
 3 G[{0}, -1] Zeta[3] + 3 G[{0}, r3] Zeta[3] - G[{1/2}, -1] Zeta[3] + 
 G[{1/2}, r3] Zeta[3] + G[{2}, -1] Zeta[3] - G[{2}, r3] Zeta[3];

==> anc/pentagox_basis2_bdry_weight4.txt <==
{bc4[1, 4] -> (19*Pi^4)/120, bc4[2, 4] -> (19*Pi^4)/120, 
 bc4[3, 4] -> (19*Pi^4)/120, bc4[4, 4] -> (19*Pi^4)/120, 
 bc4[5, 4] -> (19*Pi^4)/120, bc4[6, 4] -> (-7*Pi^4)/120, bc4[7, 4] -> 0, 
 bc4[8, 4] -> 0, bc4[9, 4] -> (-7*Pi^4)/120, bc4[10, 4] -> (-41*Pi^4)/1440, 
 bc4[11, 4] -> (-7*Pi^4)/120, bc4[12, 4] -> 0, bc4[13, 4] -> 0, 
 bc4[14, 4] -> 0, bc4[15, 4] -> 0, bc4[16, 4] -> (3*Pi^4)/16, 
 bc4[17, 4] -> (3*Pi^4)/16, bc4[18, 4] -> (73*Pi^4)/480, 
 bc4[19, 4] -> -Pi^4/60, bc4[20, 4] -> (73*Pi^4)/480, bc4[21, 4] -> 0, 
 bc4[22, 4] -> (151*Pi^4)/360 + (4*Pi^2*Log[2]^2)/3 - (4*Log[2]^4)/3 - 
   32*PolyLog[4, 1/2], bc4[23, 4] -> (119*Pi^4)/360, 
 bc4[24, 4] -> (3*Pi^4)/16, bc4[25, 4] -> (3*Pi^4)/16, 
 bc4[26, 4] -> (151*Pi^4)/360 + (4*Pi^2*Log[2]^2)/3 - (4*Log[2]^4)/3 - 
   32*PolyLog[4, 1/2], bc4[27, 4] -> (119*Pi^4)/360, bc4[28, 4] -> -Pi^4/60, 
 bc4[29, 4] -> -Pi^4/60, bc4[30, 4] -> 0, 
 bc4[31, 4] -> (151*Pi^4)/360 + (4*Pi^2*Log[2]^2)/3 - (4*Log[2]^4)/3 - 
   32*PolyLog[4, 1/2], bc4[32, 4] -> (119*Pi^4)/360, 
 bc4[33, 4] -> (3*Pi^4)/16, bc4[34, 4] -> Pi^4/60, bc4[35, 4] -> (3*Pi^4)/16, 
 bc4[36, 4] -> -Pi^4/12, bc4[37, 4] -> (-17*Pi^2*G[{-1}, r3]*G[{0}, r3])/2 + 
   (47*Pi^2*G[{0}, r3]^2)/8 - 6*G[{-1}, r3]*G[{0}, r3]^3 + 
   (3*G[{0}, r3]^4)/2 - (3*Pi^2*G[{-1}, r3]*G[{1/2}, -1])/2 - 
   (3*Pi^2*G[{0}, r3]*G[{1/2}, -1])/8 - Pi^2*G[{0}, r3]*G[{1/2}, r3] + 
   6*G[{0}, r3]^3*G[{1/2}, r3] + (3*Pi^2*G[{1/2}, -1]*G[{1/2}, r3])/2 + 
   Pi^2*G[{-1}, r3]*G[{1}, -1] - (9*Pi^2*G[{0}, r3]*G[{1}, -1])/2 - 
   3*G[{0}, r3]^3*G[{1}, -1] - (3*Pi^2*G[{1/2}, -1]*G[{1}, -1])/4 + 
   (Pi^2*G[{1}, -1]^2)/2 + (3*Pi^2*G[{-1}, r3]*G[{2}, -1])/2 + 
   (3*Pi^2*G[{0}, r3]*G[{2}, -1])/8 - (3*Pi^2*G[{1/2}, r3]*G[{2}, -1])/2 + 
   (3*Pi^2*G[{1}, -1]*G[{2}, -1])/4 + Pi^2*G[{-1}, r3]*G[{r4}, r3] - 
   (Pi^2*G[{0}, r3]*G[{r4}, r3])/4 + 6*G[{-1}, r3]*G[{0}, r3]^2*G[{r4}, r3] - 
   (3*G[{0}, r3]^3*G[{r4}, r3])/2 - Pi^2*G[{1/2}, r3]*G[{r4}, r3] - 
   6*G[{0}, r3]^2*G[{1/2}, r3]*G[{r4}, r3] + (Pi^2*G[{1}, -1]*G[{r4}, r3])/
    2 + 3*G[{0}, r3]^2*G[{1}, -1]*G[{r4}, r3] + (3*Pi^2*G[{-1, 1/2}, r3])/2 - 
   (3*Pi^2*G[{-1, 2}, r3])/2 - (Pi^2*G[{0, -1}, -1])/2 + 
   (Pi^2*G[{0, -1}, r3])/2 + (3*Pi^2*G[{0, 1/2}, -1])/4 - 
   (3*Pi^2*G[{0, 1/2}, r3])/4 - (Pi^2*G[{0, 1}, -1])/4 + 
   (Pi^2*G[{0, 1}, r3])/4 + 54*G[{-1}, r3]*G[{0}, r3]*G[{0, 1}, r3] - 
   (39*G[{0}, r3]^2*G[{0, 1}, r3])/2 + 6*G[{0}, r3]*G[{1/2}, r3]*
    G[{0, 1}, r3] + 27*G[{0}, r3]*G[{1}, -1]*G[{0, 1}, r3] - 
   27*G[{-1}, r3]*G[{0}, r3]*G[{0, r3}, r3] + 
   (39*G[{0}, r3]^2*G[{0, r3}, r3])/4 - 3*G[{0}, r3]*G[{1/2}, r3]*
    G[{0, r3}, r3] - (27*G[{0}, r3]*G[{1}, -1]*G[{0, r3}, r3])/2 - 
   27*G[{-1}, r3]*G[{0}, r3]*G[{0, r4}, r3] + 
   (39*G[{0}, r3]^2*G[{0, r4}, r3])/4 - 3*G[{0}, r3]*G[{1/2}, r3]*
    G[{0, r4}, r3] - (27*G[{0}, r3]*G[{1}, -1]*G[{0, r4}, r3])/2 + 
   (3*Pi^2*G[{1/2, -1}, -1])/2 - (3*Pi^2*G[{1/2, 1/2}, -1])/4 + 
   (3*Pi^2*G[{1/2, 1/2}, r3])/4 + (3*Pi^2*G[{1/2, 1}, -1])/2 - 
   (3*Pi^2*G[{1/2, 1}, r3])/2 - (3*Pi^2*G[{1/2, 2}, -1])/4 + 
   (3*Pi^2*G[{1/2, 2}, r3])/4 + (3*Pi^2*G[{1, 1/2}, -1])/4 - 
   (3*Pi^2*G[{1, 1/2}, r3])/4 - Pi^2*G[{1, 1}, r3] - 
   228*G[{-1}, r3]*G[{0}, r3]*G[{1, 1}, r3] + 
   165*G[{0}, r3]^2*G[{1, 1}, r3] - 108*G[{0}, r3]*G[{1/2}, r3]*
    G[{1, 1}, r3] - 114*G[{0}, r3]*G[{1}, -1]*G[{1, 1}, r3] + 
   144*G[{-1}, r3]*G[{r4}, r3]*G[{1, 1}, r3] - 120*G[{0}, r3]*G[{r4}, r3]*
    G[{1, 1}, r3] + 72*G[{1/2}, r3]*G[{r4}, r3]*G[{1, 1}, r3] + 
   72*G[{1}, -1]*G[{r4}, r3]*G[{1, 1}, r3] - 48*G[{0, 1}, r3]*G[{1, 1}, r3] + 
   24*G[{0, r3}, r3]*G[{1, 1}, r3] + 24*G[{0, r4}, r3]*G[{1, 1}, r3] + 
   24*G[{1/2, 1}, r3]*G[{1, 1}, r3] - 12*G[{1/2, r3}, r3]*G[{1, 1}, r3] - 
   12*G[{1/2, r4}, r3]*G[{1, 1}, r3] - (3*Pi^2*G[{1, 2}, -1])/4 + 
   (3*Pi^2*G[{1, 2}, r3])/4 + 54*G[{-1}, r3]*G[{0}, r3]*G[{1, r3}, r3] - 
   (51*G[{0}, r3]^2*G[{1, r3}, r3])/2 + 6*G[{0}, r3]*G[{1/2}, r3]*
    G[{1, r3}, r3] + 27*G[{0}, r3]*G[{1}, -1]*G[{1, r3}, r3] + 
   54*G[{-1}, r3]*G[{0}, r3]*G[{1, r4}, r3] - 
   (51*G[{0}, r3]^2*G[{1, r4}, r3])/2 + 6*G[{0}, r3]*G[{1/2}, r3]*
    G[{1, r4}, r3] + 27*G[{0}, r3]*G[{1}, -1]*G[{1, r4}, r3] - 
   (3*Pi^2*G[{2, -1}, -1])/2 + (3*Pi^2*G[{2, 1/2}, -1])/4 - 
   (3*Pi^2*G[{2, 1/2}, r3])/4 - (3*Pi^2*G[{2, 1}, -1])/2 + 
   (3*Pi^2*G[{2, 1}, r3])/2 + 12*G[{0}, r3]^2*G[{2, 1}, r3] - 
   24*G[{1, 1}, r3]*G[{2, 1}, r3] + (3*Pi^2*G[{2, 2}, -1])/4 - 
   (3*Pi^2*G[{2, 2}, r3])/4 - 6*G[{0}, r3]^2*G[{2, r3}, r3] + 
   12*G[{1, 1}, r3]*G[{2, r3}, r3] - 6*G[{0}, r3]^2*G[{2, r4}, r3] + 
   12*G[{1, 1}, r3]*G[{2, r4}, r3] - 6*G[{-1}, r3]*G[{0}, r3]*
    G[{r4, r4}, r3] + (3*G[{0}, r3]^2*G[{r4, r4}, r3])/2 + 
   6*G[{0}, r3]*G[{1/2}, r3]*G[{r4, r4}, r3] - 3*G[{0}, r3]*G[{1}, -1]*
    G[{r4, r4}, r3] - 24*G[{0}, r3]*G[{-1, 0, 1}, r3] + 
   12*G[{0}, r3]*G[{-1, 0, r3}, r3] + 12*G[{0}, r3]*G[{-1, 0, r4}, r3] + 
   12*G[{0}, r3]*G[{-1, 1/2, 1}, r3] - 6*G[{0}, r3]*G[{-1, 1/2, r3}, r3] - 
   6*G[{0}, r3]*G[{-1, 1/2, r4}, r3] - 12*G[{0}, r3]*G[{-1, 2, 1}, r3] + 
   6*G[{0}, r3]*G[{-1, 2, r3}, r3] + 6*G[{0}, r3]*G[{-1, 2, r4}, r3] - 
   18*G[{-1}, r3]*G[{0, 0, 1}, -1] + (3*G[{0}, r3]*G[{0, 0, 1}, -1])/2 + 
   30*G[{1/2}, r3]*G[{0, 0, 1}, -1] - 9*G[{1}, -1]*G[{0, 0, 1}, -1] - 
   12*G[{-1}, r3]*G[{0, 0, 1}, r3] - 18*G[{0}, r3]*G[{0, 0, 1}, r3] - 
   6*G[{1}, -1]*G[{0, 0, 1}, r3] + 9*G[{-1}, r3]*G[{0, 0, r3}, -1] - 
   (3*G[{0}, r3]*G[{0, 0, r3}, -1])/4 - 15*G[{1/2}, r3]*G[{0, 0, r3}, -1] + 
   (9*G[{1}, -1]*G[{0, 0, r3}, -1])/2 + 6*G[{-1}, r3]*G[{0, 0, r3}, r3] + 
   9*G[{0}, r3]*G[{0, 0, r3}, r3] + 3*G[{1}, -1]*G[{0, 0, r3}, r3] + 
   9*G[{-1}, r3]*G[{0, 0, r4}, -1] - (3*G[{0}, r3]*G[{0, 0, r4}, -1])/4 - 
   15*G[{1/2}, r3]*G[{0, 0, r4}, -1] + (9*G[{1}, -1]*G[{0, 0, r4}, -1])/2 + 
   6*G[{-1}, r3]*G[{0, 0, r4}, r3] + 9*G[{0}, r3]*G[{0, 0, r4}, r3] + 
   3*G[{1}, -1]*G[{0, 0, r4}, r3] + 6*G[{0}, r3]*G[{0, 1/2, 1}, -1] - 
   24*G[{1/2}, r3]*G[{0, 1/2, 1}, -1] - 6*G[{0}, r3]*G[{0, 1/2, 1}, r3] - 
   3*G[{0}, r3]*G[{0, 1/2, r3}, -1] + 12*G[{1/2}, r3]*G[{0, 1/2, r3}, -1] + 
   3*G[{0}, r3]*G[{0, 1/2, r3}, r3] - 3*G[{0}, r3]*G[{0, 1/2, r4}, -1] + 
   12*G[{1/2}, r3]*G[{0, 1/2, r4}, -1] + 3*G[{0}, r3]*G[{0, 1/2, r4}, r3] + 
   156*G[{-1}, r3]*G[{0, 1, 1}, -1] - 99*G[{0}, r3]*G[{0, 1, 1}, -1] + 
   84*G[{1/2}, r3]*G[{0, 1, 1}, -1] + 78*G[{1}, -1]*G[{0, 1, 1}, -1] + 
   168*G[{-1}, r3]*G[{0, 1, 1}, r3] - 138*G[{0}, r3]*G[{0, 1, 1}, r3] + 
   48*G[{1/2}, r3]*G[{0, 1, 1}, r3] + 84*G[{1}, -1]*G[{0, 1, 1}, r3] - 
   54*G[{-1}, r3]*G[{0, 1, r3}, -1] + (63*G[{0}, r3]*G[{0, 1, r3}, -1])/2 - 
   18*G[{1/2}, r3]*G[{0, 1, r3}, -1] - 27*G[{1}, -1]*G[{0, 1, r3}, -1] - 
   42*G[{-1}, r3]*G[{0, 1, r3}, r3] + (45*G[{0}, r3]*G[{0, 1, r3}, r3])/2 - 
   18*G[{1/2}, r3]*G[{0, 1, r3}, r3] - 21*G[{1}, -1]*G[{0, 1, r3}, r3] - 
   54*G[{-1}, r3]*G[{0, 1, r4}, -1] + (63*G[{0}, r3]*G[{0, 1, r4}, -1])/2 - 
   18*G[{1/2}, r3]*G[{0, 1, r4}, -1] - 27*G[{1}, -1]*G[{0, 1, r4}, -1] - 
   54*G[{-1}, r3]*G[{0, 1, r4}, r3] + (51*G[{0}, r3]*G[{0, 1, r4}, r3])/2 - 
   6*G[{1/2}, r3]*G[{0, 1, r4}, r3] - 27*G[{1}, -1]*G[{0, 1, r4}, r3] - 
   12*G[{0}, r3]*G[{0, 2, 1}, r3] + 6*G[{0}, r3]*G[{0, 2, r3}, r3] + 
   6*G[{0}, r3]*G[{0, 2, r4}, r3] - 36*G[{-1}, r3]*G[{0, r3, 1}, -1] + 
   21*G[{0}, r3]*G[{0, r3, 1}, -1] - 12*G[{1/2}, r3]*G[{0, r3, 1}, -1] - 
   18*G[{1}, -1]*G[{0, r3, 1}, -1] - 30*G[{-1}, r3]*G[{0, r3, 1}, r3] + 
   (87*G[{0}, r3]*G[{0, r3, 1}, r3])/2 - 18*G[{1/2}, r3]*G[{0, r3, 1}, r3] - 
   15*G[{1}, -1]*G[{0, r3, 1}, r3] + 6*G[{-1}, r3]*G[{0, r3, r3}, -1] - 
   (3*G[{0}, r3]*G[{0, r3, r3}, -1])/2 - 6*G[{1/2}, r3]*G[{0, r3, r3}, -1] + 
   3*G[{1}, -1]*G[{0, r3, r3}, -1] - 6*G[{-1}, r3]*G[{0, r3, r3}, r3] + 
   (3*G[{0}, r3]*G[{0, r3, r3}, r3])/2 + 6*G[{1/2}, r3]*G[{0, r3, r3}, r3] - 
   3*G[{1}, -1]*G[{0, r3, r3}, r3] + 6*G[{-1}, r3]*G[{0, r3, r4}, -1] - 
   (3*G[{0}, r3]*G[{0, r3, r4}, -1])/2 - 6*G[{1/2}, r3]*G[{0, r3, r4}, -1] + 
   3*G[{1}, -1]*G[{0, r3, r4}, -1] - 36*G[{-1}, r3]*G[{0, r4, 1}, -1] + 
   21*G[{0}, r3]*G[{0, r4, 1}, -1] - 12*G[{1/2}, r3]*G[{0, r4, 1}, -1] - 
   18*G[{1}, -1]*G[{0, r4, 1}, -1] - 42*G[{-1}, r3]*G[{0, r4, 1}, r3] + 
   (93*G[{0}, r3]*G[{0, r4, 1}, r3])/2 - 6*G[{1/2}, r3]*G[{0, r4, 1}, r3] - 
   21*G[{1}, -1]*G[{0, r4, 1}, r3] + 6*G[{-1}, r3]*G[{0, r4, r3}, -1] - 
   (3*G[{0}, r3]*G[{0, r4, r3}, -1])/2 - 6*G[{1/2}, r3]*G[{0, r4, r3}, -1] + 
   3*G[{1}, -1]*G[{0, r4, r3}, -1] + 6*G[{-1}, r3]*G[{0, r4, r4}, -1] - 
   (3*G[{0}, r3]*G[{0, r4, r4}, -1])/2 - 6*G[{1/2}, r3]*G[{0, r4, r4}, -1] + 
   3*G[{1}, -1]*G[{0, r4, r4}, -1] + 6*G[{-1}, r3]*G[{0, r4, r4}, r3] - 
   (3*G[{0}, r3]*G[{0, r4, r4}, r3])/2 - 6*G[{1/2}, r3]*G[{0, r4, r4}, r3] + 
   3*G[{1}, -1]*G[{0, r4, r4}, r3] + 6*G[{0}, r3]*G[{1/2, 1/2, 1}, r3] - 
   3*G[{0}, r3]*G[{1/2, 1/2, r3}, r3] - 3*G[{0}, r3]*G[{1/2, 1/2, r4}, r3] - 
   60*G[{-1}, r3]*G[{1/2, 1, 1}, -1] + 39*G[{0}, r3]*G[{1/2, 1, 1}, -1] - 
   36*G[{1/2}, r3]*G[{1/2, 1, 1}, -1] - 30*G[{1}, -1]*G[{1/2, 1, 1}, -1] - 
   12*G[{0}, r3]*G[{1/2, 1, 1}, r3] + 18*G[{-1}, r3]*G[{1/2, 1, r3}, -1] - 
   (21*G[{0}, r3]*G[{1/2, 1, r3}, -1])/2 + 
   6*G[{1/2}, r3]*G[{1/2, 1, r3}, -1] + 9*G[{1}, -1]*G[{1/2, 1, r3}, -1] + 
   6*G[{0}, r3]*G[{1/2, 1, r3}, r3] + 18*G[{-1}, r3]*G[{1/2, 1, r4}, -1] - 
   (21*G[{0}, r3]*G[{1/2, 1, r4}, -1])/2 + 
   6*G[{1/2}, r3]*G[{1/2, 1, r4}, -1] + 9*G[{1}, -1]*G[{1/2, 1, r4}, -1] + 
   6*G[{0}, r3]*G[{1/2, 1, r4}, r3] + 6*G[{0}, r3]*G[{1/2, 2, 1}, r3] - 
   3*G[{0}, r3]*G[{1/2, 2, r3}, r3] - 3*G[{0}, r3]*G[{1/2, 2, r4}, r3] + 
   18*G[{-1}, r3]*G[{1/2, r3, 1}, -1] - (21*G[{0}, r3]*G[{1/2, r3, 1}, -1])/
    2 + 6*G[{1/2}, r3]*G[{1/2, r3, 1}, -1] + 
   9*G[{1}, -1]*G[{1/2, r3, 1}, -1] - 3*G[{-1}, r3]*G[{1/2, r3, r3}, -1] + 
   (3*G[{0}, r3]*G[{1/2, r3, r3}, -1])/4 + 
   3*G[{1/2}, r3]*G[{1/2, r3, r3}, -1] - (3*G[{1}, -1]*G[{1/2, r3, r3}, -1])/
    2 - 3*G[{-1}, r3]*G[{1/2, r3, r4}, -1] + 
   (3*G[{0}, r3]*G[{1/2, r3, r4}, -1])/4 + 
   3*G[{1/2}, r3]*G[{1/2, r3, r4}, -1] - (3*G[{1}, -1]*G[{1/2, r3, r4}, -1])/
    2 + 18*G[{-1}, r3]*G[{1/2, r4, 1}, -1] - 
   (21*G[{0}, r3]*G[{1/2, r4, 1}, -1])/2 + 
   6*G[{1/2}, r3]*G[{1/2, r4, 1}, -1] + 9*G[{1}, -1]*G[{1/2, r4, 1}, -1] - 
   3*G[{-1}, r3]*G[{1/2, r4, r3}, -1] + (3*G[{0}, r3]*G[{1/2, r4, r3}, -1])/
    4 + 3*G[{1/2}, r3]*G[{1/2, r4, r3}, -1] - 
   (3*G[{1}, -1]*G[{1/2, r4, r3}, -1])/2 - 
   3*G[{-1}, r3]*G[{1/2, r4, r4}, -1] + (3*G[{0}, r3]*G[{1/2, r4, r4}, -1])/
    4 + 3*G[{1/2}, r3]*G[{1/2, r4, r4}, -1] - 
   (3*G[{1}, -1]*G[{1/2, r4, r4}, -1])/2 + 48*G[{-1}, r3]*G[{1, 0, 1}, -1] - 
   24*G[{0}, r3]*G[{1, 0, 1}, -1] + 24*G[{1}, -1]*G[{1, 0, 1}, -1] + 
   108*G[{-1}, r3]*G[{1, 0, 1}, r3] - 39*G[{0}, r3]*G[{1, 0, 1}, r3] + 
   12*G[{1/2}, r3]*G[{1, 0, 1}, r3] + 54*G[{1}, -1]*G[{1, 0, 1}, r3] - 
   24*G[{-1}, r3]*G[{1, 0, r3}, -1] + 12*G[{0}, r3]*G[{1, 0, r3}, -1] - 
   12*G[{1}, -1]*G[{1, 0, r3}, -1] - 54*G[{-1}, r3]*G[{1, 0, r3}, r3] + 
   (39*G[{0}, r3]*G[{1, 0, r3}, r3])/2 - 6*G[{1/2}, r3]*G[{1, 0, r3}, r3] - 
   27*G[{1}, -1]*G[{1, 0, r3}, r3] - 24*G[{-1}, r3]*G[{1, 0, r4}, -1] + 
   12*G[{0}, r3]*G[{1, 0, r4}, -1] - 12*G[{1}, -1]*G[{1, 0, r4}, -1] - 
   54*G[{-1}, r3]*G[{1, 0, r4}, r3] + (39*G[{0}, r3]*G[{1, 0, r4}, r3])/2 - 
   6*G[{1/2}, r3]*G[{1, 0, r4}, r3] - 27*G[{1}, -1]*G[{1, 0, r4}, r3] - 
   24*G[{-1}, r3]*G[{1, 1/2, 1}, -1] + 12*G[{0}, r3]*G[{1, 1/2, 1}, -1] - 
   12*G[{1}, -1]*G[{1, 1/2, 1}, -1] - 6*G[{0}, r3]*G[{1, 1/2, 1}, r3] + 
   12*G[{-1}, r3]*G[{1, 1/2, r3}, -1] - 6*G[{0}, r3]*G[{1, 1/2, r3}, -1] + 
   6*G[{1}, -1]*G[{1, 1/2, r3}, -1] + 3*G[{0}, r3]*G[{1, 1/2, r3}, r3] + 
   12*G[{-1}, r3]*G[{1, 1/2, r4}, -1] - 6*G[{0}, r3]*G[{1, 1/2, r4}, -1] + 
   6*G[{1}, -1]*G[{1, 1/2, r4}, -1] + 3*G[{0}, r3]*G[{1, 1/2, r4}, r3] + 
   504*G[{-1}, r3]*G[{1, 1, 1}, r3] - 342*G[{0}, r3]*G[{1, 1, 1}, r3] + 
   168*G[{1/2}, r3]*G[{1, 1, 1}, r3] + 252*G[{1}, -1]*G[{1, 1, 1}, r3] + 
   168*G[{-1}, r3]*G[{1, 1, r3}, r3] - 126*G[{0}, r3]*G[{1, 1, r3}, r3] + 
   48*G[{1/2}, r3]*G[{1, 1, r3}, r3] + 84*G[{1}, -1]*G[{1, 1, r3}, r3] + 
   24*G[{-1}, r3]*G[{1, 2, 1}, -1] - 12*G[{0}, r3]*G[{1, 2, 1}, -1] + 
   12*G[{1}, -1]*G[{1, 2, 1}, -1] + 6*G[{0}, r3]*G[{1, 2, 1}, r3] - 
   12*G[{-1}, r3]*G[{1, 2, r3}, -1] + 6*G[{0}, r3]*G[{1, 2, r3}, -1] - 
   6*G[{1}, -1]*G[{1, 2, r3}, -1] - 3*G[{0}, r3]*G[{1, 2, r3}, r3] - 
   12*G[{-1}, r3]*G[{1, 2, r4}, -1] + 6*G[{0}, r3]*G[{1, 2, r4}, -1] - 
   6*G[{1}, -1]*G[{1, 2, r4}, -1] - 3*G[{0}, r3]*G[{1, 2, r4}, r3] + 
   60*G[{-1}, r3]*G[{1, r3, 1}, r3] - 75*G[{0}, r3]*G[{1, r3, 1}, r3] + 
   36*G[{1/2}, r3]*G[{1, r3, 1}, r3] + 30*G[{1}, -1]*G[{1, r3, 1}, r3] + 
   12*G[{-1}, r3]*G[{1, r3, r3}, r3] - 3*G[{0}, r3]*G[{1, r3, r3}, r3] - 
   12*G[{1/2}, r3]*G[{1, r3, r3}, r3] + 6*G[{1}, -1]*G[{1, r3, r3}, r3] - 
   108*G[{-1}, r3]*G[{1, r4, 1}, r3] + 51*G[{0}, r3]*G[{1, r4, 1}, r3] - 
   12*G[{1/2}, r3]*G[{1, r4, 1}, r3] - 54*G[{1}, -1]*G[{1, r4, 1}, r3] - 
   12*G[{0}, r3]*G[{2, 0, 1}, r3] + 6*G[{0}, r3]*G[{2, 0, r3}, r3] + 
   6*G[{0}, r3]*G[{2, 0, r4}, r3] - 6*G[{0}, r3]*G[{2, 1/2, 1}, r3] + 
   3*G[{0}, r3]*G[{2, 1/2, r3}, r3] + 3*G[{0}, r3]*G[{2, 1/2, r4}, r3] + 
   60*G[{-1}, r3]*G[{2, 1, 1}, -1] - 39*G[{0}, r3]*G[{2, 1, 1}, -1] + 
   36*G[{1/2}, r3]*G[{2, 1, 1}, -1] + 30*G[{1}, -1]*G[{2, 1, 1}, -1] - 
   12*G[{0}, r3]*G[{2, 1, 1}, r3] - 18*G[{-1}, r3]*G[{2, 1, r3}, -1] + 
   (21*G[{0}, r3]*G[{2, 1, r3}, -1])/2 - 6*G[{1/2}, r3]*G[{2, 1, r3}, -1] - 
   9*G[{1}, -1]*G[{2, 1, r3}, -1] - 6*G[{0}, r3]*G[{2, 1, r3}, r3] - 
   18*G[{-1}, r3]*G[{2, 1, r4}, -1] + (21*G[{0}, r3]*G[{2, 1, r4}, -1])/2 - 
   6*G[{1/2}, r3]*G[{2, 1, r4}, -1] - 9*G[{1}, -1]*G[{2, 1, r4}, -1] - 
   6*G[{0}, r3]*G[{2, 1, r4}, r3] - 6*G[{0}, r3]*G[{2, 2, 1}, r3] + 
   3*G[{0}, r3]*G[{2, 2, r3}, r3] + 3*G[{0}, r3]*G[{2, 2, r4}, r3] - 
   18*G[{-1}, r3]*G[{2, r3, 1}, -1] + (21*G[{0}, r3]*G[{2, r3, 1}, -1])/2 - 
   6*G[{1/2}, r3]*G[{2, r3, 1}, -1] - 9*G[{1}, -1]*G[{2, r3, 1}, -1] + 
   12*G[{0}, r3]*G[{2, r3, 1}, r3] + 3*G[{-1}, r3]*G[{2, r3, r3}, -1] - 
   (3*G[{0}, r3]*G[{2, r3, r3}, -1])/4 - 3*G[{1/2}, r3]*G[{2, r3, r3}, -1] + 
   (3*G[{1}, -1]*G[{2, r3, r3}, -1])/2 + 3*G[{-1}, r3]*G[{2, r3, r4}, -1] - 
   (3*G[{0}, r3]*G[{2, r3, r4}, -1])/4 - 3*G[{1/2}, r3]*G[{2, r3, r4}, -1] + 
   (3*G[{1}, -1]*G[{2, r3, r4}, -1])/2 - 18*G[{-1}, r3]*G[{2, r4, 1}, -1] + 
   (21*G[{0}, r3]*G[{2, r4, 1}, -1])/2 - 6*G[{1/2}, r3]*G[{2, r4, 1}, -1] - 
   9*G[{1}, -1]*G[{2, r4, 1}, -1] + 12*G[{0}, r3]*G[{2, r4, 1}, r3] + 
   3*G[{-1}, r3]*G[{2, r4, r3}, -1] - (3*G[{0}, r3]*G[{2, r4, r3}, -1])/4 - 
   3*G[{1/2}, r3]*G[{2, r4, r3}, -1] + (3*G[{1}, -1]*G[{2, r4, r3}, -1])/2 + 
   3*G[{-1}, r3]*G[{2, r4, r4}, -1] - (3*G[{0}, r3]*G[{2, r4, r4}, -1])/4 - 
   3*G[{1/2}, r3]*G[{2, r4, r4}, -1] + (3*G[{1}, -1]*G[{2, r4, r4}, -1])/2 - 
   12*G[{-1}, r3]*G[{r4, 0, 1}, r3] + 3*G[{0}, r3]*G[{r4, 0, 1}, r3] + 
   12*G[{1/2}, r3]*G[{r4, 0, 1}, r3] - 6*G[{1}, -1]*G[{r4, 0, 1}, r3] + 
   6*G[{-1}, r3]*G[{r4, 0, r3}, r3] - (3*G[{0}, r3]*G[{r4, 0, r3}, r3])/2 - 
   6*G[{1/2}, r3]*G[{r4, 0, r3}, r3] + 3*G[{1}, -1]*G[{r4, 0, r3}, r3] + 
   6*G[{-1}, r3]*G[{r4, 0, r4}, r3] - (3*G[{0}, r3]*G[{r4, 0, r4}, r3])/2 - 
   6*G[{1/2}, r3]*G[{r4, 0, r4}, r3] + 3*G[{1}, -1]*G[{r4, 0, r4}, r3] - 
   168*G[{-1}, r3]*G[{r4, 1, 1}, r3] + 126*G[{0}, r3]*G[{r4, 1, 1}, r3] - 
   48*G[{1/2}, r3]*G[{r4, 1, 1}, r3] - 84*G[{1}, -1]*G[{r4, 1, 1}, r3] - 
   12*G[{-1}, r3]*G[{r4, 1, r3}, r3] + 3*G[{0}, r3]*G[{r4, 1, r3}, r3] + 
   12*G[{1/2}, r3]*G[{r4, 1, r3}, r3] - 6*G[{1}, -1]*G[{r4, 1, r3}, r3] + 
   12*G[{-1}, r3]*G[{r4, r4, 1}, r3] - 3*G[{0}, r3]*G[{r4, r4, 1}, r3] - 
   12*G[{1/2}, r3]*G[{r4, r4, 1}, r3] + 6*G[{1}, -1]*G[{r4, r4, 1}, r3] + 
   48*G[{-1, 0, 0, 1}, r3] - 24*G[{-1, 0, 0, r3}, r3] - 
   24*G[{-1, 0, 0, r4}, r3] - 12*G[{-1, 0, 1/2, 1}, r3] + 
   6*G[{-1, 0, 1/2, r3}, r3] + 6*G[{-1, 0, 1/2, r4}, r3] + 
   48*G[{-1, 0, 1, 1}, r3] + 12*G[{-1, 0, 2, 1}, r3] - 
   6*G[{-1, 0, 2, r3}, r3] - 6*G[{-1, 0, 2, r4}, r3] - 
   24*G[{-1, 0, r3, 1}, r3] - 24*G[{-1, 0, r4, 1}, r3] - 
   12*G[{-1, 1/2, 0, 1}, r3] + 6*G[{-1, 1/2, 0, r3}, r3] + 
   6*G[{-1, 1/2, 0, r4}, r3] - 24*G[{-1, 1/2, 1, 1}, r3] + 
   12*G[{-1, 1/2, r3, 1}, r3] + 12*G[{-1, 1/2, r4, 1}, r3] + 
   12*G[{-1, 2, 0, 1}, r3] - 6*G[{-1, 2, 0, r3}, r3] - 
   6*G[{-1, 2, 0, r4}, r3] + 24*G[{-1, 2, 1, 1}, r3] - 
   12*G[{-1, 2, r3, 1}, r3] - 12*G[{-1, 2, r4, 1}, r3] + 
   24*G[{0, -1, 0, 1}, -1] + 24*G[{0, -1, 0, 1}, r3] - 
   12*G[{0, -1, 0, r3}, -1] - 12*G[{0, -1, 0, r3}, r3] - 
   12*G[{0, -1, 0, r4}, -1] - 12*G[{0, -1, 0, r4}, r3] - 
   12*G[{0, -1, 1/2, 1}, r3] + 6*G[{0, -1, 1/2, r3}, r3] + 
   6*G[{0, -1, 1/2, r4}, r3] + 48*G[{0, -1, 1, 1}, -1] + 
   12*G[{0, -1, 2, 1}, r3] - 6*G[{0, -1, 2, r3}, r3] - 
   6*G[{0, -1, 2, r4}, r3] - 24*G[{0, -1, r3, 1}, -1] - 
   24*G[{0, -1, r4, 1}, -1] + 48*G[{0, 0, -1, 1}, -1] - 
   24*G[{0, 0, -1, r3}, -1] - 24*G[{0, 0, -1, r4}, -1] - 
   9*G[{0, 0, 0, 1}, -1] + 9*G[{0, 0, 0, 1}, r3] + 
   (9*G[{0, 0, 0, r3}, -1])/2 - (9*G[{0, 0, 0, r3}, r3])/2 + 
   (9*G[{0, 0, 0, r4}, -1])/2 - (9*G[{0, 0, 0, r4}, r3])/2 - 
   6*G[{0, 0, 1/2, 1}, -1] + 6*G[{0, 0, 1/2, 1}, r3] + 
   3*G[{0, 0, 1/2, r3}, -1] - 3*G[{0, 0, 1/2, r3}, r3] + 
   3*G[{0, 0, 1/2, r4}, -1] - 3*G[{0, 0, 1/2, r4}, r3] + 
   48*G[{0, 0, 1, -1}, -1] - 30*G[{0, 0, 1, 1}, -1] + 
   30*G[{0, 0, 1, 1}, r3] - 6*G[{0, 0, 2, 1}, -1] + 6*G[{0, 0, 2, 1}, r3] + 
   3*G[{0, 0, 2, r3}, -1] - 3*G[{0, 0, 2, r3}, r3] + 3*G[{0, 0, 2, r4}, -1] - 
   3*G[{0, 0, 2, r4}, r3] - 24*G[{0, 0, r3, -1}, -1] + 
   15*G[{0, 0, r3, 1}, -1] - 15*G[{0, 0, r3, 1}, r3] - 
   24*G[{0, 0, r4, -1}, -1] + 15*G[{0, 0, r4, 1}, -1] - 
   15*G[{0, 0, r4, 1}, r3] - 12*G[{0, 1/2, -1, 1}, -1] + 
   6*G[{0, 1/2, -1, r3}, -1] + 6*G[{0, 1/2, -1, r4}, -1] + 
   6*G[{0, 1/2, 1/2, 1}, -1] - 6*G[{0, 1/2, 1/2, 1}, r3] - 
   3*G[{0, 1/2, 1/2, r3}, -1] + 3*G[{0, 1/2, 1/2, r3}, r3] - 
   3*G[{0, 1/2, 1/2, r4}, -1] + 3*G[{0, 1/2, 1/2, r4}, r3] - 
   12*G[{0, 1/2, 1, -1}, -1] - 12*G[{0, 1/2, 1, 1}, -1] + 
   12*G[{0, 1/2, 1, 1}, r3] + 6*G[{0, 1/2, 1, r3}, -1] - 
   6*G[{0, 1/2, 1, r3}, r3] + 6*G[{0, 1/2, 1, r4}, -1] - 
   6*G[{0, 1/2, 1, r4}, r3] + 6*G[{0, 1/2, 2, 1}, -1] - 
   6*G[{0, 1/2, 2, 1}, r3] - 3*G[{0, 1/2, 2, r3}, -1] + 
   3*G[{0, 1/2, 2, r3}, r3] - 3*G[{0, 1/2, 2, r4}, -1] + 
   3*G[{0, 1/2, 2, r4}, r3] + 6*G[{0, 1/2, r3, -1}, -1] + 
   6*G[{0, 1/2, r4, -1}, -1] + 48*G[{0, 1, -1, 1}, -1] + 
   12*G[{0, 1, 0, 1}, -1] - 12*G[{0, 1, 0, 1}, r3] - 6*G[{0, 1, 0, r3}, -1] + 
   6*G[{0, 1, 0, r3}, r3] - 6*G[{0, 1, 0, r4}, -1] + 6*G[{0, 1, 0, r4}, r3] - 
   6*G[{0, 1, 1/2, 1}, -1] + 6*G[{0, 1, 1/2, 1}, r3] + 
   3*G[{0, 1, 1/2, r3}, -1] - 3*G[{0, 1, 1/2, r3}, r3] + 
   3*G[{0, 1, 1/2, r4}, -1] - 3*G[{0, 1, 1/2, r4}, r3] + 
   48*G[{0, 1, 1, -1}, -1] - 48*G[{0, 1, 1, 1}, -1] + 
   48*G[{0, 1, 1, 1}, r3] + 6*G[{0, 1, 2, 1}, -1] - 6*G[{0, 1, 2, 1}, r3] - 
   3*G[{0, 1, 2, r3}, -1] + 3*G[{0, 1, 2, r3}, r3] - 3*G[{0, 1, 2, r4}, -1] + 
   3*G[{0, 1, 2, r4}, r3] + 12*G[{0, 2, -1, 1}, -1] - 
   6*G[{0, 2, -1, r3}, -1] - 6*G[{0, 2, -1, r4}, -1] - 
   6*G[{0, 2, 0, 1}, -1] + 6*G[{0, 2, 0, 1}, r3] + 3*G[{0, 2, 0, r3}, -1] - 
   3*G[{0, 2, 0, r3}, r3] + 3*G[{0, 2, 0, r4}, -1] - 3*G[{0, 2, 0, r4}, r3] - 
   6*G[{0, 2, 1/2, 1}, -1] + 6*G[{0, 2, 1/2, 1}, r3] + 
   3*G[{0, 2, 1/2, r3}, -1] - 3*G[{0, 2, 1/2, r3}, r3] + 
   3*G[{0, 2, 1/2, r4}, -1] - 3*G[{0, 2, 1/2, r4}, r3] + 
   12*G[{0, 2, 1, -1}, -1] - 6*G[{0, 2, 1, r3}, -1] + 
   6*G[{0, 2, 1, r3}, r3] - 6*G[{0, 2, 1, r4}, -1] + 6*G[{0, 2, 1, r4}, r3] - 
   6*G[{0, 2, 2, 1}, -1] + 6*G[{0, 2, 2, 1}, r3] + 3*G[{0, 2, 2, r3}, -1] - 
   3*G[{0, 2, 2, r3}, r3] + 3*G[{0, 2, 2, r4}, -1] - 3*G[{0, 2, 2, r4}, r3] - 
   6*G[{0, 2, r3, -1}, -1] + 6*G[{0, 2, r3, 1}, -1] - 
   6*G[{0, 2, r3, 1}, r3] - 6*G[{0, 2, r4, -1}, -1] + 
   6*G[{0, 2, r4, 1}, -1] - 6*G[{0, 2, r4, 1}, r3] - 
   24*G[{0, r3, -1, 1}, -1] - 24*G[{0, r3, 1, -1}, -1] + 
   24*G[{0, r3, 1, 1}, -1] - 24*G[{0, r3, 1, 1}, r3] - 
   24*G[{0, r4, -1, 1}, -1] - 24*G[{0, r4, 1, -1}, -1] + 
   24*G[{0, r4, 1, 1}, -1] - 24*G[{0, r4, 1, 1}, r3] - 
   12*G[{1/2, -1, 0, 1}, -1] + 6*G[{1/2, -1, 0, r3}, -1] + 
   6*G[{1/2, -1, 0, r4}, -1] - 24*G[{1/2, -1, 1, 1}, -1] + 
   12*G[{1/2, -1, r3, 1}, -1] + 12*G[{1/2, -1, r4, 1}, -1] - 
   12*G[{1/2, 0, -1, 1}, -1] + 6*G[{1/2, 0, -1, r3}, -1] + 
   6*G[{1/2, 0, -1, r4}, -1] + 6*G[{1/2, 0, 0, 1}, -1] - 
   6*G[{1/2, 0, 0, 1}, r3] - 3*G[{1/2, 0, 0, r3}, -1] + 
   3*G[{1/2, 0, 0, r3}, r3] - 3*G[{1/2, 0, 0, r4}, -1] + 
   3*G[{1/2, 0, 0, r4}, r3] + 6*G[{1/2, 0, 1/2, 1}, -1] - 
   6*G[{1/2, 0, 1/2, 1}, r3] - 3*G[{1/2, 0, 1/2, r3}, -1] + 
   3*G[{1/2, 0, 1/2, r3}, r3] - 3*G[{1/2, 0, 1/2, r4}, -1] + 
   3*G[{1/2, 0, 1/2, r4}, r3] - 12*G[{1/2, 0, 1, -1}, -1] + 
   6*G[{1/2, 0, 1, r3}, -1] - 6*G[{1/2, 0, 1, r3}, r3] + 
   6*G[{1/2, 0, 1, r4}, -1] - 6*G[{1/2, 0, 1, r4}, r3] + 
   6*G[{1/2, 0, 2, 1}, -1] - 6*G[{1/2, 0, 2, 1}, r3] - 
   3*G[{1/2, 0, 2, r3}, -1] + 3*G[{1/2, 0, 2, r3}, r3] - 
   3*G[{1/2, 0, 2, r4}, -1] + 3*G[{1/2, 0, 2, r4}, r3] + 
   6*G[{1/2, 0, r3, -1}, -1] - 6*G[{1/2, 0, r3, 1}, -1] + 
   6*G[{1/2, 0, r3, 1}, r3] + 6*G[{1/2, 0, r4, -1}, -1] - 
   6*G[{1/2, 0, r4, 1}, -1] + 6*G[{1/2, 0, r4, 1}, r3] + 
   6*G[{1/2, 1/2, 0, 1}, -1] - 6*G[{1/2, 1/2, 0, 1}, r3] - 
   3*G[{1/2, 1/2, 0, r3}, -1] + 3*G[{1/2, 1/2, 0, r3}, r3] - 
   3*G[{1/2, 1/2, 0, r4}, -1] + 3*G[{1/2, 1/2, 0, r4}, r3] + 
   12*G[{1/2, 1/2, 1, 1}, -1] - 12*G[{1/2, 1/2, 1, 1}, r3] - 
   6*G[{1/2, 1/2, r3, 1}, -1] + 6*G[{1/2, 1/2, r3, 1}, r3] - 
   6*G[{1/2, 1/2, r4, 1}, -1] + 6*G[{1/2, 1/2, r4, 1}, r3] - 
   24*G[{1/2, 1, -1, 1}, -1] - 12*G[{1/2, 1, 0, 1}, -1] + 
   12*G[{1/2, 1, 0, 1}, r3] + 6*G[{1/2, 1, 0, r3}, -1] - 
   6*G[{1/2, 1, 0, r3}, r3] + 6*G[{1/2, 1, 0, r4}, -1] - 
   6*G[{1/2, 1, 0, r4}, r3] - 24*G[{1/2, 1, 1, -1}, -1] + 
   12*G[{1/2, 1, r3, 1}, -1] - 12*G[{1/2, 1, r3, 1}, r3] + 
   12*G[{1/2, 1, r4, 1}, -1] - 12*G[{1/2, 1, r4, 1}, r3] + 
   6*G[{1/2, 2, 0, 1}, -1] - 6*G[{1/2, 2, 0, 1}, r3] - 
   3*G[{1/2, 2, 0, r3}, -1] + 3*G[{1/2, 2, 0, r3}, r3] - 
   3*G[{1/2, 2, 0, r4}, -1] + 3*G[{1/2, 2, 0, r4}, r3] + 
   12*G[{1/2, 2, 1, 1}, -1] - 12*G[{1/2, 2, 1, 1}, r3] - 
   6*G[{1/2, 2, r3, 1}, -1] + 6*G[{1/2, 2, r3, 1}, r3] - 
   6*G[{1/2, 2, r4, 1}, -1] + 6*G[{1/2, 2, r4, 1}, r3] + 
   12*G[{1/2, r3, -1, 1}, -1] + 12*G[{1/2, r3, 1, -1}, -1] - 
   12*G[{1/2, r3, 1, 1}, -1] + 12*G[{1/2, r3, 1, 1}, r3] + 
   12*G[{1/2, r4, -1, 1}, -1] + 12*G[{1/2, r4, 1, -1}, -1] - 
   12*G[{1/2, r4, 1, 1}, -1] + 12*G[{1/2, r4, 1, 1}, r3] + 
   24*G[{1, 0, 0, 1}, -1] - 24*G[{1, 0, 0, 1}, r3] - 
   12*G[{1, 0, 0, r3}, -1] + 12*G[{1, 0, 0, r3}, r3] - 
   12*G[{1, 0, 0, r4}, -1] + 12*G[{1, 0, 0, r4}, r3] - 
   6*G[{1, 0, 1/2, 1}, -1] + 6*G[{1, 0, 1/2, 1}, r3] + 
   3*G[{1, 0, 1/2, r3}, -1] - 3*G[{1, 0, 1/2, r3}, r3] + 
   3*G[{1, 0, 1/2, r4}, -1] - 3*G[{1, 0, 1/2, r4}, r3] + 
   24*G[{1, 0, 1, 1}, -1] - 24*G[{1, 0, 1, 1}, r3] + 6*G[{1, 0, 2, 1}, -1] - 
   6*G[{1, 0, 2, 1}, r3] - 3*G[{1, 0, 2, r3}, -1] + 3*G[{1, 0, 2, r3}, r3] - 
   3*G[{1, 0, 2, r4}, -1] + 3*G[{1, 0, 2, r4}, r3] - 
   12*G[{1, 0, r3, 1}, -1] + 12*G[{1, 0, r3, 1}, r3] - 
   12*G[{1, 0, r4, 1}, -1] + 12*G[{1, 0, r4, 1}, r3] - 
   6*G[{1, 1/2, 0, 1}, -1] + 6*G[{1, 1/2, 0, 1}, r3] + 
   3*G[{1, 1/2, 0, r3}, -1] - 3*G[{1, 1/2, 0, r3}, r3] + 
   3*G[{1, 1/2, 0, r4}, -1] - 3*G[{1, 1/2, 0, r4}, r3] - 
   12*G[{1, 1/2, 1, 1}, -1] + 12*G[{1, 1/2, 1, 1}, r3] + 
   6*G[{1, 1/2, r3, 1}, -1] - 6*G[{1, 1/2, r3, 1}, r3] + 
   6*G[{1, 1/2, r4, 1}, -1] - 6*G[{1, 1/2, r4, 1}, r3] + 
   6*G[{1, 2, 0, 1}, -1] - 6*G[{1, 2, 0, 1}, r3] - 3*G[{1, 2, 0, r3}, -1] + 
   3*G[{1, 2, 0, r3}, r3] - 3*G[{1, 2, 0, r4}, -1] + 3*G[{1, 2, 0, r4}, r3] + 
   12*G[{1, 2, 1, 1}, -1] - 12*G[{1, 2, 1, 1}, r3] - 6*G[{1, 2, r3, 1}, -1] + 
   6*G[{1, 2, r3, 1}, r3] - 6*G[{1, 2, r4, 1}, -1] + 6*G[{1, 2, r4, 1}, r3] + 
   12*G[{2, -1, 0, 1}, -1] - 6*G[{2, -1, 0, r3}, -1] - 
   6*G[{2, -1, 0, r4}, -1] + 24*G[{2, -1, 1, 1}, -1] - 
   12*G[{2, -1, r3, 1}, -1] - 12*G[{2, -1, r4, 1}, -1] + 
   12*G[{2, 0, -1, 1}, -1] - 6*G[{2, 0, -1, r3}, -1] - 
   6*G[{2, 0, -1, r4}, -1] - 6*G[{2, 0, 0, 1}, -1] + 6*G[{2, 0, 0, 1}, r3] + 
   3*G[{2, 0, 0, r3}, -1] - 3*G[{2, 0, 0, r3}, r3] + 3*G[{2, 0, 0, r4}, -1] - 
   3*G[{2, 0, 0, r4}, r3] - 6*G[{2, 0, 1/2, 1}, -1] + 
   6*G[{2, 0, 1/2, 1}, r3] + 3*G[{2, 0, 1/2, r3}, -1] - 
   3*G[{2, 0, 1/2, r3}, r3] + 3*G[{2, 0, 1/2, r4}, -1] - 
   3*G[{2, 0, 1/2, r4}, r3] + 12*G[{2, 0, 1, -1}, -1] - 
   6*G[{2, 0, 1, r3}, -1] + 6*G[{2, 0, 1, r3}, r3] - 6*G[{2, 0, 1, r4}, -1] + 
   6*G[{2, 0, 1, r4}, r3] - 6*G[{2, 0, 2, 1}, -1] + 6*G[{2, 0, 2, 1}, r3] + 
   3*G[{2, 0, 2, r3}, -1] - 3*G[{2, 0, 2, r3}, r3] + 3*G[{2, 0, 2, r4}, -1] - 
   3*G[{2, 0, 2, r4}, r3] - 6*G[{2, 0, r3, -1}, -1] + 
   6*G[{2, 0, r3, 1}, -1] - 6*G[{2, 0, r3, 1}, r3] - 
   6*G[{2, 0, r4, -1}, -1] + 6*G[{2, 0, r4, 1}, -1] - 
   6*G[{2, 0, r4, 1}, r3] - 6*G[{2, 1/2, 0, 1}, -1] + 
   6*G[{2, 1/2, 0, 1}, r3] + 3*G[{2, 1/2, 0, r3}, -1] - 
   3*G[{2, 1/2, 0, r3}, r3] + 3*G[{2, 1/2, 0, r4}, -1] - 
   3*G[{2, 1/2, 0, r4}, r3] - 12*G[{2, 1/2, 1, 1}, -1] + 
   12*G[{2, 1/2, 1, 1}, r3] + 6*G[{2, 1/2, r3, 1}, -1] - 
   6*G[{2, 1/2, r3, 1}, r3] + 6*G[{2, 1/2, r4, 1}, -1] - 
   6*G[{2, 1/2, r4, 1}, r3] + 24*G[{2, 1, -1, 1}, -1] + 
   12*G[{2, 1, 0, 1}, -1] - 12*G[{2, 1, 0, 1}, r3] - 6*G[{2, 1, 0, r3}, -1] + 
   6*G[{2, 1, 0, r3}, r3] - 6*G[{2, 1, 0, r4}, -1] + 6*G[{2, 1, 0, r4}, r3] + 
   24*G[{2, 1, 1, -1}, -1] - 12*G[{2, 1, r3, 1}, -1] + 
   12*G[{2, 1, r3, 1}, r3] - 12*G[{2, 1, r4, 1}, -1] + 
   12*G[{2, 1, r4, 1}, r3] - 6*G[{2, 2, 0, 1}, -1] + 6*G[{2, 2, 0, 1}, r3] + 
   3*G[{2, 2, 0, r3}, -1] - 3*G[{2, 2, 0, r3}, r3] + 3*G[{2, 2, 0, r4}, -1] - 
   3*G[{2, 2, 0, r4}, r3] - 12*G[{2, 2, 1, 1}, -1] + 12*G[{2, 2, 1, 1}, r3] + 
   6*G[{2, 2, r3, 1}, -1] - 6*G[{2, 2, r3, 1}, r3] + 6*G[{2, 2, r4, 1}, -1] - 
   6*G[{2, 2, r4, 1}, r3] - 12*G[{2, r3, -1, 1}, -1] - 
   12*G[{2, r3, 1, -1}, -1] + 12*G[{2, r3, 1, 1}, -1] - 
   12*G[{2, r3, 1, 1}, r3] - 12*G[{2, r4, -1, 1}, -1] - 
   12*G[{2, r4, 1, -1}, -1] + 12*G[{2, r4, 1, 1}, -1] - 
   12*G[{2, r4, 1, 1}, r3] + 21*G[{-1}, r3]*Zeta[3] - 
   (63*G[{0}, r3]*Zeta[3])/4 + 9*G[{1/2}, r3]*Zeta[3] + 
   (21*G[{1}, -1]*Zeta[3])/2, bc4[38, 4] -> (1193*Pi^4)/3240 + 
   (188*Pi^2*G[{0}, r3]^2)/27 + (446*G[{0}, r3]^4)/9 - 
   (695*Pi^2*G[{0}, r3]*G[{1/2}, -1])/54 + (26*G[{0}, r3]^3*G[{1/2}, -1])/9 + 
   (5*Pi^2*G[{1/2}, -1]^2)/2 - (107*Pi^2*G[{0}, r3]*G[{1/2}, r3])/18 - 
   (226*G[{0}, r3]^3*G[{1/2}, r3])/9 - (11*Pi^2*G[{1/2}, -1]*G[{1/2}, r3])/
    6 + (250*Pi^2*G[{0}, r3]*G[{1}, -1])/27 + (28*G[{0}, r3]^3*G[{1}, -1])/
    9 + (7*Pi^2*G[{1/2}, -1]*G[{1}, -1])/3 + 
   (13*Pi^2*G[{1/2}, r3]*G[{1}, -1])/27 - (10*Pi^2*G[{1}, -1]^2)/9 + 
   (5*Pi^2*G[{0}, r3]*G[{2}, -1])/2 - (44*G[{0}, r3]^3*G[{2}, -1])/3 - 
   (37*Pi^2*G[{1/2}, -1]*G[{2}, -1])/6 + (11*Pi^2*G[{1/2}, r3]*G[{2}, -1])/
    6 - (11*Pi^2*G[{1}, -1]*G[{2}, -1])/9 + (11*Pi^2*G[{2}, -1]^2)/3 + 
   (16*Pi^2*G[{0}, r3]*G[{r1}, r3])/9 + (16*Pi^2*G[{0}, r3]*G[{r2}, r3])/9 - 
   (223*Pi^2*G[{0}, r3]*G[{r4}, r3])/27 - (446*G[{0}, r3]^3*G[{r4}, r3])/9 - 
   (13*Pi^2*G[{1/2}, -1]*G[{r4}, r3])/27 - 
   (26*G[{0}, r3]^2*G[{1/2}, -1]*G[{r4}, r3])/9 + 
   (113*Pi^2*G[{1/2}, r3]*G[{r4}, r3])/27 + 
   (226*G[{0}, r3]^2*G[{1/2}, r3]*G[{r4}, r3])/9 - 
   (14*Pi^2*G[{1}, -1]*G[{r4}, r3])/27 - 
   (28*G[{0}, r3]^2*G[{1}, -1]*G[{r4}, r3])/9 + 
   (22*Pi^2*G[{2}, -1]*G[{r4}, r3])/9 + 
   (44*G[{0}, r3]^2*G[{2}, -1]*G[{r4}, r3])/3 + (11*Pi^2*G[{0, -1}, -1])/9 - 
   (142*Pi^2*G[{0, 1/2}, -1])/27 - (161*Pi^2*G[{0, 1/2}, r3])/27 + 
   (32*Pi^2*G[{0, 1}, -1])/3 + (278*Pi^2*G[{0, 1}, r3])/27 + 
   (322*G[{0}, r3]^2*G[{0, 1}, r3])/9 + 
   (334*G[{0}, r3]*G[{1/2}, -1]*G[{0, 1}, r3])/3 + 
   (194*G[{0}, r3]*G[{1/2}, r3]*G[{0, 1}, r3])/9 - 
   (580*G[{0}, r3]*G[{1}, -1]*G[{0, 1}, r3])/9 - 
   44*G[{0}, r3]*G[{2}, -1]*G[{0, 1}, r3] - 
   (128*G[{0}, r3]*G[{r1}, r3]*G[{0, 1}, r3])/3 - 
   (128*G[{0}, r3]*G[{r2}, r3]*G[{0, 1}, r3])/3 - 
   (200*G[{0}, r3]*G[{r4}, r3]*G[{0, 1}, r3])/9 - (11*Pi^2*G[{0, 2}, -1])/3 - 
   (11*Pi^2*G[{0, 2}, r3])/3 - (16*Pi^2*G[{0, r1}, -1])/9 - 
   (16*Pi^2*G[{0, r1}, r3])/9 - (16*Pi^2*G[{0, r2}, -1])/9 - 
   (16*Pi^2*G[{0, r2}, r3])/9 + (49*Pi^2*G[{0, r3}, r3])/27 - 
   (161*G[{0}, r3]^2*G[{0, r3}, r3])/9 - 
   (167*G[{0}, r3]*G[{1/2}, -1]*G[{0, r3}, r3])/3 - 
   (97*G[{0}, r3]*G[{1/2}, r3]*G[{0, r3}, r3])/9 + 
   (290*G[{0}, r3]*G[{1}, -1]*G[{0, r3}, r3])/9 + 
   22*G[{0}, r3]*G[{2}, -1]*G[{0, r3}, r3] + 
   (64*G[{0}, r3]*G[{r1}, r3]*G[{0, r3}, r3])/3 + 
   (64*G[{0}, r3]*G[{r2}, r3]*G[{0, r3}, r3])/3 + 
   (100*G[{0}, r3]*G[{r4}, r3]*G[{0, r3}, r3])/9 + 
   (49*Pi^2*G[{0, r4}, r3])/27 - (161*G[{0}, r3]^2*G[{0, r4}, r3])/9 - 
   (167*G[{0}, r3]*G[{1/2}, -1]*G[{0, r4}, r3])/3 - 
   (97*G[{0}, r3]*G[{1/2}, r3]*G[{0, r4}, r3])/9 + 
   (290*G[{0}, r3]*G[{1}, -1]*G[{0, r4}, r3])/9 + 
   22*G[{0}, r3]*G[{2}, -1]*G[{0, r4}, r3] + 
   (64*G[{0}, r3]*G[{r1}, r3]*G[{0, r4}, r3])/3 + 
   (64*G[{0}, r3]*G[{r2}, r3]*G[{0, r4}, r3])/3 + 
   (100*G[{0}, r3]*G[{r4}, r3]*G[{0, r4}, r3])/9 - 
   (46*Pi^2*G[{1/2, -1}, -1])/9 + (32*Pi^2*G[{1/2, 1/2}, -1])/9 + 
   (14*Pi^2*G[{1/2, 1/2}, r3])/9 - (26*Pi^2*G[{1/2, 1}, -1])/9 - 
   (181*Pi^2*G[{1/2, 1}, r3])/27 + (380*G[{0}, r3]^2*G[{1/2, 1}, r3])/9 + 
   (47*Pi^2*G[{1/2, 2}, -1])/18 + (35*Pi^2*G[{1/2, 2}, r3])/18 - 
   (80*Pi^2*G[{1/2, r3}, r3])/27 - (190*G[{0}, r3]^2*G[{1/2, r3}, r3])/9 - 
   (80*Pi^2*G[{1/2, r4}, r3])/27 - (190*G[{0}, r3]^2*G[{1/2, r4}, r3])/9 - 
   (35*Pi^2*G[{1, 1/2}, -1])/27 - 3*Pi^2*G[{1, 1/2}, r3] + 
   (2*Pi^2*G[{1, 1}, -1])/9 + 12*Pi^2*G[{1, 1}, r3] - 
   (1564*G[{0}, r3]^2*G[{1, 1}, r3])/3 - 
   (4556*G[{0}, r3]*G[{1/2}, -1]*G[{1, 1}, r3])/9 + 
   (532*G[{0}, r3]*G[{1/2}, r3]*G[{1, 1}, r3])/9 + 
   (2872*G[{0}, r3]*G[{1}, -1]*G[{1, 1}, r3])/9 + 
   264*G[{0}, r3]*G[{2}, -1]*G[{1, 1}, r3] + 
   (256*G[{0}, r3]*G[{r1}, r3]*G[{1, 1}, r3])/3 + 
   (256*G[{0}, r3]*G[{r2}, r3]*G[{1, 1}, r3])/3 + 
   (1744*G[{0}, r3]*G[{r4}, r3]*G[{1, 1}, r3])/9 + 
   272*G[{1/2}, -1]*G[{r4}, r3]*G[{1, 1}, r3] - 
   (16*G[{1/2}, r3]*G[{r4}, r3]*G[{1, 1}, r3])/9 - 
   (608*G[{1}, -1]*G[{r4}, r3]*G[{1, 1}, r3])/3 - 
   (352*G[{2}, -1]*G[{r4}, r3]*G[{1, 1}, r3])/3 + 
   (304*G[{0, 1}, r3]*G[{1, 1}, r3])/3 - (152*G[{0, r3}, r3]*G[{1, 1}, r3])/
    3 - (152*G[{0, r4}, r3]*G[{1, 1}, r3])/3 + 
   (64*G[{1/2, 1}, r3]*G[{1, 1}, r3])/3 - (32*G[{1/2, r3}, r3]*G[{1, 1}, r3])/
    3 - (32*G[{1/2, r4}, r3]*G[{1, 1}, r3])/3 - (1568*G[{1, 1}, r3]^2)/9 + 
   (11*Pi^2*G[{1, 2}, -1])/9 - (47*Pi^2*G[{1, 2}, r3])/9 + 
   (142*Pi^2*G[{1, r3}, r3])/27 + (782*G[{0}, r3]^2*G[{1, r3}, r3])/9 + 
   (334*G[{0}, r3]*G[{1/2}, -1]*G[{1, r3}, r3])/3 + 
   (194*G[{0}, r3]*G[{1/2}, r3]*G[{1, r3}, r3])/9 - 
   (580*G[{0}, r3]*G[{1}, -1]*G[{1, r3}, r3])/9 - 
   44*G[{0}, r3]*G[{2}, -1]*G[{1, r3}, r3] - 
   (128*G[{0}, r3]*G[{r1}, r3]*G[{1, r3}, r3])/3 - 
   (128*G[{0}, r3]*G[{r2}, r3]*G[{1, r3}, r3])/3 - 
   (200*G[{0}, r3]*G[{r4}, r3]*G[{1, r3}, r3])/9 + 
   (784*G[{1, 1}, r3]*G[{1, r3}, r3])/9 + (142*Pi^2*G[{1, r4}, r3])/27 + 
   (782*G[{0}, r3]^2*G[{1, r4}, r3])/9 + 
   (334*G[{0}, r3]*G[{1/2}, -1]*G[{1, r4}, r3])/3 + 
   (194*G[{0}, r3]*G[{1/2}, r3]*G[{1, r4}, r3])/9 - 
   (580*G[{0}, r3]*G[{1}, -1]*G[{1, r4}, r3])/9 - 
   44*G[{0}, r3]*G[{2}, -1]*G[{1, r4}, r3] - 
   (128*G[{0}, r3]*G[{r1}, r3]*G[{1, r4}, r3])/3 - 
   (128*G[{0}, r3]*G[{r2}, r3]*G[{1, r4}, r3])/3 - 
   (200*G[{0}, r3]*G[{r4}, r3]*G[{1, r4}, r3])/9 + 
   (784*G[{1, 1}, r3]*G[{1, r4}, r3])/9 + (46*Pi^2*G[{2, -1}, -1])/9 - 
   (5*Pi^2*G[{2, 1/2}, -1])/2 + (35*Pi^2*G[{2, 1/2}, r3])/18 + 
   (86*Pi^2*G[{2, 1}, -1])/27 - (29*Pi^2*G[{2, 1}, r3])/3 + 
   (220*G[{0}, r3]^2*G[{2, 1}, r3])/9 + (832*G[{1, 1}, r3]*G[{2, 1}, r3])/9 - 
   (34*Pi^2*G[{2, 2}, -1])/9 + (34*Pi^2*G[{2, 2}, r3])/9 - 
   (110*G[{0}, r3]^2*G[{2, r3}, r3])/9 - (416*G[{1, 1}, r3]*G[{2, r3}, r3])/
    9 - (110*G[{0}, r3]^2*G[{2, r4}, r3])/9 - 
   (416*G[{1, 1}, r3]*G[{2, r4}, r3])/9 - (32*Pi^2*G[{r1, 1}, r3])/9 - 
   (32*Pi^2*G[{r2, 1}, r3])/9 + (446*G[{0}, r3]^2*G[{r4, r4}, r3])/9 + 
   (26*G[{0}, r3]*G[{1/2}, -1]*G[{r4, r4}, r3])/9 - 
   (226*G[{0}, r3]*G[{1/2}, r3]*G[{r4, r4}, r3])/9 + 
   (28*G[{0}, r3]*G[{1}, -1]*G[{r4, r4}, r3])/9 - 
   (44*G[{0}, r3]*G[{2}, -1]*G[{r4, r4}, r3])/3 + 
   (1006*G[{0}, r3]*G[{0, 0, 1}, -1])/9 + (190*G[{1/2}, -1]*G[{0, 0, 1}, -1])/
    3 - (278*G[{1/2}, r3]*G[{0, 0, 1}, -1])/9 + 
   (100*G[{1}, -1]*G[{0, 0, 1}, -1])/9 - (220*G[{2}, -1]*G[{0, 0, 1}, -1])/
    3 - (2128*G[{0}, r3]*G[{0, 0, 1}, r3])/9 - 
   (884*G[{1/2}, -1]*G[{0, 0, 1}, r3])/9 + 
   (508*G[{1/2}, r3]*G[{0, 0, 1}, r3])/9 + (136*G[{1}, -1]*G[{0, 0, 1}, r3])/
    9 + 88*G[{2}, -1]*G[{0, 0, 1}, r3] + (256*G[{r1}, r3]*G[{0, 0, 1}, r3])/
    3 + (256*G[{r2}, r3]*G[{0, 0, 1}, r3])/3 + 
   (400*G[{r4}, r3]*G[{0, 0, 1}, r3])/9 - (503*G[{0}, r3]*G[{0, 0, r3}, -1])/
    9 - (95*G[{1/2}, -1]*G[{0, 0, r3}, -1])/3 + 
   (139*G[{1/2}, r3]*G[{0, 0, r3}, -1])/9 - (50*G[{1}, -1]*G[{0, 0, r3}, -1])/
    9 + (110*G[{2}, -1]*G[{0, 0, r3}, -1])/3 + 
   (1064*G[{0}, r3]*G[{0, 0, r3}, r3])/9 + 
   (442*G[{1/2}, -1]*G[{0, 0, r3}, r3])/9 - 
   (254*G[{1/2}, r3]*G[{0, 0, r3}, r3])/9 - (68*G[{1}, -1]*G[{0, 0, r3}, r3])/
    9 - 44*G[{2}, -1]*G[{0, 0, r3}, r3] - (128*G[{r1}, r3]*G[{0, 0, r3}, r3])/
    3 - (128*G[{r2}, r3]*G[{0, 0, r3}, r3])/3 - 
   (200*G[{r4}, r3]*G[{0, 0, r3}, r3])/9 - (503*G[{0}, r3]*G[{0, 0, r4}, -1])/
    9 - (95*G[{1/2}, -1]*G[{0, 0, r4}, -1])/3 + 
   (139*G[{1/2}, r3]*G[{0, 0, r4}, -1])/9 - (50*G[{1}, -1]*G[{0, 0, r4}, -1])/
    9 + (110*G[{2}, -1]*G[{0, 0, r4}, -1])/3 + 
   (1064*G[{0}, r3]*G[{0, 0, r4}, r3])/9 + 
   (442*G[{1/2}, -1]*G[{0, 0, r4}, r3])/9 - 
   (254*G[{1/2}, r3]*G[{0, 0, r4}, r3])/9 - (68*G[{1}, -1]*G[{0, 0, r4}, r3])/
    9 - 44*G[{2}, -1]*G[{0, 0, r4}, r3] - (128*G[{r1}, r3]*G[{0, 0, r4}, r3])/
    3 - (128*G[{r2}, r3]*G[{0, 0, r4}, r3])/3 - 
   (200*G[{r4}, r3]*G[{0, 0, r4}, r3])/9 - 
   (776*G[{0}, r3]*G[{0, 1/2, 1}, -1])/9 - 
   (200*G[{1/2}, -1]*G[{0, 1/2, 1}, -1])/3 + 
   (160*G[{1/2}, r3]*G[{0, 1/2, 1}, -1])/9 + 
   (64*G[{1}, -1]*G[{0, 1/2, 1}, -1])/9 + (176*G[{2}, -1]*G[{0, 1/2, 1}, -1])/
    3 - (476*G[{0}, r3]*G[{0, 1/2, 1}, r3])/9 + 
   (388*G[{0}, r3]*G[{0, 1/2, r3}, -1])/9 + 
   (100*G[{1/2}, -1]*G[{0, 1/2, r3}, -1])/3 - 
   (80*G[{1/2}, r3]*G[{0, 1/2, r3}, -1])/9 - 
   (32*G[{1}, -1]*G[{0, 1/2, r3}, -1])/9 - 
   (88*G[{2}, -1]*G[{0, 1/2, r3}, -1])/3 + 
   (238*G[{0}, r3]*G[{0, 1/2, r3}, r3])/9 + 
   (388*G[{0}, r3]*G[{0, 1/2, r4}, -1])/9 + 
   (100*G[{1/2}, -1]*G[{0, 1/2, r4}, -1])/3 - 
   (80*G[{1/2}, r3]*G[{0, 1/2, r4}, -1])/9 - 
   (32*G[{1}, -1]*G[{0, 1/2, r4}, -1])/9 - 
   (88*G[{2}, -1]*G[{0, 1/2, r4}, -1])/3 + 
   (238*G[{0}, r3]*G[{0, 1/2, r4}, r3])/9 + 
   (2404*G[{0}, r3]*G[{0, 1, 1}, -1])/9 + 
   (1220*G[{1/2}, -1]*G[{0, 1, 1}, -1])/3 + 
   (116*G[{1/2}, r3]*G[{0, 1, 1}, -1])/9 - (1784*G[{1}, -1]*G[{0, 1, 1}, -1])/
    9 - (616*G[{2}, -1]*G[{0, 1, 1}, -1])/3 + 
   (340*G[{0}, r3]*G[{0, 1, 1}, r3])/3 + (2344*G[{1/2}, -1]*G[{0, 1, 1}, r3])/
    9 + (296*G[{1/2}, r3]*G[{0, 1, 1}, r3])/3 - 
   (1936*G[{1}, -1]*G[{0, 1, 1}, r3])/9 - (176*G[{2}, -1]*G[{0, 1, 1}, r3])/
    3 - (158*G[{0}, r3]*G[{0, 1, r3}, -1])/3 - 
   110*G[{1/2}, -1]*G[{0, 1, r3}, -1] - (38*G[{1/2}, r3]*G[{0, 1, r3}, -1])/
    3 + (196*G[{1}, -1]*G[{0, 1, r3}, -1])/3 + 
   44*G[{2}, -1]*G[{0, 1, r3}, -1] - (2144*G[{0}, r3]*G[{0, 1, r3}, r3])/9 - 
   (1054*G[{1/2}, -1]*G[{0, 1, r3}, r3])/9 + 
   (86*G[{1/2}, r3]*G[{0, 1, r3}, r3])/3 + (524*G[{1}, -1]*G[{0, 1, r3}, r3])/
    9 + (220*G[{2}, -1]*G[{0, 1, r3}, r3])/3 + 
   (128*G[{r1}, r3]*G[{0, 1, r3}, r3])/3 + 
   (128*G[{r2}, r3]*G[{0, 1, r3}, r3])/3 + 
   (200*G[{r4}, r3]*G[{0, 1, r3}, r3])/9 - (158*G[{0}, r3]*G[{0, 1, r4}, -1])/
    3 - 110*G[{1/2}, -1]*G[{0, 1, r4}, -1] - 
   (38*G[{1/2}, r3]*G[{0, 1, r4}, -1])/3 + (196*G[{1}, -1]*G[{0, 1, r4}, -1])/
    3 + 44*G[{2}, -1]*G[{0, 1, r4}, -1] - (1052*G[{0}, r3]*G[{0, 1, r4}, r3])/
    9 - (334*G[{1/2}, -1]*G[{0, 1, r4}, r3])/3 - 
   (194*G[{1/2}, r3]*G[{0, 1, r4}, r3])/9 + 
   (580*G[{1}, -1]*G[{0, 1, r4}, r3])/9 + 44*G[{2}, -1]*G[{0, 1, r4}, r3] + 
   (128*G[{r1}, r3]*G[{0, 1, r4}, r3])/3 + 
   (128*G[{r2}, r3]*G[{0, 1, r4}, r3])/3 + 
   (200*G[{r4}, r3]*G[{0, 1, r4}, r3])/9 - (320*G[{0}, r3]*G[{0, 2, 1}, r3])/
    9 + (160*G[{0}, r3]*G[{0, 2, r3}, r3])/9 + 
   (160*G[{0}, r3]*G[{0, 2, r4}, r3])/9 - (316*G[{0}, r3]*G[{0, r3, 1}, -1])/
    9 - (220*G[{1/2}, -1]*G[{0, r3, 1}, -1])/3 - 
   (76*G[{1/2}, r3]*G[{0, r3, 1}, -1])/9 + (392*G[{1}, -1]*G[{0, r3, 1}, -1])/
    9 + (88*G[{2}, -1]*G[{0, r3, 1}, -1])/3 + 
   (538*G[{0}, r3]*G[{0, r3, 1}, r3])/9 - 
   (170*G[{1/2}, -1]*G[{0, r3, 1}, r3])/9 - 
   (250*G[{1/2}, r3]*G[{0, r3, 1}, r3])/9 + 
   (388*G[{1}, -1]*G[{0, r3, 1}, r3])/9 - (44*G[{2}, -1]*G[{0, r3, 1}, r3])/
    3 - (128*G[{r1}, r3]*G[{0, r3, 1}, r3])/3 - 
   (128*G[{r2}, r3]*G[{0, r3, 1}, r3])/3 - 
   (200*G[{r4}, r3]*G[{0, r3, 1}, r3])/9 - 
   (206*G[{0}, r3]*G[{0, r3, r3}, -1])/9 - 10*G[{1/2}, -1]*
    G[{0, r3, r3}, -1] + (22*G[{1/2}, r3]*G[{0, r3, r3}, -1])/3 - 
   (44*G[{1}, -1]*G[{0, r3, r3}, -1])/9 + (44*G[{2}, -1]*G[{0, r3, r3}, -1])/
    3 + (548*G[{0}, r3]*G[{0, r3, r3}, r3])/9 + 
   (26*G[{1/2}, -1]*G[{0, r3, r3}, r3])/9 - 
   (226*G[{1/2}, r3]*G[{0, r3, r3}, r3])/9 + 
   (28*G[{1}, -1]*G[{0, r3, r3}, r3])/9 - (44*G[{2}, -1]*G[{0, r3, r3}, r3])/
    3 - (206*G[{0}, r3]*G[{0, r3, r4}, -1])/9 - 
   10*G[{1/2}, -1]*G[{0, r3, r4}, -1] + (22*G[{1/2}, r3]*G[{0, r3, r4}, -1])/
    3 - (44*G[{1}, -1]*G[{0, r3, r4}, -1])/9 + 
   (44*G[{2}, -1]*G[{0, r3, r4}, -1])/3 + (2*G[{0}, r3]*G[{0, r3, r4}, r3])/
    9 - (316*G[{0}, r3]*G[{0, r4, 1}, -1])/9 - 
   (220*G[{1/2}, -1]*G[{0, r4, 1}, -1])/3 - 
   (76*G[{1/2}, r3]*G[{0, r4, 1}, -1])/9 + (392*G[{1}, -1]*G[{0, r4, 1}, -1])/
    9 + (88*G[{2}, -1]*G[{0, r4, 1}, -1])/3 + 
   (1630*G[{0}, r3]*G[{0, r4, 1}, r3])/9 - 
   (118*G[{1/2}, -1]*G[{0, r4, 1}, r3])/9 - 78*G[{1/2}, r3]*
    G[{0, r4, 1}, r3] + (148*G[{1}, -1]*G[{0, r4, 1}, r3])/3 - 
   44*G[{2}, -1]*G[{0, r4, 1}, r3] - (128*G[{r1}, r3]*G[{0, r4, 1}, r3])/3 - 
   (128*G[{r2}, r3]*G[{0, r4, 1}, r3])/3 - 
   (200*G[{r4}, r3]*G[{0, r4, 1}, r3])/9 - 
   (206*G[{0}, r3]*G[{0, r4, r3}, -1])/9 - 10*G[{1/2}, -1]*
    G[{0, r4, r3}, -1] + (22*G[{1/2}, r3]*G[{0, r4, r3}, -1])/3 - 
   (44*G[{1}, -1]*G[{0, r4, r3}, -1])/9 + (44*G[{2}, -1]*G[{0, r4, r3}, -1])/
    3 + (2*G[{0}, r3]*G[{0, r4, r3}, r3])/9 - 
   (206*G[{0}, r3]*G[{0, r4, r4}, -1])/9 - 10*G[{1/2}, -1]*
    G[{0, r4, r4}, -1] + (22*G[{1/2}, r3]*G[{0, r4, r4}, -1])/3 - 
   (44*G[{1}, -1]*G[{0, r4, r4}, -1])/9 + (44*G[{2}, -1]*G[{0, r4, r4}, -1])/
    3 - (544*G[{0}, r3]*G[{0, r4, r4}, r3])/9 - 
   (26*G[{1/2}, -1]*G[{0, r4, r4}, r3])/9 + 
   (226*G[{1/2}, r3]*G[{0, r4, r4}, r3])/9 - 
   (28*G[{1}, -1]*G[{0, r4, r4}, r3])/9 + (44*G[{2}, -1]*G[{0, r4, r4}, r3])/
    3 + (112*G[{0}, r3]*G[{1/2, 1/2, 1}, r3])/9 - 
   (56*G[{0}, r3]*G[{1/2, 1/2, r3}, r3])/9 - 
   (56*G[{0}, r3]*G[{1/2, 1/2, r4}, r3])/9 - 
   116*G[{0}, r3]*G[{1/2, 1, 1}, -1] - (500*G[{1/2}, -1]*G[{1/2, 1, 1}, -1])/
    3 - (20*G[{1/2}, r3]*G[{1/2, 1, 1}, -1])/9 + 
   (232*G[{1}, -1]*G[{1/2, 1, 1}, -1])/3 + 88*G[{2}, -1]*G[{1/2, 1, 1}, -1] - 
   (1076*G[{0}, r3]*G[{1/2, 1, 1}, r3])/9 + 
   (158*G[{0}, r3]*G[{1/2, 1, r3}, -1])/9 + 
   (110*G[{1/2}, -1]*G[{1/2, 1, r3}, -1])/3 + 
   (38*G[{1/2}, r3]*G[{1/2, 1, r3}, -1])/9 - 
   (196*G[{1}, -1]*G[{1/2, 1, r3}, -1])/9 - 
   (44*G[{2}, -1]*G[{1/2, 1, r3}, -1])/3 + 
   (158*G[{0}, r3]*G[{1/2, 1, r3}, r3])/9 + 
   (158*G[{0}, r3]*G[{1/2, 1, r4}, -1])/9 + 
   (110*G[{1/2}, -1]*G[{1/2, 1, r4}, -1])/3 + 
   (38*G[{1/2}, r3]*G[{1/2, 1, r4}, -1])/9 - 
   (196*G[{1}, -1]*G[{1/2, 1, r4}, -1])/9 - 
   (44*G[{2}, -1]*G[{1/2, 1, r4}, -1])/3 + 
   (158*G[{0}, r3]*G[{1/2, 1, r4}, r3])/9 + 
   (140*G[{0}, r3]*G[{1/2, 2, 1}, r3])/9 - 
   (70*G[{0}, r3]*G[{1/2, 2, r3}, r3])/9 - 
   (70*G[{0}, r3]*G[{1/2, 2, r4}, r3])/9 + 
   (158*G[{0}, r3]*G[{1/2, r3, 1}, -1])/9 + 
   (110*G[{1/2}, -1]*G[{1/2, r3, 1}, -1])/3 + 
   (38*G[{1/2}, r3]*G[{1/2, r3, 1}, -1])/9 - 
   (196*G[{1}, -1]*G[{1/2, r3, 1}, -1])/9 - 
   (44*G[{2}, -1]*G[{1/2, r3, 1}, -1])/3 + 
   (20*G[{0}, r3]*G[{1/2, r3, 1}, r3])/3 + 
   (103*G[{0}, r3]*G[{1/2, r3, r3}, -1])/9 + 
   5*G[{1/2}, -1]*G[{1/2, r3, r3}, -1] - 
   (11*G[{1/2}, r3]*G[{1/2, r3, r3}, -1])/3 + 
   (22*G[{1}, -1]*G[{1/2, r3, r3}, -1])/9 - 
   (22*G[{2}, -1]*G[{1/2, r3, r3}, -1])/3 + 
   (160*G[{0}, r3]*G[{1/2, r3, r3}, r3])/9 + 
   (103*G[{0}, r3]*G[{1/2, r3, r4}, -1])/9 + 
   5*G[{1/2}, -1]*G[{1/2, r3, r4}, -1] - 
   (11*G[{1/2}, r3]*G[{1/2, r3, r4}, -1])/3 + 
   (22*G[{1}, -1]*G[{1/2, r3, r4}, -1])/9 - 
   (22*G[{2}, -1]*G[{1/2, r3, r4}, -1])/3 + 
   (160*G[{0}, r3]*G[{1/2, r3, r4}, r3])/9 + 
   (158*G[{0}, r3]*G[{1/2, r4, 1}, -1])/9 + 
   (110*G[{1/2}, -1]*G[{1/2, r4, 1}, -1])/3 + 
   (38*G[{1/2}, r3]*G[{1/2, r4, 1}, -1])/9 - 
   (196*G[{1}, -1]*G[{1/2, r4, 1}, -1])/9 - 
   (44*G[{2}, -1]*G[{1/2, r4, 1}, -1])/3 + 
   (20*G[{0}, r3]*G[{1/2, r4, 1}, r3])/3 + 
   (103*G[{0}, r3]*G[{1/2, r4, r3}, -1])/9 + 
   5*G[{1/2}, -1]*G[{1/2, r4, r3}, -1] - 
   (11*G[{1/2}, r3]*G[{1/2, r4, r3}, -1])/3 + 
   (22*G[{1}, -1]*G[{1/2, r4, r3}, -1])/9 - 
   (22*G[{2}, -1]*G[{1/2, r4, r3}, -1])/3 + 
   (160*G[{0}, r3]*G[{1/2, r4, r3}, r3])/9 + 
   (103*G[{0}, r3]*G[{1/2, r4, r4}, -1])/9 + 
   5*G[{1/2}, -1]*G[{1/2, r4, r4}, -1] - 
   (11*G[{1/2}, r3]*G[{1/2, r4, r4}, -1])/3 + 
   (22*G[{1}, -1]*G[{1/2, r4, r4}, -1])/9 - 
   (22*G[{2}, -1]*G[{1/2, r4, r4}, -1])/3 + 
   (160*G[{0}, r3]*G[{1/2, r4, r4}, r3])/9 - (32*G[{0}, r3]*G[{1, 0, 1}, -1])/
    3 + (160*G[{1/2}, -1]*G[{1, 0, 1}, -1])/3 + 
   (208*G[{1/2}, r3]*G[{1, 0, 1}, -1])/9 - (160*G[{1}, -1]*G[{1, 0, 1}, -1])/
    3 + (188*G[{0}, r3]*G[{1, 0, 1}, r3])/9 + 
   (668*G[{1/2}, -1]*G[{1, 0, 1}, r3])/3 + 
   (388*G[{1/2}, r3]*G[{1, 0, 1}, r3])/9 - (1160*G[{1}, -1]*G[{1, 0, 1}, r3])/
    9 - 88*G[{2}, -1]*G[{1, 0, 1}, r3] - (256*G[{r1}, r3]*G[{1, 0, 1}, r3])/
    3 - (256*G[{r2}, r3]*G[{1, 0, 1}, r3])/3 - 
   (400*G[{r4}, r3]*G[{1, 0, 1}, r3])/9 + (16*G[{0}, r3]*G[{1, 0, r3}, -1])/
    3 - (80*G[{1/2}, -1]*G[{1, 0, r3}, -1])/3 - 
   (104*G[{1/2}, r3]*G[{1, 0, r3}, -1])/9 + (80*G[{1}, -1]*G[{1, 0, r3}, -1])/
    3 - (94*G[{0}, r3]*G[{1, 0, r3}, r3])/9 - 
   (334*G[{1/2}, -1]*G[{1, 0, r3}, r3])/3 - 
   (194*G[{1/2}, r3]*G[{1, 0, r3}, r3])/9 + 
   (580*G[{1}, -1]*G[{1, 0, r3}, r3])/9 + 44*G[{2}, -1]*G[{1, 0, r3}, r3] + 
   (128*G[{r1}, r3]*G[{1, 0, r3}, r3])/3 + 
   (128*G[{r2}, r3]*G[{1, 0, r3}, r3])/3 + 
   (200*G[{r4}, r3]*G[{1, 0, r3}, r3])/9 + (16*G[{0}, r3]*G[{1, 0, r4}, -1])/
    3 - (80*G[{1/2}, -1]*G[{1, 0, r4}, -1])/3 - 
   (104*G[{1/2}, r3]*G[{1, 0, r4}, -1])/9 + (80*G[{1}, -1]*G[{1, 0, r4}, -1])/
    3 - (94*G[{0}, r3]*G[{1, 0, r4}, r3])/9 - 
   (334*G[{1/2}, -1]*G[{1, 0, r4}, r3])/3 - 
   (194*G[{1/2}, r3]*G[{1, 0, r4}, r3])/9 + 
   (580*G[{1}, -1]*G[{1, 0, r4}, r3])/9 + 44*G[{2}, -1]*G[{1, 0, r4}, r3] + 
   (128*G[{r1}, r3]*G[{1, 0, r4}, r3])/3 + 
   (128*G[{r2}, r3]*G[{1, 0, r4}, r3])/3 + 
   (200*G[{r4}, r3]*G[{1, 0, r4}, r3])/9 + (16*G[{0}, r3]*G[{1, 1/2, 1}, -1])/
    3 - (80*G[{1/2}, -1]*G[{1, 1/2, 1}, -1])/3 - 
   (104*G[{1/2}, r3]*G[{1, 1/2, 1}, -1])/9 + 
   (80*G[{1}, -1]*G[{1, 1/2, 1}, -1])/3 - 24*G[{0}, r3]*G[{1, 1/2, 1}, r3] - 
   (8*G[{0}, r3]*G[{1, 1/2, r3}, -1])/3 + 
   (40*G[{1/2}, -1]*G[{1, 1/2, r3}, -1])/3 + 
   (52*G[{1/2}, r3]*G[{1, 1/2, r3}, -1])/9 - 
   (40*G[{1}, -1]*G[{1, 1/2, r3}, -1])/3 + 
   12*G[{0}, r3]*G[{1, 1/2, r3}, r3] - (8*G[{0}, r3]*G[{1, 1/2, r4}, -1])/3 + 
   (40*G[{1/2}, -1]*G[{1, 1/2, r4}, -1])/3 + 
   (52*G[{1/2}, r3]*G[{1, 1/2, r4}, -1])/9 - 
   (40*G[{1}, -1]*G[{1, 1/2, r4}, -1])/3 + 
   12*G[{0}, r3]*G[{1, 1/2, r4}, r3] + (6904*G[{0}, r3]*G[{1, 1, 1}, r3])/9 + 
   (2968*G[{1/2}, -1]*G[{1, 1, 1}, r3])/3 + 
   (248*G[{1/2}, r3]*G[{1, 1, 1}, r3])/3 - (5968*G[{1}, -1]*G[{1, 1, 1}, r3])/
    9 - (1232*G[{2}, -1]*G[{1, 1, 1}, r3])/3 - 
   (512*G[{r1}, r3]*G[{1, 1, 1}, r3])/3 - (512*G[{r2}, r3]*G[{1, 1, 1}, r3])/
    3 - (328*G[{0}, r3]*G[{1, 1, r3}, r3])/3 + 
   (2344*G[{1/2}, -1]*G[{1, 1, r3}, r3])/9 + 
   (296*G[{1/2}, r3]*G[{1, 1, r3}, r3])/3 - 
   (1936*G[{1}, -1]*G[{1, 1, r3}, r3])/9 - (176*G[{2}, -1]*G[{1, 1, r3}, r3])/
    3 - (944*G[{0}, r3]*G[{1, 1, r4}, r3])/9 - 
   (16*G[{0}, r3]*G[{1, 2, 1}, -1])/3 + (80*G[{1/2}, -1]*G[{1, 2, 1}, -1])/
    3 + (104*G[{1/2}, r3]*G[{1, 2, 1}, -1])/9 - 
   (80*G[{1}, -1]*G[{1, 2, 1}, -1])/3 - (376*G[{0}, r3]*G[{1, 2, 1}, r3])/9 + 
   (8*G[{0}, r3]*G[{1, 2, r3}, -1])/3 - (40*G[{1/2}, -1]*G[{1, 2, r3}, -1])/
    3 - (52*G[{1/2}, r3]*G[{1, 2, r3}, -1])/9 + 
   (40*G[{1}, -1]*G[{1, 2, r3}, -1])/3 + (188*G[{0}, r3]*G[{1, 2, r3}, r3])/
    9 + (8*G[{0}, r3]*G[{1, 2, r4}, -1])/3 - 
   (40*G[{1/2}, -1]*G[{1, 2, r4}, -1])/3 - 
   (52*G[{1/2}, r3]*G[{1, 2, r4}, -1])/9 + (40*G[{1}, -1]*G[{1, 2, r4}, -1])/
    3 + (188*G[{0}, r3]*G[{1, 2, r4}, r3])/9 - 
   (1036*G[{0}, r3]*G[{1, r3, 1}, r3])/9 + 
   (340*G[{1/2}, -1]*G[{1, r3, 1}, r3])/9 + 
   (500*G[{1/2}, r3]*G[{1, r3, 1}, r3])/9 - 
   (776*G[{1}, -1]*G[{1, r3, 1}, r3])/9 + (88*G[{2}, -1]*G[{1, r3, 1}, r3])/
    3 + (256*G[{r1}, r3]*G[{1, r3, 1}, r3])/3 + 
   (256*G[{r2}, r3]*G[{1, r3, 1}, r3])/3 + 
   (400*G[{r4}, r3]*G[{1, r3, 1}, r3])/9 - 
   (1576*G[{0}, r3]*G[{1, r3, r3}, r3])/9 - 
   (52*G[{1/2}, -1]*G[{1, r3, r3}, r3])/9 + 
   (452*G[{1/2}, r3]*G[{1, r3, r3}, r3])/9 - 
   (56*G[{1}, -1]*G[{1, r3, r3}, r3])/9 + (88*G[{2}, -1]*G[{1, r3, r3}, r3])/
    3 - (484*G[{0}, r3]*G[{1, r3, r4}, r3])/9 - 
   (332*G[{0}, r3]*G[{1, r4, 1}, r3])/3 - 
   (668*G[{1/2}, -1]*G[{1, r4, 1}, r3])/3 - 
   (388*G[{1/2}, r3]*G[{1, r4, 1}, r3])/9 + 
   (1160*G[{1}, -1]*G[{1, r4, 1}, r3])/9 + 88*G[{2}, -1]*G[{1, r4, 1}, r3] + 
   (256*G[{r1}, r3]*G[{1, r4, 1}, r3])/3 + 
   (256*G[{r2}, r3]*G[{1, r4, 1}, r3])/3 + 
   (400*G[{r4}, r3]*G[{1, r4, 1}, r3])/9 - 
   (484*G[{0}, r3]*G[{1, r4, r3}, r3])/9 - 
   (284*G[{0}, r3]*G[{1, r4, r4}, r3])/9 - (56*G[{0}, r3]*G[{2, 0, 1}, r3])/
    9 + (28*G[{0}, r3]*G[{2, 0, r3}, r3])/9 + 
   (28*G[{0}, r3]*G[{2, 0, r4}, r3])/9 + (140*G[{0}, r3]*G[{2, 1/2, 1}, r3])/
    9 - (70*G[{0}, r3]*G[{2, 1/2, r3}, r3])/9 - 
   (70*G[{0}, r3]*G[{2, 1/2, r4}, r3])/9 + 116*G[{0}, r3]*G[{2, 1, 1}, -1] + 
   (500*G[{1/2}, -1]*G[{2, 1, 1}, -1])/3 + (20*G[{1/2}, r3]*G[{2, 1, 1}, -1])/
    9 - (232*G[{1}, -1]*G[{2, 1, 1}, -1])/3 - 
   88*G[{2}, -1]*G[{2, 1, 1}, -1] - (916*G[{0}, r3]*G[{2, 1, 1}, r3])/9 - 
   (158*G[{0}, r3]*G[{2, 1, r3}, -1])/9 - 
   (110*G[{1/2}, -1]*G[{2, 1, r3}, -1])/3 - 
   (38*G[{1/2}, r3]*G[{2, 1, r3}, -1])/9 + (196*G[{1}, -1]*G[{2, 1, r3}, -1])/
    9 + (44*G[{2}, -1]*G[{2, 1, r3}, -1])/3 + 
   (238*G[{0}, r3]*G[{2, 1, r3}, r3])/9 - (158*G[{0}, r3]*G[{2, 1, r4}, -1])/
    9 - (110*G[{1/2}, -1]*G[{2, 1, r4}, -1])/3 - 
   (38*G[{1/2}, r3]*G[{2, 1, r4}, -1])/9 + (196*G[{1}, -1]*G[{2, 1, r4}, -1])/
    9 + (44*G[{2}, -1]*G[{2, 1, r4}, -1])/3 + 
   (238*G[{0}, r3]*G[{2, 1, r4}, r3])/9 + (272*G[{0}, r3]*G[{2, 2, 1}, r3])/
    9 - (136*G[{0}, r3]*G[{2, 2, r3}, r3])/9 - 
   (136*G[{0}, r3]*G[{2, 2, r4}, r3])/9 - (158*G[{0}, r3]*G[{2, r3, 1}, -1])/
    9 - (110*G[{1/2}, -1]*G[{2, r3, 1}, -1])/3 - 
   (38*G[{1/2}, r3]*G[{2, r3, 1}, -1])/9 + (196*G[{1}, -1]*G[{2, r3, 1}, -1])/
    9 + (44*G[{2}, -1]*G[{2, r3, 1}, -1])/3 + 
   (220*G[{0}, r3]*G[{2, r3, 1}, r3])/9 - (103*G[{0}, r3]*G[{2, r3, r3}, -1])/
    9 - 5*G[{1/2}, -1]*G[{2, r3, r3}, -1] + 
   (11*G[{1/2}, r3]*G[{2, r3, r3}, -1])/3 - 
   (22*G[{1}, -1]*G[{2, r3, r3}, -1])/9 + (22*G[{2}, -1]*G[{2, r3, r3}, -1])/
    3 - (103*G[{0}, r3]*G[{2, r3, r4}, -1])/9 - 
   5*G[{1/2}, -1]*G[{2, r3, r4}, -1] + (11*G[{1/2}, r3]*G[{2, r3, r4}, -1])/
    3 - (22*G[{1}, -1]*G[{2, r3, r4}, -1])/9 + 
   (22*G[{2}, -1]*G[{2, r3, r4}, -1])/3 - (158*G[{0}, r3]*G[{2, r4, 1}, -1])/
    9 - (110*G[{1/2}, -1]*G[{2, r4, 1}, -1])/3 - 
   (38*G[{1/2}, r3]*G[{2, r4, 1}, -1])/9 + (196*G[{1}, -1]*G[{2, r4, 1}, -1])/
    9 + (44*G[{2}, -1]*G[{2, r4, 1}, -1])/3 + 
   (220*G[{0}, r3]*G[{2, r4, 1}, r3])/9 - (103*G[{0}, r3]*G[{2, r4, r3}, -1])/
    9 - 5*G[{1/2}, -1]*G[{2, r4, r3}, -1] + 
   (11*G[{1/2}, r3]*G[{2, r4, r3}, -1])/3 - 
   (22*G[{1}, -1]*G[{2, r4, r3}, -1])/9 + (22*G[{2}, -1]*G[{2, r4, r3}, -1])/
    3 - (103*G[{0}, r3]*G[{2, r4, r4}, -1])/9 - 
   5*G[{1/2}, -1]*G[{2, r4, r4}, -1] + (11*G[{1/2}, r3]*G[{2, r4, r4}, -1])/
    3 - (22*G[{1}, -1]*G[{2, r4, r4}, -1])/9 + 
   (22*G[{2}, -1]*G[{2, r4, r4}, -1])/3 + (128*G[{0}, r3]*G[{r1, 0, 1}, r3])/
    3 - (64*G[{0}, r3]*G[{r1, 0, r3}, r3])/3 - 
   (64*G[{0}, r3]*G[{r1, 0, r4}, r3])/3 - (256*G[{0}, r3]*G[{r1, 1, 1}, r3])/
    3 + (128*G[{0}, r3]*G[{r1, 1, r3}, r3])/3 + 
   (128*G[{0}, r3]*G[{r1, 1, r4}, r3])/3 + (128*G[{0}, r3]*G[{r2, 0, 1}, r3])/
    3 - (64*G[{0}, r3]*G[{r2, 0, r3}, r3])/3 - 
   (64*G[{0}, r3]*G[{r2, 0, r4}, r3])/3 - (256*G[{0}, r3]*G[{r2, 1, 1}, r3])/
    3 + (128*G[{0}, r3]*G[{r2, 1, r3}, r3])/3 + 
   (128*G[{0}, r3]*G[{r2, 1, r4}, r3])/3 + (364*G[{0}, r3]*G[{r4, 0, 1}, r3])/
    3 + (52*G[{1/2}, -1]*G[{r4, 0, 1}, r3])/9 - 
   (452*G[{1/2}, r3]*G[{r4, 0, 1}, r3])/9 + (56*G[{1}, -1]*G[{r4, 0, 1}, r3])/
    9 - (88*G[{2}, -1]*G[{r4, 0, 1}, r3])/3 - 
   (182*G[{0}, r3]*G[{r4, 0, r3}, r3])/3 - 
   (26*G[{1/2}, -1]*G[{r4, 0, r3}, r3])/9 + 
   (226*G[{1/2}, r3]*G[{r4, 0, r3}, r3])/9 - 
   (28*G[{1}, -1]*G[{r4, 0, r3}, r3])/9 + (44*G[{2}, -1]*G[{r4, 0, r3}, r3])/
    3 - (182*G[{0}, r3]*G[{r4, 0, r4}, r3])/3 - 
   (26*G[{1/2}, -1]*G[{r4, 0, r4}, r3])/9 + 
   (226*G[{1/2}, r3]*G[{r4, 0, r4}, r3])/9 - 
   (28*G[{1}, -1]*G[{r4, 0, r4}, r3])/9 + (44*G[{2}, -1]*G[{r4, 0, r4}, r3])/
    3 + (40*G[{0}, r3]*G[{r4, 1, 1}, r3])/9 - 
   (2344*G[{1/2}, -1]*G[{r4, 1, 1}, r3])/9 - 
   (296*G[{1/2}, r3]*G[{r4, 1, 1}, r3])/3 + 
   (1936*G[{1}, -1]*G[{r4, 1, 1}, r3])/9 + (176*G[{2}, -1]*G[{r4, 1, 1}, r3])/
    3 + (364*G[{0}, r3]*G[{r4, 1, r3}, r3])/3 + 
   (52*G[{1/2}, -1]*G[{r4, 1, r3}, r3])/9 - 
   (452*G[{1/2}, r3]*G[{r4, 1, r3}, r3])/9 + 
   (56*G[{1}, -1]*G[{r4, 1, r3}, r3])/9 - (88*G[{2}, -1]*G[{r4, 1, r3}, r3])/
    3 + (200*G[{0}, r3]*G[{r4, 1, r4}, r3])/9 - 
   (892*G[{0}, r3]*G[{r4, r4, 1}, r3])/9 - 
   (52*G[{1/2}, -1]*G[{r4, r4, 1}, r3])/9 + 
   (452*G[{1/2}, r3]*G[{r4, r4, 1}, r3])/9 - 
   (56*G[{1}, -1]*G[{r4, r4, 1}, r3])/9 + (88*G[{2}, -1]*G[{r4, r4, 1}, r3])/
    3 - (160*G[{0, -1, -1, 1}, -1])/9 + (80*G[{0, -1, -1, r3}, -1])/9 + 
   (80*G[{0, -1, -1, r4}, -1])/9 - (160*G[{0, -1, 0, 1}, -1])/9 + 
   (80*G[{0, -1, 0, r3}, -1])/9 + (80*G[{0, -1, 0, r4}, -1])/9 + 
   (376*G[{0, -1, 1/2, 1}, -1])/9 - (188*G[{0, -1, 1/2, r3}, -1])/9 - 
   (188*G[{0, -1, 1/2, r4}, -1])/9 - (160*G[{0, -1, 1, -1}, -1])/9 - 
   (1040*G[{0, -1, 1, 1}, -1])/9 + 24*G[{0, -1, 1, r3}, -1] + 
   24*G[{0, -1, 1, r4}, -1] + (376*G[{0, -1, 2, 1}, -1])/9 - 
   (188*G[{0, -1, 2, r3}, -1])/9 - (188*G[{0, -1, 2, r4}, -1])/9 + 
   (80*G[{0, -1, r3, -1}, -1])/9 + (152*G[{0, -1, r3, r3}, -1])/9 + 
   (152*G[{0, -1, r3, r4}, -1])/9 + (80*G[{0, -1, r4, -1}, -1])/9 + 
   (152*G[{0, -1, r4, r3}, -1])/9 + (152*G[{0, -1, r4, r4}, -1])/9 - 
   (688*G[{0, 0, -1, 1}, -1])/9 + (344*G[{0, 0, -1, r3}, -1])/9 + 
   (344*G[{0, 0, -1, r4}, -1])/9 + (304*G[{0, 0, 0, 1}, -1])/9 + 
   (632*G[{0, 0, 0, 1}, r3])/9 - (152*G[{0, 0, 0, r3}, -1])/9 - 
   (316*G[{0, 0, 0, r3}, r3])/9 - (152*G[{0, 0, 0, r4}, -1])/9 - 
   (316*G[{0, 0, 0, r4}, r3])/9 + (92*G[{0, 0, 1/2, 1}, -1])/9 + 
   16*G[{0, 0, 1/2, 1}, r3] - (46*G[{0, 0, 1/2, r3}, -1])/9 - 
   8*G[{0, 0, 1/2, r3}, r3] - (46*G[{0, 0, 1/2, r4}, -1])/9 - 
   8*G[{0, 0, 1/2, r4}, r3] - (688*G[{0, 0, 1, -1}, -1])/9 + 
   (344*G[{0, 0, 1, 1}, -1])/9 - (152*G[{0, 0, 1, 1}, r3])/3 + 
   (352*G[{0, 0, 1, r3}, -1])/9 + (248*G[{0, 0, 1, r3}, r3])/3 + 
   (352*G[{0, 0, 1, r4}, -1])/9 + (344*G[{0, 0, 1, r4}, r3])/9 + 
   (76*G[{0, 0, 2, 1}, -1])/3 - (8*G[{0, 0, 2, 1}, r3])/9 - 
   (38*G[{0, 0, 2, r3}, -1])/3 + (4*G[{0, 0, 2, r3}, r3])/9 - 
   (38*G[{0, 0, 2, r4}, -1])/3 + (4*G[{0, 0, 2, r4}, r3])/9 + 
   (344*G[{0, 0, r3, -1}, -1])/9 + (8*G[{0, 0, r3, 1}, -1])/3 - 
   12*G[{0, 0, r3, 1}, r3] - (274*G[{0, 0, r3, r3}, -1])/9 - 
   (68*G[{0, 0, r3, r3}, r3])/3 - (274*G[{0, 0, r3, r4}, -1])/9 - 
   (4*G[{0, 0, r3, r4}, r3])/9 + (344*G[{0, 0, r4, -1}, -1])/9 + 
   (8*G[{0, 0, r4, 1}, -1])/3 - (508*G[{0, 0, r4, 1}, r3])/9 - 
   (274*G[{0, 0, r4, r3}, -1])/9 - (4*G[{0, 0, r4, r3}, r3])/9 - 
   (274*G[{0, 0, r4, r4}, -1])/9 + (196*G[{0, 0, r4, r4}, r3])/9 + 
   (640*G[{0, 1/2, -1, 1}, -1])/9 - (320*G[{0, 1/2, -1, r3}, -1])/9 - 
   (320*G[{0, 1/2, -1, r4}, -1])/9 - (152*G[{0, 1/2, 0, 1}, -1])/9 - 
   (332*G[{0, 1/2, 0, 1}, r3])/9 + (76*G[{0, 1/2, 0, r3}, -1])/9 + 
   (166*G[{0, 1/2, 0, r3}, r3])/9 + (76*G[{0, 1/2, 0, r4}, -1])/9 + 
   (166*G[{0, 1/2, 0, r4}, r3])/9 - (148*G[{0, 1/2, 1/2, 1}, -1])/3 - 
   (112*G[{0, 1/2, 1/2, 1}, r3])/9 + (74*G[{0, 1/2, 1/2, r3}, -1])/3 + 
   (56*G[{0, 1/2, 1/2, r3}, r3])/9 + (74*G[{0, 1/2, 1/2, r4}, -1])/3 + 
   (56*G[{0, 1/2, 1/2, r4}, r3])/9 + (640*G[{0, 1/2, 1, -1}, -1])/9 + 
   (140*G[{0, 1/2, 1, 1}, -1])/3 + (412*G[{0, 1/2, 1, 1}, r3])/9 - 
   (410*G[{0, 1/2, 1, r3}, -1])/9 - (158*G[{0, 1/2, 1, r3}, r3])/9 - 
   (410*G[{0, 1/2, 1, r4}, -1])/9 - (158*G[{0, 1/2, 1, r4}, r3])/9 - 
   (272*G[{0, 1/2, 2, 1}, -1])/9 - (140*G[{0, 1/2, 2, 1}, r3])/9 + 
   (136*G[{0, 1/2, 2, r3}, -1])/9 + (70*G[{0, 1/2, 2, r3}, r3])/9 + 
   (136*G[{0, 1/2, 2, r4}, -1])/9 + (70*G[{0, 1/2, 2, r4}, r3])/9 - 
   (320*G[{0, 1/2, r3, -1}, -1])/9 + (272*G[{0, 1/2, r3, 1}, -1])/9 + 
   (272*G[{0, 1/2, r3, 1}, r3])/9 - 4*G[{0, 1/2, r3, r3}, -1] - 
   (160*G[{0, 1/2, r3, r3}, r3])/9 - 4*G[{0, 1/2, r3, r4}, -1] - 
   (160*G[{0, 1/2, r3, r4}, r3])/9 - (320*G[{0, 1/2, r4, -1}, -1])/9 + 
   (272*G[{0, 1/2, r4, 1}, -1])/9 + (272*G[{0, 1/2, r4, 1}, r3])/9 - 
   4*G[{0, 1/2, r4, r3}, -1] - (160*G[{0, 1/2, r4, r3}, r3])/9 - 
   4*G[{0, 1/2, r4, r4}, -1] - (160*G[{0, 1/2, r4, r4}, r3])/9 - 
   (160*G[{0, 1, -1, -1}, -1])/9 - (1040*G[{0, 1, -1, 1}, -1])/9 + 
   24*G[{0, 1, -1, r3}, -1] + 24*G[{0, 1, -1, r4}, -1] + 
   108*G[{0, 1, 0, 1}, -1] + (1228*G[{0, 1, 0, 1}, r3])/9 - 
   54*G[{0, 1, 0, r3}, -1] - (614*G[{0, 1, 0, r3}, r3])/9 - 
   54*G[{0, 1, 0, r4}, -1] - (614*G[{0, 1, 0, r4}, r3])/9 + 
   (152*G[{0, 1, 1/2, 1}, -1])/3 + 24*G[{0, 1, 1/2, 1}, r3] - 
   (76*G[{0, 1, 1/2, r3}, -1])/3 - 12*G[{0, 1, 1/2, r3}, r3] - 
   (76*G[{0, 1, 1/2, r4}, -1])/3 - 12*G[{0, 1, 1/2, r4}, r3] - 
   (1040*G[{0, 1, 1, -1}, -1])/9 - (8*G[{0, 1, 1, 1}, -1])/9 - 
   (2296*G[{0, 1, 1, 1}, r3])/9 + (944*G[{0, 1, 1, r3}, -1])/9 + 
   (944*G[{0, 1, 1, r3}, r3])/9 + (944*G[{0, 1, 1, r4}, -1])/9 + 
   (944*G[{0, 1, 1, r4}, r3])/9 + (136*G[{0, 1, 2, 1}, -1])/9 + 
   (376*G[{0, 1, 2, 1}, r3])/9 - (68*G[{0, 1, 2, r3}, -1])/9 - 
   (188*G[{0, 1, 2, r3}, r3])/9 - (68*G[{0, 1, 2, r4}, -1])/9 - 
   (188*G[{0, 1, 2, r4}, r3])/9 + 24*G[{0, 1, r3, -1}, -1] - 
   (644*G[{0, 1, r3, 1}, -1])/9 - (140*G[{0, 1, r3, 1}, r3])/3 + 
   (284*G[{0, 1, r3, r3}, -1])/9 + 76*G[{0, 1, r3, r3}, r3] + 
   (284*G[{0, 1, r3, r4}, -1])/9 + (484*G[{0, 1, r3, r4}, r3])/9 + 
   24*G[{0, 1, r4, -1}, -1] - (644*G[{0, 1, r4, 1}, -1])/9 - 
   (140*G[{0, 1, r4, 1}, r3])/3 + (284*G[{0, 1, r4, r3}, -1])/9 + 
   (484*G[{0, 1, r4, r3}, r3])/9 + (284*G[{0, 1, r4, r4}, -1])/9 + 
   (284*G[{0, 1, r4, r4}, r3])/9 + (112*G[{0, 2, -1, 1}, -1])/9 - 
   (56*G[{0, 2, -1, r3}, -1])/9 - (56*G[{0, 2, -1, r4}, -1])/9 - 
   4*G[{0, 2, 0, 1}, -1] - (272*G[{0, 2, 0, 1}, r3])/9 + 
   2*G[{0, 2, 0, r3}, -1] + (136*G[{0, 2, 0, r3}, r3])/9 + 
   2*G[{0, 2, 0, r4}, -1] + (136*G[{0, 2, 0, r4}, r3])/9 - 
   (8*G[{0, 2, 1/2, 1}, -1])/9 - (140*G[{0, 2, 1/2, 1}, r3])/9 + 
   (4*G[{0, 2, 1/2, r3}, -1])/9 + (70*G[{0, 2, 1/2, r3}, r3])/9 + 
   (4*G[{0, 2, 1/2, r4}, -1])/9 + (70*G[{0, 2, 1/2, r4}, r3])/9 + 
   (112*G[{0, 2, 1, -1}, -1])/9 + (284*G[{0, 2, 1, 1}, -1])/9 + 
   (260*G[{0, 2, 1, 1}, r3])/9 + (14*G[{0, 2, 1, r3}, -1])/9 - 
   (238*G[{0, 2, 1, r3}, r3])/9 + (14*G[{0, 2, 1, r4}, -1])/9 - 
   (238*G[{0, 2, 1, r4}, r3])/9 + (20*G[{0, 2, 2, 1}, -1])/3 - 
   (272*G[{0, 2, 2, 1}, r3])/9 - (10*G[{0, 2, 2, r3}, -1])/3 + 
   (136*G[{0, 2, 2, r3}, r3])/9 - (10*G[{0, 2, 2, r4}, -1])/3 + 
   (136*G[{0, 2, 2, r4}, r3])/9 - (56*G[{0, 2, r3, -1}, -1])/9 + 
   (92*G[{0, 2, r3, 1}, -1])/9 + 12*G[{0, 2, r3, 1}, r3] - 
   (124*G[{0, 2, r3, r3}, -1])/9 - (124*G[{0, 2, r3, r4}, -1])/9 - 
   (56*G[{0, 2, r4, -1}, -1])/9 + (92*G[{0, 2, r4, 1}, -1])/9 + 
   12*G[{0, 2, r4, 1}, r3] - (124*G[{0, 2, r4, r3}, -1])/9 - 
   (124*G[{0, 2, r4, r4}, -1])/9 - (128*G[{0, r1, 0, 1}, -1])/3 - 
   (128*G[{0, r1, 0, 1}, r3])/3 + (64*G[{0, r1, 0, r3}, -1])/3 + 
   (64*G[{0, r1, 0, r3}, r3])/3 + (64*G[{0, r1, 0, r4}, -1])/3 + 
   (64*G[{0, r1, 0, r4}, r3])/3 + (256*G[{0, r1, 1, 1}, -1])/3 + 
   (256*G[{0, r1, 1, 1}, r3])/3 - (128*G[{0, r1, 1, r3}, -1])/3 - 
   (128*G[{0, r1, 1, r3}, r3])/3 - (128*G[{0, r1, 1, r4}, -1])/3 - 
   (128*G[{0, r1, 1, r4}, r3])/3 - (128*G[{0, r2, 0, 1}, -1])/3 - 
   (128*G[{0, r2, 0, 1}, r3])/3 + (64*G[{0, r2, 0, r3}, -1])/3 + 
   (64*G[{0, r2, 0, r3}, r3])/3 + (64*G[{0, r2, 0, r4}, -1])/3 + 
   (64*G[{0, r2, 0, r4}, r3])/3 + (256*G[{0, r2, 1, 1}, -1])/3 + 
   (256*G[{0, r2, 1, 1}, r3])/3 - (128*G[{0, r2, 1, r3}, -1])/3 - 
   (128*G[{0, r2, 1, r3}, r3])/3 - (128*G[{0, r2, 1, r4}, -1])/3 - 
   (128*G[{0, r2, 1, r4}, r3])/3 + (80*G[{0, r3, -1, -1}, -1])/9 + 
   (152*G[{0, r3, -1, r3}, -1])/9 + (152*G[{0, r3, -1, r4}, -1])/9 + 
   (16*G[{0, r3, 0, 1}, -1])/3 + (4*G[{0, r3, 0, 1}, r3])/9 - 
   (8*G[{0, r3, 0, r3}, -1])/3 - (2*G[{0, r3, 0, r3}, r3])/9 - 
   (8*G[{0, r3, 0, r4}, -1])/3 - (2*G[{0, r3, 0, r4}, r3])/9 + 
   (32*G[{0, r3, 1, 1}, -1])/9 + (64*G[{0, r3, 1, 1}, r3])/9 - 
   (200*G[{0, r3, 1, r3}, -1])/9 - (200*G[{0, r3, 1, r3}, r3])/9 - 
   (200*G[{0, r3, 1, r4}, -1])/9 + (152*G[{0, r3, r3, -1}, -1])/9 - 
   (248*G[{0, r3, r3, 1}, -1])/9 - (68*G[{0, r3, r3, 1}, r3])/3 + 
   (152*G[{0, r3, r4, -1}, -1])/9 - (248*G[{0, r3, r4, 1}, -1])/9 - 
   (4*G[{0, r3, r4, 1}, r3])/9 + (80*G[{0, r4, -1, -1}, -1])/9 + 
   (152*G[{0, r4, -1, r3}, -1])/9 + (152*G[{0, r4, -1, r4}, -1])/9 + 
   (16*G[{0, r4, 0, 1}, -1])/3 - 44*G[{0, r4, 0, 1}, r3] - 
   (8*G[{0, r4, 0, r3}, -1])/3 + 22*G[{0, r4, 0, r3}, r3] - 
   (8*G[{0, r4, 0, r4}, -1])/3 + 22*G[{0, r4, 0, r4}, r3] + 
   (32*G[{0, r4, 1, 1}, -1])/9 + (64*G[{0, r4, 1, 1}, r3])/9 - 
   (200*G[{0, r4, 1, r3}, -1])/9 - (400*G[{0, r4, 1, r3}, r3])/9 - 
   (200*G[{0, r4, 1, r4}, -1])/9 - (200*G[{0, r4, 1, r4}, r3])/9 + 
   (152*G[{0, r4, r3, -1}, -1])/9 - (248*G[{0, r4, r3, 1}, -1])/9 - 
   (4*G[{0, r4, r3, 1}, r3])/9 + (152*G[{0, r4, r4, -1}, -1])/9 - 
   (248*G[{0, r4, r4, 1}, -1])/9 + (196*G[{0, r4, r4, 1}, r3])/9 + 
   (80*G[{1/2, -1, -1, 1}, -1])/9 - (40*G[{1/2, -1, -1, r3}, -1])/9 - 
   (40*G[{1/2, -1, -1, r4}, -1])/9 - (64*G[{1/2, -1, 0, 1}, -1])/9 + 
   (32*G[{1/2, -1, 0, r3}, -1])/9 + (32*G[{1/2, -1, 0, r4}, -1])/9 - 
   (64*G[{1/2, -1, 1/2, 1}, -1])/9 + (32*G[{1/2, -1, 1/2, r3}, -1])/9 + 
   (32*G[{1/2, -1, 1/2, r4}, -1])/9 + (80*G[{1/2, -1, 1, -1}, -1])/9 + 
   (560*G[{1/2, -1, 1, 1}, -1])/9 - (128*G[{1/2, -1, 1, r3}, -1])/9 - 
   (128*G[{1/2, -1, 1, r4}, -1])/9 - (64*G[{1/2, -1, 2, 1}, -1])/9 + 
   (32*G[{1/2, -1, 2, r3}, -1])/9 + (32*G[{1/2, -1, 2, r4}, -1])/9 - 
   (40*G[{1/2, -1, r3, -1}, -1])/9 - (76*G[{1/2, -1, r3, r3}, -1])/9 - 
   (76*G[{1/2, -1, r3, r4}, -1])/9 - (40*G[{1/2, -1, r4, -1}, -1])/9 - 
   (76*G[{1/2, -1, r4, r3}, -1])/9 - (76*G[{1/2, -1, r4, r4}, -1])/9 - 
   (16*G[{1/2, 0, -1, 1}, -1])/9 + (8*G[{1/2, 0, -1, r3}, -1])/9 + 
   (8*G[{1/2, 0, -1, r4}, -1])/9 + (164*G[{1/2, 0, 0, 1}, -1])/9 - 
   (808*G[{1/2, 0, 0, 1}, r3])/9 - (82*G[{1/2, 0, 0, r3}, -1])/9 + 
   (404*G[{1/2, 0, 0, r3}, r3])/9 - (82*G[{1/2, 0, 0, r4}, -1])/9 + 
   (404*G[{1/2, 0, 0, r4}, r3])/9 + (76*G[{1/2, 0, 1/2, 1}, -1])/3 - 
   (112*G[{1/2, 0, 1/2, 1}, r3])/9 - (38*G[{1/2, 0, 1/2, r3}, -1])/3 + 
   (56*G[{1/2, 0, 1/2, r3}, r3])/9 - (38*G[{1/2, 0, 1/2, r4}, -1])/3 + 
   (56*G[{1/2, 0, 1/2, r4}, r3])/9 - (16*G[{1/2, 0, 1, -1}, -1])/9 + 
   (44*G[{1/2, 0, 1, 1}, -1])/9 - 60*G[{1/2, 0, 1, 1}, r3] - 
   (26*G[{1/2, 0, 1, r3}, -1])/9 - (158*G[{1/2, 0, 1, r3}, r3])/9 - 
   (26*G[{1/2, 0, 1, r4}, -1])/9 - (158*G[{1/2, 0, 1, r4}, r3])/9 + 
   (320*G[{1/2, 0, 2, 1}, -1])/9 - (140*G[{1/2, 0, 2, 1}, r3])/9 - 
   (160*G[{1/2, 0, 2, r3}, -1])/9 + (70*G[{1/2, 0, 2, r3}, r3])/9 - 
   (160*G[{1/2, 0, 2, r4}, -1])/9 + (70*G[{1/2, 0, 2, r4}, r3])/9 + 
   (8*G[{1/2, 0, r3, -1}, -1])/9 - (124*G[{1/2, 0, r3, 1}, -1])/3 + 
   (748*G[{1/2, 0, r3, 1}, r3])/9 + (188*G[{1/2, 0, r3, r3}, -1])/9 - 
   (160*G[{1/2, 0, r3, r3}, r3])/9 + (188*G[{1/2, 0, r3, r4}, -1])/9 - 
   (160*G[{1/2, 0, r3, r4}, r3])/9 + (8*G[{1/2, 0, r4, -1}, -1])/9 - 
   (124*G[{1/2, 0, r4, 1}, -1])/3 + (748*G[{1/2, 0, r4, 1}, r3])/9 + 
   (188*G[{1/2, 0, r4, r3}, -1])/9 - (160*G[{1/2, 0, r4, r3}, r3])/9 + 
   (188*G[{1/2, 0, r4, r4}, -1])/9 - (160*G[{1/2, 0, r4, r4}, r3])/9 - 
   (88*G[{1/2, 1/2, -1, 1}, -1])/9 + (44*G[{1/2, 1/2, -1, r3}, -1])/9 + 
   (44*G[{1/2, 1/2, -1, r4}, -1])/9 - (52*G[{1/2, 1/2, 0, 1}, -1])/3 - 
   (112*G[{1/2, 1/2, 0, 1}, r3])/9 + (26*G[{1/2, 1/2, 0, r3}, -1])/3 + 
   (56*G[{1/2, 1/2, 0, r3}, r3])/9 + (26*G[{1/2, 1/2, 0, r4}, -1])/3 + 
   (56*G[{1/2, 1/2, 0, r4}, r3])/9 + (92*G[{1/2, 1/2, 1/2, 1}, -1])/9 - 
   (46*G[{1/2, 1/2, 1/2, r3}, -1])/9 - (46*G[{1/2, 1/2, 1/2, r4}, -1])/9 - 
   (88*G[{1/2, 1/2, 1, -1}, -1])/9 - 56*G[{1/2, 1/2, 1, 1}, -1] - 
   (224*G[{1/2, 1/2, 1, 1}, r3])/9 + (100*G[{1/2, 1/2, 1, r3}, -1])/9 + 
   (100*G[{1/2, 1/2, 1, r4}, -1])/9 + (44*G[{1/2, 1/2, 2, 1}, -1])/9 - 
   (22*G[{1/2, 1/2, 2, r3}, -1])/9 - (22*G[{1/2, 1/2, 2, r4}, -1])/9 + 
   (44*G[{1/2, 1/2, r3, -1}, -1])/9 + (140*G[{1/2, 1/2, r3, 1}, -1])/9 + 
   (112*G[{1/2, 1/2, r3, 1}, r3])/9 + (2*G[{1/2, 1/2, r3, r3}, -1])/3 + 
   (2*G[{1/2, 1/2, r3, r4}, -1])/3 + (44*G[{1/2, 1/2, r4, -1}, -1])/9 + 
   (140*G[{1/2, 1/2, r4, 1}, -1])/9 + (112*G[{1/2, 1/2, r4, 1}, r3])/9 + 
   (2*G[{1/2, 1/2, r4, r3}, -1])/3 + (2*G[{1/2, 1/2, r4, r4}, -1])/3 + 
   (80*G[{1/2, 1, -1, -1}, -1])/9 + (560*G[{1/2, 1, -1, 1}, -1])/9 - 
   (128*G[{1/2, 1, -1, r3}, -1])/9 - (128*G[{1/2, 1, -1, r4}, -1])/9 + 
   (116*G[{1/2, 1, 0, 1}, -1])/9 + (316*G[{1/2, 1, 0, 1}, r3])/9 - 
   (58*G[{1/2, 1, 0, r3}, -1])/9 - (158*G[{1/2, 1, 0, r3}, r3])/9 - 
   (58*G[{1/2, 1, 0, r4}, -1])/9 - (158*G[{1/2, 1, 0, r4}, r3])/9 - 
   (872*G[{1/2, 1, 1/2, 1}, -1])/9 + (436*G[{1/2, 1, 1/2, r3}, -1])/9 + 
   (436*G[{1/2, 1, 1/2, r4}, -1])/9 + (560*G[{1/2, 1, 1, -1}, -1])/9 + 
   (200*G[{1/2, 1, 1, 1}, -1])/3 + (440*G[{1/2, 1, 1, 1}, r3])/9 - 
   (176*G[{1/2, 1, 1, r3}, -1])/3 - (176*G[{1/2, 1, 1, r4}, -1])/3 - 
   (808*G[{1/2, 1, 2, 1}, -1])/9 + (404*G[{1/2, 1, 2, r3}, -1])/9 + 
   (404*G[{1/2, 1, 2, r4}, -1])/9 - (128*G[{1/2, 1, r3, -1}, -1])/9 + 
   (260*G[{1/2, 1, r3, 1}, -1])/9 - (316*G[{1/2, 1, r3, 1}, r3])/9 - 
   (232*G[{1/2, 1, r3, r3}, -1])/9 - (232*G[{1/2, 1, r3, r4}, -1])/9 - 
   (128*G[{1/2, 1, r4, -1}, -1])/9 + (260*G[{1/2, 1, r4, 1}, -1])/9 - 
   (316*G[{1/2, 1, r4, 1}, r3])/9 - (232*G[{1/2, 1, r4, r3}, -1])/9 - 
   (232*G[{1/2, 1, r4, r4}, -1])/9 - (40*G[{1/2, 2, -1, 1}, -1])/9 + 
   (20*G[{1/2, 2, -1, r3}, -1])/9 + (20*G[{1/2, 2, -1, r4}, -1])/9 + 
   (56*G[{1/2, 2, 0, 1}, -1])/9 - (140*G[{1/2, 2, 0, 1}, r3])/9 - 
   (28*G[{1/2, 2, 0, r3}, -1])/9 + (70*G[{1/2, 2, 0, r3}, r3])/9 - 
   (28*G[{1/2, 2, 0, r4}, -1])/9 + (70*G[{1/2, 2, 0, r4}, r3])/9 + 
   (20*G[{1/2, 2, 1/2, 1}, -1])/9 - (10*G[{1/2, 2, 1/2, r3}, -1])/9 - 
   (10*G[{1/2, 2, 1/2, r4}, -1])/9 - (40*G[{1/2, 2, 1, -1}, -1])/9 - 
   (280*G[{1/2, 2, 1, 1}, -1])/9 - (280*G[{1/2, 2, 1, 1}, r3])/9 + 
   (64*G[{1/2, 2, 1, r3}, -1])/9 + (64*G[{1/2, 2, 1, r4}, -1])/9 + 
   (44*G[{1/2, 2, 2, 1}, -1])/9 - (22*G[{1/2, 2, 2, r3}, -1])/9 - 
   (22*G[{1/2, 2, 2, r4}, -1])/9 + (20*G[{1/2, 2, r3, -1}, -1])/9 + 
   (140*G[{1/2, 2, r3, 1}, r3])/9 + (38*G[{1/2, 2, r3, r3}, -1])/9 + 
   (38*G[{1/2, 2, r3, r4}, -1])/9 + (20*G[{1/2, 2, r4, -1}, -1])/9 + 
   (140*G[{1/2, 2, r4, 1}, r3])/9 + (38*G[{1/2, 2, r4, r3}, -1])/9 + 
   (38*G[{1/2, 2, r4, r4}, -1])/9 - (40*G[{1/2, r3, -1, -1}, -1])/9 - 
   (76*G[{1/2, r3, -1, r3}, -1])/9 - (76*G[{1/2, r3, -1, r4}, -1])/9 - 
   (8*G[{1/2, r3, 0, 1}, -1])/3 + (320*G[{1/2, r3, 0, 1}, r3])/9 + 
   (4*G[{1/2, r3, 0, r3}, -1])/3 - (160*G[{1/2, r3, 0, r3}, r3])/9 + 
   (4*G[{1/2, r3, 0, r4}, -1])/3 - (160*G[{1/2, r3, 0, r4}, r3])/9 - 
   (16*G[{1/2, r3, 1, 1}, -1])/9 + (736*G[{1/2, r3, 1, 1}, r3])/9 + 
   (100*G[{1/2, r3, 1, r3}, -1])/9 + (100*G[{1/2, r3, 1, r4}, -1])/9 - 
   (76*G[{1/2, r3, r3, -1}, -1])/9 + (124*G[{1/2, r3, r3, 1}, -1])/9 - 
   (320*G[{1/2, r3, r3, 1}, r3])/9 - (76*G[{1/2, r3, r4, -1}, -1])/9 + 
   (124*G[{1/2, r3, r4, 1}, -1])/9 - (320*G[{1/2, r3, r4, 1}, r3])/9 - 
   (40*G[{1/2, r4, -1, -1}, -1])/9 - (76*G[{1/2, r4, -1, r3}, -1])/9 - 
   (76*G[{1/2, r4, -1, r4}, -1])/9 - (8*G[{1/2, r4, 0, 1}, -1])/3 + 
   (320*G[{1/2, r4, 0, 1}, r3])/9 + (4*G[{1/2, r4, 0, r3}, -1])/3 - 
   (160*G[{1/2, r4, 0, r3}, r3])/9 + (4*G[{1/2, r4, 0, r4}, -1])/3 - 
   (160*G[{1/2, r4, 0, r4}, r3])/9 - (16*G[{1/2, r4, 1, 1}, -1])/9 + 
   (736*G[{1/2, r4, 1, 1}, r3])/9 + (100*G[{1/2, r4, 1, r3}, -1])/9 + 
   (100*G[{1/2, r4, 1, r4}, -1])/9 - (76*G[{1/2, r4, r3, -1}, -1])/9 + 
   (124*G[{1/2, r4, r3, 1}, -1])/9 - (320*G[{1/2, r4, r3, 1}, r3])/9 - 
   (76*G[{1/2, r4, r4, -1}, -1])/9 + (124*G[{1/2, r4, r4, 1}, -1])/9 - 
   (320*G[{1/2, r4, r4, 1}, r3])/9 + (64*G[{1, 0, -1, 1}, -1])/3 - 
   (32*G[{1, 0, -1, r3}, -1])/3 - (32*G[{1, 0, -1, r4}, -1])/3 - 
   (488*G[{1, 0, 0, 1}, -1])/9 + (1048*G[{1, 0, 0, 1}, r3])/3 + 
   (244*G[{1, 0, 0, r3}, -1])/9 - (524*G[{1, 0, 0, r3}, r3])/3 + 
   (244*G[{1, 0, 0, r4}, -1])/9 - (524*G[{1, 0, 0, r4}, r3])/3 + 
   (88*G[{1, 0, 1/2, 1}, -1])/9 + 24*G[{1, 0, 1/2, 1}, r3] - 
   (44*G[{1, 0, 1/2, r3}, -1])/9 - 12*G[{1, 0, 1/2, r3}, r3] - 
   (44*G[{1, 0, 1/2, r4}, -1])/9 - 12*G[{1, 0, 1/2, r4}, r3] + 
   (64*G[{1, 0, 1, -1}, -1])/3 - (592*G[{1, 0, 1, 1}, -1])/9 + 
   (1648*G[{1, 0, 1, 1}, r3])/9 - (8*G[{1, 0, 1, r3}, -1])/9 + 
   (544*G[{1, 0, 1, r3}, r3])/9 - (8*G[{1, 0, 1, r4}, -1])/9 + 
   (944*G[{1, 0, 1, r4}, r3])/9 - (152*G[{1, 0, 2, 1}, -1])/9 + 
   (376*G[{1, 0, 2, 1}, r3])/9 + (76*G[{1, 0, 2, r3}, -1])/9 - 
   (188*G[{1, 0, 2, r3}, r3])/9 + (76*G[{1, 0, 2, r4}, -1])/9 - 
   (188*G[{1, 0, 2, r4}, r3])/9 - (32*G[{1, 0, r3, -1}, -1])/3 + 
   (272*G[{1, 0, r3, 1}, -1])/9 - 304*G[{1, 0, r3, 1}, r3] + 
   (16*G[{1, 0, r3, r3}, -1])/9 + 76*G[{1, 0, r3, r3}, r3] + 
   (16*G[{1, 0, r3, r4}, -1])/9 + (484*G[{1, 0, r3, r4}, r3])/9 - 
   (32*G[{1, 0, r4, -1}, -1])/3 + (272*G[{1, 0, r4, 1}, -1])/9 - 
   (2336*G[{1, 0, r4, 1}, r3])/9 + (16*G[{1, 0, r4, r3}, -1])/9 + 
   (484*G[{1, 0, r4, r3}, r3])/9 + (16*G[{1, 0, r4, r4}, -1])/9 + 
   (284*G[{1, 0, r4, r4}, r3])/9 - (32*G[{1, 1/2, -1, 1}, -1])/3 + 
   (16*G[{1, 1/2, -1, r3}, -1])/3 + (16*G[{1, 1/2, -1, r4}, -1])/3 + 
   (40*G[{1, 1/2, 0, 1}, -1])/3 + 24*G[{1, 1/2, 0, 1}, r3] - 
   (20*G[{1, 1/2, 0, r3}, -1])/3 - 12*G[{1, 1/2, 0, r3}, r3] - 
   (20*G[{1, 1/2, 0, r4}, -1])/3 - 12*G[{1, 1/2, 0, r4}, r3] + 
   (64*G[{1, 1/2, 1/2, 1}, -1])/9 - (32*G[{1, 1/2, 1/2, r3}, -1])/9 - 
   (32*G[{1, 1/2, 1/2, r4}, -1])/9 - (32*G[{1, 1/2, 1, -1}, -1])/3 + 
   (64*G[{1, 1/2, 1, 1}, -1])/3 + 48*G[{1, 1/2, 1, 1}, r3] + 
   (56*G[{1, 1/2, 1, r3}, -1])/9 + (56*G[{1, 1/2, 1, r4}, -1])/9 + 
   (16*G[{1, 1/2, 2, 1}, -1])/3 - (8*G[{1, 1/2, 2, r3}, -1])/3 - 
   (8*G[{1, 1/2, 2, r4}, -1])/3 + (16*G[{1, 1/2, r3, -1}, -1])/3 - 
   (136*G[{1, 1/2, r3, 1}, -1])/9 - 24*G[{1, 1/2, r3, 1}, r3] - 
   (8*G[{1, 1/2, r3, r3}, -1])/9 - (8*G[{1, 1/2, r3, r4}, -1])/9 + 
   (16*G[{1, 1/2, r4, -1}, -1])/3 - (136*G[{1, 1/2, r4, 1}, -1])/9 - 
   24*G[{1, 1/2, r4, 1}, r3] - (8*G[{1, 1/2, r4, r3}, -1])/9 - 
   (8*G[{1, 1/2, r4, r4}, -1])/9 + (32*G[{1, 1, 0, 1}, -1])/3 - 
   (1888*G[{1, 1, 0, 1}, r3])/9 - (16*G[{1, 1, 0, r3}, -1])/3 + 
   (944*G[{1, 1, 0, r3}, r3])/9 - (16*G[{1, 1, 0, r4}, -1])/3 + 
   (944*G[{1, 1, 0, r4}, r3])/9 - (16*G[{1, 1, 1/2, 1}, -1])/3 + 
   (8*G[{1, 1, 1/2, r3}, -1])/3 + (8*G[{1, 1, 1/2, r4}, -1])/3 - 
   (608*G[{1, 1, 1, 1}, r3])/9 + (16*G[{1, 1, 2, 1}, -1])/3 - 
   (8*G[{1, 1, 2, r3}, -1])/3 - (8*G[{1, 1, 2, r4}, -1])/3 + 
   (1888*G[{1, 1, r3, 1}, r3])/9 + (1888*G[{1, 1, r4, 1}, r3])/9 + 
   (32*G[{1, 2, -1, 1}, -1])/3 - (16*G[{1, 2, -1, r3}, -1])/3 - 
   (16*G[{1, 2, -1, r4}, -1])/3 - (152*G[{1, 2, 0, 1}, -1])/9 + 
   (376*G[{1, 2, 0, 1}, r3])/9 + (76*G[{1, 2, 0, r3}, -1])/9 - 
   (188*G[{1, 2, 0, r3}, r3])/9 + (76*G[{1, 2, 0, r4}, -1])/9 - 
   (188*G[{1, 2, 0, r4}, r3])/9 - (16*G[{1, 2, 1/2, 1}, -1])/3 + 
   (8*G[{1, 2, 1/2, r3}, -1])/3 + (8*G[{1, 2, 1/2, r4}, -1])/3 + 
   (32*G[{1, 2, 1, -1}, -1])/3 - (64*G[{1, 2, 1, 1}, -1])/3 + 
   (752*G[{1, 2, 1, 1}, r3])/9 - (56*G[{1, 2, 1, r3}, -1])/9 - 
   (56*G[{1, 2, 1, r4}, -1])/9 - (64*G[{1, 2, 2, 1}, -1])/9 + 
   (32*G[{1, 2, 2, r3}, -1])/9 + (32*G[{1, 2, 2, r4}, -1])/9 - 
   (16*G[{1, 2, r3, -1}, -1])/3 + (136*G[{1, 2, r3, 1}, -1])/9 - 
   (376*G[{1, 2, r3, 1}, r3])/9 + (8*G[{1, 2, r3, r3}, -1])/9 + 
   (8*G[{1, 2, r3, r4}, -1])/9 - (16*G[{1, 2, r4, -1}, -1])/3 + 
   (136*G[{1, 2, r4, 1}, -1])/9 - (376*G[{1, 2, r4, 1}, r3])/9 + 
   (8*G[{1, 2, r4, r3}, -1])/9 + (8*G[{1, 2, r4, r4}, -1])/9 - 
   (968*G[{1, r3, 0, 1}, r3])/9 + (484*G[{1, r3, 0, r3}, r3])/9 + 
   (484*G[{1, r3, 0, r4}, r3])/9 - (640*G[{1, r3, 1, 1}, r3])/3 + 
   (400*G[{1, r3, 1, r3}, r3])/9 + 152*G[{1, r3, r3, 1}, r3] + 
   (968*G[{1, r3, r4, 1}, r3])/9 - (568*G[{1, r4, 0, 1}, r3])/9 + 
   (284*G[{1, r4, 0, r3}, r3])/9 + (284*G[{1, r4, 0, r4}, r3])/9 - 
   (640*G[{1, r4, 1, 1}, r3])/3 + (400*G[{1, r4, 1, r3}, r3])/9 + 
   (968*G[{1, r4, r3, 1}, r3])/9 + (568*G[{1, r4, r4, 1}, r3])/9 - 
   (80*G[{2, -1, -1, 1}, -1])/9 + (40*G[{2, -1, -1, r3}, -1])/9 + 
   (40*G[{2, -1, -1, r4}, -1])/9 + (64*G[{2, -1, 0, 1}, -1])/9 - 
   (32*G[{2, -1, 0, r3}, -1])/9 - (32*G[{2, -1, 0, r4}, -1])/9 + 
   (64*G[{2, -1, 1/2, 1}, -1])/9 - (32*G[{2, -1, 1/2, r3}, -1])/9 - 
   (32*G[{2, -1, 1/2, r4}, -1])/9 - (80*G[{2, -1, 1, -1}, -1])/9 - 
   (560*G[{2, -1, 1, 1}, -1])/9 + (128*G[{2, -1, 1, r3}, -1])/9 + 
   (128*G[{2, -1, 1, r4}, -1])/9 + (64*G[{2, -1, 2, 1}, -1])/9 - 
   (32*G[{2, -1, 2, r3}, -1])/9 - (32*G[{2, -1, 2, r4}, -1])/9 + 
   (40*G[{2, -1, r3, -1}, -1])/9 + (76*G[{2, -1, r3, r3}, -1])/9 + 
   (76*G[{2, -1, r3, r4}, -1])/9 + (40*G[{2, -1, r4, -1}, -1])/9 + 
   (76*G[{2, -1, r4, r3}, -1])/9 + (76*G[{2, -1, r4, r4}, -1])/9 + 
   (112*G[{2, 0, -1, 1}, -1])/9 - (56*G[{2, 0, -1, r3}, -1])/9 - 
   (56*G[{2, 0, -1, r4}, -1])/9 + (76*G[{2, 0, 0, 1}, -1])/3 - 
   (536*G[{2, 0, 0, 1}, r3])/9 - (38*G[{2, 0, 0, r3}, -1])/3 + 
   (268*G[{2, 0, 0, r3}, r3])/9 - (38*G[{2, 0, 0, r4}, -1])/3 + 
   (268*G[{2, 0, 0, r4}, r3])/9 - (272*G[{2, 0, 1/2, 1}, -1])/9 - 
   (140*G[{2, 0, 1/2, 1}, r3])/9 + (136*G[{2, 0, 1/2, r3}, -1])/9 + 
   (70*G[{2, 0, 1/2, r3}, r3])/9 + (136*G[{2, 0, 1/2, r4}, -1])/9 + 
   (70*G[{2, 0, 1/2, r4}, r3])/9 + (112*G[{2, 0, 1, -1}, -1])/9 + 
   (284*G[{2, 0, 1, 1}, -1])/9 - (268*G[{2, 0, 1, 1}, r3])/9 + 
   (14*G[{2, 0, 1, r3}, -1])/9 - (238*G[{2, 0, 1, r3}, r3])/9 + 
   (14*G[{2, 0, 1, r4}, -1])/9 - (238*G[{2, 0, 1, r4}, r3])/9 - 
   (68*G[{2, 0, 2, 1}, -1])/3 - (272*G[{2, 0, 2, 1}, r3])/9 + 
   (34*G[{2, 0, 2, r3}, -1])/3 + (136*G[{2, 0, 2, r3}, r3])/9 + 
   (34*G[{2, 0, 2, r4}, -1])/3 + (136*G[{2, 0, 2, r4}, r3])/9 - 
   (56*G[{2, 0, r3, -1}, -1])/9 + (92*G[{2, 0, r3, 1}, -1])/9 + 
   (124*G[{2, 0, r3, 1}, r3])/3 - (124*G[{2, 0, r3, r3}, -1])/9 - 
   (124*G[{2, 0, r3, r4}, -1])/9 - (56*G[{2, 0, r4, -1}, -1])/9 + 
   (92*G[{2, 0, r4, 1}, -1])/9 + (124*G[{2, 0, r4, 1}, r3])/3 - 
   (124*G[{2, 0, r4, r3}, -1])/9 - (124*G[{2, 0, r4, r4}, -1])/9 + 
   (40*G[{2, 1/2, -1, 1}, -1])/9 - (20*G[{2, 1/2, -1, r3}, -1])/9 - 
   (20*G[{2, 1/2, -1, r4}, -1])/9 - (8*G[{2, 1/2, 0, 1}, -1])/9 - 
   (140*G[{2, 1/2, 0, 1}, r3])/9 + (4*G[{2, 1/2, 0, r3}, -1])/9 + 
   (70*G[{2, 1/2, 0, r3}, r3])/9 + (4*G[{2, 1/2, 0, r4}, -1])/9 + 
   (70*G[{2, 1/2, 0, r4}, r3])/9 - (44*G[{2, 1/2, 1/2, 1}, -1])/9 + 
   (22*G[{2, 1/2, 1/2, r3}, -1])/9 + (22*G[{2, 1/2, 1/2, r4}, -1])/9 + 
   (40*G[{2, 1/2, 1, -1}, -1])/9 + (280*G[{2, 1/2, 1, 1}, -1])/9 - 
   (280*G[{2, 1/2, 1, 1}, r3])/9 - (64*G[{2, 1/2, 1, r3}, -1])/9 - 
   (64*G[{2, 1/2, 1, r4}, -1])/9 - (20*G[{2, 1/2, 2, 1}, -1])/9 + 
   (10*G[{2, 1/2, 2, r3}, -1])/9 + (10*G[{2, 1/2, 2, r4}, -1])/9 - 
   (20*G[{2, 1/2, r3, -1}, -1])/9 + (140*G[{2, 1/2, r3, 1}, r3])/9 - 
   (38*G[{2, 1/2, r3, r3}, -1])/9 - (38*G[{2, 1/2, r3, r4}, -1])/9 - 
   (20*G[{2, 1/2, r4, -1}, -1])/9 + (140*G[{2, 1/2, r4, 1}, r3])/9 - 
   (38*G[{2, 1/2, r4, r3}, -1])/9 - (38*G[{2, 1/2, r4, r4}, -1])/9 - 
   (80*G[{2, 1, -1, -1}, -1])/9 - (560*G[{2, 1, -1, 1}, -1])/9 + 
   (128*G[{2, 1, -1, r3}, -1])/9 + (128*G[{2, 1, -1, r4}, -1])/9 + 
   (4*G[{2, 1, 0, 1}, -1])/3 + (476*G[{2, 1, 0, 1}, r3])/9 - 
   (2*G[{2, 1, 0, r3}, -1])/3 - (238*G[{2, 1, 0, r3}, r3])/9 - 
   (2*G[{2, 1, 0, r4}, -1])/3 - (238*G[{2, 1, 0, r4}, r3])/9 + 
   (808*G[{2, 1, 1/2, 1}, -1])/9 - (404*G[{2, 1, 1/2, r3}, -1])/9 - 
   (404*G[{2, 1, 1/2, r4}, -1])/9 - (560*G[{2, 1, 1, -1}, -1])/9 - 
   (200*G[{2, 1, 1, 1}, -1])/3 + (40*G[{2, 1, 1, 1}, r3])/3 + 
   (176*G[{2, 1, 1, r3}, -1])/3 + (176*G[{2, 1, 1, r4}, -1])/3 + 
   (872*G[{2, 1, 2, 1}, -1])/9 - (436*G[{2, 1, 2, r3}, -1])/9 - 
   (436*G[{2, 1, 2, r4}, -1])/9 + (128*G[{2, 1, r3, -1}, -1])/9 - 
   (260*G[{2, 1, r3, 1}, -1])/9 - (476*G[{2, 1, r3, 1}, r3])/9 + 
   (232*G[{2, 1, r3, r3}, -1])/9 + (232*G[{2, 1, r3, r4}, -1])/9 + 
   (128*G[{2, 1, r4, -1}, -1])/9 - (260*G[{2, 1, r4, 1}, -1])/9 - 
   (476*G[{2, 1, r4, 1}, r3])/9 + (232*G[{2, 1, r4, r3}, -1])/9 + 
   (232*G[{2, 1, r4, r4}, -1])/9 + (88*G[{2, 2, -1, 1}, -1])/9 - 
   (44*G[{2, 2, -1, r3}, -1])/9 - (44*G[{2, 2, -1, r4}, -1])/9 + 
   (20*G[{2, 2, 0, 1}, -1])/3 - (272*G[{2, 2, 0, 1}, r3])/9 - 
   (10*G[{2, 2, 0, r3}, -1])/3 + (136*G[{2, 2, 0, r3}, r3])/9 - 
   (10*G[{2, 2, 0, r4}, -1])/3 + (136*G[{2, 2, 0, r4}, r3])/9 - 
   (44*G[{2, 2, 1/2, 1}, -1])/9 + (22*G[{2, 2, 1/2, r3}, -1])/9 + 
   (22*G[{2, 2, 1/2, r4}, -1])/9 + (88*G[{2, 2, 1, -1}, -1])/9 + 
   56*G[{2, 2, 1, 1}, -1] - (544*G[{2, 2, 1, 1}, r3])/9 - 
   (100*G[{2, 2, 1, r3}, -1])/9 - (100*G[{2, 2, 1, r4}, -1])/9 - 
   (92*G[{2, 2, 2, 1}, -1])/9 + (46*G[{2, 2, 2, r3}, -1])/9 + 
   (46*G[{2, 2, 2, r4}, -1])/9 - (44*G[{2, 2, r3, -1}, -1])/9 - 
   (140*G[{2, 2, r3, 1}, -1])/9 + (272*G[{2, 2, r3, 1}, r3])/9 - 
   (2*G[{2, 2, r3, r3}, -1])/3 - (2*G[{2, 2, r3, r4}, -1])/3 - 
   (44*G[{2, 2, r4, -1}, -1])/9 - (140*G[{2, 2, r4, 1}, -1])/9 + 
   (272*G[{2, 2, r4, 1}, r3])/9 - (2*G[{2, 2, r4, r3}, -1])/3 - 
   (2*G[{2, 2, r4, r4}, -1])/3 + (40*G[{2, r3, -1, -1}, -1])/9 + 
   (76*G[{2, r3, -1, r3}, -1])/9 + (76*G[{2, r3, -1, r4}, -1])/9 + 
   (8*G[{2, r3, 0, 1}, -1])/3 - (4*G[{2, r3, 0, r3}, -1])/3 - 
   (4*G[{2, r3, 0, r4}, -1])/3 + (16*G[{2, r3, 1, 1}, -1])/9 + 
   (416*G[{2, r3, 1, 1}, r3])/9 - (100*G[{2, r3, 1, r3}, -1])/9 - 
   (100*G[{2, r3, 1, r4}, -1])/9 + (76*G[{2, r3, r3, -1}, -1])/9 - 
   (124*G[{2, r3, r3, 1}, -1])/9 + (76*G[{2, r3, r4, -1}, -1])/9 - 
   (124*G[{2, r3, r4, 1}, -1])/9 + (40*G[{2, r4, -1, -1}, -1])/9 + 
   (76*G[{2, r4, -1, r3}, -1])/9 + (76*G[{2, r4, -1, r4}, -1])/9 + 
   (8*G[{2, r4, 0, 1}, -1])/3 - (4*G[{2, r4, 0, r3}, -1])/3 - 
   (4*G[{2, r4, 0, r4}, -1])/3 + (16*G[{2, r4, 1, 1}, -1])/9 + 
   (416*G[{2, r4, 1, 1}, r3])/9 - (100*G[{2, r4, 1, r3}, -1])/9 - 
   (100*G[{2, r4, 1, r4}, -1])/9 + (76*G[{2, r4, r3, -1}, -1])/9 - 
   (124*G[{2, r4, r3, 1}, -1])/9 + (76*G[{2, r4, r4, -1}, -1])/9 - 
   (124*G[{2, r4, r4, 1}, -1])/9 - (256*G[{r1, 0, 0, 1}, r3])/3 + 
   (128*G[{r1, 0, 0, r3}, r3])/3 + (128*G[{r1, 0, 0, r4}, r3])/3 - 
   (128*G[{r1, 0, 1, r3}, r3])/3 - (128*G[{r1, 0, 1, r4}, r3])/3 + 
   (128*G[{r1, 0, r3, 1}, r3])/3 + (128*G[{r1, 0, r4, 1}, r3])/3 + 
   (256*G[{r1, 1, 0, 1}, r3])/3 - (128*G[{r1, 1, 0, r3}, r3])/3 - 
   (128*G[{r1, 1, 0, r4}, r3])/3 + (512*G[{r1, 1, 1, 1}, r3])/3 - 
   (256*G[{r1, 1, r3, 1}, r3])/3 - (256*G[{r1, 1, r4, 1}, r3])/3 - 
   (256*G[{r2, 0, 0, 1}, r3])/3 + (128*G[{r2, 0, 0, r3}, r3])/3 + 
   (128*G[{r2, 0, 0, r4}, r3])/3 - (128*G[{r2, 0, 1, r3}, r3])/3 - 
   (128*G[{r2, 0, 1, r4}, r3])/3 + (128*G[{r2, 0, r3, 1}, r3])/3 + 
   (128*G[{r2, 0, r4, 1}, r3])/3 + (256*G[{r2, 1, 0, 1}, r3])/3 - 
   (128*G[{r2, 1, 0, r3}, r3])/3 - (128*G[{r2, 1, 0, r4}, r3])/3 + 
   (512*G[{r2, 1, 1, 1}, r3])/3 - (256*G[{r2, 1, r3, 1}, r3])/3 - 
   (256*G[{r2, 1, r4, 1}, r3])/3 - (400*G[{r4, 0, 0, 1}, r3])/9 + 
   (200*G[{r4, 0, 0, r3}, r3])/9 + (200*G[{r4, 0, 0, r4}, r3])/9 - 
   (200*G[{r4, 0, 1, r3}, r3])/9 - (200*G[{r4, 0, 1, r4}, r3])/9 + 
   (200*G[{r4, 0, r3, 1}, r3])/9 + (200*G[{r4, 0, r4, 1}, r3])/9 + 
   (400*G[{r4, 1, 0, 1}, r3])/9 - (200*G[{r4, 1, 0, r3}, r3])/9 - 
   (200*G[{r4, 1, 0, r4}, r3])/9 - (400*G[{r4, 1, r3, 1}, r3])/9 - 
   (400*G[{r4, 1, r4, 1}, r3])/9 + (2*Pi^2*Log[2]^2)/3 - (2*Log[2]^4)/3 - 
   16*PolyLog[4, 1/2] + (794*G[{0}, r3]*Zeta[3])/9 + 
   (905*G[{1/2}, -1]*Zeta[3])/9 + (71*G[{1/2}, r3]*Zeta[3])/9 - 
   (242*G[{1}, -1]*Zeta[3])/9 - (226*G[{2}, -1]*Zeta[3])/3 - 
   (224*G[{r1}, r3]*Zeta[3])/3 - (224*G[{r2}, r3]*Zeta[3])/3, 
 bc4[39, 4] -> 0, bc4[40, 4] -> 0, bc4[41, 4] -> 
  Pi^4/12 - 17*Pi^2*G[{-1}, r3]*G[{0}, r3] + (37*Pi^2*G[{0}, r3]^2)/4 - 
   12*G[{-1}, r3]*G[{0}, r3]^3 - 27*G[{0}, r3]^4 - 
   3*Pi^2*G[{-1}, r3]*G[{1/2}, -1] + (23*Pi^2*G[{0}, r3]*G[{1/2}, -1])/4 + 
   6*G[{0}, r3]^3*G[{1/2}, -1] + (3*Pi^2*G[{1/2}, -1]^2)/2 - 
   (Pi^2*G[{0}, r3]*G[{1/2}, r3])/2 + 30*G[{0}, r3]^3*G[{1/2}, r3] + 
   (9*Pi^2*G[{1/2}, -1]*G[{1/2}, r3])/2 + 2*Pi^2*G[{-1}, r3]*G[{1}, -1] - 
   9*Pi^2*G[{0}, r3]*G[{1}, -1] - 6*G[{0}, r3]^3*G[{1}, -1] - 
   (5*Pi^2*G[{1/2}, -1]*G[{1}, -1])/2 + Pi^2*G[{1}, -1]^2 + 
   3*Pi^2*G[{-1}, r3]*G[{2}, -1] + (9*Pi^2*G[{0}, r3]*G[{2}, -1])/4 - 
   (3*Pi^2*G[{1/2}, -1]*G[{2}, -1])/2 - (9*Pi^2*G[{1/2}, r3]*G[{2}, -1])/2 + 
   (3*Pi^2*G[{1}, -1]*G[{2}, -1])/2 + 2*Pi^2*G[{-1}, r3]*G[{r4}, r3] + 
   (9*Pi^2*G[{0}, r3]*G[{r4}, r3])/2 + 12*G[{-1}, r3]*G[{0}, r3]^2*
    G[{r4}, r3] + 27*G[{0}, r3]^3*G[{r4}, r3] - 
   Pi^2*G[{1/2}, -1]*G[{r4}, r3] - 6*G[{0}, r3]^2*G[{1/2}, -1]*G[{r4}, r3] - 
   5*Pi^2*G[{1/2}, r3]*G[{r4}, r3] - 30*G[{0}, r3]^2*G[{1/2}, r3]*
    G[{r4}, r3] + Pi^2*G[{1}, -1]*G[{r4}, r3] + 6*G[{0}, r3]^2*G[{1}, -1]*
    G[{r4}, r3] + 3*Pi^2*G[{-1, 1/2}, r3] - 3*Pi^2*G[{-1, 2}, r3] - 
   Pi^2*G[{0, -1}, -1] + Pi^2*G[{0, -1}, r3] + (5*Pi^2*G[{0, 1/2}, -1])/2 - 
   (5*Pi^2*G[{0, 1/2}, r3])/2 - (3*Pi^2*G[{0, 1}, -1])/2 + 
   (11*Pi^2*G[{0, 1}, r3])/2 + 108*G[{-1}, r3]*G[{0}, r3]*G[{0, 1}, r3] - 
   27*G[{0}, r3]^2*G[{0, 1}, r3] - 54*G[{0}, r3]*G[{1/2}, -1]*G[{0, 1}, r3] + 
   18*G[{0}, r3]*G[{1/2}, r3]*G[{0, 1}, r3] + 54*G[{0}, r3]*G[{1}, -1]*
    G[{0, 1}, r3] - 2*Pi^2*G[{0, r3}, r3] - 54*G[{-1}, r3]*G[{0}, r3]*
    G[{0, r3}, r3] + (27*G[{0}, r3]^2*G[{0, r3}, r3])/2 + 
   27*G[{0}, r3]*G[{1/2}, -1]*G[{0, r3}, r3] - 9*G[{0}, r3]*G[{1/2}, r3]*
    G[{0, r3}, r3] - 27*G[{0}, r3]*G[{1}, -1]*G[{0, r3}, r3] - 
   2*Pi^2*G[{0, r4}, r3] - 54*G[{-1}, r3]*G[{0}, r3]*G[{0, r4}, r3] + 
   (27*G[{0}, r3]^2*G[{0, r4}, r3])/2 + 27*G[{0}, r3]*G[{1/2}, -1]*
    G[{0, r4}, r3] - 9*G[{0}, r3]*G[{1/2}, r3]*G[{0, r4}, r3] - 
   27*G[{0}, r3]*G[{1}, -1]*G[{0, r4}, r3] + 3*Pi^2*G[{1/2, -1}, -1] - 
   3*Pi^2*G[{1/2, 1/2}, -1] + 3*Pi^2*G[{1/2, 1/2}, r3] + 
   4*Pi^2*G[{1/2, 1}, -1] - 6*Pi^2*G[{1/2, 1}, r3] - 
   24*G[{0}, r3]^2*G[{1/2, 1}, r3] - (3*Pi^2*G[{1/2, 2}, -1])/2 + 
   (3*Pi^2*G[{1/2, 2}, r3])/2 + Pi^2*G[{1/2, r3}, r3] + 
   12*G[{0}, r3]^2*G[{1/2, r3}, r3] + Pi^2*G[{1/2, r4}, r3] + 
   12*G[{0}, r3]^2*G[{1/2, r4}, r3] + (3*Pi^2*G[{1, 1/2}, -1])/2 - 
   (3*Pi^2*G[{1, 1/2}, r3])/2 - 4*Pi^2*G[{1, 1}, r3] - 
   456*G[{-1}, r3]*G[{0}, r3]*G[{1, 1}, r3] + 
   666*G[{0}, r3]^2*G[{1, 1}, r3] + 228*G[{0}, r3]*G[{1/2}, -1]*
    G[{1, 1}, r3] - 396*G[{0}, r3]*G[{1/2}, r3]*G[{1, 1}, r3] - 
   228*G[{0}, r3]*G[{1}, -1]*G[{1, 1}, r3] + 288*G[{-1}, r3]*G[{r4}, r3]*
    G[{1, 1}, r3] - 408*G[{0}, r3]*G[{r4}, r3]*G[{1, 1}, r3] - 
   144*G[{1/2}, -1]*G[{r4}, r3]*G[{1, 1}, r3] + 240*G[{1/2}, r3]*G[{r4}, r3]*
    G[{1, 1}, r3] + 144*G[{1}, -1]*G[{r4}, r3]*G[{1, 1}, r3] - 
   192*G[{0, 1}, r3]*G[{1, 1}, r3] + 96*G[{0, r3}, r3]*G[{1, 1}, r3] + 
   96*G[{0, r4}, r3]*G[{1, 1}, r3] + 96*G[{1/2, 1}, r3]*G[{1, 1}, r3] - 
   48*G[{1/2, r3}, r3]*G[{1, 1}, r3] - 48*G[{1/2, r4}, r3]*G[{1, 1}, r3] - 
   (3*Pi^2*G[{1, 2}, -1])/2 + (3*Pi^2*G[{1, 2}, r3])/2 + 
   108*G[{-1}, r3]*G[{0}, r3]*G[{1, r3}, r3] - 
   75*G[{0}, r3]^2*G[{1, r3}, r3] - 54*G[{0}, r3]*G[{1/2}, -1]*
    G[{1, r3}, r3] + 18*G[{0}, r3]*G[{1/2}, r3]*G[{1, r3}, r3] + 
   54*G[{0}, r3]*G[{1}, -1]*G[{1, r3}, r3] + 108*G[{-1}, r3]*G[{0}, r3]*
    G[{1, r4}, r3] - 75*G[{0}, r3]^2*G[{1, r4}, r3] - 
   54*G[{0}, r3]*G[{1/2}, -1]*G[{1, r4}, r3] + 18*G[{0}, r3]*G[{1/2}, r3]*
    G[{1, r4}, r3] + 54*G[{0}, r3]*G[{1}, -1]*G[{1, r4}, r3] - 
   3*Pi^2*G[{2, -1}, -1] + (3*Pi^2*G[{2, 1/2}, -1])/2 - 
   (3*Pi^2*G[{2, 1/2}, r3])/2 - 4*Pi^2*G[{2, 1}, -1] + 6*Pi^2*G[{2, 1}, r3] + 
   24*G[{0}, r3]^2*G[{2, 1}, r3] - 96*G[{1, 1}, r3]*G[{2, 1}, r3] + 
   3*Pi^2*G[{2, 2}, -1] - 3*Pi^2*G[{2, 2}, r3] - Pi^2*G[{2, r3}, r3] - 
   12*G[{0}, r3]^2*G[{2, r3}, r3] + 48*G[{1, 1}, r3]*G[{2, r3}, r3] - 
   Pi^2*G[{2, r4}, r3] - 12*G[{0}, r3]^2*G[{2, r4}, r3] + 
   48*G[{1, 1}, r3]*G[{2, r4}, r3] - 12*G[{-1}, r3]*G[{0}, r3]*
    G[{r4, r4}, r3] - 27*G[{0}, r3]^2*G[{r4, r4}, r3] + 
   6*G[{0}, r3]*G[{1/2}, -1]*G[{r4, r4}, r3] + 30*G[{0}, r3]*G[{1/2}, r3]*
    G[{r4, r4}, r3] - 6*G[{0}, r3]*G[{1}, -1]*G[{r4, r4}, r3] - 
   48*G[{0}, r3]*G[{-1, 0, 1}, r3] + 24*G[{0}, r3]*G[{-1, 0, r3}, r3] + 
   24*G[{0}, r3]*G[{-1, 0, r4}, r3] + 24*G[{0}, r3]*G[{-1, 1/2, 1}, r3] - 
   12*G[{0}, r3]*G[{-1, 1/2, r3}, r3] - 12*G[{0}, r3]*G[{-1, 1/2, r4}, r3] - 
   24*G[{0}, r3]*G[{-1, 2, 1}, r3] + 12*G[{0}, r3]*G[{-1, 2, r3}, r3] + 
   12*G[{0}, r3]*G[{-1, 2, r4}, r3] - 36*G[{-1}, r3]*G[{0, 0, 1}, -1] - 
   57*G[{0}, r3]*G[{0, 0, 1}, -1] + 18*G[{1/2}, -1]*G[{0, 0, 1}, -1] + 
   90*G[{1/2}, r3]*G[{0, 0, 1}, -1] - 18*G[{1}, -1]*G[{0, 0, 1}, -1] - 
   24*G[{-1}, r3]*G[{0, 0, 1}, r3] + 12*G[{0}, r3]*G[{0, 0, 1}, r3] + 
   12*G[{1/2}, -1]*G[{0, 0, 1}, r3] - 36*G[{1/2}, r3]*G[{0, 0, 1}, r3] - 
   12*G[{1}, -1]*G[{0, 0, 1}, r3] + 18*G[{-1}, r3]*G[{0, 0, r3}, -1] + 
   (57*G[{0}, r3]*G[{0, 0, r3}, -1])/2 - 9*G[{1/2}, -1]*G[{0, 0, r3}, -1] - 
   45*G[{1/2}, r3]*G[{0, 0, r3}, -1] + 9*G[{1}, -1]*G[{0, 0, r3}, -1] + 
   12*G[{-1}, r3]*G[{0, 0, r3}, r3] - 6*G[{0}, r3]*G[{0, 0, r3}, r3] - 
   6*G[{1/2}, -1]*G[{0, 0, r3}, r3] + 18*G[{1/2}, r3]*G[{0, 0, r3}, r3] + 
   6*G[{1}, -1]*G[{0, 0, r3}, r3] + 18*G[{-1}, r3]*G[{0, 0, r4}, -1] + 
   (57*G[{0}, r3]*G[{0, 0, r4}, -1])/2 - 9*G[{1/2}, -1]*G[{0, 0, r4}, -1] - 
   45*G[{1/2}, r3]*G[{0, 0, r4}, -1] + 9*G[{1}, -1]*G[{0, 0, r4}, -1] + 
   12*G[{-1}, r3]*G[{0, 0, r4}, r3] - 6*G[{0}, r3]*G[{0, 0, r4}, r3] - 
   6*G[{1/2}, -1]*G[{0, 0, r4}, r3] + 18*G[{1/2}, r3]*G[{0, 0, r4}, r3] + 
   6*G[{1}, -1]*G[{0, 0, r4}, r3] + 60*G[{0}, r3]*G[{0, 1/2, 1}, -1] - 
   72*G[{1/2}, r3]*G[{0, 1/2, 1}, -1] - 30*G[{0}, r3]*G[{0, 1/2, r3}, -1] + 
   36*G[{1/2}, r3]*G[{0, 1/2, r3}, -1] - 30*G[{0}, r3]*G[{0, 1/2, r4}, -1] + 
   36*G[{1/2}, r3]*G[{0, 1/2, r4}, -1] + 312*G[{-1}, r3]*G[{0, 1, 1}, -1] - 
   366*G[{0}, r3]*G[{0, 1, 1}, -1] - 156*G[{1/2}, -1]*G[{0, 1, 1}, -1] + 
   252*G[{1/2}, r3]*G[{0, 1, 1}, -1] + 156*G[{1}, -1]*G[{0, 1, 1}, -1] + 
   336*G[{-1}, r3]*G[{0, 1, 1}, r3] - 384*G[{0}, r3]*G[{0, 1, 1}, r3] - 
   168*G[{1/2}, -1]*G[{0, 1, 1}, r3] + 120*G[{1/2}, r3]*G[{0, 1, 1}, r3] + 
   168*G[{1}, -1]*G[{0, 1, 1}, r3] - 108*G[{-1}, r3]*G[{0, 1, r3}, -1] + 
   99*G[{0}, r3]*G[{0, 1, r3}, -1] + 54*G[{1/2}, -1]*G[{0, 1, r3}, -1] - 
   54*G[{1/2}, r3]*G[{0, 1, r3}, -1] - 54*G[{1}, -1]*G[{0, 1, r3}, -1] - 
   84*G[{-1}, r3]*G[{0, 1, r3}, r3] + 123*G[{0}, r3]*G[{0, 1, r3}, r3] + 
   42*G[{1/2}, -1]*G[{0, 1, r3}, r3] - 78*G[{1/2}, r3]*G[{0, 1, r3}, r3] - 
   42*G[{1}, -1]*G[{0, 1, r3}, r3] - 108*G[{-1}, r3]*G[{0, 1, r4}, -1] + 
   99*G[{0}, r3]*G[{0, 1, r4}, -1] + 54*G[{1/2}, -1]*G[{0, 1, r4}, -1] - 
   54*G[{1/2}, r3]*G[{0, 1, r4}, -1] - 54*G[{1}, -1]*G[{0, 1, r4}, -1] - 
   108*G[{-1}, r3]*G[{0, 1, r4}, r3] + 69*G[{0}, r3]*G[{0, 1, r4}, r3] + 
   54*G[{1/2}, -1]*G[{0, 1, r4}, r3] - 18*G[{1/2}, r3]*G[{0, 1, r4}, r3] - 
   54*G[{1}, -1]*G[{0, 1, r4}, r3] - 24*G[{0}, r3]*G[{0, 2, 1}, r3] + 
   12*G[{0}, r3]*G[{0, 2, r3}, r3] + 12*G[{0}, r3]*G[{0, 2, r4}, r3] - 
   72*G[{-1}, r3]*G[{0, r3, 1}, -1] + 66*G[{0}, r3]*G[{0, r3, 1}, -1] + 
   36*G[{1/2}, -1]*G[{0, r3, 1}, -1] - 36*G[{1/2}, r3]*G[{0, r3, 1}, -1] - 
   36*G[{1}, -1]*G[{0, r3, 1}, -1] - 60*G[{-1}, r3]*G[{0, r3, 1}, r3] + 
   99*G[{0}, r3]*G[{0, r3, 1}, r3] + 30*G[{1/2}, -1]*G[{0, r3, 1}, r3] - 
   42*G[{1/2}, r3]*G[{0, r3, 1}, r3] - 30*G[{1}, -1]*G[{0, r3, 1}, r3] + 
   12*G[{-1}, r3]*G[{0, r3, r3}, -1] + 9*G[{0}, r3]*G[{0, r3, r3}, -1] - 
   6*G[{1/2}, -1]*G[{0, r3, r3}, -1] - 18*G[{1/2}, r3]*G[{0, r3, r3}, -1] + 
   6*G[{1}, -1]*G[{0, r3, r3}, -1] - 12*G[{-1}, r3]*G[{0, r3, r3}, r3] - 
   15*G[{0}, r3]*G[{0, r3, r3}, r3] + 6*G[{1/2}, -1]*G[{0, r3, r3}, r3] + 
   30*G[{1/2}, r3]*G[{0, r3, r3}, r3] - 6*G[{1}, -1]*G[{0, r3, r3}, r3] + 
   12*G[{-1}, r3]*G[{0, r3, r4}, -1] + 9*G[{0}, r3]*G[{0, r3, r4}, -1] - 
   6*G[{1/2}, -1]*G[{0, r3, r4}, -1] - 18*G[{1/2}, r3]*G[{0, r3, r4}, -1] + 
   6*G[{1}, -1]*G[{0, r3, r4}, -1] + 12*G[{0}, r3]*G[{0, r3, r4}, r3] - 
   72*G[{-1}, r3]*G[{0, r4, 1}, -1] + 66*G[{0}, r3]*G[{0, r4, 1}, -1] + 
   36*G[{1/2}, -1]*G[{0, r4, 1}, -1] - 36*G[{1/2}, r3]*G[{0, r4, 1}, -1] - 
   36*G[{1}, -1]*G[{0, r4, 1}, -1] - 84*G[{-1}, r3]*G[{0, r4, 1}, r3] + 
   45*G[{0}, r3]*G[{0, r4, 1}, r3] + 42*G[{1/2}, -1]*G[{0, r4, 1}, r3] + 
   18*G[{1/2}, r3]*G[{0, r4, 1}, r3] - 42*G[{1}, -1]*G[{0, r4, 1}, r3] + 
   12*G[{-1}, r3]*G[{0, r4, r3}, -1] + 9*G[{0}, r3]*G[{0, r4, r3}, -1] - 
   6*G[{1/2}, -1]*G[{0, r4, r3}, -1] - 18*G[{1/2}, r3]*G[{0, r4, r3}, -1] + 
   6*G[{1}, -1]*G[{0, r4, r3}, -1] + 12*G[{0}, r3]*G[{0, r4, r3}, r3] + 
   12*G[{-1}, r3]*G[{0, r4, r4}, -1] + 9*G[{0}, r3]*G[{0, r4, r4}, -1] - 
   6*G[{1/2}, -1]*G[{0, r4, r4}, -1] - 18*G[{1/2}, r3]*G[{0, r4, r4}, -1] + 
   6*G[{1}, -1]*G[{0, r4, r4}, -1] + 12*G[{-1}, r3]*G[{0, r4, r4}, r3] + 
   39*G[{0}, r3]*G[{0, r4, r4}, r3] - 6*G[{1/2}, -1]*G[{0, r4, r4}, r3] - 
   30*G[{1/2}, r3]*G[{0, r4, r4}, r3] + 6*G[{1}, -1]*G[{0, r4, r4}, r3] + 
   24*G[{0}, r3]*G[{1/2, 1/2, 1}, r3] - 12*G[{0}, r3]*G[{1/2, 1/2, r3}, r3] - 
   12*G[{0}, r3]*G[{1/2, 1/2, r4}, r3] - 120*G[{-1}, r3]*G[{1/2, 1, 1}, -1] + 
   150*G[{0}, r3]*G[{1/2, 1, 1}, -1] + 60*G[{1/2}, -1]*G[{1/2, 1, 1}, -1] - 
   108*G[{1/2}, r3]*G[{1/2, 1, 1}, -1] - 60*G[{1}, -1]*G[{1/2, 1, 1}, -1] + 
   12*G[{0}, r3]*G[{1/2, 1, 1}, r3] + 36*G[{-1}, r3]*G[{1/2, 1, r3}, -1] - 
   33*G[{0}, r3]*G[{1/2, 1, r3}, -1] - 18*G[{1/2}, -1]*G[{1/2, 1, r3}, -1] + 
   18*G[{1/2}, r3]*G[{1/2, 1, r3}, -1] + 18*G[{1}, -1]*G[{1/2, 1, r3}, -1] + 
   18*G[{0}, r3]*G[{1/2, 1, r3}, r3] + 36*G[{-1}, r3]*G[{1/2, 1, r4}, -1] - 
   33*G[{0}, r3]*G[{1/2, 1, r4}, -1] - 18*G[{1/2}, -1]*G[{1/2, 1, r4}, -1] + 
   18*G[{1/2}, r3]*G[{1/2, 1, r4}, -1] + 18*G[{1}, -1]*G[{1/2, 1, r4}, -1] + 
   18*G[{0}, r3]*G[{1/2, 1, r4}, r3] + 12*G[{0}, r3]*G[{1/2, 2, 1}, r3] - 
   6*G[{0}, r3]*G[{1/2, 2, r3}, r3] - 6*G[{0}, r3]*G[{1/2, 2, r4}, r3] + 
   36*G[{-1}, r3]*G[{1/2, r3, 1}, -1] - 33*G[{0}, r3]*G[{1/2, r3, 1}, -1] - 
   18*G[{1/2}, -1]*G[{1/2, r3, 1}, -1] + 18*G[{1/2}, r3]*
    G[{1/2, r3, 1}, -1] + 18*G[{1}, -1]*G[{1/2, r3, 1}, -1] - 
   12*G[{0}, r3]*G[{1/2, r3, 1}, r3] - 6*G[{-1}, r3]*G[{1/2, r3, r3}, -1] - 
   (9*G[{0}, r3]*G[{1/2, r3, r3}, -1])/2 + 
   3*G[{1/2}, -1]*G[{1/2, r3, r3}, -1] + 9*G[{1/2}, r3]*
    G[{1/2, r3, r3}, -1] - 3*G[{1}, -1]*G[{1/2, r3, r3}, -1] - 
   6*G[{0}, r3]*G[{1/2, r3, r3}, r3] - 6*G[{-1}, r3]*G[{1/2, r3, r4}, -1] - 
   (9*G[{0}, r3]*G[{1/2, r3, r4}, -1])/2 + 
   3*G[{1/2}, -1]*G[{1/2, r3, r4}, -1] + 9*G[{1/2}, r3]*
    G[{1/2, r3, r4}, -1] - 3*G[{1}, -1]*G[{1/2, r3, r4}, -1] - 
   6*G[{0}, r3]*G[{1/2, r3, r4}, r3] + 36*G[{-1}, r3]*G[{1/2, r4, 1}, -1] - 
   33*G[{0}, r3]*G[{1/2, r4, 1}, -1] - 18*G[{1/2}, -1]*G[{1/2, r4, 1}, -1] + 
   18*G[{1/2}, r3]*G[{1/2, r4, 1}, -1] + 18*G[{1}, -1]*G[{1/2, r4, 1}, -1] - 
   12*G[{0}, r3]*G[{1/2, r4, 1}, r3] - 6*G[{-1}, r3]*G[{1/2, r4, r3}, -1] - 
   (9*G[{0}, r3]*G[{1/2, r4, r3}, -1])/2 + 
   3*G[{1/2}, -1]*G[{1/2, r4, r3}, -1] + 9*G[{1/2}, r3]*
    G[{1/2, r4, r3}, -1] - 3*G[{1}, -1]*G[{1/2, r4, r3}, -1] - 
   6*G[{0}, r3]*G[{1/2, r4, r3}, r3] - 6*G[{-1}, r3]*G[{1/2, r4, r4}, -1] - 
   (9*G[{0}, r3]*G[{1/2, r4, r4}, -1])/2 + 
   3*G[{1/2}, -1]*G[{1/2, r4, r4}, -1] + 9*G[{1/2}, r3]*
    G[{1/2, r4, r4}, -1] - 3*G[{1}, -1]*G[{1/2, r4, r4}, -1] - 
   6*G[{0}, r3]*G[{1/2, r4, r4}, r3] + 96*G[{-1}, r3]*G[{1, 0, 1}, -1] - 
   48*G[{0}, r3]*G[{1, 0, 1}, -1] - 48*G[{1/2}, -1]*G[{1, 0, 1}, -1] + 
   48*G[{1}, -1]*G[{1, 0, 1}, -1] + 216*G[{-1}, r3]*G[{1, 0, 1}, r3] - 
   126*G[{0}, r3]*G[{1, 0, 1}, r3] - 108*G[{1/2}, -1]*G[{1, 0, 1}, r3] + 
   36*G[{1/2}, r3]*G[{1, 0, 1}, r3] + 108*G[{1}, -1]*G[{1, 0, 1}, r3] - 
   48*G[{-1}, r3]*G[{1, 0, r3}, -1] + 24*G[{0}, r3]*G[{1, 0, r3}, -1] + 
   24*G[{1/2}, -1]*G[{1, 0, r3}, -1] - 24*G[{1}, -1]*G[{1, 0, r3}, -1] - 
   108*G[{-1}, r3]*G[{1, 0, r3}, r3] + 63*G[{0}, r3]*G[{1, 0, r3}, r3] + 
   54*G[{1/2}, -1]*G[{1, 0, r3}, r3] - 18*G[{1/2}, r3]*G[{1, 0, r3}, r3] - 
   54*G[{1}, -1]*G[{1, 0, r3}, r3] - 48*G[{-1}, r3]*G[{1, 0, r4}, -1] + 
   24*G[{0}, r3]*G[{1, 0, r4}, -1] + 24*G[{1/2}, -1]*G[{1, 0, r4}, -1] - 
   24*G[{1}, -1]*G[{1, 0, r4}, -1] - 108*G[{-1}, r3]*G[{1, 0, r4}, r3] + 
   63*G[{0}, r3]*G[{1, 0, r4}, r3] + 54*G[{1/2}, -1]*G[{1, 0, r4}, r3] - 
   18*G[{1/2}, r3]*G[{1, 0, r4}, r3] - 54*G[{1}, -1]*G[{1, 0, r4}, r3] - 
   48*G[{-1}, r3]*G[{1, 1/2, 1}, -1] + 24*G[{0}, r3]*G[{1, 1/2, 1}, -1] + 
   24*G[{1/2}, -1]*G[{1, 1/2, 1}, -1] - 24*G[{1}, -1]*G[{1, 1/2, 1}, -1] - 
   12*G[{0}, r3]*G[{1, 1/2, 1}, r3] + 24*G[{-1}, r3]*G[{1, 1/2, r3}, -1] - 
   12*G[{0}, r3]*G[{1, 1/2, r3}, -1] - 12*G[{1/2}, -1]*G[{1, 1/2, r3}, -1] + 
   12*G[{1}, -1]*G[{1, 1/2, r3}, -1] + 6*G[{0}, r3]*G[{1, 1/2, r3}, r3] + 
   24*G[{-1}, r3]*G[{1, 1/2, r4}, -1] - 12*G[{0}, r3]*G[{1, 1/2, r4}, -1] - 
   12*G[{1/2}, -1]*G[{1, 1/2, r4}, -1] + 12*G[{1}, -1]*G[{1, 1/2, r4}, -1] + 
   6*G[{0}, r3]*G[{1, 1/2, r4}, r3] + 1008*G[{-1}, r3]*G[{1, 1, 1}, r3] - 
   1116*G[{0}, r3]*G[{1, 1, 1}, r3] - 504*G[{1/2}, -1]*G[{1, 1, 1}, r3] + 
   552*G[{1/2}, r3]*G[{1, 1, 1}, r3] + 504*G[{1}, -1]*G[{1, 1, 1}, r3] + 
   336*G[{-1}, r3]*G[{1, 1, r3}, r3] - 300*G[{0}, r3]*G[{1, 1, r3}, r3] - 
   168*G[{1/2}, -1]*G[{1, 1, r3}, r3] + 120*G[{1/2}, r3]*G[{1, 1, r3}, r3] + 
   168*G[{1}, -1]*G[{1, 1, r3}, r3] + 48*G[{-1}, r3]*G[{1, 2, 1}, -1] - 
   24*G[{0}, r3]*G[{1, 2, 1}, -1] - 24*G[{1/2}, -1]*G[{1, 2, 1}, -1] + 
   24*G[{1}, -1]*G[{1, 2, 1}, -1] + 12*G[{0}, r3]*G[{1, 2, 1}, r3] - 
   24*G[{-1}, r3]*G[{1, 2, r3}, -1] + 12*G[{0}, r3]*G[{1, 2, r3}, -1] + 
   12*G[{1/2}, -1]*G[{1, 2, r3}, -1] - 12*G[{1}, -1]*G[{1, 2, r3}, -1] - 
   6*G[{0}, r3]*G[{1, 2, r3}, r3] - 24*G[{-1}, r3]*G[{1, 2, r4}, -1] + 
   12*G[{0}, r3]*G[{1, 2, r4}, -1] + 12*G[{1/2}, -1]*G[{1, 2, r4}, -1] - 
   12*G[{1}, -1]*G[{1, 2, r4}, -1] - 6*G[{0}, r3]*G[{1, 2, r4}, r3] + 
   120*G[{-1}, r3]*G[{1, r3, 1}, r3] - 150*G[{0}, r3]*G[{1, r3, 1}, r3] - 
   60*G[{1/2}, -1]*G[{1, r3, 1}, r3] + 84*G[{1/2}, r3]*G[{1, r3, 1}, r3] + 
   60*G[{1}, -1]*G[{1, r3, 1}, r3] + 24*G[{-1}, r3]*G[{1, r3, r3}, r3] + 
   54*G[{0}, r3]*G[{1, r3, r3}, r3] - 12*G[{1/2}, -1]*G[{1, r3, r3}, r3] - 
   60*G[{1/2}, r3]*G[{1, r3, r3}, r3] + 12*G[{1}, -1]*G[{1, r3, r3}, r3] - 
   216*G[{-1}, r3]*G[{1, r4, 1}, r3] + 150*G[{0}, r3]*G[{1, r4, 1}, r3] + 
   108*G[{1/2}, -1]*G[{1, r4, 1}, r3] - 36*G[{1/2}, r3]*G[{1, r4, 1}, r3] - 
   108*G[{1}, -1]*G[{1, r4, 1}, r3] - 24*G[{0}, r3]*G[{2, 0, 1}, r3] + 
   12*G[{0}, r3]*G[{2, 0, r3}, r3] + 12*G[{0}, r3]*G[{2, 0, r4}, r3] - 
   12*G[{0}, r3]*G[{2, 1/2, 1}, r3] + 6*G[{0}, r3]*G[{2, 1/2, r3}, r3] + 
   6*G[{0}, r3]*G[{2, 1/2, r4}, r3] + 120*G[{-1}, r3]*G[{2, 1, 1}, -1] - 
   150*G[{0}, r3]*G[{2, 1, 1}, -1] - 60*G[{1/2}, -1]*G[{2, 1, 1}, -1] + 
   108*G[{1/2}, r3]*G[{2, 1, 1}, -1] + 60*G[{1}, -1]*G[{2, 1, 1}, -1] - 
   12*G[{0}, r3]*G[{2, 1, 1}, r3] - 36*G[{-1}, r3]*G[{2, 1, r3}, -1] + 
   33*G[{0}, r3]*G[{2, 1, r3}, -1] + 18*G[{1/2}, -1]*G[{2, 1, r3}, -1] - 
   18*G[{1/2}, r3]*G[{2, 1, r3}, -1] - 18*G[{1}, -1]*G[{2, 1, r3}, -1] - 
   18*G[{0}, r3]*G[{2, 1, r3}, r3] - 36*G[{-1}, r3]*G[{2, 1, r4}, -1] + 
   33*G[{0}, r3]*G[{2, 1, r4}, -1] + 18*G[{1/2}, -1]*G[{2, 1, r4}, -1] - 
   18*G[{1/2}, r3]*G[{2, 1, r4}, -1] - 18*G[{1}, -1]*G[{2, 1, r4}, -1] - 
   18*G[{0}, r3]*G[{2, 1, r4}, r3] - 24*G[{0}, r3]*G[{2, 2, 1}, r3] + 
   12*G[{0}, r3]*G[{2, 2, r3}, r3] + 12*G[{0}, r3]*G[{2, 2, r4}, r3] - 
   36*G[{-1}, r3]*G[{2, r3, 1}, -1] + 33*G[{0}, r3]*G[{2, r3, 1}, -1] + 
   18*G[{1/2}, -1]*G[{2, r3, 1}, -1] - 18*G[{1/2}, r3]*G[{2, r3, 1}, -1] - 
   18*G[{1}, -1]*G[{2, r3, 1}, -1] + 12*G[{0}, r3]*G[{2, r3, 1}, r3] + 
   6*G[{-1}, r3]*G[{2, r3, r3}, -1] + (9*G[{0}, r3]*G[{2, r3, r3}, -1])/2 - 
   3*G[{1/2}, -1]*G[{2, r3, r3}, -1] - 9*G[{1/2}, r3]*G[{2, r3, r3}, -1] + 
   3*G[{1}, -1]*G[{2, r3, r3}, -1] + 6*G[{0}, r3]*G[{2, r3, r3}, r3] + 
   6*G[{-1}, r3]*G[{2, r3, r4}, -1] + (9*G[{0}, r3]*G[{2, r3, r4}, -1])/2 - 
   3*G[{1/2}, -1]*G[{2, r3, r4}, -1] - 9*G[{1/2}, r3]*G[{2, r3, r4}, -1] + 
   3*G[{1}, -1]*G[{2, r3, r4}, -1] + 6*G[{0}, r3]*G[{2, r3, r4}, r3] - 
   36*G[{-1}, r3]*G[{2, r4, 1}, -1] + 33*G[{0}, r3]*G[{2, r4, 1}, -1] + 
   18*G[{1/2}, -1]*G[{2, r4, 1}, -1] - 18*G[{1/2}, r3]*G[{2, r4, 1}, -1] - 
   18*G[{1}, -1]*G[{2, r4, 1}, -1] + 12*G[{0}, r3]*G[{2, r4, 1}, r3] + 
   6*G[{-1}, r3]*G[{2, r4, r3}, -1] + (9*G[{0}, r3]*G[{2, r4, r3}, -1])/2 - 
   3*G[{1/2}, -1]*G[{2, r4, r3}, -1] - 9*G[{1/2}, r3]*G[{2, r4, r3}, -1] + 
   3*G[{1}, -1]*G[{2, r4, r3}, -1] + 6*G[{0}, r3]*G[{2, r4, r3}, r3] + 
   6*G[{-1}, r3]*G[{2, r4, r4}, -1] + (9*G[{0}, r3]*G[{2, r4, r4}, -1])/2 - 
   3*G[{1/2}, -1]*G[{2, r4, r4}, -1] - 9*G[{1/2}, r3]*G[{2, r4, r4}, -1] + 
   3*G[{1}, -1]*G[{2, r4, r4}, -1] + 6*G[{0}, r3]*G[{2, r4, r4}, r3] - 
   24*G[{-1}, r3]*G[{r4, 0, 1}, r3] - 54*G[{0}, r3]*G[{r4, 0, 1}, r3] + 
   12*G[{1/2}, -1]*G[{r4, 0, 1}, r3] + 60*G[{1/2}, r3]*G[{r4, 0, 1}, r3] - 
   12*G[{1}, -1]*G[{r4, 0, 1}, r3] + 12*G[{-1}, r3]*G[{r4, 0, r3}, r3] + 
   27*G[{0}, r3]*G[{r4, 0, r3}, r3] - 6*G[{1/2}, -1]*G[{r4, 0, r3}, r3] - 
   30*G[{1/2}, r3]*G[{r4, 0, r3}, r3] + 6*G[{1}, -1]*G[{r4, 0, r3}, r3] + 
   12*G[{-1}, r3]*G[{r4, 0, r4}, r3] + 27*G[{0}, r3]*G[{r4, 0, r4}, r3] - 
   6*G[{1/2}, -1]*G[{r4, 0, r4}, r3] - 30*G[{1/2}, r3]*G[{r4, 0, r4}, r3] + 
   6*G[{1}, -1]*G[{r4, 0, r4}, r3] - 336*G[{-1}, r3]*G[{r4, 1, 1}, r3] + 
   300*G[{0}, r3]*G[{r4, 1, 1}, r3] + 168*G[{1/2}, -1]*G[{r4, 1, 1}, r3] - 
   120*G[{1/2}, r3]*G[{r4, 1, 1}, r3] - 168*G[{1}, -1]*G[{r4, 1, 1}, r3] - 
   24*G[{-1}, r3]*G[{r4, 1, r3}, r3] - 54*G[{0}, r3]*G[{r4, 1, r3}, r3] + 
   12*G[{1/2}, -1]*G[{r4, 1, r3}, r3] + 60*G[{1/2}, r3]*G[{r4, 1, r3}, r3] - 
   12*G[{1}, -1]*G[{r4, 1, r3}, r3] + 24*G[{-1}, r3]*G[{r4, r4, 1}, r3] + 
   54*G[{0}, r3]*G[{r4, r4, 1}, r3] - 12*G[{1/2}, -1]*G[{r4, r4, 1}, r3] - 
   60*G[{1/2}, r3]*G[{r4, r4, 1}, r3] + 12*G[{1}, -1]*G[{r4, r4, 1}, r3] + 
   96*G[{-1, 0, 0, 1}, r3] - 48*G[{-1, 0, 0, r3}, r3] - 
   48*G[{-1, 0, 0, r4}, r3] - 24*G[{-1, 0, 1/2, 1}, r3] + 
   12*G[{-1, 0, 1/2, r3}, r3] + 12*G[{-1, 0, 1/2, r4}, r3] + 
   96*G[{-1, 0, 1, 1}, r3] + 24*G[{-1, 0, 2, 1}, r3] - 
   12*G[{-1, 0, 2, r3}, r3] - 12*G[{-1, 0, 2, r4}, r3] - 
   48*G[{-1, 0, r3, 1}, r3] - 48*G[{-1, 0, r4, 1}, r3] - 
   24*G[{-1, 1/2, 0, 1}, r3] + 12*G[{-1, 1/2, 0, r3}, r3] + 
   12*G[{-1, 1/2, 0, r4}, r3] - 48*G[{-1, 1/2, 1, 1}, r3] + 
   24*G[{-1, 1/2, r3, 1}, r3] + 24*G[{-1, 1/2, r4, 1}, r3] + 
   24*G[{-1, 2, 0, 1}, r3] - 12*G[{-1, 2, 0, r3}, r3] - 
   12*G[{-1, 2, 0, r4}, r3] + 48*G[{-1, 2, 1, 1}, r3] - 
   24*G[{-1, 2, r3, 1}, r3] - 24*G[{-1, 2, r4, 1}, r3] + 
   48*G[{0, -1, 0, 1}, -1] + 48*G[{0, -1, 0, 1}, r3] - 
   24*G[{0, -1, 0, r3}, -1] - 24*G[{0, -1, 0, r3}, r3] - 
   24*G[{0, -1, 0, r4}, -1] - 24*G[{0, -1, 0, r4}, r3] - 
   24*G[{0, -1, 1/2, 1}, r3] + 12*G[{0, -1, 1/2, r3}, r3] + 
   12*G[{0, -1, 1/2, r4}, r3] + 96*G[{0, -1, 1, 1}, -1] + 
   24*G[{0, -1, 2, 1}, r3] - 12*G[{0, -1, 2, r3}, r3] - 
   12*G[{0, -1, 2, r4}, r3] - 48*G[{0, -1, r3, 1}, -1] - 
   48*G[{0, -1, r4, 1}, -1] + 96*G[{0, 0, -1, 1}, -1] - 
   48*G[{0, 0, -1, r3}, -1] - 48*G[{0, 0, -1, r4}, -1] + 
   18*G[{0, 0, 0, 1}, -1] - 18*G[{0, 0, 0, 1}, r3] - 9*G[{0, 0, 0, r3}, -1] + 
   9*G[{0, 0, 0, r3}, r3] - 9*G[{0, 0, 0, r4}, -1] + 9*G[{0, 0, 0, r4}, r3] - 
   24*G[{0, 0, 1/2, 1}, -1] + 24*G[{0, 0, 1/2, 1}, r3] + 
   12*G[{0, 0, 1/2, r3}, -1] - 12*G[{0, 0, 1/2, r3}, r3] + 
   12*G[{0, 0, 1/2, r4}, -1] - 12*G[{0, 0, 1/2, r4}, r3] + 
   96*G[{0, 0, 1, -1}, -1] - 60*G[{0, 0, 1, 1}, -1] + 
   60*G[{0, 0, 1, 1}, r3] - 12*G[{0, 0, 1, r3}, -1] + 
   12*G[{0, 0, 1, r3}, r3] - 12*G[{0, 0, 1, r4}, -1] + 
   12*G[{0, 0, 1, r4}, r3] - 24*G[{0, 0, 2, 1}, -1] + 
   24*G[{0, 0, 2, 1}, r3] + 12*G[{0, 0, 2, r3}, -1] - 
   12*G[{0, 0, 2, r3}, r3] + 12*G[{0, 0, 2, r4}, -1] - 
   12*G[{0, 0, 2, r4}, r3] - 48*G[{0, 0, r3, -1}, -1] - 
   6*G[{0, 0, r3, 1}, -1] + 6*G[{0, 0, r3, 1}, r3] + 
   24*G[{0, 0, r3, r3}, -1] - 24*G[{0, 0, r3, r3}, r3] + 
   24*G[{0, 0, r3, r4}, -1] - 24*G[{0, 0, r3, r4}, r3] - 
   48*G[{0, 0, r4, -1}, -1] - 6*G[{0, 0, r4, 1}, -1] + 
   6*G[{0, 0, r4, 1}, r3] + 24*G[{0, 0, r4, r3}, -1] - 
   24*G[{0, 0, r4, r3}, r3] + 24*G[{0, 0, r4, r4}, -1] - 
   24*G[{0, 0, r4, r4}, r3] - 24*G[{0, 1/2, -1, 1}, -1] + 
   12*G[{0, 1/2, -1, r3}, -1] + 12*G[{0, 1/2, -1, r4}, -1] - 
   24*G[{0, 1/2, 0, 1}, -1] + 24*G[{0, 1/2, 0, 1}, r3] + 
   12*G[{0, 1/2, 0, r3}, -1] - 12*G[{0, 1/2, 0, r3}, r3] + 
   12*G[{0, 1/2, 0, r4}, -1] - 12*G[{0, 1/2, 0, r4}, r3] + 
   24*G[{0, 1/2, 1/2, 1}, -1] - 24*G[{0, 1/2, 1/2, 1}, r3] - 
   12*G[{0, 1/2, 1/2, r3}, -1] + 12*G[{0, 1/2, 1/2, r3}, r3] - 
   12*G[{0, 1/2, 1/2, r4}, -1] + 12*G[{0, 1/2, 1/2, r4}, r3] - 
   24*G[{0, 1/2, 1, -1}, -1] - 36*G[{0, 1/2, 1, 1}, -1] + 
   36*G[{0, 1/2, 1, 1}, r3] + 18*G[{0, 1/2, 1, r3}, -1] - 
   18*G[{0, 1/2, 1, r3}, r3] + 18*G[{0, 1/2, 1, r4}, -1] - 
   18*G[{0, 1/2, 1, r4}, r3] + 12*G[{0, 1/2, 2, 1}, -1] - 
   12*G[{0, 1/2, 2, 1}, r3] - 6*G[{0, 1/2, 2, r3}, -1] + 
   6*G[{0, 1/2, 2, r3}, r3] - 6*G[{0, 1/2, 2, r4}, -1] + 
   6*G[{0, 1/2, 2, r4}, r3] + 12*G[{0, 1/2, r3, -1}, -1] + 
   12*G[{0, 1/2, r3, 1}, -1] - 12*G[{0, 1/2, r3, 1}, r3] - 
   6*G[{0, 1/2, r3, r3}, -1] + 6*G[{0, 1/2, r3, r3}, r3] - 
   6*G[{0, 1/2, r3, r4}, -1] + 6*G[{0, 1/2, r3, r4}, r3] + 
   12*G[{0, 1/2, r4, -1}, -1] + 12*G[{0, 1/2, r4, 1}, -1] - 
   12*G[{0, 1/2, r4, 1}, r3] - 6*G[{0, 1/2, r4, r3}, -1] + 
   6*G[{0, 1/2, r4, r3}, r3] - 6*G[{0, 1/2, r4, r4}, -1] + 
   6*G[{0, 1/2, r4, r4}, r3] + 96*G[{0, 1, -1, 1}, -1] + 
   36*G[{0, 1, 0, 1}, -1] - 36*G[{0, 1, 0, 1}, r3] - 
   18*G[{0, 1, 0, r3}, -1] + 18*G[{0, 1, 0, r3}, r3] - 
   18*G[{0, 1, 0, r4}, -1] + 18*G[{0, 1, 0, r4}, r3] - 
   12*G[{0, 1, 1/2, 1}, -1] + 12*G[{0, 1, 1/2, 1}, r3] + 
   6*G[{0, 1, 1/2, r3}, -1] - 6*G[{0, 1, 1/2, r3}, r3] + 
   6*G[{0, 1, 1/2, r4}, -1] - 6*G[{0, 1, 1/2, r4}, r3] + 
   96*G[{0, 1, 1, -1}, -1] - 168*G[{0, 1, 1, 1}, -1] + 
   168*G[{0, 1, 1, 1}, r3] + 12*G[{0, 1, 2, 1}, -1] - 
   12*G[{0, 1, 2, 1}, r3] - 6*G[{0, 1, 2, r3}, -1] + 6*G[{0, 1, 2, r3}, r3] - 
   6*G[{0, 1, 2, r4}, -1] + 6*G[{0, 1, 2, r4}, r3] - 
   12*G[{0, 1, r3, 1}, -1] + 12*G[{0, 1, r3, 1}, r3] - 
   12*G[{0, 1, r4, 1}, -1] + 12*G[{0, 1, r4, 1}, r3] + 
   24*G[{0, 2, -1, 1}, -1] - 12*G[{0, 2, -1, r3}, -1] - 
   12*G[{0, 2, -1, r4}, -1] - 24*G[{0, 2, 0, 1}, -1] + 
   24*G[{0, 2, 0, 1}, r3] + 12*G[{0, 2, 0, r3}, -1] - 
   12*G[{0, 2, 0, r3}, r3] + 12*G[{0, 2, 0, r4}, -1] - 
   12*G[{0, 2, 0, r4}, r3] - 12*G[{0, 2, 1/2, 1}, -1] + 
   12*G[{0, 2, 1/2, 1}, r3] + 6*G[{0, 2, 1/2, r3}, -1] - 
   6*G[{0, 2, 1/2, r3}, r3] + 6*G[{0, 2, 1/2, r4}, -1] - 
   6*G[{0, 2, 1/2, r4}, r3] + 24*G[{0, 2, 1, -1}, -1] - 
   12*G[{0, 2, 1, 1}, -1] + 12*G[{0, 2, 1, 1}, r3] - 
   18*G[{0, 2, 1, r3}, -1] + 18*G[{0, 2, 1, r3}, r3] - 
   18*G[{0, 2, 1, r4}, -1] + 18*G[{0, 2, 1, r4}, r3] - 
   24*G[{0, 2, 2, 1}, -1] + 24*G[{0, 2, 2, 1}, r3] + 
   12*G[{0, 2, 2, r3}, -1] - 12*G[{0, 2, 2, r3}, r3] + 
   12*G[{0, 2, 2, r4}, -1] - 12*G[{0, 2, 2, r4}, r3] - 
   12*G[{0, 2, r3, -1}, -1] + 12*G[{0, 2, r3, 1}, -1] - 
   12*G[{0, 2, r3, 1}, r3] + 6*G[{0, 2, r3, r3}, -1] - 
   6*G[{0, 2, r3, r3}, r3] + 6*G[{0, 2, r3, r4}, -1] - 
   6*G[{0, 2, r3, r4}, r3] - 12*G[{0, 2, r4, -1}, -1] + 
   12*G[{0, 2, r4, 1}, -1] - 12*G[{0, 2, r4, 1}, r3] + 
   6*G[{0, 2, r4, r3}, -1] - 6*G[{0, 2, r4, r3}, r3] + 
   6*G[{0, 2, r4, r4}, -1] - 6*G[{0, 2, r4, r4}, r3] - 
   48*G[{0, r3, -1, 1}, -1] - 24*G[{0, r3, 0, 1}, -1] + 
   24*G[{0, r3, 0, 1}, r3] + 12*G[{0, r3, 0, r3}, -1] - 
   12*G[{0, r3, 0, r3}, r3] + 12*G[{0, r3, 0, r4}, -1] - 
   12*G[{0, r3, 0, r4}, r3] - 48*G[{0, r3, 1, -1}, -1] + 
   48*G[{0, r3, 1, 1}, -1] - 48*G[{0, r3, 1, 1}, r3] + 
   24*G[{0, r3, r3, 1}, -1] - 24*G[{0, r3, r3, 1}, r3] + 
   24*G[{0, r3, r4, 1}, -1] - 24*G[{0, r3, r4, 1}, r3] - 
   48*G[{0, r4, -1, 1}, -1] - 24*G[{0, r4, 0, 1}, -1] + 
   24*G[{0, r4, 0, 1}, r3] + 12*G[{0, r4, 0, r3}, -1] - 
   12*G[{0, r4, 0, r3}, r3] + 12*G[{0, r4, 0, r4}, -1] - 
   12*G[{0, r4, 0, r4}, r3] - 48*G[{0, r4, 1, -1}, -1] + 
   48*G[{0, r4, 1, 1}, -1] - 48*G[{0, r4, 1, 1}, r3] + 
   24*G[{0, r4, r3, 1}, -1] - 24*G[{0, r4, r3, 1}, r3] + 
   24*G[{0, r4, r4, 1}, -1] - 24*G[{0, r4, r4, 1}, r3] - 
   24*G[{1/2, -1, 0, 1}, -1] + 12*G[{1/2, -1, 0, r3}, -1] + 
   12*G[{1/2, -1, 0, r4}, -1] - 48*G[{1/2, -1, 1, 1}, -1] + 
   24*G[{1/2, -1, r3, 1}, -1] + 24*G[{1/2, -1, r4, 1}, -1] - 
   24*G[{1/2, 0, -1, 1}, -1] + 12*G[{1/2, 0, -1, r3}, -1] + 
   12*G[{1/2, 0, -1, r4}, -1] - 24*G[{1/2, 0, 0, 1}, -1] + 
   24*G[{1/2, 0, 0, 1}, r3] + 12*G[{1/2, 0, 0, r3}, -1] - 
   12*G[{1/2, 0, 0, r3}, r3] + 12*G[{1/2, 0, 0, r4}, -1] - 
   12*G[{1/2, 0, 0, r4}, r3] + 24*G[{1/2, 0, 1/2, 1}, -1] - 
   24*G[{1/2, 0, 1/2, 1}, r3] - 12*G[{1/2, 0, 1/2, r3}, -1] + 
   12*G[{1/2, 0, 1/2, r3}, r3] - 12*G[{1/2, 0, 1/2, r4}, -1] + 
   12*G[{1/2, 0, 1/2, r4}, r3] - 24*G[{1/2, 0, 1, -1}, -1] - 
   36*G[{1/2, 0, 1, 1}, -1] + 36*G[{1/2, 0, 1, 1}, r3] + 
   18*G[{1/2, 0, 1, r3}, -1] - 18*G[{1/2, 0, 1, r3}, r3] + 
   18*G[{1/2, 0, 1, r4}, -1] - 18*G[{1/2, 0, 1, r4}, r3] + 
   12*G[{1/2, 0, 2, 1}, -1] - 12*G[{1/2, 0, 2, 1}, r3] - 
   6*G[{1/2, 0, 2, r3}, -1] + 6*G[{1/2, 0, 2, r3}, r3] - 
   6*G[{1/2, 0, 2, r4}, -1] + 6*G[{1/2, 0, 2, r4}, r3] + 
   12*G[{1/2, 0, r3, -1}, -1] + 12*G[{1/2, 0, r3, 1}, -1] - 
   12*G[{1/2, 0, r3, 1}, r3] - 6*G[{1/2, 0, r3, r3}, -1] + 
   6*G[{1/2, 0, r3, r3}, r3] - 6*G[{1/2, 0, r3, r4}, -1] + 
   6*G[{1/2, 0, r3, r4}, r3] + 12*G[{1/2, 0, r4, -1}, -1] + 
   12*G[{1/2, 0, r4, 1}, -1] - 12*G[{1/2, 0, r4, 1}, r3] - 
   6*G[{1/2, 0, r4, r3}, -1] + 6*G[{1/2, 0, r4, r3}, r3] - 
   6*G[{1/2, 0, r4, r4}, -1] + 6*G[{1/2, 0, r4, r4}, r3] + 
   24*G[{1/2, 1/2, 0, 1}, -1] - 24*G[{1/2, 1/2, 0, 1}, r3] - 
   12*G[{1/2, 1/2, 0, r3}, -1] + 12*G[{1/2, 1/2, 0, r3}, r3] - 
   12*G[{1/2, 1/2, 0, r4}, -1] + 12*G[{1/2, 1/2, 0, r4}, r3] + 
   48*G[{1/2, 1/2, 1, 1}, -1] - 48*G[{1/2, 1/2, 1, 1}, r3] - 
   24*G[{1/2, 1/2, r3, 1}, -1] + 24*G[{1/2, 1/2, r3, 1}, r3] - 
   24*G[{1/2, 1/2, r4, 1}, -1] + 24*G[{1/2, 1/2, r4, 1}, r3] - 
   48*G[{1/2, 1, -1, 1}, -1] - 36*G[{1/2, 1, 0, 1}, -1] + 
   36*G[{1/2, 1, 0, 1}, r3] + 18*G[{1/2, 1, 0, r3}, -1] - 
   18*G[{1/2, 1, 0, r3}, r3] + 18*G[{1/2, 1, 0, r4}, -1] - 
   18*G[{1/2, 1, 0, r4}, r3] - 48*G[{1/2, 1, 1, -1}, -1] + 
   24*G[{1/2, 1, 1, 1}, -1] - 24*G[{1/2, 1, 1, 1}, r3] + 
   36*G[{1/2, 1, r3, 1}, -1] - 36*G[{1/2, 1, r3, 1}, r3] + 
   36*G[{1/2, 1, r4, 1}, -1] - 36*G[{1/2, 1, r4, 1}, r3] + 
   12*G[{1/2, 2, 0, 1}, -1] - 12*G[{1/2, 2, 0, 1}, r3] - 
   6*G[{1/2, 2, 0, r3}, -1] + 6*G[{1/2, 2, 0, r3}, r3] - 
   6*G[{1/2, 2, 0, r4}, -1] + 6*G[{1/2, 2, 0, r4}, r3] + 
   24*G[{1/2, 2, 1, 1}, -1] - 24*G[{1/2, 2, 1, 1}, r3] - 
   12*G[{1/2, 2, r3, 1}, -1] + 12*G[{1/2, 2, r3, 1}, r3] - 
   12*G[{1/2, 2, r4, 1}, -1] + 12*G[{1/2, 2, r4, 1}, r3] + 
   24*G[{1/2, r3, -1, 1}, -1] + 12*G[{1/2, r3, 0, 1}, -1] - 
   12*G[{1/2, r3, 0, 1}, r3] - 6*G[{1/2, r3, 0, r3}, -1] + 
   6*G[{1/2, r3, 0, r3}, r3] - 6*G[{1/2, r3, 0, r4}, -1] + 
   6*G[{1/2, r3, 0, r4}, r3] + 24*G[{1/2, r3, 1, -1}, -1] - 
   24*G[{1/2, r3, 1, 1}, -1] + 24*G[{1/2, r3, 1, 1}, r3] - 
   12*G[{1/2, r3, r3, 1}, -1] + 12*G[{1/2, r3, r3, 1}, r3] - 
   12*G[{1/2, r3, r4, 1}, -1] + 12*G[{1/2, r3, r4, 1}, r3] + 
   24*G[{1/2, r4, -1, 1}, -1] + 12*G[{1/2, r4, 0, 1}, -1] - 
   12*G[{1/2, r4, 0, 1}, r3] - 6*G[{1/2, r4, 0, r3}, -1] + 
   6*G[{1/2, r4, 0, r3}, r3] - 6*G[{1/2, r4, 0, r4}, -1] + 
   6*G[{1/2, r4, 0, r4}, r3] + 24*G[{1/2, r4, 1, -1}, -1] - 
   24*G[{1/2, r4, 1, 1}, -1] + 24*G[{1/2, r4, 1, 1}, r3] - 
   12*G[{1/2, r4, r3, 1}, -1] + 12*G[{1/2, r4, r3, 1}, r3] - 
   12*G[{1/2, r4, r4, 1}, -1] + 12*G[{1/2, r4, r4, 1}, r3] + 
   48*G[{1, 0, 0, 1}, -1] - 48*G[{1, 0, 0, 1}, r3] - 
   24*G[{1, 0, 0, r3}, -1] + 24*G[{1, 0, 0, r3}, r3] - 
   24*G[{1, 0, 0, r4}, -1] + 24*G[{1, 0, 0, r4}, r3] - 
   12*G[{1, 0, 1/2, 1}, -1] + 12*G[{1, 0, 1/2, 1}, r3] + 
   6*G[{1, 0, 1/2, r3}, -1] - 6*G[{1, 0, 1/2, r3}, r3] + 
   6*G[{1, 0, 1/2, r4}, -1] - 6*G[{1, 0, 1/2, r4}, r3] + 
   48*G[{1, 0, 1, 1}, -1] - 48*G[{1, 0, 1, 1}, r3] + 12*G[{1, 0, 2, 1}, -1] - 
   12*G[{1, 0, 2, 1}, r3] - 6*G[{1, 0, 2, r3}, -1] + 6*G[{1, 0, 2, r3}, r3] - 
   6*G[{1, 0, 2, r4}, -1] + 6*G[{1, 0, 2, r4}, r3] - 
   24*G[{1, 0, r3, 1}, -1] + 24*G[{1, 0, r3, 1}, r3] - 
   24*G[{1, 0, r4, 1}, -1] + 24*G[{1, 0, r4, 1}, r3] - 
   12*G[{1, 1/2, 0, 1}, -1] + 12*G[{1, 1/2, 0, 1}, r3] + 
   6*G[{1, 1/2, 0, r3}, -1] - 6*G[{1, 1/2, 0, r3}, r3] + 
   6*G[{1, 1/2, 0, r4}, -1] - 6*G[{1, 1/2, 0, r4}, r3] - 
   24*G[{1, 1/2, 1, 1}, -1] + 24*G[{1, 1/2, 1, 1}, r3] + 
   12*G[{1, 1/2, r3, 1}, -1] - 12*G[{1, 1/2, r3, 1}, r3] + 
   12*G[{1, 1/2, r4, 1}, -1] - 12*G[{1, 1/2, r4, 1}, r3] + 
   12*G[{1, 2, 0, 1}, -1] - 12*G[{1, 2, 0, 1}, r3] - 6*G[{1, 2, 0, r3}, -1] + 
   6*G[{1, 2, 0, r3}, r3] - 6*G[{1, 2, 0, r4}, -1] + 6*G[{1, 2, 0, r4}, r3] + 
   24*G[{1, 2, 1, 1}, -1] - 24*G[{1, 2, 1, 1}, r3] - 
   12*G[{1, 2, r3, 1}, -1] + 12*G[{1, 2, r3, 1}, r3] - 
   12*G[{1, 2, r4, 1}, -1] + 12*G[{1, 2, r4, 1}, r3] + 
   24*G[{2, -1, 0, 1}, -1] - 12*G[{2, -1, 0, r3}, -1] - 
   12*G[{2, -1, 0, r4}, -1] + 48*G[{2, -1, 1, 1}, -1] - 
   24*G[{2, -1, r3, 1}, -1] - 24*G[{2, -1, r4, 1}, -1] + 
   24*G[{2, 0, -1, 1}, -1] - 12*G[{2, 0, -1, r3}, -1] - 
   12*G[{2, 0, -1, r4}, -1] - 24*G[{2, 0, 0, 1}, -1] + 
   24*G[{2, 0, 0, 1}, r3] + 12*G[{2, 0, 0, r3}, -1] - 
   12*G[{2, 0, 0, r3}, r3] + 12*G[{2, 0, 0, r4}, -1] - 
   12*G[{2, 0, 0, r4}, r3] - 12*G[{2, 0, 1/2, 1}, -1] + 
   12*G[{2, 0, 1/2, 1}, r3] + 6*G[{2, 0, 1/2, r3}, -1] - 
   6*G[{2, 0, 1/2, r3}, r3] + 6*G[{2, 0, 1/2, r4}, -1] - 
   6*G[{2, 0, 1/2, r4}, r3] + 24*G[{2, 0, 1, -1}, -1] - 
   12*G[{2, 0, 1, 1}, -1] + 12*G[{2, 0, 1, 1}, r3] - 
   18*G[{2, 0, 1, r3}, -1] + 18*G[{2, 0, 1, r3}, r3] - 
   18*G[{2, 0, 1, r4}, -1] + 18*G[{2, 0, 1, r4}, r3] - 
   24*G[{2, 0, 2, 1}, -1] + 24*G[{2, 0, 2, 1}, r3] + 
   12*G[{2, 0, 2, r3}, -1] - 12*G[{2, 0, 2, r3}, r3] + 
   12*G[{2, 0, 2, r4}, -1] - 12*G[{2, 0, 2, r4}, r3] - 
   12*G[{2, 0, r3, -1}, -1] + 12*G[{2, 0, r3, 1}, -1] - 
   12*G[{2, 0, r3, 1}, r3] + 6*G[{2, 0, r3, r3}, -1] - 
   6*G[{2, 0, r3, r3}, r3] + 6*G[{2, 0, r3, r4}, -1] - 
   6*G[{2, 0, r3, r4}, r3] - 12*G[{2, 0, r4, -1}, -1] + 
   12*G[{2, 0, r4, 1}, -1] - 12*G[{2, 0, r4, 1}, r3] + 
   6*G[{2, 0, r4, r3}, -1] - 6*G[{2, 0, r4, r3}, r3] + 
   6*G[{2, 0, r4, r4}, -1] - 6*G[{2, 0, r4, r4}, r3] - 
   12*G[{2, 1/2, 0, 1}, -1] + 12*G[{2, 1/2, 0, 1}, r3] + 
   6*G[{2, 1/2, 0, r3}, -1] - 6*G[{2, 1/2, 0, r3}, r3] + 
   6*G[{2, 1/2, 0, r4}, -1] - 6*G[{2, 1/2, 0, r4}, r3] - 
   24*G[{2, 1/2, 1, 1}, -1] + 24*G[{2, 1/2, 1, 1}, r3] + 
   12*G[{2, 1/2, r3, 1}, -1] - 12*G[{2, 1/2, r3, 1}, r3] + 
   12*G[{2, 1/2, r4, 1}, -1] - 12*G[{2, 1/2, r4, 1}, r3] + 
   48*G[{2, 1, -1, 1}, -1] + 36*G[{2, 1, 0, 1}, -1] - 
   36*G[{2, 1, 0, 1}, r3] - 18*G[{2, 1, 0, r3}, -1] + 
   18*G[{2, 1, 0, r3}, r3] - 18*G[{2, 1, 0, r4}, -1] + 
   18*G[{2, 1, 0, r4}, r3] + 48*G[{2, 1, 1, -1}, -1] - 
   24*G[{2, 1, 1, 1}, -1] + 24*G[{2, 1, 1, 1}, r3] - 
   36*G[{2, 1, r3, 1}, -1] + 36*G[{2, 1, r3, 1}, r3] - 
   36*G[{2, 1, r4, 1}, -1] + 36*G[{2, 1, r4, 1}, r3] - 
   24*G[{2, 2, 0, 1}, -1] + 24*G[{2, 2, 0, 1}, r3] + 
   12*G[{2, 2, 0, r3}, -1] - 12*G[{2, 2, 0, r3}, r3] + 
   12*G[{2, 2, 0, r4}, -1] - 12*G[{2, 2, 0, r4}, r3] - 
   48*G[{2, 2, 1, 1}, -1] + 48*G[{2, 2, 1, 1}, r3] + 
   24*G[{2, 2, r3, 1}, -1] - 24*G[{2, 2, r3, 1}, r3] + 
   24*G[{2, 2, r4, 1}, -1] - 24*G[{2, 2, r4, 1}, r3] - 
   24*G[{2, r3, -1, 1}, -1] - 12*G[{2, r3, 0, 1}, -1] + 
   12*G[{2, r3, 0, 1}, r3] + 6*G[{2, r3, 0, r3}, -1] - 
   6*G[{2, r3, 0, r3}, r3] + 6*G[{2, r3, 0, r4}, -1] - 
   6*G[{2, r3, 0, r4}, r3] - 24*G[{2, r3, 1, -1}, -1] + 
   24*G[{2, r3, 1, 1}, -1] - 24*G[{2, r3, 1, 1}, r3] + 
   12*G[{2, r3, r3, 1}, -1] - 12*G[{2, r3, r3, 1}, r3] + 
   12*G[{2, r3, r4, 1}, -1] - 12*G[{2, r3, r4, 1}, r3] - 
   24*G[{2, r4, -1, 1}, -1] - 12*G[{2, r4, 0, 1}, -1] + 
   12*G[{2, r4, 0, 1}, r3] + 6*G[{2, r4, 0, r3}, -1] - 
   6*G[{2, r4, 0, r3}, r3] + 6*G[{2, r4, 0, r4}, -1] - 
   6*G[{2, r4, 0, r4}, r3] - 24*G[{2, r4, 1, -1}, -1] + 
   24*G[{2, r4, 1, 1}, -1] - 24*G[{2, r4, 1, 1}, r3] + 
   12*G[{2, r4, r3, 1}, -1] - 12*G[{2, r4, r3, 1}, r3] + 
   12*G[{2, r4, r4, 1}, -1] - 12*G[{2, r4, r4, 1}, r3] + 
   42*G[{-1}, r3]*Zeta[3] - (69*G[{0}, r3]*Zeta[3])/2 - 
   21*G[{1/2}, -1]*Zeta[3] + 9*G[{1/2}, r3]*Zeta[3] + 21*G[{1}, -1]*Zeta[3], 
 bc4[42, 4] -> 0, bc4[43, 4] -> 0, bc4[44, 4] -> 0, 
 bc4[45, 4] -> -Pi^4/12 - 17*Pi^2*G[{-1}, r3]*G[{0}, r3] + 
   16*Pi^2*G[{0}, r3]^2 - 12*G[{-1}, r3]*G[{0}, r3]^3 + 18*G[{0}, r3]^4 - 
   3*Pi^2*G[{-1}, r3]*G[{1/2}, -1] - (3*Pi^2*G[{0}, r3]*G[{1/2}, -1])/2 - 
   3*Pi^2*G[{0}, r3]*G[{1/2}, r3] + 3*Pi^2*G[{1/2}, -1]*G[{1/2}, r3] + 
   2*Pi^2*G[{-1}, r3]*G[{1}, -1] - Pi^2*G[{0}, r3]*G[{1}, -1] + 
   3*Pi^2*G[{-1}, r3]*G[{2}, -1] + (3*Pi^2*G[{0}, r3]*G[{2}, -1])/2 - 
   3*Pi^2*G[{1/2}, r3]*G[{2}, -1] + 2*Pi^2*G[{-1}, r3]*G[{r4}, r3] - 
   3*Pi^2*G[{0}, r3]*G[{r4}, r3] + 12*G[{-1}, r3]*G[{0}, r3]^2*G[{r4}, r3] - 
   18*G[{0}, r3]^3*G[{r4}, r3] + 3*Pi^2*G[{-1, 1/2}, r3] - 
   3*Pi^2*G[{-1, 2}, r3] - Pi^2*G[{0, -1}, -1] + Pi^2*G[{0, -1}, r3] + 
   6*Pi^2*G[{0, 1/2}, -1] - 6*Pi^2*G[{0, 1/2}, r3] - 6*Pi^2*G[{0, 1}, -1] + 
   2*Pi^2*G[{0, 1}, r3] + 108*G[{-1}, r3]*G[{0}, r3]*G[{0, 1}, r3] - 
   60*G[{0}, r3]^2*G[{0, 1}, r3] + 12*G[{0}, r3]*G[{1/2}, r3]*G[{0, 1}, r3] + 
   2*Pi^2*G[{0, r3}, r3] - 54*G[{-1}, r3]*G[{0}, r3]*G[{0, r3}, r3] + 
   30*G[{0}, r3]^2*G[{0, r3}, r3] - 6*G[{0}, r3]*G[{1/2}, r3]*
    G[{0, r3}, r3] + 2*Pi^2*G[{0, r4}, r3] - 54*G[{-1}, r3]*G[{0}, r3]*
    G[{0, r4}, r3] + 30*G[{0}, r3]^2*G[{0, r4}, r3] - 
   6*G[{0}, r3]*G[{1/2}, r3]*G[{0, r4}, r3] + 3*Pi^2*G[{1/2, -1}, -1] - 
   (3*Pi^2*G[{1/2, 1/2}, -1])/2 + (3*Pi^2*G[{1/2, 1/2}, r3])/2 + 
   6*Pi^2*G[{1/2, 1}, -1] - 4*Pi^2*G[{1/2, 1}, r3] + 
   12*G[{0}, r3]^2*G[{1/2, 1}, r3] - (3*Pi^2*G[{1/2, 2}, -1])/2 + 
   (3*Pi^2*G[{1/2, 2}, r3])/2 - Pi^2*G[{1/2, r3}, r3] - 
   6*G[{0}, r3]^2*G[{1/2, r3}, r3] - Pi^2*G[{1/2, r4}, r3] - 
   6*G[{0}, r3]^2*G[{1/2, r4}, r3] - 2*Pi^2*G[{1, 1}, r3] - 
   456*G[{-1}, r3]*G[{0}, r3]*G[{1, 1}, r3] + 
   312*G[{0}, r3]^2*G[{1, 1}, r3] - 168*G[{0}, r3]*G[{1/2}, r3]*
    G[{1, 1}, r3] + 288*G[{-1}, r3]*G[{r4}, r3]*G[{1, 1}, r3] - 
   264*G[{0}, r3]*G[{r4}, r3]*G[{1, 1}, r3] + 144*G[{1/2}, r3]*G[{r4}, r3]*
    G[{1, 1}, r3] - 96*G[{0, 1}, r3]*G[{1, 1}, r3] + 
   48*G[{0, r3}, r3]*G[{1, 1}, r3] + 48*G[{0, r4}, r3]*G[{1, 1}, r3] + 
   48*G[{1/2, 1}, r3]*G[{1, 1}, r3] - 24*G[{1/2, r3}, r3]*G[{1, 1}, r3] - 
   24*G[{1/2, r4}, r3]*G[{1, 1}, r3] + 108*G[{-1}, r3]*G[{0}, r3]*
    G[{1, r3}, r3] - 60*G[{0}, r3]^2*G[{1, r3}, r3] + 
   12*G[{0}, r3]*G[{1/2}, r3]*G[{1, r3}, r3] + 108*G[{-1}, r3]*G[{0}, r3]*
    G[{1, r4}, r3] - 60*G[{0}, r3]^2*G[{1, r4}, r3] + 
   12*G[{0}, r3]*G[{1/2}, r3]*G[{1, r4}, r3] - 3*Pi^2*G[{2, -1}, -1] + 
   (3*Pi^2*G[{2, 1/2}, -1])/2 - (3*Pi^2*G[{2, 1/2}, r3])/2 - 
   6*Pi^2*G[{2, 1}, -1] + 4*Pi^2*G[{2, 1}, r3] + 
   36*G[{0}, r3]^2*G[{2, 1}, r3] - 48*G[{1, 1}, r3]*G[{2, 1}, r3] + 
   (3*Pi^2*G[{2, 2}, -1])/2 - (3*Pi^2*G[{2, 2}, r3])/2 + 
   Pi^2*G[{2, r3}, r3] - 18*G[{0}, r3]^2*G[{2, r3}, r3] + 
   24*G[{1, 1}, r3]*G[{2, r3}, r3] + Pi^2*G[{2, r4}, r3] - 
   18*G[{0}, r3]^2*G[{2, r4}, r3] + 24*G[{1, 1}, r3]*G[{2, r4}, r3] - 
   12*G[{-1}, r3]*G[{0}, r3]*G[{r4, r4}, r3] + 
   18*G[{0}, r3]^2*G[{r4, r4}, r3] - 48*G[{0}, r3]*G[{-1, 0, 1}, r3] + 
   24*G[{0}, r3]*G[{-1, 0, r3}, r3] + 24*G[{0}, r3]*G[{-1, 0, r4}, r3] + 
   24*G[{0}, r3]*G[{-1, 1/2, 1}, r3] - 12*G[{0}, r3]*G[{-1, 1/2, r3}, r3] - 
   12*G[{0}, r3]*G[{-1, 1/2, r4}, r3] - 24*G[{0}, r3]*G[{-1, 2, 1}, r3] + 
   12*G[{0}, r3]*G[{-1, 2, r3}, r3] + 12*G[{0}, r3]*G[{-1, 2, r4}, r3] - 
   36*G[{-1}, r3]*G[{0, 0, 1}, -1] - 12*G[{0}, r3]*G[{0, 0, 1}, -1] + 
   60*G[{1/2}, r3]*G[{0, 0, 1}, -1] - 24*G[{-1}, r3]*G[{0, 0, 1}, r3] - 
   60*G[{0}, r3]*G[{0, 0, 1}, r3] + 48*G[{1/2}, r3]*G[{0, 0, 1}, r3] + 
   18*G[{-1}, r3]*G[{0, 0, r3}, -1] + 6*G[{0}, r3]*G[{0, 0, r3}, -1] - 
   30*G[{1/2}, r3]*G[{0, 0, r3}, -1] + 12*G[{-1}, r3]*G[{0, 0, r3}, r3] + 
   30*G[{0}, r3]*G[{0, 0, r3}, r3] - 24*G[{1/2}, r3]*G[{0, 0, r3}, r3] + 
   18*G[{-1}, r3]*G[{0, 0, r4}, -1] + 6*G[{0}, r3]*G[{0, 0, r4}, -1] - 
   30*G[{1/2}, r3]*G[{0, 0, r4}, -1] + 12*G[{-1}, r3]*G[{0, 0, r4}, r3] + 
   30*G[{0}, r3]*G[{0, 0, r4}, r3] - 24*G[{1/2}, r3]*G[{0, 0, r4}, r3] + 
   24*G[{0}, r3]*G[{0, 1/2, 1}, -1] - 48*G[{1/2}, r3]*G[{0, 1/2, 1}, -1] - 
   48*G[{0}, r3]*G[{0, 1/2, 1}, r3] - 12*G[{0}, r3]*G[{0, 1/2, r3}, -1] + 
   24*G[{1/2}, r3]*G[{0, 1/2, r3}, -1] + 24*G[{0}, r3]*G[{0, 1/2, r3}, r3] - 
   12*G[{0}, r3]*G[{0, 1/2, r4}, -1] + 24*G[{1/2}, r3]*G[{0, 1/2, r4}, -1] + 
   24*G[{0}, r3]*G[{0, 1/2, r4}, r3] + 312*G[{-1}, r3]*G[{0, 1, 1}, -1] - 
   240*G[{0}, r3]*G[{0, 1, 1}, -1] + 168*G[{1/2}, r3]*G[{0, 1, 1}, -1] + 
   336*G[{-1}, r3]*G[{0, 1, 1}, r3] - 336*G[{0}, r3]*G[{0, 1, 1}, r3] + 
   144*G[{1/2}, r3]*G[{0, 1, 1}, r3] - 108*G[{-1}, r3]*G[{0, 1, r3}, -1] + 
   72*G[{0}, r3]*G[{0, 1, r3}, -1] - 36*G[{1/2}, r3]*G[{0, 1, r3}, -1] - 
   84*G[{-1}, r3]*G[{0, 1, r3}, r3] + 24*G[{0}, r3]*G[{0, 1, r3}, r3] - 
   12*G[{1/2}, r3]*G[{0, 1, r3}, r3] - 108*G[{-1}, r3]*G[{0, 1, r4}, -1] + 
   72*G[{0}, r3]*G[{0, 1, r4}, -1] - 36*G[{1/2}, r3]*G[{0, 1, r4}, -1] - 
   108*G[{-1}, r3]*G[{0, 1, r4}, r3] + 60*G[{0}, r3]*G[{0, 1, r4}, r3] - 
   12*G[{1/2}, r3]*G[{0, 1, r4}, r3] - 48*G[{0}, r3]*G[{0, 2, 1}, r3] + 
   24*G[{0}, r3]*G[{0, 2, r3}, r3] + 24*G[{0}, r3]*G[{0, 2, r4}, r3] - 
   72*G[{-1}, r3]*G[{0, r3, 1}, -1] + 48*G[{0}, r3]*G[{0, r3, 1}, -1] - 
   24*G[{1/2}, r3]*G[{0, r3, 1}, -1] - 60*G[{-1}, r3]*G[{0, r3, 1}, r3] + 
   132*G[{0}, r3]*G[{0, r3, 1}, r3] - 60*G[{1/2}, r3]*G[{0, r3, 1}, r3] + 
   12*G[{-1}, r3]*G[{0, r3, r3}, -1] - 12*G[{1/2}, r3]*G[{0, r3, r3}, -1] - 
   12*G[{-1}, r3]*G[{0, r3, r3}, r3] + 6*G[{0}, r3]*G[{0, r3, r3}, r3] + 
   12*G[{-1}, r3]*G[{0, r3, r4}, -1] - 12*G[{1/2}, r3]*G[{0, r3, r4}, -1] - 
   12*G[{0}, r3]*G[{0, r3, r4}, r3] - 72*G[{-1}, r3]*G[{0, r4, 1}, -1] + 
   48*G[{0}, r3]*G[{0, r4, 1}, -1] - 24*G[{1/2}, r3]*G[{0, r4, 1}, -1] - 
   84*G[{-1}, r3]*G[{0, r4, 1}, r3] + 168*G[{0}, r3]*G[{0, r4, 1}, r3] - 
   60*G[{1/2}, r3]*G[{0, r4, 1}, r3] + 12*G[{-1}, r3]*G[{0, r4, r3}, -1] - 
   12*G[{1/2}, r3]*G[{0, r4, r3}, -1] - 12*G[{0}, r3]*G[{0, r4, r3}, r3] + 
   12*G[{-1}, r3]*G[{0, r4, r4}, -1] - 12*G[{1/2}, r3]*G[{0, r4, r4}, -1] + 
   12*G[{-1}, r3]*G[{0, r4, r4}, r3] - 30*G[{0}, r3]*G[{0, r4, r4}, r3] + 
   12*G[{0}, r3]*G[{1/2, 1/2, 1}, r3] - 6*G[{0}, r3]*G[{1/2, 1/2, r3}, r3] - 
   6*G[{0}, r3]*G[{1/2, 1/2, r4}, r3] - 120*G[{-1}, r3]*G[{1/2, 1, 1}, -1] + 
   96*G[{0}, r3]*G[{1/2, 1, 1}, -1] - 72*G[{1/2}, r3]*G[{1/2, 1, 1}, -1] - 
   48*G[{0}, r3]*G[{1/2, 1, 1}, r3] + 36*G[{-1}, r3]*G[{1/2, 1, r3}, -1] - 
   24*G[{0}, r3]*G[{1/2, 1, r3}, -1] + 12*G[{1/2}, r3]*G[{1/2, 1, r3}, -1] + 
   12*G[{0}, r3]*G[{1/2, 1, r3}, r3] + 36*G[{-1}, r3]*G[{1/2, 1, r4}, -1] - 
   24*G[{0}, r3]*G[{1/2, 1, r4}, -1] + 12*G[{1/2}, r3]*G[{1/2, 1, r4}, -1] + 
   12*G[{0}, r3]*G[{1/2, 1, r4}, r3] + 12*G[{0}, r3]*G[{1/2, 2, 1}, r3] - 
   6*G[{0}, r3]*G[{1/2, 2, r3}, r3] - 6*G[{0}, r3]*G[{1/2, 2, r4}, r3] + 
   36*G[{-1}, r3]*G[{1/2, r3, 1}, -1] - 24*G[{0}, r3]*G[{1/2, r3, 1}, -1] + 
   12*G[{1/2}, r3]*G[{1/2, r3, 1}, -1] - 6*G[{-1}, r3]*G[{1/2, r3, r3}, -1] + 
   6*G[{1/2}, r3]*G[{1/2, r3, r3}, -1] + 6*G[{0}, r3]*G[{1/2, r3, r3}, r3] - 
   6*G[{-1}, r3]*G[{1/2, r3, r4}, -1] + 6*G[{1/2}, r3]*G[{1/2, r3, r4}, -1] + 
   6*G[{0}, r3]*G[{1/2, r3, r4}, r3] + 36*G[{-1}, r3]*G[{1/2, r4, 1}, -1] - 
   24*G[{0}, r3]*G[{1/2, r4, 1}, -1] + 12*G[{1/2}, r3]*G[{1/2, r4, 1}, -1] - 
   6*G[{-1}, r3]*G[{1/2, r4, r3}, -1] + 6*G[{1/2}, r3]*G[{1/2, r4, r3}, -1] + 
   6*G[{0}, r3]*G[{1/2, r4, r3}, r3] - 6*G[{-1}, r3]*G[{1/2, r4, r4}, -1] + 
   6*G[{1/2}, r3]*G[{1/2, r4, r4}, -1] + 6*G[{0}, r3]*G[{1/2, r4, r4}, r3] + 
   96*G[{-1}, r3]*G[{1, 0, 1}, -1] - 48*G[{0}, r3]*G[{1, 0, 1}, -1] + 
   216*G[{-1}, r3]*G[{1, 0, 1}, r3] - 120*G[{0}, r3]*G[{1, 0, 1}, r3] + 
   24*G[{1/2}, r3]*G[{1, 0, 1}, r3] - 48*G[{-1}, r3]*G[{1, 0, r3}, -1] + 
   24*G[{0}, r3]*G[{1, 0, r3}, -1] - 108*G[{-1}, r3]*G[{1, 0, r3}, r3] + 
   60*G[{0}, r3]*G[{1, 0, r3}, r3] - 12*G[{1/2}, r3]*G[{1, 0, r3}, r3] - 
   48*G[{-1}, r3]*G[{1, 0, r4}, -1] + 24*G[{0}, r3]*G[{1, 0, r4}, -1] - 
   108*G[{-1}, r3]*G[{1, 0, r4}, r3] + 60*G[{0}, r3]*G[{1, 0, r4}, r3] - 
   12*G[{1/2}, r3]*G[{1, 0, r4}, r3] - 48*G[{-1}, r3]*G[{1, 1/2, 1}, -1] + 
   24*G[{0}, r3]*G[{1, 1/2, 1}, -1] + 24*G[{-1}, r3]*G[{1, 1/2, r3}, -1] - 
   12*G[{0}, r3]*G[{1, 1/2, r3}, -1] + 24*G[{-1}, r3]*G[{1, 1/2, r4}, -1] - 
   12*G[{0}, r3]*G[{1, 1/2, r4}, -1] + 1008*G[{-1}, r3]*G[{1, 1, 1}, r3] - 
   768*G[{0}, r3]*G[{1, 1, 1}, r3] + 336*G[{1/2}, r3]*G[{1, 1, 1}, r3] + 
   336*G[{-1}, r3]*G[{1, 1, r3}, r3] - 336*G[{0}, r3]*G[{1, 1, r3}, r3] + 
   144*G[{1/2}, r3]*G[{1, 1, r3}, r3] + 48*G[{-1}, r3]*G[{1, 2, 1}, -1] - 
   24*G[{0}, r3]*G[{1, 2, 1}, -1] - 24*G[{-1}, r3]*G[{1, 2, r3}, -1] + 
   12*G[{0}, r3]*G[{1, 2, r3}, -1] - 24*G[{-1}, r3]*G[{1, 2, r4}, -1] + 
   12*G[{0}, r3]*G[{1, 2, r4}, -1] + 120*G[{-1}, r3]*G[{1, r3, 1}, r3] - 
   216*G[{0}, r3]*G[{1, r3, 1}, r3] + 120*G[{1/2}, r3]*G[{1, r3, 1}, r3] + 
   24*G[{-1}, r3]*G[{1, r3, r3}, r3] - 36*G[{0}, r3]*G[{1, r3, r3}, r3] - 
   216*G[{-1}, r3]*G[{1, r4, 1}, r3] + 120*G[{0}, r3]*G[{1, r4, 1}, r3] - 
   24*G[{1/2}, r3]*G[{1, r4, 1}, r3] - 48*G[{0}, r3]*G[{2, 0, 1}, r3] + 
   24*G[{0}, r3]*G[{2, 0, r3}, r3] + 24*G[{0}, r3]*G[{2, 0, r4}, r3] - 
   12*G[{0}, r3]*G[{2, 1/2, 1}, r3] + 6*G[{0}, r3]*G[{2, 1/2, r3}, r3] + 
   6*G[{0}, r3]*G[{2, 1/2, r4}, r3] + 120*G[{-1}, r3]*G[{2, 1, 1}, -1] - 
   96*G[{0}, r3]*G[{2, 1, 1}, -1] + 72*G[{1/2}, r3]*G[{2, 1, 1}, -1] - 
   48*G[{0}, r3]*G[{2, 1, 1}, r3] - 36*G[{-1}, r3]*G[{2, 1, r3}, -1] + 
   24*G[{0}, r3]*G[{2, 1, r3}, -1] - 12*G[{1/2}, r3]*G[{2, 1, r3}, -1] - 
   12*G[{0}, r3]*G[{2, 1, r3}, r3] - 36*G[{-1}, r3]*G[{2, 1, r4}, -1] + 
   24*G[{0}, r3]*G[{2, 1, r4}, -1] - 12*G[{1/2}, r3]*G[{2, 1, r4}, -1] - 
   12*G[{0}, r3]*G[{2, 1, r4}, r3] - 12*G[{0}, r3]*G[{2, 2, 1}, r3] + 
   6*G[{0}, r3]*G[{2, 2, r3}, r3] + 6*G[{0}, r3]*G[{2, 2, r4}, r3] - 
   36*G[{-1}, r3]*G[{2, r3, 1}, -1] + 24*G[{0}, r3]*G[{2, r3, 1}, -1] - 
   12*G[{1/2}, r3]*G[{2, r3, 1}, -1] + 48*G[{0}, r3]*G[{2, r3, 1}, r3] + 
   6*G[{-1}, r3]*G[{2, r3, r3}, -1] - 6*G[{1/2}, r3]*G[{2, r3, r3}, -1] - 
   6*G[{0}, r3]*G[{2, r3, r3}, r3] + 6*G[{-1}, r3]*G[{2, r3, r4}, -1] - 
   6*G[{1/2}, r3]*G[{2, r3, r4}, -1] - 6*G[{0}, r3]*G[{2, r3, r4}, r3] - 
   36*G[{-1}, r3]*G[{2, r4, 1}, -1] + 24*G[{0}, r3]*G[{2, r4, 1}, -1] - 
   12*G[{1/2}, r3]*G[{2, r4, 1}, -1] + 48*G[{0}, r3]*G[{2, r4, 1}, r3] + 
   6*G[{-1}, r3]*G[{2, r4, r3}, -1] - 6*G[{1/2}, r3]*G[{2, r4, r3}, -1] - 
   6*G[{0}, r3]*G[{2, r4, r3}, r3] + 6*G[{-1}, r3]*G[{2, r4, r4}, -1] - 
   6*G[{1/2}, r3]*G[{2, r4, r4}, -1] - 6*G[{0}, r3]*G[{2, r4, r4}, r3] - 
   24*G[{-1}, r3]*G[{r4, 0, 1}, r3] + 36*G[{0}, r3]*G[{r4, 0, 1}, r3] + 
   12*G[{-1}, r3]*G[{r4, 0, r3}, r3] - 18*G[{0}, r3]*G[{r4, 0, r3}, r3] + 
   12*G[{-1}, r3]*G[{r4, 0, r4}, r3] - 18*G[{0}, r3]*G[{r4, 0, r4}, r3] - 
   336*G[{-1}, r3]*G[{r4, 1, 1}, r3] + 336*G[{0}, r3]*G[{r4, 1, 1}, r3] - 
   144*G[{1/2}, r3]*G[{r4, 1, 1}, r3] - 24*G[{-1}, r3]*G[{r4, 1, r3}, r3] + 
   36*G[{0}, r3]*G[{r4, 1, r3}, r3] + 24*G[{-1}, r3]*G[{r4, r4, 1}, r3] - 
   36*G[{0}, r3]*G[{r4, r4, 1}, r3] + 96*G[{-1, 0, 0, 1}, r3] - 
   48*G[{-1, 0, 0, r3}, r3] - 48*G[{-1, 0, 0, r4}, r3] - 
   24*G[{-1, 0, 1/2, 1}, r3] + 12*G[{-1, 0, 1/2, r3}, r3] + 
   12*G[{-1, 0, 1/2, r4}, r3] + 96*G[{-1, 0, 1, 1}, r3] + 
   24*G[{-1, 0, 2, 1}, r3] - 12*G[{-1, 0, 2, r3}, r3] - 
   12*G[{-1, 0, 2, r4}, r3] - 48*G[{-1, 0, r3, 1}, r3] - 
   48*G[{-1, 0, r4, 1}, r3] - 24*G[{-1, 1/2, 0, 1}, r3] + 
   12*G[{-1, 1/2, 0, r3}, r3] + 12*G[{-1, 1/2, 0, r4}, r3] - 
   48*G[{-1, 1/2, 1, 1}, r3] + 24*G[{-1, 1/2, r3, 1}, r3] + 
   24*G[{-1, 1/2, r4, 1}, r3] + 24*G[{-1, 2, 0, 1}, r3] - 
   12*G[{-1, 2, 0, r3}, r3] - 12*G[{-1, 2, 0, r4}, r3] + 
   48*G[{-1, 2, 1, 1}, r3] - 24*G[{-1, 2, r3, 1}, r3] - 
   24*G[{-1, 2, r4, 1}, r3] + 48*G[{0, -1, 0, 1}, -1] + 
   48*G[{0, -1, 0, 1}, r3] - 24*G[{0, -1, 0, r3}, -1] - 
   24*G[{0, -1, 0, r3}, r3] - 24*G[{0, -1, 0, r4}, -1] - 
   24*G[{0, -1, 0, r4}, r3] - 24*G[{0, -1, 1/2, 1}, r3] + 
   12*G[{0, -1, 1/2, r3}, r3] + 12*G[{0, -1, 1/2, r4}, r3] + 
   96*G[{0, -1, 1, 1}, -1] + 24*G[{0, -1, 2, 1}, r3] - 
   12*G[{0, -1, 2, r3}, r3] - 12*G[{0, -1, 2, r4}, r3] - 
   48*G[{0, -1, r3, 1}, -1] - 48*G[{0, -1, r4, 1}, -1] + 
   96*G[{0, 0, -1, 1}, -1] - 48*G[{0, 0, -1, r3}, -1] - 
   48*G[{0, 0, -1, r4}, -1] - 60*G[{0, 0, 1/2, 1}, -1] + 
   60*G[{0, 0, 1/2, 1}, r3] + 30*G[{0, 0, 1/2, r3}, -1] - 
   30*G[{0, 0, 1/2, r3}, r3] + 30*G[{0, 0, 1/2, r4}, -1] - 
   30*G[{0, 0, 1/2, r4}, r3] + 96*G[{0, 0, 1, -1}, -1] - 
   48*G[{0, 0, 1, 1}, -1] + 48*G[{0, 0, 1, 1}, r3] - 36*G[{0, 0, 2, 1}, -1] + 
   36*G[{0, 0, 2, 1}, r3] + 18*G[{0, 0, 2, r3}, -1] - 
   18*G[{0, 0, 2, r3}, r3] + 18*G[{0, 0, 2, r4}, -1] - 
   18*G[{0, 0, 2, r4}, r3] - 48*G[{0, 0, r3, -1}, -1] + 
   72*G[{0, 0, r3, 1}, -1] - 72*G[{0, 0, r3, 1}, r3] - 
   24*G[{0, 0, r3, r3}, -1] + 24*G[{0, 0, r3, r3}, r3] - 
   24*G[{0, 0, r3, r4}, -1] + 24*G[{0, 0, r3, r4}, r3] - 
   48*G[{0, 0, r4, -1}, -1] + 72*G[{0, 0, r4, 1}, -1] - 
   72*G[{0, 0, r4, 1}, r3] - 24*G[{0, 0, r4, r3}, -1] + 
   24*G[{0, 0, r4, r3}, r3] - 24*G[{0, 0, r4, r4}, -1] + 
   24*G[{0, 0, r4, r4}, r3] - 24*G[{0, 1/2, -1, 1}, -1] + 
   12*G[{0, 1/2, -1, r3}, -1] + 12*G[{0, 1/2, -1, r4}, -1] - 
   12*G[{0, 1/2, 0, 1}, -1] + 12*G[{0, 1/2, 0, 1}, r3] + 
   6*G[{0, 1/2, 0, r3}, -1] - 6*G[{0, 1/2, 0, r3}, r3] + 
   6*G[{0, 1/2, 0, r4}, -1] - 6*G[{0, 1/2, 0, r4}, r3] + 
   12*G[{0, 1/2, 1/2, 1}, -1] - 12*G[{0, 1/2, 1/2, 1}, r3] - 
   6*G[{0, 1/2, 1/2, r3}, -1] + 6*G[{0, 1/2, 1/2, r3}, r3] - 
   6*G[{0, 1/2, 1/2, r4}, -1] + 6*G[{0, 1/2, 1/2, r4}, r3] - 
   24*G[{0, 1/2, 1, -1}, -1] - 72*G[{0, 1/2, 1, 1}, -1] + 
   72*G[{0, 1/2, 1, 1}, r3] + 12*G[{0, 1/2, 1, r3}, -1] - 
   12*G[{0, 1/2, 1, r3}, r3] + 12*G[{0, 1/2, 1, r4}, -1] - 
   12*G[{0, 1/2, 1, r4}, r3] + 12*G[{0, 1/2, 2, 1}, -1] - 
   12*G[{0, 1/2, 2, 1}, r3] - 6*G[{0, 1/2, 2, r3}, -1] + 
   6*G[{0, 1/2, 2, r3}, r3] - 6*G[{0, 1/2, 2, r4}, -1] + 
   6*G[{0, 1/2, 2, r4}, r3] + 12*G[{0, 1/2, r3, -1}, -1] + 
   12*G[{0, 1/2, r3, 1}, -1] - 12*G[{0, 1/2, r3, 1}, r3] + 
   6*G[{0, 1/2, r3, r3}, -1] - 6*G[{0, 1/2, r3, r3}, r3] + 
   6*G[{0, 1/2, r3, r4}, -1] - 6*G[{0, 1/2, r3, r4}, r3] + 
   12*G[{0, 1/2, r4, -1}, -1] + 12*G[{0, 1/2, r4, 1}, -1] - 
   12*G[{0, 1/2, r4, 1}, r3] + 6*G[{0, 1/2, r4, r3}, -1] - 
   6*G[{0, 1/2, r4, r3}, r3] + 6*G[{0, 1/2, r4, r4}, -1] - 
   6*G[{0, 1/2, r4, r4}, r3] + 96*G[{0, 1, -1, 1}, -1] + 
   96*G[{0, 1, 1, -1}, -1] - 96*G[{0, 1, 1, 1}, -1] + 
   96*G[{0, 1, 1, 1}, r3] + 24*G[{0, 2, -1, 1}, -1] - 
   12*G[{0, 2, -1, r3}, -1] - 12*G[{0, 2, -1, r4}, -1] - 
   36*G[{0, 2, 0, 1}, -1] + 36*G[{0, 2, 0, 1}, r3] + 
   18*G[{0, 2, 0, r3}, -1] - 18*G[{0, 2, 0, r3}, r3] + 
   18*G[{0, 2, 0, r4}, -1] - 18*G[{0, 2, 0, r4}, r3] - 
   12*G[{0, 2, 1/2, 1}, -1] + 12*G[{0, 2, 1/2, 1}, r3] + 
   6*G[{0, 2, 1/2, r3}, -1] - 6*G[{0, 2, 1/2, r3}, r3] + 
   6*G[{0, 2, 1/2, r4}, -1] - 6*G[{0, 2, 1/2, r4}, r3] + 
   24*G[{0, 2, 1, -1}, -1] - 24*G[{0, 2, 1, 1}, -1] + 
   24*G[{0, 2, 1, 1}, r3] - 12*G[{0, 2, 1, r3}, -1] + 
   12*G[{0, 2, 1, r3}, r3] - 12*G[{0, 2, 1, r4}, -1] + 
   12*G[{0, 2, 1, r4}, r3] - 12*G[{0, 2, 2, 1}, -1] + 
   12*G[{0, 2, 2, 1}, r3] + 6*G[{0, 2, 2, r3}, -1] - 6*G[{0, 2, 2, r3}, r3] + 
   6*G[{0, 2, 2, r4}, -1] - 6*G[{0, 2, 2, r4}, r3] - 
   12*G[{0, 2, r3, -1}, -1] + 36*G[{0, 2, r3, 1}, -1] - 
   36*G[{0, 2, r3, 1}, r3] - 6*G[{0, 2, r3, r3}, -1] + 
   6*G[{0, 2, r3, r3}, r3] - 6*G[{0, 2, r3, r4}, -1] + 
   6*G[{0, 2, r3, r4}, r3] - 12*G[{0, 2, r4, -1}, -1] + 
   36*G[{0, 2, r4, 1}, -1] - 36*G[{0, 2, r4, 1}, r3] - 
   6*G[{0, 2, r4, r3}, -1] + 6*G[{0, 2, r4, r3}, r3] - 
   6*G[{0, 2, r4, r4}, -1] + 6*G[{0, 2, r4, r4}, r3] - 
   48*G[{0, r3, -1, 1}, -1] + 24*G[{0, r3, 0, 1}, -1] - 
   24*G[{0, r3, 0, 1}, r3] - 12*G[{0, r3, 0, r3}, -1] + 
   12*G[{0, r3, 0, r3}, r3] - 12*G[{0, r3, 0, r4}, -1] + 
   12*G[{0, r3, 0, r4}, r3] - 48*G[{0, r3, 1, -1}, -1] + 
   96*G[{0, r3, 1, 1}, -1] - 96*G[{0, r3, 1, 1}, r3] - 
   24*G[{0, r3, r3, 1}, -1] + 24*G[{0, r3, r3, 1}, r3] - 
   24*G[{0, r3, r4, 1}, -1] + 24*G[{0, r3, r4, 1}, r3] - 
   48*G[{0, r4, -1, 1}, -1] + 24*G[{0, r4, 0, 1}, -1] - 
   24*G[{0, r4, 0, 1}, r3] - 12*G[{0, r4, 0, r3}, -1] + 
   12*G[{0, r4, 0, r3}, r3] - 12*G[{0, r4, 0, r4}, -1] + 
   12*G[{0, r4, 0, r4}, r3] - 48*G[{0, r4, 1, -1}, -1] + 
   96*G[{0, r4, 1, 1}, -1] - 96*G[{0, r4, 1, 1}, r3] - 
   24*G[{0, r4, r3, 1}, -1] + 24*G[{0, r4, r3, 1}, r3] - 
   24*G[{0, r4, r4, 1}, -1] + 24*G[{0, r4, r4, 1}, r3] - 
   24*G[{1/2, -1, 0, 1}, -1] + 12*G[{1/2, -1, 0, r3}, -1] + 
   12*G[{1/2, -1, 0, r4}, -1] - 48*G[{1/2, -1, 1, 1}, -1] + 
   24*G[{1/2, -1, r3, 1}, -1] + 24*G[{1/2, -1, r4, 1}, -1] - 
   24*G[{1/2, 0, -1, 1}, -1] + 12*G[{1/2, 0, -1, r3}, -1] + 
   12*G[{1/2, 0, -1, r4}, -1] + 36*G[{1/2, 0, 0, 1}, -1] - 
   36*G[{1/2, 0, 0, 1}, r3] - 18*G[{1/2, 0, 0, r3}, -1] + 
   18*G[{1/2, 0, 0, r3}, r3] - 18*G[{1/2, 0, 0, r4}, -1] + 
   18*G[{1/2, 0, 0, r4}, r3] + 12*G[{1/2, 0, 1/2, 1}, -1] - 
   12*G[{1/2, 0, 1/2, 1}, r3] - 6*G[{1/2, 0, 1/2, r3}, -1] + 
   6*G[{1/2, 0, 1/2, r3}, r3] - 6*G[{1/2, 0, 1/2, r4}, -1] + 
   6*G[{1/2, 0, 1/2, r4}, r3] - 24*G[{1/2, 0, 1, -1}, -1] + 
   24*G[{1/2, 0, 1, 1}, -1] - 24*G[{1/2, 0, 1, 1}, r3] + 
   12*G[{1/2, 0, 1, r3}, -1] - 12*G[{1/2, 0, 1, r3}, r3] + 
   12*G[{1/2, 0, 1, r4}, -1] - 12*G[{1/2, 0, 1, r4}, r3] + 
   12*G[{1/2, 0, 2, 1}, -1] - 12*G[{1/2, 0, 2, 1}, r3] - 
   6*G[{1/2, 0, 2, r3}, -1] + 6*G[{1/2, 0, 2, r3}, r3] - 
   6*G[{1/2, 0, 2, r4}, -1] + 6*G[{1/2, 0, 2, r4}, r3] + 
   12*G[{1/2, 0, r3, -1}, -1] - 36*G[{1/2, 0, r3, 1}, -1] + 
   36*G[{1/2, 0, r3, 1}, r3] + 6*G[{1/2, 0, r3, r3}, -1] - 
   6*G[{1/2, 0, r3, r3}, r3] + 6*G[{1/2, 0, r3, r4}, -1] - 
   6*G[{1/2, 0, r3, r4}, r3] + 12*G[{1/2, 0, r4, -1}, -1] - 
   36*G[{1/2, 0, r4, 1}, -1] + 36*G[{1/2, 0, r4, 1}, r3] + 
   6*G[{1/2, 0, r4, r3}, -1] - 6*G[{1/2, 0, r4, r3}, r3] + 
   6*G[{1/2, 0, r4, r4}, -1] - 6*G[{1/2, 0, r4, r4}, r3] + 
   12*G[{1/2, 1/2, 0, 1}, -1] - 12*G[{1/2, 1/2, 0, 1}, r3] - 
   6*G[{1/2, 1/2, 0, r3}, -1] + 6*G[{1/2, 1/2, 0, r3}, r3] - 
   6*G[{1/2, 1/2, 0, r4}, -1] + 6*G[{1/2, 1/2, 0, r4}, r3] + 
   24*G[{1/2, 1/2, 1, 1}, -1] - 24*G[{1/2, 1/2, 1, 1}, r3] - 
   12*G[{1/2, 1/2, r3, 1}, -1] + 12*G[{1/2, 1/2, r3, 1}, r3] - 
   12*G[{1/2, 1/2, r4, 1}, -1] + 12*G[{1/2, 1/2, r4, 1}, r3] - 
   48*G[{1/2, 1, -1, 1}, -1] - 24*G[{1/2, 1, 0, 1}, -1] + 
   24*G[{1/2, 1, 0, 1}, r3] + 12*G[{1/2, 1, 0, r3}, -1] - 
   12*G[{1/2, 1, 0, r3}, r3] + 12*G[{1/2, 1, 0, r4}, -1] - 
   12*G[{1/2, 1, 0, r4}, r3] - 48*G[{1/2, 1, 1, -1}, -1] + 
   24*G[{1/2, 1, r3, 1}, -1] - 24*G[{1/2, 1, r3, 1}, r3] + 
   24*G[{1/2, 1, r4, 1}, -1] - 24*G[{1/2, 1, r4, 1}, r3] + 
   12*G[{1/2, 2, 0, 1}, -1] - 12*G[{1/2, 2, 0, 1}, r3] - 
   6*G[{1/2, 2, 0, r3}, -1] + 6*G[{1/2, 2, 0, r3}, r3] - 
   6*G[{1/2, 2, 0, r4}, -1] + 6*G[{1/2, 2, 0, r4}, r3] + 
   24*G[{1/2, 2, 1, 1}, -1] - 24*G[{1/2, 2, 1, 1}, r3] - 
   12*G[{1/2, 2, r3, 1}, -1] + 12*G[{1/2, 2, r3, 1}, r3] - 
   12*G[{1/2, 2, r4, 1}, -1] + 12*G[{1/2, 2, r4, 1}, r3] + 
   24*G[{1/2, r3, -1, 1}, -1] - 12*G[{1/2, r3, 0, 1}, -1] + 
   12*G[{1/2, r3, 0, 1}, r3] + 6*G[{1/2, r3, 0, r3}, -1] - 
   6*G[{1/2, r3, 0, r3}, r3] + 6*G[{1/2, r3, 0, r4}, -1] - 
   6*G[{1/2, r3, 0, r4}, r3] + 24*G[{1/2, r3, 1, -1}, -1] - 
   48*G[{1/2, r3, 1, 1}, -1] + 48*G[{1/2, r3, 1, 1}, r3] + 
   12*G[{1/2, r3, r3, 1}, -1] - 12*G[{1/2, r3, r3, 1}, r3] + 
   12*G[{1/2, r3, r4, 1}, -1] - 12*G[{1/2, r3, r4, 1}, r3] + 
   24*G[{1/2, r4, -1, 1}, -1] - 12*G[{1/2, r4, 0, 1}, -1] + 
   12*G[{1/2, r4, 0, 1}, r3] + 6*G[{1/2, r4, 0, r3}, -1] - 
   6*G[{1/2, r4, 0, r3}, r3] + 6*G[{1/2, r4, 0, r4}, -1] - 
   6*G[{1/2, r4, 0, r4}, r3] + 24*G[{1/2, r4, 1, -1}, -1] - 
   48*G[{1/2, r4, 1, 1}, -1] + 48*G[{1/2, r4, 1, 1}, r3] + 
   12*G[{1/2, r4, r3, 1}, -1] - 12*G[{1/2, r4, r3, 1}, r3] + 
   12*G[{1/2, r4, r4, 1}, -1] - 12*G[{1/2, r4, r4, 1}, r3] + 
   24*G[{2, -1, 0, 1}, -1] - 12*G[{2, -1, 0, r3}, -1] - 
   12*G[{2, -1, 0, r4}, -1] + 48*G[{2, -1, 1, 1}, -1] - 
   24*G[{2, -1, r3, 1}, -1] - 24*G[{2, -1, r4, 1}, -1] + 
   24*G[{2, 0, -1, 1}, -1] - 12*G[{2, 0, -1, r3}, -1] - 
   12*G[{2, 0, -1, r4}, -1] - 36*G[{2, 0, 0, 1}, -1] + 
   36*G[{2, 0, 0, 1}, r3] + 18*G[{2, 0, 0, r3}, -1] - 
   18*G[{2, 0, 0, r3}, r3] + 18*G[{2, 0, 0, r4}, -1] - 
   18*G[{2, 0, 0, r4}, r3] - 12*G[{2, 0, 1/2, 1}, -1] + 
   12*G[{2, 0, 1/2, 1}, r3] + 6*G[{2, 0, 1/2, r3}, -1] - 
   6*G[{2, 0, 1/2, r3}, r3] + 6*G[{2, 0, 1/2, r4}, -1] - 
   6*G[{2, 0, 1/2, r4}, r3] + 24*G[{2, 0, 1, -1}, -1] - 
   24*G[{2, 0, 1, 1}, -1] + 24*G[{2, 0, 1, 1}, r3] - 
   12*G[{2, 0, 1, r3}, -1] + 12*G[{2, 0, 1, r3}, r3] - 
   12*G[{2, 0, 1, r4}, -1] + 12*G[{2, 0, 1, r4}, r3] - 
   12*G[{2, 0, 2, 1}, -1] + 12*G[{2, 0, 2, 1}, r3] + 6*G[{2, 0, 2, r3}, -1] - 
   6*G[{2, 0, 2, r3}, r3] + 6*G[{2, 0, 2, r4}, -1] - 6*G[{2, 0, 2, r4}, r3] - 
   12*G[{2, 0, r3, -1}, -1] + 36*G[{2, 0, r3, 1}, -1] - 
   36*G[{2, 0, r3, 1}, r3] - 6*G[{2, 0, r3, r3}, -1] + 
   6*G[{2, 0, r3, r3}, r3] - 6*G[{2, 0, r3, r4}, -1] + 
   6*G[{2, 0, r3, r4}, r3] - 12*G[{2, 0, r4, -1}, -1] + 
   36*G[{2, 0, r4, 1}, -1] - 36*G[{2, 0, r4, 1}, r3] - 
   6*G[{2, 0, r4, r3}, -1] + 6*G[{2, 0, r4, r3}, r3] - 
   6*G[{2, 0, r4, r4}, -1] + 6*G[{2, 0, r4, r4}, r3] - 
   12*G[{2, 1/2, 0, 1}, -1] + 12*G[{2, 1/2, 0, 1}, r3] + 
   6*G[{2, 1/2, 0, r3}, -1] - 6*G[{2, 1/2, 0, r3}, r3] + 
   6*G[{2, 1/2, 0, r4}, -1] - 6*G[{2, 1/2, 0, r4}, r3] - 
   24*G[{2, 1/2, 1, 1}, -1] + 24*G[{2, 1/2, 1, 1}, r3] + 
   12*G[{2, 1/2, r3, 1}, -1] - 12*G[{2, 1/2, r3, 1}, r3] + 
   12*G[{2, 1/2, r4, 1}, -1] - 12*G[{2, 1/2, r4, 1}, r3] + 
   48*G[{2, 1, -1, 1}, -1] + 24*G[{2, 1, 0, 1}, -1] - 
   24*G[{2, 1, 0, 1}, r3] - 12*G[{2, 1, 0, r3}, -1] + 
   12*G[{2, 1, 0, r3}, r3] - 12*G[{2, 1, 0, r4}, -1] + 
   12*G[{2, 1, 0, r4}, r3] + 48*G[{2, 1, 1, -1}, -1] - 
   24*G[{2, 1, r3, 1}, -1] + 24*G[{2, 1, r3, 1}, r3] - 
   24*G[{2, 1, r4, 1}, -1] + 24*G[{2, 1, r4, 1}, r3] - 
   12*G[{2, 2, 0, 1}, -1] + 12*G[{2, 2, 0, 1}, r3] + 6*G[{2, 2, 0, r3}, -1] - 
   6*G[{2, 2, 0, r3}, r3] + 6*G[{2, 2, 0, r4}, -1] - 6*G[{2, 2, 0, r4}, r3] - 
   24*G[{2, 2, 1, 1}, -1] + 24*G[{2, 2, 1, 1}, r3] + 
   12*G[{2, 2, r3, 1}, -1] - 12*G[{2, 2, r3, 1}, r3] + 
   12*G[{2, 2, r4, 1}, -1] - 12*G[{2, 2, r4, 1}, r3] - 
   24*G[{2, r3, -1, 1}, -1] + 12*G[{2, r3, 0, 1}, -1] - 
   12*G[{2, r3, 0, 1}, r3] - 6*G[{2, r3, 0, r3}, -1] + 
   6*G[{2, r3, 0, r3}, r3] - 6*G[{2, r3, 0, r4}, -1] + 
   6*G[{2, r3, 0, r4}, r3] - 24*G[{2, r3, 1, -1}, -1] + 
   48*G[{2, r3, 1, 1}, -1] - 48*G[{2, r3, 1, 1}, r3] - 
   12*G[{2, r3, r3, 1}, -1] + 12*G[{2, r3, r3, 1}, r3] - 
   12*G[{2, r3, r4, 1}, -1] + 12*G[{2, r3, r4, 1}, r3] - 
   24*G[{2, r4, -1, 1}, -1] + 12*G[{2, r4, 0, 1}, -1] - 
   12*G[{2, r4, 0, 1}, r3] - 6*G[{2, r4, 0, r3}, -1] + 
   6*G[{2, r4, 0, r3}, r3] - 6*G[{2, r4, 0, r4}, -1] + 
   6*G[{2, r4, 0, r4}, r3] - 24*G[{2, r4, 1, -1}, -1] + 
   48*G[{2, r4, 1, 1}, -1] - 48*G[{2, r4, 1, 1}, r3] - 
   12*G[{2, r4, r3, 1}, -1] + 12*G[{2, r4, r3, 1}, r3] - 
   12*G[{2, r4, r4, 1}, -1] + 12*G[{2, r4, r4, 1}, r3] + 
   42*G[{-1}, r3]*Zeta[3] - 30*G[{0}, r3]*Zeta[3] + 6*G[{1/2}, r3]*Zeta[3], 
 bc4[46, 4] -> 0, bc4[47, 4] -> -Pi^4/24 - 17*Pi^2*G[{-1}, r3]*G[{0}, r3] + 
   18*Pi^2*G[{0}, r3]^2 - 12*G[{-1}, r3]*G[{0}, r3]^3 + 15*G[{0}, r3]^4 - 
   3*Pi^2*G[{-1}, r3]*G[{1/2}, -1] - (3*Pi^2*G[{0}, r3]*G[{1/2}, -1])/2 - 
   6*Pi^2*G[{0}, r3]*G[{1/2}, r3] + 6*G[{0}, r3]^3*G[{1/2}, r3] + 
   3*Pi^2*G[{1/2}, -1]*G[{1/2}, r3] + 2*Pi^2*G[{-1}, r3]*G[{1}, -1] - 
   Pi^2*G[{0}, r3]*G[{1}, -1] + 3*Pi^2*G[{-1}, r3]*G[{2}, -1] + 
   (3*Pi^2*G[{0}, r3]*G[{2}, -1])/2 - 3*Pi^2*G[{1/2}, r3]*G[{2}, -1] + 
   2*Pi^2*G[{-1}, r3]*G[{r4}, r3] - (5*Pi^2*G[{0}, r3]*G[{r4}, r3])/2 + 
   12*G[{-1}, r3]*G[{0}, r3]^2*G[{r4}, r3] - 15*G[{0}, r3]^3*G[{r4}, r3] - 
   Pi^2*G[{1/2}, r3]*G[{r4}, r3] - 6*G[{0}, r3]^2*G[{1/2}, r3]*G[{r4}, r3] + 
   3*Pi^2*G[{-1, 1/2}, r3] - 3*Pi^2*G[{-1, 2}, r3] - Pi^2*G[{0, -1}, -1] + 
   Pi^2*G[{0, -1}, r3] + 3*Pi^2*G[{0, 1/2}, -1] - 3*Pi^2*G[{0, 1/2}, r3] - 
   2*Pi^2*G[{0, 1}, -1] + 108*G[{-1}, r3]*G[{0}, r3]*G[{0, 1}, r3] - 
   42*G[{0}, r3]^2*G[{0, 1}, r3] + 24*G[{0}, r3]*G[{1/2}, r3]*G[{0, 1}, r3] + 
   Pi^2*G[{0, r3}, r3] - 54*G[{-1}, r3]*G[{0}, r3]*G[{0, r3}, r3] + 
   21*G[{0}, r3]^2*G[{0, r3}, r3] - 12*G[{0}, r3]*G[{1/2}, r3]*
    G[{0, r3}, r3] + Pi^2*G[{0, r4}, r3] - 54*G[{-1}, r3]*G[{0}, r3]*
    G[{0, r4}, r3] + 21*G[{0}, r3]^2*G[{0, r4}, r3] - 
   12*G[{0}, r3]*G[{1/2}, r3]*G[{0, r4}, r3] + 3*Pi^2*G[{1/2, -1}, -1] - 
   (3*Pi^2*G[{1/2, 1/2}, -1])/2 + (3*Pi^2*G[{1/2, 1/2}, r3])/2 + 
   3*Pi^2*G[{1/2, 1}, -1] - 2*Pi^2*G[{1/2, 1}, r3] - 
   (3*Pi^2*G[{1/2, 2}, -1])/2 + (3*Pi^2*G[{1/2, 2}, r3])/2 - 
   (Pi^2*G[{1/2, r3}, r3])/2 - (Pi^2*G[{1/2, r4}, r3])/2 - 
   4*Pi^2*G[{1, 1}, r3] - 456*G[{-1}, r3]*G[{0}, r3]*G[{1, 1}, r3] + 
   360*G[{0}, r3]^2*G[{1, 1}, r3] - 264*G[{0}, r3]*G[{1/2}, r3]*
    G[{1, 1}, r3] + 288*G[{-1}, r3]*G[{r4}, r3]*G[{1, 1}, r3] - 
   288*G[{0}, r3]*G[{r4}, r3]*G[{1, 1}, r3] + 192*G[{1/2}, r3]*G[{r4}, r3]*
    G[{1, 1}, r3] - 192*G[{0, 1}, r3]*G[{1, 1}, r3] + 
   96*G[{0, r3}, r3]*G[{1, 1}, r3] + 96*G[{0, r4}, r3]*G[{1, 1}, r3] + 
   96*G[{1/2, 1}, r3]*G[{1, 1}, r3] - 48*G[{1/2, r3}, r3]*G[{1, 1}, r3] - 
   48*G[{1/2, r4}, r3]*G[{1, 1}, r3] + 108*G[{-1}, r3]*G[{0}, r3]*
    G[{1, r3}, r3] - 66*G[{0}, r3]^2*G[{1, r3}, r3] + 
   24*G[{0}, r3]*G[{1/2}, r3]*G[{1, r3}, r3] + 108*G[{-1}, r3]*G[{0}, r3]*
    G[{1, r4}, r3] - 66*G[{0}, r3]^2*G[{1, r4}, r3] + 
   24*G[{0}, r3]*G[{1/2}, r3]*G[{1, r4}, r3] - 3*Pi^2*G[{2, -1}, -1] + 
   (3*Pi^2*G[{2, 1/2}, -1])/2 - (3*Pi^2*G[{2, 1/2}, r3])/2 - 
   3*Pi^2*G[{2, 1}, -1] + 2*Pi^2*G[{2, 1}, r3] + 
   48*G[{0}, r3]^2*G[{2, 1}, r3] - 96*G[{1, 1}, r3]*G[{2, 1}, r3] + 
   (3*Pi^2*G[{2, 2}, -1])/2 - (3*Pi^2*G[{2, 2}, r3])/2 + 
   (Pi^2*G[{2, r3}, r3])/2 - 24*G[{0}, r3]^2*G[{2, r3}, r3] + 
   48*G[{1, 1}, r3]*G[{2, r3}, r3] + (Pi^2*G[{2, r4}, r3])/2 - 
   24*G[{0}, r3]^2*G[{2, r4}, r3] + 48*G[{1, 1}, r3]*G[{2, r4}, r3] - 
   12*G[{-1}, r3]*G[{0}, r3]*G[{r4, r4}, r3] + 
   15*G[{0}, r3]^2*G[{r4, r4}, r3] + 6*G[{0}, r3]*G[{1/2}, r3]*
    G[{r4, r4}, r3] - 48*G[{0}, r3]*G[{-1, 0, 1}, r3] + 
   24*G[{0}, r3]*G[{-1, 0, r3}, r3] + 24*G[{0}, r3]*G[{-1, 0, r4}, r3] + 
   24*G[{0}, r3]*G[{-1, 1/2, 1}, r3] - 12*G[{0}, r3]*G[{-1, 1/2, r3}, r3] - 
   12*G[{0}, r3]*G[{-1, 1/2, r4}, r3] - 24*G[{0}, r3]*G[{-1, 2, 1}, r3] + 
   12*G[{0}, r3]*G[{-1, 2, r3}, r3] + 12*G[{0}, r3]*G[{-1, 2, r4}, r3] - 
   36*G[{-1}, r3]*G[{0, 0, 1}, -1] + 18*G[{0}, r3]*G[{0, 0, 1}, -1] + 
   60*G[{1/2}, r3]*G[{0, 0, 1}, -1] - 24*G[{-1}, r3]*G[{0, 0, 1}, r3] - 
   78*G[{0}, r3]*G[{0, 0, 1}, r3] + 24*G[{1/2}, r3]*G[{0, 0, 1}, r3] + 
   18*G[{-1}, r3]*G[{0, 0, r3}, -1] - 9*G[{0}, r3]*G[{0, 0, r3}, -1] - 
   30*G[{1/2}, r3]*G[{0, 0, r3}, -1] + 12*G[{-1}, r3]*G[{0, 0, r3}, r3] + 
   39*G[{0}, r3]*G[{0, 0, r3}, r3] - 12*G[{1/2}, r3]*G[{0, 0, r3}, r3] + 
   18*G[{-1}, r3]*G[{0, 0, r4}, -1] - 9*G[{0}, r3]*G[{0, 0, r4}, -1] - 
   30*G[{1/2}, r3]*G[{0, 0, r4}, -1] + 12*G[{-1}, r3]*G[{0, 0, r4}, r3] + 
   39*G[{0}, r3]*G[{0, 0, r4}, r3] - 12*G[{1/2}, r3]*G[{0, 0, r4}, r3] - 
   48*G[{1/2}, r3]*G[{0, 1/2, 1}, -1] - 24*G[{0}, r3]*G[{0, 1/2, 1}, r3] + 
   24*G[{1/2}, r3]*G[{0, 1/2, r3}, -1] + 12*G[{0}, r3]*G[{0, 1/2, r3}, r3] + 
   24*G[{1/2}, r3]*G[{0, 1/2, r4}, -1] + 12*G[{0}, r3]*G[{0, 1/2, r4}, r3] + 
   312*G[{-1}, r3]*G[{0, 1, 1}, -1] - 156*G[{0}, r3]*G[{0, 1, 1}, -1] + 
   168*G[{1/2}, r3]*G[{0, 1, 1}, -1] + 336*G[{-1}, r3]*G[{0, 1, 1}, r3] - 
   432*G[{0}, r3]*G[{0, 1, 1}, r3] + 168*G[{1/2}, r3]*G[{0, 1, 1}, r3] - 
   108*G[{-1}, r3]*G[{0, 1, r3}, -1] + 54*G[{0}, r3]*G[{0, 1, r3}, -1] - 
   36*G[{1/2}, r3]*G[{0, 1, r3}, -1] - 84*G[{-1}, r3]*G[{0, 1, r3}, r3] + 
   54*G[{0}, r3]*G[{0, 1, r3}, r3] - 36*G[{1/2}, r3]*G[{0, 1, r3}, r3] - 
   108*G[{-1}, r3]*G[{0, 1, r4}, -1] + 54*G[{0}, r3]*G[{0, 1, r4}, -1] - 
   36*G[{1/2}, r3]*G[{0, 1, r4}, -1] - 108*G[{-1}, r3]*G[{0, 1, r4}, r3] + 
   84*G[{0}, r3]*G[{0, 1, r4}, r3] - 24*G[{1/2}, r3]*G[{0, 1, r4}, r3] - 
   48*G[{0}, r3]*G[{0, 2, 1}, r3] + 24*G[{0}, r3]*G[{0, 2, r3}, r3] + 
   24*G[{0}, r3]*G[{0, 2, r4}, r3] - 72*G[{-1}, r3]*G[{0, r3, 1}, -1] + 
   36*G[{0}, r3]*G[{0, r3, 1}, -1] - 24*G[{1/2}, r3]*G[{0, r3, 1}, -1] - 
   60*G[{-1}, r3]*G[{0, r3, 1}, r3] + 144*G[{0}, r3]*G[{0, r3, 1}, r3] - 
   60*G[{1/2}, r3]*G[{0, r3, 1}, r3] + 12*G[{-1}, r3]*G[{0, r3, r3}, -1] - 
   6*G[{0}, r3]*G[{0, r3, r3}, -1] - 12*G[{1/2}, r3]*G[{0, r3, r3}, -1] - 
   12*G[{-1}, r3]*G[{0, r3, r3}, r3] + 9*G[{0}, r3]*G[{0, r3, r3}, r3] + 
   6*G[{1/2}, r3]*G[{0, r3, r3}, r3] + 12*G[{-1}, r3]*G[{0, r3, r4}, -1] - 
   6*G[{0}, r3]*G[{0, r3, r4}, -1] - 12*G[{1/2}, r3]*G[{0, r3, r4}, -1] - 
   6*G[{0}, r3]*G[{0, r3, r4}, r3] - 72*G[{-1}, r3]*G[{0, r4, 1}, -1] + 
   36*G[{0}, r3]*G[{0, r4, 1}, -1] - 24*G[{1/2}, r3]*G[{0, r4, 1}, -1] - 
   84*G[{-1}, r3]*G[{0, r4, 1}, r3] + 174*G[{0}, r3]*G[{0, r4, 1}, r3] - 
   48*G[{1/2}, r3]*G[{0, r4, 1}, r3] + 12*G[{-1}, r3]*G[{0, r4, r3}, -1] - 
   6*G[{0}, r3]*G[{0, r4, r3}, -1] - 12*G[{1/2}, r3]*G[{0, r4, r3}, -1] - 
   6*G[{0}, r3]*G[{0, r4, r3}, r3] + 12*G[{-1}, r3]*G[{0, r4, r4}, -1] - 
   6*G[{0}, r3]*G[{0, r4, r4}, -1] - 12*G[{1/2}, r3]*G[{0, r4, r4}, -1] + 
   12*G[{-1}, r3]*G[{0, r4, r4}, r3] - 21*G[{0}, r3]*G[{0, r4, r4}, r3] - 
   6*G[{1/2}, r3]*G[{0, r4, r4}, r3] + 12*G[{0}, r3]*G[{1/2, 1/2, 1}, r3] - 
   6*G[{0}, r3]*G[{1/2, 1/2, r3}, r3] - 6*G[{0}, r3]*G[{1/2, 1/2, r4}, r3] - 
   120*G[{-1}, r3]*G[{1/2, 1, 1}, -1] + 60*G[{0}, r3]*G[{1/2, 1, 1}, -1] - 
   72*G[{1/2}, r3]*G[{1/2, 1, 1}, -1] - 12*G[{0}, r3]*G[{1/2, 1, 1}, r3] + 
   36*G[{-1}, r3]*G[{1/2, 1, r3}, -1] - 18*G[{0}, r3]*G[{1/2, 1, r3}, -1] + 
   12*G[{1/2}, r3]*G[{1/2, 1, r3}, -1] + 6*G[{0}, r3]*G[{1/2, 1, r3}, r3] + 
   36*G[{-1}, r3]*G[{1/2, 1, r4}, -1] - 18*G[{0}, r3]*G[{1/2, 1, r4}, -1] + 
   12*G[{1/2}, r3]*G[{1/2, 1, r4}, -1] + 6*G[{0}, r3]*G[{1/2, 1, r4}, r3] + 
   12*G[{0}, r3]*G[{1/2, 2, 1}, r3] - 6*G[{0}, r3]*G[{1/2, 2, r3}, r3] - 
   6*G[{0}, r3]*G[{1/2, 2, r4}, r3] + 36*G[{-1}, r3]*G[{1/2, r3, 1}, -1] - 
   18*G[{0}, r3]*G[{1/2, r3, 1}, -1] + 12*G[{1/2}, r3]*G[{1/2, r3, 1}, -1] - 
   6*G[{0}, r3]*G[{1/2, r3, 1}, r3] - 6*G[{-1}, r3]*G[{1/2, r3, r3}, -1] + 
   3*G[{0}, r3]*G[{1/2, r3, r3}, -1] + 6*G[{1/2}, r3]*G[{1/2, r3, r3}, -1] + 
   3*G[{0}, r3]*G[{1/2, r3, r3}, r3] - 6*G[{-1}, r3]*G[{1/2, r3, r4}, -1] + 
   3*G[{0}, r3]*G[{1/2, r3, r4}, -1] + 6*G[{1/2}, r3]*G[{1/2, r3, r4}, -1] + 
   3*G[{0}, r3]*G[{1/2, r3, r4}, r3] + 36*G[{-1}, r3]*G[{1/2, r4, 1}, -1] - 
   18*G[{0}, r3]*G[{1/2, r4, 1}, -1] + 12*G[{1/2}, r3]*G[{1/2, r4, 1}, -1] - 
   6*G[{0}, r3]*G[{1/2, r4, 1}, r3] - 6*G[{-1}, r3]*G[{1/2, r4, r3}, -1] + 
   3*G[{0}, r3]*G[{1/2, r4, r3}, -1] + 6*G[{1/2}, r3]*G[{1/2, r4, r3}, -1] + 
   3*G[{0}, r3]*G[{1/2, r4, r3}, r3] - 6*G[{-1}, r3]*G[{1/2, r4, r4}, -1] + 
   3*G[{0}, r3]*G[{1/2, r4, r4}, -1] + 6*G[{1/2}, r3]*G[{1/2, r4, r4}, -1] + 
   3*G[{0}, r3]*G[{1/2, r4, r4}, r3] + 96*G[{-1}, r3]*G[{1, 0, 1}, -1] - 
   48*G[{0}, r3]*G[{1, 0, 1}, -1] + 216*G[{-1}, r3]*G[{1, 0, 1}, r3] - 
   132*G[{0}, r3]*G[{1, 0, 1}, r3] + 48*G[{1/2}, r3]*G[{1, 0, 1}, r3] - 
   48*G[{-1}, r3]*G[{1, 0, r3}, -1] + 24*G[{0}, r3]*G[{1, 0, r3}, -1] - 
   108*G[{-1}, r3]*G[{1, 0, r3}, r3] + 66*G[{0}, r3]*G[{1, 0, r3}, r3] - 
   24*G[{1/2}, r3]*G[{1, 0, r3}, r3] - 48*G[{-1}, r3]*G[{1, 0, r4}, -1] + 
   24*G[{0}, r3]*G[{1, 0, r4}, -1] - 108*G[{-1}, r3]*G[{1, 0, r4}, r3] + 
   66*G[{0}, r3]*G[{1, 0, r4}, r3] - 24*G[{1/2}, r3]*G[{1, 0, r4}, r3] - 
   48*G[{-1}, r3]*G[{1, 1/2, 1}, -1] + 24*G[{0}, r3]*G[{1, 1/2, 1}, -1] + 
   24*G[{-1}, r3]*G[{1, 1/2, r3}, -1] - 12*G[{0}, r3]*G[{1, 1/2, r3}, -1] + 
   24*G[{-1}, r3]*G[{1, 1/2, r4}, -1] - 12*G[{0}, r3]*G[{1, 1/2, r4}, -1] + 
   1008*G[{-1}, r3]*G[{1, 1, 1}, r3] - 840*G[{0}, r3]*G[{1, 1, 1}, r3] + 
   480*G[{1/2}, r3]*G[{1, 1, 1}, r3] + 336*G[{-1}, r3]*G[{1, 1, r3}, r3] - 
   348*G[{0}, r3]*G[{1, 1, r3}, r3] + 168*G[{1/2}, r3]*G[{1, 1, r3}, r3] + 
   48*G[{-1}, r3]*G[{1, 2, 1}, -1] - 24*G[{0}, r3]*G[{1, 2, 1}, -1] - 
   24*G[{-1}, r3]*G[{1, 2, r3}, -1] + 12*G[{0}, r3]*G[{1, 2, r3}, -1] - 
   24*G[{-1}, r3]*G[{1, 2, r4}, -1] + 12*G[{0}, r3]*G[{1, 2, r4}, -1] + 
   120*G[{-1}, r3]*G[{1, r3, 1}, r3] - 216*G[{0}, r3]*G[{1, r3, 1}, r3] + 
   120*G[{1/2}, r3]*G[{1, r3, 1}, r3] + 24*G[{-1}, r3]*G[{1, r3, r3}, r3] - 
   30*G[{0}, r3]*G[{1, r3, r3}, r3] - 12*G[{1/2}, r3]*G[{1, r3, r3}, r3] - 
   216*G[{-1}, r3]*G[{1, r4, 1}, r3] + 132*G[{0}, r3]*G[{1, r4, 1}, r3] - 
   48*G[{1/2}, r3]*G[{1, r4, 1}, r3] - 48*G[{0}, r3]*G[{2, 0, 1}, r3] + 
   24*G[{0}, r3]*G[{2, 0, r3}, r3] + 24*G[{0}, r3]*G[{2, 0, r4}, r3] - 
   12*G[{0}, r3]*G[{2, 1/2, 1}, r3] + 6*G[{0}, r3]*G[{2, 1/2, r3}, r3] + 
   6*G[{0}, r3]*G[{2, 1/2, r4}, r3] + 120*G[{-1}, r3]*G[{2, 1, 1}, -1] - 
   60*G[{0}, r3]*G[{2, 1, 1}, -1] + 72*G[{1/2}, r3]*G[{2, 1, 1}, -1] - 
   84*G[{0}, r3]*G[{2, 1, 1}, r3] - 36*G[{-1}, r3]*G[{2, 1, r3}, -1] + 
   18*G[{0}, r3]*G[{2, 1, r3}, -1] - 12*G[{1/2}, r3]*G[{2, 1, r3}, -1] - 
   6*G[{0}, r3]*G[{2, 1, r3}, r3] - 36*G[{-1}, r3]*G[{2, 1, r4}, -1] + 
   18*G[{0}, r3]*G[{2, 1, r4}, -1] - 12*G[{1/2}, r3]*G[{2, 1, r4}, -1] - 
   6*G[{0}, r3]*G[{2, 1, r4}, r3] - 12*G[{0}, r3]*G[{2, 2, 1}, r3] + 
   6*G[{0}, r3]*G[{2, 2, r3}, r3] + 6*G[{0}, r3]*G[{2, 2, r4}, r3] - 
   36*G[{-1}, r3]*G[{2, r3, 1}, -1] + 18*G[{0}, r3]*G[{2, r3, 1}, -1] - 
   12*G[{1/2}, r3]*G[{2, r3, 1}, -1] + 54*G[{0}, r3]*G[{2, r3, 1}, r3] + 
   6*G[{-1}, r3]*G[{2, r3, r3}, -1] - 3*G[{0}, r3]*G[{2, r3, r3}, -1] - 
   6*G[{1/2}, r3]*G[{2, r3, r3}, -1] - 3*G[{0}, r3]*G[{2, r3, r3}, r3] + 
   6*G[{-1}, r3]*G[{2, r3, r4}, -1] - 3*G[{0}, r3]*G[{2, r3, r4}, -1] - 
   6*G[{1/2}, r3]*G[{2, r3, r4}, -1] - 3*G[{0}, r3]*G[{2, r3, r4}, r3] - 
   36*G[{-1}, r3]*G[{2, r4, 1}, -1] + 18*G[{0}, r3]*G[{2, r4, 1}, -1] - 
   12*G[{1/2}, r3]*G[{2, r4, 1}, -1] + 54*G[{0}, r3]*G[{2, r4, 1}, r3] + 
   6*G[{-1}, r3]*G[{2, r4, r3}, -1] - 3*G[{0}, r3]*G[{2, r4, r3}, -1] - 
   6*G[{1/2}, r3]*G[{2, r4, r3}, -1] - 3*G[{0}, r3]*G[{2, r4, r3}, r3] + 
   6*G[{-1}, r3]*G[{2, r4, r4}, -1] - 3*G[{0}, r3]*G[{2, r4, r4}, -1] - 
   6*G[{1/2}, r3]*G[{2, r4, r4}, -1] - 3*G[{0}, r3]*G[{2, r4, r4}, r3] - 
   24*G[{-1}, r3]*G[{r4, 0, 1}, r3] + 30*G[{0}, r3]*G[{r4, 0, 1}, r3] + 
   12*G[{1/2}, r3]*G[{r4, 0, 1}, r3] + 12*G[{-1}, r3]*G[{r4, 0, r3}, r3] - 
   15*G[{0}, r3]*G[{r4, 0, r3}, r3] - 6*G[{1/2}, r3]*G[{r4, 0, r3}, r3] + 
   12*G[{-1}, r3]*G[{r4, 0, r4}, r3] - 15*G[{0}, r3]*G[{r4, 0, r4}, r3] - 
   6*G[{1/2}, r3]*G[{r4, 0, r4}, r3] - 336*G[{-1}, r3]*G[{r4, 1, 1}, r3] + 
   348*G[{0}, r3]*G[{r4, 1, 1}, r3] - 168*G[{1/2}, r3]*G[{r4, 1, 1}, r3] - 
   24*G[{-1}, r3]*G[{r4, 1, r3}, r3] + 30*G[{0}, r3]*G[{r4, 1, r3}, r3] + 
   12*G[{1/2}, r3]*G[{r4, 1, r3}, r3] + 24*G[{-1}, r3]*G[{r4, r4, 1}, r3] - 
   30*G[{0}, r3]*G[{r4, r4, 1}, r3] - 12*G[{1/2}, r3]*G[{r4, r4, 1}, r3] + 
   96*G[{-1, 0, 0, 1}, r3] - 48*G[{-1, 0, 0, r3}, r3] - 
   48*G[{-1, 0, 0, r4}, r3] - 24*G[{-1, 0, 1/2, 1}, r3] + 
   12*G[{-1, 0, 1/2, r3}, r3] + 12*G[{-1, 0, 1/2, r4}, r3] + 
   96*G[{-1, 0, 1, 1}, r3] + 24*G[{-1, 0, 2, 1}, r3] - 
   12*G[{-1, 0, 2, r3}, r3] - 12*G[{-1, 0, 2, r4}, r3] - 
   48*G[{-1, 0, r3, 1}, r3] - 48*G[{-1, 0, r4, 1}, r3] - 
   24*G[{-1, 1/2, 0, 1}, r3] + 12*G[{-1, 1/2, 0, r3}, r3] + 
   12*G[{-1, 1/2, 0, r4}, r3] - 48*G[{-1, 1/2, 1, 1}, r3] + 
   24*G[{-1, 1/2, r3, 1}, r3] + 24*G[{-1, 1/2, r4, 1}, r3] + 
   24*G[{-1, 2, 0, 1}, r3] - 12*G[{-1, 2, 0, r3}, r3] - 
   12*G[{-1, 2, 0, r4}, r3] + 48*G[{-1, 2, 1, 1}, r3] - 
   24*G[{-1, 2, r3, 1}, r3] - 24*G[{-1, 2, r4, 1}, r3] + 
   48*G[{0, -1, 0, 1}, -1] + 48*G[{0, -1, 0, 1}, r3] - 
   24*G[{0, -1, 0, r3}, -1] - 24*G[{0, -1, 0, r3}, r3] - 
   24*G[{0, -1, 0, r4}, -1] - 24*G[{0, -1, 0, r4}, r3] - 
   24*G[{0, -1, 1/2, 1}, r3] + 12*G[{0, -1, 1/2, r3}, r3] + 
   12*G[{0, -1, 1/2, r4}, r3] + 96*G[{0, -1, 1, 1}, -1] + 
   24*G[{0, -1, 2, 1}, r3] - 12*G[{0, -1, 2, r3}, r3] - 
   12*G[{0, -1, 2, r4}, r3] - 48*G[{0, -1, r3, 1}, -1] - 
   48*G[{0, -1, r4, 1}, -1] + 96*G[{0, 0, -1, 1}, -1] - 
   48*G[{0, 0, -1, r3}, -1] - 48*G[{0, 0, -1, r4}, -1] - 
   18*G[{0, 0, 0, 1}, -1] + 18*G[{0, 0, 0, 1}, r3] + 9*G[{0, 0, 0, r3}, -1] - 
   9*G[{0, 0, 0, r3}, r3] + 9*G[{0, 0, 0, r4}, -1] - 9*G[{0, 0, 0, r4}, r3] - 
   24*G[{0, 0, 1/2, 1}, -1] + 24*G[{0, 0, 1/2, 1}, r3] + 
   12*G[{0, 0, 1/2, r3}, -1] - 12*G[{0, 0, 1/2, r3}, r3] + 
   12*G[{0, 0, 1/2, r4}, -1] - 12*G[{0, 0, 1/2, r4}, r3] + 
   96*G[{0, 0, 1, -1}, -1] - 180*G[{0, 0, 1, 1}, -1] + 
   180*G[{0, 0, 1, 1}, r3] + 36*G[{0, 0, 1, r3}, -1] - 
   36*G[{0, 0, 1, r3}, r3] + 36*G[{0, 0, 1, r4}, -1] - 
   36*G[{0, 0, 1, r4}, r3] - 24*G[{0, 0, 2, 1}, -1] + 
   24*G[{0, 0, 2, 1}, r3] + 12*G[{0, 0, 2, r3}, -1] - 
   12*G[{0, 0, 2, r3}, r3] + 12*G[{0, 0, 2, r4}, -1] - 
   12*G[{0, 0, 2, r4}, r3] - 48*G[{0, 0, r3, -1}, -1] + 
   78*G[{0, 0, r3, 1}, -1] - 78*G[{0, 0, r3, 1}, r3] - 
   12*G[{0, 0, r3, r3}, -1] + 12*G[{0, 0, r3, r3}, r3] - 
   12*G[{0, 0, r3, r4}, -1] + 12*G[{0, 0, r3, r4}, r3] - 
   48*G[{0, 0, r4, -1}, -1] + 78*G[{0, 0, r4, 1}, -1] - 
   78*G[{0, 0, r4, 1}, r3] - 12*G[{0, 0, r4, r3}, -1] + 
   12*G[{0, 0, r4, r3}, r3] - 12*G[{0, 0, r4, r4}, -1] + 
   12*G[{0, 0, r4, r4}, r3] - 24*G[{0, 1/2, -1, 1}, -1] + 
   12*G[{0, 1/2, -1, r3}, -1] + 12*G[{0, 1/2, -1, r4}, -1] + 
   12*G[{0, 1/2, 1/2, 1}, -1] - 12*G[{0, 1/2, 1/2, 1}, r3] - 
   6*G[{0, 1/2, 1/2, r3}, -1] + 6*G[{0, 1/2, 1/2, r3}, r3] - 
   6*G[{0, 1/2, 1/2, r4}, -1] + 6*G[{0, 1/2, 1/2, r4}, r3] - 
   24*G[{0, 1/2, 1, -1}, -1] - 12*G[{0, 1/2, 1, 1}, -1] + 
   12*G[{0, 1/2, 1, 1}, r3] + 6*G[{0, 1/2, 1, r3}, -1] - 
   6*G[{0, 1/2, 1, r3}, r3] + 6*G[{0, 1/2, 1, r4}, -1] - 
   6*G[{0, 1/2, 1, r4}, r3] + 12*G[{0, 1/2, 2, 1}, -1] - 
   12*G[{0, 1/2, 2, 1}, r3] - 6*G[{0, 1/2, 2, r3}, -1] + 
   6*G[{0, 1/2, 2, r3}, r3] - 6*G[{0, 1/2, 2, r4}, -1] + 
   6*G[{0, 1/2, 2, r4}, r3] + 12*G[{0, 1/2, r3, -1}, -1] - 
   6*G[{0, 1/2, r3, 1}, -1] + 6*G[{0, 1/2, r3, 1}, r3] + 
   3*G[{0, 1/2, r3, r3}, -1] - 3*G[{0, 1/2, r3, r3}, r3] + 
   3*G[{0, 1/2, r3, r4}, -1] - 3*G[{0, 1/2, r3, r4}, r3] + 
   12*G[{0, 1/2, r4, -1}, -1] - 6*G[{0, 1/2, r4, 1}, -1] + 
   6*G[{0, 1/2, r4, 1}, r3] + 3*G[{0, 1/2, r4, r3}, -1] - 
   3*G[{0, 1/2, r4, r3}, r3] + 3*G[{0, 1/2, r4, r4}, -1] - 
   3*G[{0, 1/2, r4, r4}, r3] + 96*G[{0, 1, -1, 1}, -1] - 
   36*G[{0, 1, 0, 1}, -1] + 36*G[{0, 1, 0, 1}, r3] + 
   18*G[{0, 1, 0, r3}, -1] - 18*G[{0, 1, 0, r3}, r3] + 
   18*G[{0, 1, 0, r4}, -1] - 18*G[{0, 1, 0, r4}, r3] + 
   96*G[{0, 1, 1, -1}, -1] - 264*G[{0, 1, 1, 1}, -1] + 
   264*G[{0, 1, 1, 1}, r3] + 36*G[{0, 1, r3, 1}, -1] - 
   36*G[{0, 1, r3, 1}, r3] + 36*G[{0, 1, r4, 1}, -1] - 
   36*G[{0, 1, r4, 1}, r3] + 24*G[{0, 2, -1, 1}, -1] - 
   12*G[{0, 2, -1, r3}, -1] - 12*G[{0, 2, -1, r4}, -1] - 
   24*G[{0, 2, 0, 1}, -1] + 24*G[{0, 2, 0, 1}, r3] + 
   12*G[{0, 2, 0, r3}, -1] - 12*G[{0, 2, 0, r3}, r3] + 
   12*G[{0, 2, 0, r4}, -1] - 12*G[{0, 2, 0, r4}, r3] - 
   12*G[{0, 2, 1/2, 1}, -1] + 12*G[{0, 2, 1/2, 1}, r3] + 
   6*G[{0, 2, 1/2, r3}, -1] - 6*G[{0, 2, 1/2, r3}, r3] + 
   6*G[{0, 2, 1/2, r4}, -1] - 6*G[{0, 2, 1/2, r4}, r3] + 
   24*G[{0, 2, 1, -1}, -1] - 36*G[{0, 2, 1, 1}, -1] + 
   36*G[{0, 2, 1, 1}, r3] - 6*G[{0, 2, 1, r3}, -1] + 6*G[{0, 2, 1, r3}, r3] - 
   6*G[{0, 2, 1, r4}, -1] + 6*G[{0, 2, 1, r4}, r3] - 12*G[{0, 2, 2, 1}, -1] + 
   12*G[{0, 2, 2, 1}, r3] + 6*G[{0, 2, 2, r3}, -1] - 6*G[{0, 2, 2, r3}, r3] + 
   6*G[{0, 2, 2, r4}, -1] - 6*G[{0, 2, 2, r4}, r3] - 
   12*G[{0, 2, r3, -1}, -1] + 30*G[{0, 2, r3, 1}, -1] - 
   30*G[{0, 2, r3, 1}, r3] - 3*G[{0, 2, r3, r3}, -1] + 
   3*G[{0, 2, r3, r3}, r3] - 3*G[{0, 2, r3, r4}, -1] + 
   3*G[{0, 2, r3, r4}, r3] - 12*G[{0, 2, r4, -1}, -1] + 
   30*G[{0, 2, r4, 1}, -1] - 30*G[{0, 2, r4, 1}, r3] - 
   3*G[{0, 2, r4, r3}, -1] + 3*G[{0, 2, r4, r3}, r3] - 
   3*G[{0, 2, r4, r4}, -1] + 3*G[{0, 2, r4, r4}, r3] - 
   48*G[{0, r3, -1, 1}, -1] + 12*G[{0, r3, 0, 1}, -1] - 
   12*G[{0, r3, 0, 1}, r3] - 6*G[{0, r3, 0, r3}, -1] + 
   6*G[{0, r3, 0, r3}, r3] - 6*G[{0, r3, 0, r4}, -1] + 
   6*G[{0, r3, 0, r4}, r3] - 48*G[{0, r3, 1, -1}, -1] + 
   120*G[{0, r3, 1, 1}, -1] - 120*G[{0, r3, 1, 1}, r3] - 
   12*G[{0, r3, r3, 1}, -1] + 12*G[{0, r3, r3, 1}, r3] - 
   12*G[{0, r3, r4, 1}, -1] + 12*G[{0, r3, r4, 1}, r3] - 
   48*G[{0, r4, -1, 1}, -1] + 12*G[{0, r4, 0, 1}, -1] - 
   12*G[{0, r4, 0, 1}, r3] - 6*G[{0, r4, 0, r3}, -1] + 
   6*G[{0, r4, 0, r3}, r3] - 6*G[{0, r4, 0, r4}, -1] + 
   6*G[{0, r4, 0, r4}, r3] - 48*G[{0, r4, 1, -1}, -1] + 
   120*G[{0, r4, 1, 1}, -1] - 120*G[{0, r4, 1, 1}, r3] - 
   12*G[{0, r4, r3, 1}, -1] + 12*G[{0, r4, r3, 1}, r3] - 
   12*G[{0, r4, r4, 1}, -1] + 12*G[{0, r4, r4, 1}, r3] - 
   24*G[{1/2, -1, 0, 1}, -1] + 12*G[{1/2, -1, 0, r3}, -1] + 
   12*G[{1/2, -1, 0, r4}, -1] - 48*G[{1/2, -1, 1, 1}, -1] + 
   24*G[{1/2, -1, r3, 1}, -1] + 24*G[{1/2, -1, r4, 1}, -1] - 
   24*G[{1/2, 0, -1, 1}, -1] + 12*G[{1/2, 0, -1, r3}, -1] + 
   12*G[{1/2, 0, -1, r4}, -1] + 24*G[{1/2, 0, 0, 1}, -1] - 
   24*G[{1/2, 0, 0, 1}, r3] - 12*G[{1/2, 0, 0, r3}, -1] + 
   12*G[{1/2, 0, 0, r3}, r3] - 12*G[{1/2, 0, 0, r4}, -1] + 
   12*G[{1/2, 0, 0, r4}, r3] + 12*G[{1/2, 0, 1/2, 1}, -1] - 
   12*G[{1/2, 0, 1/2, 1}, r3] - 6*G[{1/2, 0, 1/2, r3}, -1] + 
   6*G[{1/2, 0, 1/2, r3}, r3] - 6*G[{1/2, 0, 1/2, r4}, -1] + 
   6*G[{1/2, 0, 1/2, r4}, r3] - 24*G[{1/2, 0, 1, -1}, -1] + 
   36*G[{1/2, 0, 1, 1}, -1] - 36*G[{1/2, 0, 1, 1}, r3] + 
   6*G[{1/2, 0, 1, r3}, -1] - 6*G[{1/2, 0, 1, r3}, r3] + 
   6*G[{1/2, 0, 1, r4}, -1] - 6*G[{1/2, 0, 1, r4}, r3] + 
   12*G[{1/2, 0, 2, 1}, -1] - 12*G[{1/2, 0, 2, 1}, r3] - 
   6*G[{1/2, 0, 2, r3}, -1] + 6*G[{1/2, 0, 2, r3}, r3] - 
   6*G[{1/2, 0, 2, r4}, -1] + 6*G[{1/2, 0, 2, r4}, r3] + 
   12*G[{1/2, 0, r3, -1}, -1] - 30*G[{1/2, 0, r3, 1}, -1] + 
   30*G[{1/2, 0, r3, 1}, r3] + 3*G[{1/2, 0, r3, r3}, -1] - 
   3*G[{1/2, 0, r3, r3}, r3] + 3*G[{1/2, 0, r3, r4}, -1] - 
   3*G[{1/2, 0, r3, r4}, r3] + 12*G[{1/2, 0, r4, -1}, -1] - 
   30*G[{1/2, 0, r4, 1}, -1] + 30*G[{1/2, 0, r4, 1}, r3] + 
   3*G[{1/2, 0, r4, r3}, -1] - 3*G[{1/2, 0, r4, r3}, r3] + 
   3*G[{1/2, 0, r4, r4}, -1] - 3*G[{1/2, 0, r4, r4}, r3] + 
   12*G[{1/2, 1/2, 0, 1}, -1] - 12*G[{1/2, 1/2, 0, 1}, r3] - 
   6*G[{1/2, 1/2, 0, r3}, -1] + 6*G[{1/2, 1/2, 0, r3}, r3] - 
   6*G[{1/2, 1/2, 0, r4}, -1] + 6*G[{1/2, 1/2, 0, r4}, r3] + 
   24*G[{1/2, 1/2, 1, 1}, -1] - 24*G[{1/2, 1/2, 1, 1}, r3] - 
   12*G[{1/2, 1/2, r3, 1}, -1] + 12*G[{1/2, 1/2, r3, 1}, r3] - 
   12*G[{1/2, 1/2, r4, 1}, -1] + 12*G[{1/2, 1/2, r4, 1}, r3] - 
   48*G[{1/2, 1, -1, 1}, -1] - 12*G[{1/2, 1, 0, 1}, -1] + 
   12*G[{1/2, 1, 0, 1}, r3] + 6*G[{1/2, 1, 0, r3}, -1] - 
   6*G[{1/2, 1, 0, r3}, r3] + 6*G[{1/2, 1, 0, r4}, -1] - 
   6*G[{1/2, 1, 0, r4}, r3] - 48*G[{1/2, 1, 1, -1}, -1] + 
   72*G[{1/2, 1, 1, 1}, -1] - 72*G[{1/2, 1, 1, 1}, r3] + 
   12*G[{1/2, 1, r3, 1}, -1] - 12*G[{1/2, 1, r3, 1}, r3] + 
   12*G[{1/2, 1, r4, 1}, -1] - 12*G[{1/2, 1, r4, 1}, r3] + 
   12*G[{1/2, 2, 0, 1}, -1] - 12*G[{1/2, 2, 0, 1}, r3] - 
   6*G[{1/2, 2, 0, r3}, -1] + 6*G[{1/2, 2, 0, r3}, r3] - 
   6*G[{1/2, 2, 0, r4}, -1] + 6*G[{1/2, 2, 0, r4}, r3] + 
   24*G[{1/2, 2, 1, 1}, -1] - 24*G[{1/2, 2, 1, 1}, r3] - 
   12*G[{1/2, 2, r3, 1}, -1] + 12*G[{1/2, 2, r3, 1}, r3] - 
   12*G[{1/2, 2, r4, 1}, -1] + 12*G[{1/2, 2, r4, 1}, r3] + 
   24*G[{1/2, r3, -1, 1}, -1] - 6*G[{1/2, r3, 0, 1}, -1] + 
   6*G[{1/2, r3, 0, 1}, r3] + 3*G[{1/2, r3, 0, r3}, -1] - 
   3*G[{1/2, r3, 0, r3}, r3] + 3*G[{1/2, r3, 0, r4}, -1] - 
   3*G[{1/2, r3, 0, r4}, r3] + 24*G[{1/2, r3, 1, -1}, -1] - 
   60*G[{1/2, r3, 1, 1}, -1] + 60*G[{1/2, r3, 1, 1}, r3] + 
   6*G[{1/2, r3, r3, 1}, -1] - 6*G[{1/2, r3, r3, 1}, r3] + 
   6*G[{1/2, r3, r4, 1}, -1] - 6*G[{1/2, r3, r4, 1}, r3] + 
   24*G[{1/2, r4, -1, 1}, -1] - 6*G[{1/2, r4, 0, 1}, -1] + 
   6*G[{1/2, r4, 0, 1}, r3] + 3*G[{1/2, r4, 0, r3}, -1] - 
   3*G[{1/2, r4, 0, r3}, r3] + 3*G[{1/2, r4, 0, r4}, -1] - 
   3*G[{1/2, r4, 0, r4}, r3] + 24*G[{1/2, r4, 1, -1}, -1] - 
   60*G[{1/2, r4, 1, 1}, -1] + 60*G[{1/2, r4, 1, 1}, r3] + 
   6*G[{1/2, r4, r3, 1}, -1] - 6*G[{1/2, r4, r3, 1}, r3] + 
   6*G[{1/2, r4, r4, 1}, -1] - 6*G[{1/2, r4, r4, 1}, r3] + 
   24*G[{2, -1, 0, 1}, -1] - 12*G[{2, -1, 0, r3}, -1] - 
   12*G[{2, -1, 0, r4}, -1] + 48*G[{2, -1, 1, 1}, -1] - 
   24*G[{2, -1, r3, 1}, -1] - 24*G[{2, -1, r4, 1}, -1] + 
   24*G[{2, 0, -1, 1}, -1] - 12*G[{2, 0, -1, r3}, -1] - 
   12*G[{2, 0, -1, r4}, -1] - 24*G[{2, 0, 0, 1}, -1] + 
   24*G[{2, 0, 0, 1}, r3] + 12*G[{2, 0, 0, r3}, -1] - 
   12*G[{2, 0, 0, r3}, r3] + 12*G[{2, 0, 0, r4}, -1] - 
   12*G[{2, 0, 0, r4}, r3] - 12*G[{2, 0, 1/2, 1}, -1] + 
   12*G[{2, 0, 1/2, 1}, r3] + 6*G[{2, 0, 1/2, r3}, -1] - 
   6*G[{2, 0, 1/2, r3}, r3] + 6*G[{2, 0, 1/2, r4}, -1] - 
   6*G[{2, 0, 1/2, r4}, r3] + 24*G[{2, 0, 1, -1}, -1] - 
   36*G[{2, 0, 1, 1}, -1] + 36*G[{2, 0, 1, 1}, r3] - 6*G[{2, 0, 1, r3}, -1] + 
   6*G[{2, 0, 1, r3}, r3] - 6*G[{2, 0, 1, r4}, -1] + 6*G[{2, 0, 1, r4}, r3] - 
   12*G[{2, 0, 2, 1}, -1] + 12*G[{2, 0, 2, 1}, r3] + 6*G[{2, 0, 2, r3}, -1] - 
   6*G[{2, 0, 2, r3}, r3] + 6*G[{2, 0, 2, r4}, -1] - 6*G[{2, 0, 2, r4}, r3] - 
   12*G[{2, 0, r3, -1}, -1] + 30*G[{2, 0, r3, 1}, -1] - 
   30*G[{2, 0, r3, 1}, r3] - 3*G[{2, 0, r3, r3}, -1] + 
   3*G[{2, 0, r3, r3}, r3] - 3*G[{2, 0, r3, r4}, -1] + 
   3*G[{2, 0, r3, r4}, r3] - 12*G[{2, 0, r4, -1}, -1] + 
   30*G[{2, 0, r4, 1}, -1] - 30*G[{2, 0, r4, 1}, r3] - 
   3*G[{2, 0, r4, r3}, -1] + 3*G[{2, 0, r4, r3}, r3] - 
   3*G[{2, 0, r4, r4}, -1] + 3*G[{2, 0, r4, r4}, r3] - 
   12*G[{2, 1/2, 0, 1}, -1] + 12*G[{2, 1/2, 0, 1}, r3] + 
   6*G[{2, 1/2, 0, r3}, -1] - 6*G[{2, 1/2, 0, r3}, r3] + 
   6*G[{2, 1/2, 0, r4}, -1] - 6*G[{2, 1/2, 0, r4}, r3] - 
   24*G[{2, 1/2, 1, 1}, -1] + 24*G[{2, 1/2, 1, 1}, r3] + 
   12*G[{2, 1/2, r3, 1}, -1] - 12*G[{2, 1/2, r3, 1}, r3] + 
   12*G[{2, 1/2, r4, 1}, -1] - 12*G[{2, 1/2, r4, 1}, r3] + 
   48*G[{2, 1, -1, 1}, -1] + 12*G[{2, 1, 0, 1}, -1] - 
   12*G[{2, 1, 0, 1}, r3] - 6*G[{2, 1, 0, r3}, -1] + 6*G[{2, 1, 0, r3}, r3] - 
   6*G[{2, 1, 0, r4}, -1] + 6*G[{2, 1, 0, r4}, r3] + 
   48*G[{2, 1, 1, -1}, -1] - 72*G[{2, 1, 1, 1}, -1] + 
   72*G[{2, 1, 1, 1}, r3] - 12*G[{2, 1, r3, 1}, -1] + 
   12*G[{2, 1, r3, 1}, r3] - 12*G[{2, 1, r4, 1}, -1] + 
   12*G[{2, 1, r4, 1}, r3] - 12*G[{2, 2, 0, 1}, -1] + 
   12*G[{2, 2, 0, 1}, r3] + 6*G[{2, 2, 0, r3}, -1] - 6*G[{2, 2, 0, r3}, r3] + 
   6*G[{2, 2, 0, r4}, -1] - 6*G[{2, 2, 0, r4}, r3] - 24*G[{2, 2, 1, 1}, -1] + 
   24*G[{2, 2, 1, 1}, r3] + 12*G[{2, 2, r3, 1}, -1] - 
   12*G[{2, 2, r3, 1}, r3] + 12*G[{2, 2, r4, 1}, -1] - 
   12*G[{2, 2, r4, 1}, r3] - 24*G[{2, r3, -1, 1}, -1] + 
   6*G[{2, r3, 0, 1}, -1] - 6*G[{2, r3, 0, 1}, r3] - 
   3*G[{2, r3, 0, r3}, -1] + 3*G[{2, r3, 0, r3}, r3] - 
   3*G[{2, r3, 0, r4}, -1] + 3*G[{2, r3, 0, r4}, r3] - 
   24*G[{2, r3, 1, -1}, -1] + 60*G[{2, r3, 1, 1}, -1] - 
   60*G[{2, r3, 1, 1}, r3] - 6*G[{2, r3, r3, 1}, -1] + 
   6*G[{2, r3, r3, 1}, r3] - 6*G[{2, r3, r4, 1}, -1] + 
   6*G[{2, r3, r4, 1}, r3] - 24*G[{2, r4, -1, 1}, -1] + 
   6*G[{2, r4, 0, 1}, -1] - 6*G[{2, r4, 0, 1}, r3] - 
   3*G[{2, r4, 0, r3}, -1] + 3*G[{2, r4, 0, r3}, r3] - 
   3*G[{2, r4, 0, r4}, -1] + 3*G[{2, r4, 0, r4}, r3] - 
   24*G[{2, r4, 1, -1}, -1] + 60*G[{2, r4, 1, 1}, -1] - 
   60*G[{2, r4, 1, 1}, r3] - 6*G[{2, r4, r3, 1}, -1] + 
   6*G[{2, r4, r3, 1}, r3] - 6*G[{2, r4, r4, 1}, -1] + 
   6*G[{2, r4, r4, 1}, r3] + 42*G[{-1}, r3]*Zeta[3] - 33*G[{0}, r3]*Zeta[3] + 
   12*G[{1/2}, r3]*Zeta[3], bc4[48, 4] -> 0, 
 bc4[49, 4] -> (-12613*Pi^4)/12960 - (5831*Pi^2*G[{0}, r3]^2)/216 - 
   (1859*G[{0}, r3]^4)/18 - (1031*Pi^2*G[{0}, r3]*G[{1/2}, -1])/216 - 
   (331*G[{0}, r3]^3*G[{1/2}, -1])/9 - (43*Pi^2*G[{1/2}, -1]^2)/12 + 
   (67*Pi^2*G[{0}, r3]*G[{1/2}, r3])/4 + (497*G[{0}, r3]^3*G[{1/2}, r3])/9 + 
   (55*Pi^2*G[{1/2}, -1]*G[{1/2}, r3])/12 + (83*Pi^2*G[{0}, r3]*G[{1}, -1])/
    54 - (221*G[{0}, r3]^3*G[{1}, -1])/9 - (49*Pi^2*G[{1/2}, -1]*G[{1}, -1])/
    36 - (41*Pi^2*G[{1/2}, r3]*G[{1}, -1])/27 - (Pi^2*G[{1}, -1]^2)/6 - 
   (43*Pi^2*G[{0}, r3]*G[{2}, -1])/8 + (92*G[{0}, r3]^3*G[{2}, -1])/3 + 
   (45*Pi^2*G[{1/2}, -1]*G[{2}, -1])/4 - (55*Pi^2*G[{1/2}, r3]*G[{2}, -1])/
    12 + (55*Pi^2*G[{1}, -1]*G[{2}, -1])/36 - (23*Pi^2*G[{2}, -1]^2)/3 - 
   (38*Pi^2*G[{0}, r3]*G[{r1}, r3])/9 - (38*Pi^2*G[{0}, r3]*G[{r2}, r3])/9 + 
   (1859*Pi^2*G[{0}, r3]*G[{r4}, r3])/108 + (1859*G[{0}, r3]^3*G[{r4}, r3])/
    18 + (331*Pi^2*G[{1/2}, -1]*G[{r4}, r3])/54 + 
   (331*G[{0}, r3]^2*G[{1/2}, -1]*G[{r4}, r3])/9 - 
   (497*Pi^2*G[{1/2}, r3]*G[{r4}, r3])/54 - 
   (497*G[{0}, r3]^2*G[{1/2}, r3]*G[{r4}, r3])/9 + 
   (221*Pi^2*G[{1}, -1]*G[{r4}, r3])/54 + 
   (221*G[{0}, r3]^2*G[{1}, -1]*G[{r4}, r3])/9 - 
   (46*Pi^2*G[{2}, -1]*G[{r4}, r3])/9 - 
   (92*G[{0}, r3]^2*G[{2}, -1]*G[{r4}, r3])/3 - (37*Pi^2*G[{0, -1}, -1])/18 + 
   (1685*Pi^2*G[{0, 1/2}, -1])/108 + (1603*Pi^2*G[{0, 1/2}, r3])/108 - 
   (1097*Pi^2*G[{0, 1}, -1])/36 - (2233*Pi^2*G[{0, 1}, r3])/108 - 
   (517*G[{0}, r3]^2*G[{0, 1}, r3])/18 - 25*G[{0}, r3]*G[{1/2}, -1]*
    G[{0, 1}, r3] - (655*G[{0}, r3]*G[{1/2}, r3]*G[{0, 1}, r3])/9 - 
   (235*G[{0}, r3]*G[{1}, -1]*G[{0, 1}, r3])/9 + 
   92*G[{0}, r3]*G[{2}, -1]*G[{0, 1}, r3] + 
   (304*G[{0}, r3]*G[{r1}, r3]*G[{0, 1}, r3])/3 + 
   (304*G[{0}, r3]*G[{r2}, r3]*G[{0, 1}, r3])/3 + 
   (772*G[{0}, r3]*G[{r4}, r3]*G[{0, 1}, r3])/9 + (23*Pi^2*G[{0, 2}, -1])/3 + 
   (23*Pi^2*G[{0, 2}, r3])/3 + (38*Pi^2*G[{0, r1}, -1])/9 + 
   (38*Pi^2*G[{0, r1}, r3])/9 + (38*Pi^2*G[{0, r2}, -1])/9 + 
   (38*Pi^2*G[{0, r2}, r3])/9 - (319*Pi^2*G[{0, r3}, r3])/54 + 
   (517*G[{0}, r3]^2*G[{0, r3}, r3])/36 + 
   (25*G[{0}, r3]*G[{1/2}, -1]*G[{0, r3}, r3])/2 + 
   (655*G[{0}, r3]*G[{1/2}, r3]*G[{0, r3}, r3])/18 + 
   (235*G[{0}, r3]*G[{1}, -1]*G[{0, r3}, r3])/18 - 
   46*G[{0}, r3]*G[{2}, -1]*G[{0, r3}, r3] - 
   (152*G[{0}, r3]*G[{r1}, r3]*G[{0, r3}, r3])/3 - 
   (152*G[{0}, r3]*G[{r2}, r3]*G[{0, r3}, r3])/3 - 
   (386*G[{0}, r3]*G[{r4}, r3]*G[{0, r3}, r3])/9 - 
   (319*Pi^2*G[{0, r4}, r3])/54 + (517*G[{0}, r3]^2*G[{0, r4}, r3])/36 + 
   (25*G[{0}, r3]*G[{1/2}, -1]*G[{0, r4}, r3])/2 + 
   (655*G[{0}, r3]*G[{1/2}, r3]*G[{0, r4}, r3])/18 + 
   (235*G[{0}, r3]*G[{1}, -1]*G[{0, r4}, r3])/18 - 
   46*G[{0}, r3]*G[{2}, -1]*G[{0, r4}, r3] - 
   (152*G[{0}, r3]*G[{r1}, r3]*G[{0, r4}, r3])/3 - 
   (152*G[{0}, r3]*G[{r2}, r3]*G[{0, r4}, r3])/3 - 
   (386*G[{0}, r3]*G[{r4}, r3]*G[{0, r4}, r3])/9 + 
   (143*Pi^2*G[{1/2, -1}, -1])/18 - (287*Pi^2*G[{1/2, 1/2}, -1])/36 - 
   (127*Pi^2*G[{1/2, 1/2}, r3])/36 + (155*Pi^2*G[{1/2, 1}, -1])/18 + 
   (467*Pi^2*G[{1/2, 1}, r3])/27 - (814*G[{0}, r3]^2*G[{1/2, 1}, r3])/9 - 
   (73*Pi^2*G[{1/2, 2}, -1])/18 - (32*Pi^2*G[{1/2, 2}, r3])/9 + 
   (166*Pi^2*G[{1/2, r3}, r3])/27 + (407*G[{0}, r3]^2*G[{1/2, r3}, r3])/9 + 
   (166*Pi^2*G[{1/2, r4}, r3])/27 + (407*G[{0}, r3]^2*G[{1/2, r4}, r3])/9 + 
   (73*Pi^2*G[{1, 1/2}, -1])/108 + (85*Pi^2*G[{1, 1/2}, r3])/12 - 
   (265*Pi^2*G[{1, 1}, r3])/9 + (2105*G[{0}, r3]^2*G[{1, 1}, r3])/3 + 
   (2230*G[{0}, r3]*G[{1/2}, -1]*G[{1, 1}, r3])/9 - 
   (38*G[{0}, r3]*G[{1/2}, r3]*G[{1, 1}, r3])/9 + 
   (3106*G[{0}, r3]*G[{1}, -1]*G[{1, 1}, r3])/9 - 
   552*G[{0}, r3]*G[{2}, -1]*G[{1, 1}, r3] - 
   (608*G[{0}, r3]*G[{r1}, r3]*G[{1, 1}, r3])/3 - 
   (608*G[{0}, r3]*G[{r2}, r3]*G[{1, 1}, r3])/3 - 
   (1664*G[{0}, r3]*G[{r4}, r3]*G[{1, 1}, r3])/9 - 
   (152*G[{1/2}, -1]*G[{r4}, r3]*G[{1, 1}, r3])/3 - 
   (640*G[{1/2}, r3]*G[{r4}, r3]*G[{1, 1}, r3])/9 - 
   (584*G[{1}, -1]*G[{r4}, r3]*G[{1, 1}, r3])/3 + 
   (736*G[{2}, -1]*G[{r4}, r3]*G[{1, 1}, r3])/3 - 
   328*G[{0, 1}, r3]*G[{1, 1}, r3] + 164*G[{0, r3}, r3]*G[{1, 1}, r3] + 
   164*G[{0, r4}, r3]*G[{1, 1}, r3] + (56*G[{1/2, 1}, r3]*G[{1, 1}, r3])/3 - 
   (28*G[{1/2, r3}, r3]*G[{1, 1}, r3])/3 - 
   (28*G[{1/2, r4}, r3]*G[{1, 1}, r3])/3 + (4240*G[{1, 1}, r3]^2)/9 - 
   (55*Pi^2*G[{1, 2}, -1])/36 + (421*Pi^2*G[{1, 2}, r3])/36 - 
   (179*Pi^2*G[{1, r3}, r3])/27 - (2477*G[{0}, r3]^2*G[{1, r3}, r3])/18 - 
   25*G[{0}, r3]*G[{1/2}, -1]*G[{1, r3}, r3] - 
   (655*G[{0}, r3]*G[{1/2}, r3]*G[{1, r3}, r3])/9 - 
   (235*G[{0}, r3]*G[{1}, -1]*G[{1, r3}, r3])/9 + 
   92*G[{0}, r3]*G[{2}, -1]*G[{1, r3}, r3] + 
   (304*G[{0}, r3]*G[{r1}, r3]*G[{1, r3}, r3])/3 + 
   (304*G[{0}, r3]*G[{r2}, r3]*G[{1, r3}, r3])/3 + 
   (772*G[{0}, r3]*G[{r4}, r3]*G[{1, r3}, r3])/9 - 
   (2120*G[{1, 1}, r3]*G[{1, r3}, r3])/9 - (179*Pi^2*G[{1, r4}, r3])/27 - 
   (2477*G[{0}, r3]^2*G[{1, r4}, r3])/18 - 25*G[{0}, r3]*G[{1/2}, -1]*
    G[{1, r4}, r3] - (655*G[{0}, r3]*G[{1/2}, r3]*G[{1, r4}, r3])/9 - 
   (235*G[{0}, r3]*G[{1}, -1]*G[{1, r4}, r3])/9 + 
   92*G[{0}, r3]*G[{2}, -1]*G[{1, r4}, r3] + 
   (304*G[{0}, r3]*G[{r1}, r3]*G[{1, r4}, r3])/3 + 
   (304*G[{0}, r3]*G[{r2}, r3]*G[{1, r4}, r3])/3 + 
   (772*G[{0}, r3]*G[{r4}, r3]*G[{1, r4}, r3])/9 - 
   (2120*G[{1, 1}, r3]*G[{1, r4}, r3])/9 - (143*Pi^2*G[{2, -1}, -1])/18 + 
   (35*Pi^2*G[{2, 1/2}, -1])/9 - (32*Pi^2*G[{2, 1/2}, r3])/9 - 
   (419*Pi^2*G[{2, 1}, -1])/54 + (211*Pi^2*G[{2, 1}, r3])/9 - 
   (482*G[{0}, r3]^2*G[{2, 1}, r3])/9 - (1160*G[{1, 1}, r3]*G[{2, 1}, r3])/
    9 + (293*Pi^2*G[{2, 2}, -1])/36 - (293*Pi^2*G[{2, 2}, r3])/36 + 
   (241*G[{0}, r3]^2*G[{2, r3}, r3])/9 + (580*G[{1, 1}, r3]*G[{2, r3}, r3])/
    9 + (241*G[{0}, r3]^2*G[{2, r4}, r3])/9 + 
   (580*G[{1, 1}, r3]*G[{2, r4}, r3])/9 + (76*Pi^2*G[{r1, 1}, r3])/9 + 
   (76*Pi^2*G[{r2, 1}, r3])/9 - (1859*G[{0}, r3]^2*G[{r4, r4}, r3])/18 - 
   (331*G[{0}, r3]*G[{1/2}, -1]*G[{r4, r4}, r3])/9 + 
   (497*G[{0}, r3]*G[{1/2}, r3]*G[{r4, r4}, r3])/9 - 
   (221*G[{0}, r3]*G[{1}, -1]*G[{r4, r4}, r3])/9 + 
   (92*G[{0}, r3]*G[{2}, -1]*G[{r4, r4}, r3])/3 - 
   (3967*G[{0}, r3]*G[{0, 0, 1}, -1])/18 - 
   (209*G[{1/2}, -1]*G[{0, 0, 1}, -1])/3 + 
   (661*G[{1/2}, r3]*G[{0, 0, 1}, -1])/9 - (293*G[{1}, -1]*G[{0, 0, 1}, -1])/
    9 + (460*G[{2}, -1]*G[{0, 0, 1}, -1])/3 + 
   (4928*G[{0}, r3]*G[{0, 0, 1}, r3])/9 + 
   (1546*G[{1/2}, -1]*G[{0, 0, 1}, r3])/9 - 
   (998*G[{1/2}, r3]*G[{0, 0, 1}, r3])/9 + (478*G[{1}, -1]*G[{0, 0, 1}, r3])/
    9 - 184*G[{2}, -1]*G[{0, 0, 1}, r3] - (608*G[{r1}, r3]*G[{0, 0, 1}, r3])/
    3 - (608*G[{r2}, r3]*G[{0, 0, 1}, r3])/3 - 
   (1544*G[{r4}, r3]*G[{0, 0, 1}, r3])/9 + 
   (3967*G[{0}, r3]*G[{0, 0, r3}, -1])/36 + 
   (209*G[{1/2}, -1]*G[{0, 0, r3}, -1])/6 - 
   (661*G[{1/2}, r3]*G[{0, 0, r3}, -1])/18 + 
   (293*G[{1}, -1]*G[{0, 0, r3}, -1])/18 - (230*G[{2}, -1]*G[{0, 0, r3}, -1])/
    3 - (2464*G[{0}, r3]*G[{0, 0, r3}, r3])/9 - 
   (773*G[{1/2}, -1]*G[{0, 0, r3}, r3])/9 + 
   (499*G[{1/2}, r3]*G[{0, 0, r3}, r3])/9 - 
   (239*G[{1}, -1]*G[{0, 0, r3}, r3])/9 + 92*G[{2}, -1]*G[{0, 0, r3}, r3] + 
   (304*G[{r1}, r3]*G[{0, 0, r3}, r3])/3 + 
   (304*G[{r2}, r3]*G[{0, 0, r3}, r3])/3 + 
   (772*G[{r4}, r3]*G[{0, 0, r3}, r3])/9 + 
   (3967*G[{0}, r3]*G[{0, 0, r4}, -1])/36 + 
   (209*G[{1/2}, -1]*G[{0, 0, r4}, -1])/6 - 
   (661*G[{1/2}, r3]*G[{0, 0, r4}, -1])/18 + 
   (293*G[{1}, -1]*G[{0, 0, r4}, -1])/18 - (230*G[{2}, -1]*G[{0, 0, r4}, -1])/
    3 - (2464*G[{0}, r3]*G[{0, 0, r4}, r3])/9 - 
   (773*G[{1/2}, -1]*G[{0, 0, r4}, r3])/9 + 
   (499*G[{1/2}, r3]*G[{0, 0, r4}, r3])/9 - 
   (239*G[{1}, -1]*G[{0, 0, r4}, r3])/9 + 92*G[{2}, -1]*G[{0, 0, r4}, r3] + 
   (304*G[{r1}, r3]*G[{0, 0, r4}, r3])/3 + 
   (304*G[{r2}, r3]*G[{0, 0, r4}, r3])/3 + 
   (772*G[{r4}, r3]*G[{0, 0, r4}, r3])/9 + 
   (1378*G[{0}, r3]*G[{0, 1/2, 1}, -1])/9 + 
   (160*G[{1/2}, -1]*G[{0, 1/2, 1}, -1])/3 - 
   (332*G[{1/2}, r3]*G[{0, 1/2, 1}, -1])/9 + 
   (256*G[{1}, -1]*G[{0, 1/2, 1}, -1])/9 - 
   (368*G[{2}, -1]*G[{0, 1/2, 1}, -1])/3 + 
   (1072*G[{0}, r3]*G[{0, 1/2, 1}, r3])/9 - 
   (689*G[{0}, r3]*G[{0, 1/2, r3}, -1])/9 - 
   (80*G[{1/2}, -1]*G[{0, 1/2, r3}, -1])/3 + 
   (166*G[{1/2}, r3]*G[{0, 1/2, r3}, -1])/9 - 
   (128*G[{1}, -1]*G[{0, 1/2, r3}, -1])/9 + 
   (184*G[{2}, -1]*G[{0, 1/2, r3}, -1])/3 - 
   (536*G[{0}, r3]*G[{0, 1/2, r3}, r3])/9 - 
   (689*G[{0}, r3]*G[{0, 1/2, r4}, -1])/9 - 
   (80*G[{1/2}, -1]*G[{0, 1/2, r4}, -1])/3 + 
   (166*G[{1/2}, r3]*G[{0, 1/2, r4}, -1])/9 - 
   (128*G[{1}, -1]*G[{0, 1/2, r4}, -1])/9 + 
   (184*G[{2}, -1]*G[{0, 1/2, r4}, -1])/3 - 
   (536*G[{0}, r3]*G[{0, 1/2, r4}, r3])/9 - 
   (2561*G[{0}, r3]*G[{0, 1, 1}, -1])/9 - (482*G[{1/2}, -1]*G[{0, 1, 1}, -1])/
    3 - (970*G[{1/2}, r3]*G[{0, 1, 1}, -1])/9 - 
   (1130*G[{1}, -1]*G[{0, 1, 1}, -1])/9 + (1288*G[{2}, -1]*G[{0, 1, 1}, -1])/
    3 + (236*G[{0}, r3]*G[{0, 1, 1}, r3])/3 + 
   (868*G[{1/2}, -1]*G[{0, 1, 1}, r3])/9 - 292*G[{1/2}, r3]*
    G[{0, 1, 1}, r3] - (868*G[{1}, -1]*G[{0, 1, 1}, r3])/9 + 
   (368*G[{2}, -1]*G[{0, 1, 1}, r3])/3 + (167*G[{0}, r3]*G[{0, 1, r3}, -1])/
    6 + 31*G[{1/2}, -1]*G[{0, 1, r3}, -1] + 
   (163*G[{1/2}, r3]*G[{0, 1, r3}, -1])/3 + (91*G[{1}, -1]*G[{0, 1, r3}, -1])/
    3 - 92*G[{2}, -1]*G[{0, 1, r3}, -1] + (8669*G[{0}, r3]*G[{0, 1, r3}, r3])/
    18 + (887*G[{1/2}, -1]*G[{0, 1, r3}, r3])/9 - 
   (113*G[{1/2}, r3]*G[{0, 1, r3}, r3])/3 + 
   (677*G[{1}, -1]*G[{0, 1, r3}, r3])/9 - (460*G[{2}, -1]*G[{0, 1, r3}, r3])/
    3 - (304*G[{r1}, r3]*G[{0, 1, r3}, r3])/3 - 
   (304*G[{r2}, r3]*G[{0, 1, r3}, r3])/3 - 
   (772*G[{r4}, r3]*G[{0, 1, r3}, r3])/9 + (167*G[{0}, r3]*G[{0, 1, r4}, -1])/
    6 + 31*G[{1/2}, -1]*G[{0, 1, r4}, -1] + 
   (163*G[{1/2}, r3]*G[{0, 1, r4}, -1])/3 + (91*G[{1}, -1]*G[{0, 1, r4}, -1])/
    3 - 92*G[{2}, -1]*G[{0, 1, r4}, -1] + (3407*G[{0}, r3]*G[{0, 1, r4}, r3])/
    18 + 25*G[{1/2}, -1]*G[{0, 1, r4}, r3] + 
   (655*G[{1/2}, r3]*G[{0, 1, r4}, r3])/9 + 
   (235*G[{1}, -1]*G[{0, 1, r4}, r3])/9 - 92*G[{2}, -1]*G[{0, 1, r4}, r3] - 
   (304*G[{r1}, r3]*G[{0, 1, r4}, r3])/3 - 
   (304*G[{r2}, r3]*G[{0, 1, r4}, r3])/3 - 
   (772*G[{r4}, r3]*G[{0, 1, r4}, r3])/9 + (556*G[{0}, r3]*G[{0, 2, 1}, r3])/
    9 - (278*G[{0}, r3]*G[{0, 2, r3}, r3])/9 - 
   (278*G[{0}, r3]*G[{0, 2, r4}, r3])/9 + (167*G[{0}, r3]*G[{0, r3, 1}, -1])/
    9 + (62*G[{1/2}, -1]*G[{0, r3, 1}, -1])/3 + 
   (326*G[{1/2}, r3]*G[{0, r3, 1}, -1])/9 + 
   (182*G[{1}, -1]*G[{0, r3, 1}, -1])/9 - (184*G[{2}, -1]*G[{0, r3, 1}, -1])/
    3 - (3847*G[{0}, r3]*G[{0, r3, 1}, r3])/18 - 
   (659*G[{1/2}, -1]*G[{0, r3, 1}, r3])/9 + 
   (659*G[{1/2}, r3]*G[{0, r3, 1}, r3])/9 + 
   (199*G[{1}, -1]*G[{0, r3, 1}, r3])/9 + (92*G[{2}, -1]*G[{0, r3, 1}, r3])/
    3 + (304*G[{r1}, r3]*G[{0, r3, 1}, r3])/3 + 
   (304*G[{r2}, r3]*G[{0, r3, 1}, r3])/3 + 
   (772*G[{r4}, r3]*G[{0, r3, 1}, r3])/9 + 
   (863*G[{0}, r3]*G[{0, r3, r3}, -1])/18 + 
   (43*G[{1/2}, -1]*G[{0, r3, r3}, -1])/3 - 
   (55*G[{1/2}, r3]*G[{0, r3, r3}, -1])/3 + 
   (55*G[{1}, -1]*G[{0, r3, r3}, -1])/9 - (92*G[{2}, -1]*G[{0, r3, r3}, -1])/
    3 - (2765*G[{0}, r3]*G[{0, r3, r3}, r3])/18 - 
   (331*G[{1/2}, -1]*G[{0, r3, r3}, r3])/9 + 
   (497*G[{1/2}, r3]*G[{0, r3, r3}, r3])/9 - 
   (221*G[{1}, -1]*G[{0, r3, r3}, r3])/9 + (92*G[{2}, -1]*G[{0, r3, r3}, r3])/
    3 + (863*G[{0}, r3]*G[{0, r3, r4}, -1])/18 + 
   (43*G[{1/2}, -1]*G[{0, r3, r4}, -1])/3 - 
   (55*G[{1/2}, r3]*G[{0, r3, r4}, -1])/3 + 
   (55*G[{1}, -1]*G[{0, r3, r4}, -1])/9 - (92*G[{2}, -1]*G[{0, r3, r4}, -1])/
    3 - (67*G[{0}, r3]*G[{0, r3, r4}, r3])/9 + 
   (167*G[{0}, r3]*G[{0, r4, 1}, -1])/9 + (62*G[{1/2}, -1]*G[{0, r4, 1}, -1])/
    3 + (326*G[{1/2}, r3]*G[{0, r4, 1}, -1])/9 + 
   (182*G[{1}, -1]*G[{0, r4, 1}, -1])/9 - (184*G[{2}, -1]*G[{0, r4, 1}, -1])/
    3 - (9109*G[{0}, r3]*G[{0, r4, 1}, r3])/18 - 
   (1321*G[{1/2}, -1]*G[{0, r4, 1}, r3])/9 + 
   (551*G[{1/2}, r3]*G[{0, r4, 1}, r3])/3 - 27*G[{1}, -1]*G[{0, r4, 1}, r3] + 
   92*G[{2}, -1]*G[{0, r4, 1}, r3] + (304*G[{r1}, r3]*G[{0, r4, 1}, r3])/3 + 
   (304*G[{r2}, r3]*G[{0, r4, 1}, r3])/3 + 
   (772*G[{r4}, r3]*G[{0, r4, 1}, r3])/9 + 
   (863*G[{0}, r3]*G[{0, r4, r3}, -1])/18 + 
   (43*G[{1/2}, -1]*G[{0, r4, r3}, -1])/3 - 
   (55*G[{1/2}, r3]*G[{0, r4, r3}, -1])/3 + 
   (55*G[{1}, -1]*G[{0, r4, r3}, -1])/9 - (92*G[{2}, -1]*G[{0, r4, r3}, -1])/
    3 - (67*G[{0}, r3]*G[{0, r4, r3}, r3])/9 + 
   (863*G[{0}, r3]*G[{0, r4, r4}, -1])/18 + 
   (43*G[{1/2}, -1]*G[{0, r4, r4}, -1])/3 - 
   (55*G[{1/2}, r3]*G[{0, r4, r4}, -1])/3 + 
   (55*G[{1}, -1]*G[{0, r4, r4}, -1])/9 - (92*G[{2}, -1]*G[{0, r4, r4}, -1])/
    3 + (2497*G[{0}, r3]*G[{0, r4, r4}, r3])/18 + 
   (331*G[{1/2}, -1]*G[{0, r4, r4}, r3])/9 - 
   (497*G[{1/2}, r3]*G[{0, r4, r4}, r3])/9 + 
   (221*G[{1}, -1]*G[{0, r4, r4}, r3])/9 - (92*G[{2}, -1]*G[{0, r4, r4}, r3])/
    3 - (254*G[{0}, r3]*G[{1/2, 1/2, 1}, r3])/9 + 
   (127*G[{0}, r3]*G[{1/2, 1/2, r3}, r3])/9 + 
   (127*G[{0}, r3]*G[{1/2, 1/2, r4}, r3])/9 + 
   133*G[{0}, r3]*G[{1/2, 1, 1}, -1] + 70*G[{1/2}, -1]*G[{1/2, 1, 1}, -1] + 
   (322*G[{1/2}, r3]*G[{1/2, 1, 1}, -1])/9 + 
   (158*G[{1}, -1]*G[{1/2, 1, 1}, -1])/3 - 
   184*G[{2}, -1]*G[{1/2, 1, 1}, -1] + (2434*G[{0}, r3]*G[{1/2, 1, 1}, r3])/
    9 - (167*G[{0}, r3]*G[{1/2, 1, r3}, -1])/18 - 
   (31*G[{1/2}, -1]*G[{1/2, 1, r3}, -1])/3 - 
   (163*G[{1/2}, r3]*G[{1/2, 1, r3}, -1])/9 - 
   (91*G[{1}, -1]*G[{1/2, 1, r3}, -1])/9 + 
   (92*G[{2}, -1]*G[{1/2, 1, r3}, -1])/3 - 
   (403*G[{0}, r3]*G[{1/2, 1, r3}, r3])/9 - 
   (167*G[{0}, r3]*G[{1/2, 1, r4}, -1])/18 - 
   (31*G[{1/2}, -1]*G[{1/2, 1, r4}, -1])/3 - 
   (163*G[{1/2}, r3]*G[{1/2, 1, r4}, -1])/9 - 
   (91*G[{1}, -1]*G[{1/2, 1, r4}, -1])/9 + 
   (92*G[{2}, -1]*G[{1/2, 1, r4}, -1])/3 - 
   (403*G[{0}, r3]*G[{1/2, 1, r4}, r3])/9 - 
   (256*G[{0}, r3]*G[{1/2, 2, 1}, r3])/9 + 
   (128*G[{0}, r3]*G[{1/2, 2, r3}, r3])/9 + 
   (128*G[{0}, r3]*G[{1/2, 2, r4}, r3])/9 - 
   (167*G[{0}, r3]*G[{1/2, r3, 1}, -1])/18 - 
   (31*G[{1/2}, -1]*G[{1/2, r3, 1}, -1])/3 - 
   (163*G[{1/2}, r3]*G[{1/2, r3, 1}, -1])/9 - 
   (91*G[{1}, -1]*G[{1/2, r3, 1}, -1])/9 + 
   (92*G[{2}, -1]*G[{1/2, r3, 1}, -1])/3 - 
   (50*G[{0}, r3]*G[{1/2, r3, 1}, r3])/3 - 
   (863*G[{0}, r3]*G[{1/2, r3, r3}, -1])/36 - 
   (43*G[{1/2}, -1]*G[{1/2, r3, r3}, -1])/6 + 
   (55*G[{1/2}, r3]*G[{1/2, r3, r3}, -1])/6 - 
   (55*G[{1}, -1]*G[{1/2, r3, r3}, -1])/18 + 
   (46*G[{2}, -1]*G[{1/2, r3, r3}, -1])/3 - 
   (332*G[{0}, r3]*G[{1/2, r3, r3}, r3])/9 - 
   (863*G[{0}, r3]*G[{1/2, r3, r4}, -1])/36 - 
   (43*G[{1/2}, -1]*G[{1/2, r3, r4}, -1])/6 + 
   (55*G[{1/2}, r3]*G[{1/2, r3, r4}, -1])/6 - 
   (55*G[{1}, -1]*G[{1/2, r3, r4}, -1])/18 + 
   (46*G[{2}, -1]*G[{1/2, r3, r4}, -1])/3 - 
   (332*G[{0}, r3]*G[{1/2, r3, r4}, r3])/9 - 
   (167*G[{0}, r3]*G[{1/2, r4, 1}, -1])/18 - 
   (31*G[{1/2}, -1]*G[{1/2, r4, 1}, -1])/3 - 
   (163*G[{1/2}, r3]*G[{1/2, r4, 1}, -1])/9 - 
   (91*G[{1}, -1]*G[{1/2, r4, 1}, -1])/9 + 
   (92*G[{2}, -1]*G[{1/2, r4, 1}, -1])/3 - 
   (50*G[{0}, r3]*G[{1/2, r4, 1}, r3])/3 - 
   (863*G[{0}, r3]*G[{1/2, r4, r3}, -1])/36 - 
   (43*G[{1/2}, -1]*G[{1/2, r4, r3}, -1])/6 + 
   (55*G[{1/2}, r3]*G[{1/2, r4, r3}, -1])/6 - 
   (55*G[{1}, -1]*G[{1/2, r4, r3}, -1])/18 + 
   (46*G[{2}, -1]*G[{1/2, r4, r3}, -1])/3 - 
   (332*G[{0}, r3]*G[{1/2, r4, r3}, r3])/9 - 
   (863*G[{0}, r3]*G[{1/2, r4, r4}, -1])/36 - 
   (43*G[{1/2}, -1]*G[{1/2, r4, r4}, -1])/6 + 
   (55*G[{1/2}, r3]*G[{1/2, r4, r4}, -1])/6 - 
   (55*G[{1}, -1]*G[{1/2, r4, r4}, -1])/18 + 
   (46*G[{2}, -1]*G[{1/2, r4, r4}, -1])/3 - 
   (332*G[{0}, r3]*G[{1/2, r4, r4}, r3])/9 + 
   (232*G[{0}, r3]*G[{1, 0, 1}, -1])/3 + 8*G[{1/2}, -1]*G[{1, 0, 1}, -1] - 
   (656*G[{1/2}, r3]*G[{1, 0, 1}, -1])/9 - 8*G[{1}, -1]*G[{1, 0, 1}, -1] + 
   (1139*G[{0}, r3]*G[{1, 0, 1}, r3])/9 - 50*G[{1/2}, -1]*G[{1, 0, 1}, r3] - 
   (1310*G[{1/2}, r3]*G[{1, 0, 1}, r3])/9 - (470*G[{1}, -1]*G[{1, 0, 1}, r3])/
    9 + 184*G[{2}, -1]*G[{1, 0, 1}, r3] + (608*G[{r1}, r3]*G[{1, 0, 1}, r3])/
    3 + (608*G[{r2}, r3]*G[{1, 0, 1}, r3])/3 + 
   (1544*G[{r4}, r3]*G[{1, 0, 1}, r3])/9 - (116*G[{0}, r3]*G[{1, 0, r3}, -1])/
    3 - 4*G[{1/2}, -1]*G[{1, 0, r3}, -1] + 
   (328*G[{1/2}, r3]*G[{1, 0, r3}, -1])/9 + 4*G[{1}, -1]*G[{1, 0, r3}, -1] - 
   (1139*G[{0}, r3]*G[{1, 0, r3}, r3])/18 + 25*G[{1/2}, -1]*
    G[{1, 0, r3}, r3] + (655*G[{1/2}, r3]*G[{1, 0, r3}, r3])/9 + 
   (235*G[{1}, -1]*G[{1, 0, r3}, r3])/9 - 92*G[{2}, -1]*G[{1, 0, r3}, r3] - 
   (304*G[{r1}, r3]*G[{1, 0, r3}, r3])/3 - 
   (304*G[{r2}, r3]*G[{1, 0, r3}, r3])/3 - 
   (772*G[{r4}, r3]*G[{1, 0, r3}, r3])/9 - (116*G[{0}, r3]*G[{1, 0, r4}, -1])/
    3 - 4*G[{1/2}, -1]*G[{1, 0, r4}, -1] + 
   (328*G[{1/2}, r3]*G[{1, 0, r4}, -1])/9 + 4*G[{1}, -1]*G[{1, 0, r4}, -1] - 
   (1139*G[{0}, r3]*G[{1, 0, r4}, r3])/18 + 25*G[{1/2}, -1]*
    G[{1, 0, r4}, r3] + (655*G[{1/2}, r3]*G[{1, 0, r4}, r3])/9 + 
   (235*G[{1}, -1]*G[{1, 0, r4}, r3])/9 - 92*G[{2}, -1]*G[{1, 0, r4}, r3] - 
   (304*G[{r1}, r3]*G[{1, 0, r4}, r3])/3 - 
   (304*G[{r2}, r3]*G[{1, 0, r4}, r3])/3 - 
   (772*G[{r4}, r3]*G[{1, 0, r4}, r3])/9 - 
   (116*G[{0}, r3]*G[{1, 1/2, 1}, -1])/3 - 
   4*G[{1/2}, -1]*G[{1, 1/2, 1}, -1] + (328*G[{1/2}, r3]*G[{1, 1/2, 1}, -1])/
    9 + 4*G[{1}, -1]*G[{1, 1/2, 1}, -1] + (170*G[{0}, r3]*G[{1, 1/2, 1}, r3])/
    3 + (58*G[{0}, r3]*G[{1, 1/2, r3}, -1])/3 + 
   2*G[{1/2}, -1]*G[{1, 1/2, r3}, -1] - 
   (164*G[{1/2}, r3]*G[{1, 1/2, r3}, -1])/9 - 
   2*G[{1}, -1]*G[{1, 1/2, r3}, -1] - (85*G[{0}, r3]*G[{1, 1/2, r3}, r3])/3 + 
   (58*G[{0}, r3]*G[{1, 1/2, r4}, -1])/3 + 
   2*G[{1/2}, -1]*G[{1, 1/2, r4}, -1] - 
   (164*G[{1/2}, r3]*G[{1, 1/2, r4}, -1])/9 - 
   2*G[{1}, -1]*G[{1, 1/2, r4}, -1] - (85*G[{0}, r3]*G[{1, 1/2, r4}, r3])/3 - 
   (8594*G[{0}, r3]*G[{1, 1, 1}, r3])/9 - (604*G[{1/2}, -1]*G[{1, 1, 1}, r3])/
    3 - (1300*G[{1/2}, r3]*G[{1, 1, 1}, r3])/3 - 
   (4444*G[{1}, -1]*G[{1, 1, 1}, r3])/9 + (2576*G[{2}, -1]*G[{1, 1, 1}, r3])/
    3 + (1216*G[{r1}, r3]*G[{1, 1, 1}, r3])/3 + 
   (1216*G[{r2}, r3]*G[{1, 1, 1}, r3])/3 + 
   (1766*G[{0}, r3]*G[{1, 1, r3}, r3])/3 + 
   (868*G[{1/2}, -1]*G[{1, 1, r3}, r3])/9 - 292*G[{1/2}, r3]*
    G[{1, 1, r3}, r3] - (868*G[{1}, -1]*G[{1, 1, r3}, r3])/9 + 
   (368*G[{2}, -1]*G[{1, 1, r3}, r3])/3 + (3244*G[{0}, r3]*G[{1, 1, r4}, r3])/
    9 + (116*G[{0}, r3]*G[{1, 2, 1}, -1])/3 + 
   4*G[{1/2}, -1]*G[{1, 2, 1}, -1] - (328*G[{1/2}, r3]*G[{1, 2, 1}, -1])/9 - 
   4*G[{1}, -1]*G[{1, 2, 1}, -1] + (842*G[{0}, r3]*G[{1, 2, 1}, r3])/9 - 
   (58*G[{0}, r3]*G[{1, 2, r3}, -1])/3 - 2*G[{1/2}, -1]*G[{1, 2, r3}, -1] + 
   (164*G[{1/2}, r3]*G[{1, 2, r3}, -1])/9 + 2*G[{1}, -1]*G[{1, 2, r3}, -1] - 
   (421*G[{0}, r3]*G[{1, 2, r3}, r3])/9 - (58*G[{0}, r3]*G[{1, 2, r4}, -1])/
    3 - 2*G[{1/2}, -1]*G[{1, 2, r4}, -1] + 
   (164*G[{1/2}, r3]*G[{1, 2, r4}, -1])/9 + 2*G[{1}, -1]*G[{1, 2, r4}, -1] - 
   (421*G[{0}, r3]*G[{1, 2, r4}, r3])/9 + (3815*G[{0}, r3]*G[{1, r3, 1}, r3])/
    9 + (1318*G[{1/2}, -1]*G[{1, r3, 1}, r3])/9 - 
   (1318*G[{1/2}, r3]*G[{1, r3, 1}, r3])/9 - 
   (398*G[{1}, -1]*G[{1, r3, 1}, r3])/9 - (184*G[{2}, -1]*G[{1, r3, 1}, r3])/
    3 - (608*G[{r1}, r3]*G[{1, r3, 1}, r3])/3 - 
   (608*G[{r2}, r3]*G[{1, r3, 1}, r3])/3 - 
   (1544*G[{r4}, r3]*G[{1, r3, 1}, r3])/9 + 
   (3761*G[{0}, r3]*G[{1, r3, r3}, r3])/9 + 
   (662*G[{1/2}, -1]*G[{1, r3, r3}, r3])/9 - 
   (994*G[{1/2}, r3]*G[{1, r3, r3}, r3])/9 + 
   (442*G[{1}, -1]*G[{1, r3, r3}, r3])/9 - 
   (184*G[{2}, -1]*G[{1, r3, r3}, r3])/3 + 
   (1130*G[{0}, r3]*G[{1, r3, r4}, r3])/9 + 
   (587*G[{0}, r3]*G[{1, r4, 1}, r3])/3 + 50*G[{1/2}, -1]*G[{1, r4, 1}, r3] + 
   (1310*G[{1/2}, r3]*G[{1, r4, 1}, r3])/9 + 
   (470*G[{1}, -1]*G[{1, r4, 1}, r3])/9 - 184*G[{2}, -1]*G[{1, r4, 1}, r3] - 
   (608*G[{r1}, r3]*G[{1, r4, 1}, r3])/3 - 
   (608*G[{r2}, r3]*G[{1, r4, 1}, r3])/3 - 
   (1544*G[{r4}, r3]*G[{1, r4, 1}, r3])/9 + 
   (1130*G[{0}, r3]*G[{1, r4, r3}, r3])/9 + 
   (358*G[{0}, r3]*G[{1, r4, r4}, r3])/9 + (4*G[{0}, r3]*G[{2, 0, 1}, r3])/
    9 - (2*G[{0}, r3]*G[{2, 0, r3}, r3])/9 - (2*G[{0}, r3]*G[{2, 0, r4}, r3])/
    9 - (256*G[{0}, r3]*G[{2, 1/2, 1}, r3])/9 + 
   (128*G[{0}, r3]*G[{2, 1/2, r3}, r3])/9 + 
   (128*G[{0}, r3]*G[{2, 1/2, r4}, r3])/9 - 133*G[{0}, r3]*G[{2, 1, 1}, -1] - 
   70*G[{1/2}, -1]*G[{2, 1, 1}, -1] - (322*G[{1/2}, r3]*G[{2, 1, 1}, -1])/9 - 
   (158*G[{1}, -1]*G[{2, 1, 1}, -1])/3 + 184*G[{2}, -1]*G[{2, 1, 1}, -1] + 
   (2102*G[{0}, r3]*G[{2, 1, 1}, r3])/9 + (167*G[{0}, r3]*G[{2, 1, r3}, -1])/
    18 + (31*G[{1/2}, -1]*G[{2, 1, r3}, -1])/3 + 
   (163*G[{1/2}, r3]*G[{2, 1, r3}, -1])/9 + (91*G[{1}, -1]*G[{2, 1, r3}, -1])/
    9 - (92*G[{2}, -1]*G[{2, 1, r3}, -1])/3 - 
   (569*G[{0}, r3]*G[{2, 1, r3}, r3])/9 + (167*G[{0}, r3]*G[{2, 1, r4}, -1])/
    18 + (31*G[{1/2}, -1]*G[{2, 1, r4}, -1])/3 + 
   (163*G[{1/2}, r3]*G[{2, 1, r4}, -1])/9 + (91*G[{1}, -1]*G[{2, 1, r4}, -1])/
    9 - (92*G[{2}, -1]*G[{2, 1, r4}, -1])/3 - 
   (569*G[{0}, r3]*G[{2, 1, r4}, r3])/9 - (586*G[{0}, r3]*G[{2, 2, 1}, r3])/
    9 + (293*G[{0}, r3]*G[{2, 2, r3}, r3])/9 + 
   (293*G[{0}, r3]*G[{2, 2, r4}, r3])/9 + (167*G[{0}, r3]*G[{2, r3, 1}, -1])/
    18 + (31*G[{1/2}, -1]*G[{2, r3, 1}, -1])/3 + 
   (163*G[{1/2}, r3]*G[{2, r3, 1}, -1])/9 + (91*G[{1}, -1]*G[{2, r3, 1}, -1])/
    9 - (92*G[{2}, -1]*G[{2, r3, 1}, -1])/3 - 
   (482*G[{0}, r3]*G[{2, r3, 1}, r3])/9 + (863*G[{0}, r3]*G[{2, r3, r3}, -1])/
    36 + (43*G[{1/2}, -1]*G[{2, r3, r3}, -1])/6 - 
   (55*G[{1/2}, r3]*G[{2, r3, r3}, -1])/6 + 
   (55*G[{1}, -1]*G[{2, r3, r3}, -1])/18 - (46*G[{2}, -1]*G[{2, r3, r3}, -1])/
    3 + (863*G[{0}, r3]*G[{2, r3, r4}, -1])/36 + 
   (43*G[{1/2}, -1]*G[{2, r3, r4}, -1])/6 - 
   (55*G[{1/2}, r3]*G[{2, r3, r4}, -1])/6 + 
   (55*G[{1}, -1]*G[{2, r3, r4}, -1])/18 - (46*G[{2}, -1]*G[{2, r3, r4}, -1])/
    3 + (167*G[{0}, r3]*G[{2, r4, 1}, -1])/18 + 
   (31*G[{1/2}, -1]*G[{2, r4, 1}, -1])/3 + 
   (163*G[{1/2}, r3]*G[{2, r4, 1}, -1])/9 + (91*G[{1}, -1]*G[{2, r4, 1}, -1])/
    9 - (92*G[{2}, -1]*G[{2, r4, 1}, -1])/3 - 
   (482*G[{0}, r3]*G[{2, r4, 1}, r3])/9 + (863*G[{0}, r3]*G[{2, r4, r3}, -1])/
    36 + (43*G[{1/2}, -1]*G[{2, r4, r3}, -1])/6 - 
   (55*G[{1/2}, r3]*G[{2, r4, r3}, -1])/6 + 
   (55*G[{1}, -1]*G[{2, r4, r3}, -1])/18 - (46*G[{2}, -1]*G[{2, r4, r3}, -1])/
    3 + (863*G[{0}, r3]*G[{2, r4, r4}, -1])/36 + 
   (43*G[{1/2}, -1]*G[{2, r4, r4}, -1])/6 - 
   (55*G[{1/2}, r3]*G[{2, r4, r4}, -1])/6 + 
   (55*G[{1}, -1]*G[{2, r4, r4}, -1])/18 - (46*G[{2}, -1]*G[{2, r4, r4}, -1])/
    3 - (304*G[{0}, r3]*G[{r1, 0, 1}, r3])/3 + 
   (152*G[{0}, r3]*G[{r1, 0, r3}, r3])/3 + 
   (152*G[{0}, r3]*G[{r1, 0, r4}, r3])/3 + (608*G[{0}, r3]*G[{r1, 1, 1}, r3])/
    3 - (304*G[{0}, r3]*G[{r1, 1, r3}, r3])/3 - 
   (304*G[{0}, r3]*G[{r1, 1, r4}, r3])/3 - (304*G[{0}, r3]*G[{r2, 0, 1}, r3])/
    3 + (152*G[{0}, r3]*G[{r2, 0, r3}, r3])/3 + 
   (152*G[{0}, r3]*G[{r2, 0, r4}, r3])/3 + (608*G[{0}, r3]*G[{r2, 1, 1}, r3])/
    3 - (304*G[{0}, r3]*G[{r2, 1, r3}, r3])/3 - 
   (304*G[{0}, r3]*G[{r2, 1, r4}, r3])/3 - (877*G[{0}, r3]*G[{r4, 0, 1}, r3])/
    3 - (662*G[{1/2}, -1]*G[{r4, 0, 1}, r3])/9 + 
   (994*G[{1/2}, r3]*G[{r4, 0, 1}, r3])/9 - 
   (442*G[{1}, -1]*G[{r4, 0, 1}, r3])/9 + (184*G[{2}, -1]*G[{r4, 0, 1}, r3])/
    3 + (877*G[{0}, r3]*G[{r4, 0, r3}, r3])/6 + 
   (331*G[{1/2}, -1]*G[{r4, 0, r3}, r3])/9 - 
   (497*G[{1/2}, r3]*G[{r4, 0, r3}, r3])/9 + 
   (221*G[{1}, -1]*G[{r4, 0, r3}, r3])/9 - (92*G[{2}, -1]*G[{r4, 0, r3}, r3])/
    3 + (877*G[{0}, r3]*G[{r4, 0, r4}, r3])/6 + 
   (331*G[{1/2}, -1]*G[{r4, 0, r4}, r3])/9 - 
   (497*G[{1/2}, r3]*G[{r4, 0, r4}, r3])/9 + 
   (221*G[{1}, -1]*G[{r4, 0, r4}, r3])/9 - (92*G[{2}, -1]*G[{r4, 0, r4}, r3])/
    3 - (2054*G[{0}, r3]*G[{r4, 1, 1}, r3])/9 - 
   (868*G[{1/2}, -1]*G[{r4, 1, 1}, r3])/9 + 292*G[{1/2}, r3]*
    G[{r4, 1, 1}, r3] + (868*G[{1}, -1]*G[{r4, 1, 1}, r3])/9 - 
   (368*G[{2}, -1]*G[{r4, 1, 1}, r3])/3 - (877*G[{0}, r3]*G[{r4, 1, r3}, r3])/
    3 - (662*G[{1/2}, -1]*G[{r4, 1, r3}, r3])/9 + 
   (994*G[{1/2}, r3]*G[{r4, 1, r3}, r3])/9 - 
   (442*G[{1}, -1]*G[{r4, 1, r3}, r3])/9 + 
   (184*G[{2}, -1]*G[{r4, 1, r3}, r3])/3 - 
   (772*G[{0}, r3]*G[{r4, 1, r4}, r3])/9 + 
   (1859*G[{0}, r3]*G[{r4, r4, 1}, r3])/9 + 
   (662*G[{1/2}, -1]*G[{r4, r4, 1}, r3])/9 - 
   (994*G[{1/2}, r3]*G[{r4, r4, 1}, r3])/9 + 
   (442*G[{1}, -1]*G[{r4, r4, 1}, r3])/9 - 
   (184*G[{2}, -1]*G[{r4, r4, 1}, r3])/3 + (560*G[{0, -1, -1, 1}, -1])/9 - 
   (280*G[{0, -1, -1, r3}, -1])/9 - (280*G[{0, -1, -1, r4}, -1])/9 + 
   (224*G[{0, -1, 0, 1}, -1])/9 - (112*G[{0, -1, 0, r3}, -1])/9 - 
   (112*G[{0, -1, 0, r4}, -1])/9 - (584*G[{0, -1, 1/2, 1}, -1])/9 + 
   (292*G[{0, -1, 1/2, r3}, -1])/9 + (292*G[{0, -1, 1/2, r4}, -1])/9 + 
   (560*G[{0, -1, 1, -1}, -1])/9 + (2416*G[{0, -1, 1, 1}, -1])/9 - 
   (200*G[{0, -1, 1, r3}, -1])/3 - (200*G[{0, -1, 1, r4}, -1])/3 - 
   (584*G[{0, -1, 2, 1}, -1])/9 + (292*G[{0, -1, 2, r3}, -1])/9 + 
   (292*G[{0, -1, 2, r4}, -1])/9 - (280*G[{0, -1, r3, -1}, -1])/9 - 
   (80*G[{0, -1, r3, 1}, -1])/3 - (184*G[{0, -1, r3, r3}, -1])/9 - 
   (184*G[{0, -1, r3, r4}, -1])/9 - (280*G[{0, -1, r4, -1}, -1])/9 - 
   (80*G[{0, -1, r4, 1}, -1])/3 - (184*G[{0, -1, r4, r3}, -1])/9 - 
   (184*G[{0, -1, r4, r4}, -1])/9 + (1112*G[{0, 0, -1, 1}, -1])/9 - 
   (556*G[{0, 0, -1, r3}, -1])/9 - (556*G[{0, 0, -1, r4}, -1])/9 - 
   (227*G[{0, 0, 0, 1}, -1])/9 - (817*G[{0, 0, 0, 1}, r3])/9 + 
   (227*G[{0, 0, 0, r3}, -1])/18 + (817*G[{0, 0, 0, r3}, r3])/18 + 
   (227*G[{0, 0, 0, r4}, -1])/18 + (817*G[{0, 0, 0, r4}, r3])/18 - 
   (844*G[{0, 0, 1/2, 1}, -1])/9 - 62*G[{0, 0, 1/2, 1}, r3] + 
   (422*G[{0, 0, 1/2, r3}, -1])/9 + 31*G[{0, 0, 1/2, r3}, r3] + 
   (422*G[{0, 0, 1/2, r4}, -1])/9 + 31*G[{0, 0, 1/2, r4}, r3] + 
   (1112*G[{0, 0, 1, -1}, -1])/9 - (418*G[{0, 0, 1, 1}, -1])/9 + 
   78*G[{0, 0, 1, 1}, r3] - (416*G[{0, 0, 1, r3}, -1])/9 - 
   216*G[{0, 0, 1, r3}, r3] - (416*G[{0, 0, 1, r4}, -1])/9 - 
   (400*G[{0, 0, 1, r4}, r3])/9 - (100*G[{0, 0, 2, 1}, -1])/3 + 
   (142*G[{0, 0, 2, 1}, r3])/9 + (50*G[{0, 0, 2, r3}, -1])/3 - 
   (71*G[{0, 0, 2, r3}, r3])/9 + (50*G[{0, 0, 2, r4}, -1])/3 - 
   (71*G[{0, 0, 2, r4}, r3])/9 - (556*G[{0, 0, r3, -1}, -1])/9 + 
   103*G[{0, 0, r3, 1}, -1] - (73*G[{0, 0, r3, 1}, r3])/3 - 
   (151*G[{0, 0, r3, r3}, -1])/9 + (302*G[{0, 0, r3, r3}, r3])/3 - 
   (151*G[{0, 0, r3, r4}, -1])/9 + (134*G[{0, 0, r3, r4}, r3])/9 - 
   (556*G[{0, 0, r4, -1}, -1])/9 + 103*G[{0, 0, r4, 1}, -1] + 
   (1325*G[{0, 0, r4, 1}, r3])/9 - (151*G[{0, 0, r4, r3}, -1])/9 + 
   (134*G[{0, 0, r4, r3}, r3])/9 - (151*G[{0, 0, r4, r4}, -1])/9 - 
   (638*G[{0, 0, r4, r4}, r3])/9 - (1028*G[{0, 1/2, -1, 1}, -1])/9 + 
   (514*G[{0, 1/2, -1, r3}, -1])/9 + (514*G[{0, 1/2, -1, r4}, -1])/9 + 
   (556*G[{0, 1/2, 0, 1}, -1])/9 + (514*G[{0, 1/2, 0, 1}, r3])/9 - 
   (278*G[{0, 1/2, 0, r3}, -1])/9 - (257*G[{0, 1/2, 0, r3}, r3])/9 - 
   (278*G[{0, 1/2, 0, r4}, -1])/9 - (257*G[{0, 1/2, 0, r4}, r3])/9 + 
   (208*G[{0, 1/2, 1/2, 1}, -1])/3 + (254*G[{0, 1/2, 1/2, 1}, r3])/9 - 
   (104*G[{0, 1/2, 1/2, r3}, -1])/3 - (127*G[{0, 1/2, 1/2, r3}, r3])/9 - 
   (104*G[{0, 1/2, 1/2, r4}, -1])/3 - (127*G[{0, 1/2, 1/2, r4}, r3])/9 - 
   (1028*G[{0, 1/2, 1, -1}, -1])/9 - 138*G[{0, 1/2, 1, 1}, -1] - 
   (1406*G[{0, 1/2, 1, 1}, r3])/9 + (661*G[{0, 1/2, 1, r3}, -1])/9 + 
   (403*G[{0, 1/2, 1, r3}, r3])/9 + (661*G[{0, 1/2, 1, r4}, -1])/9 + 
   (403*G[{0, 1/2, 1, r4}, r3])/9 + (478*G[{0, 1/2, 2, 1}, -1])/9 + 
   (256*G[{0, 1/2, 2, 1}, r3])/9 - (239*G[{0, 1/2, 2, r3}, -1])/9 - 
   (128*G[{0, 1/2, 2, r3}, r3])/9 - (239*G[{0, 1/2, 2, r4}, -1])/9 - 
   (128*G[{0, 1/2, 2, r4}, r3])/9 + (514*G[{0, 1/2, r3, -1}, -1])/9 - 
   (592*G[{0, 1/2, r3, 1}, -1])/9 - (364*G[{0, 1/2, r3, 1}, r3])/9 + 
   (92*G[{0, 1/2, r3, r3}, -1])/3 + (332*G[{0, 1/2, r3, r3}, r3])/9 + 
   (92*G[{0, 1/2, r3, r4}, -1])/3 + (332*G[{0, 1/2, r3, r4}, r3])/9 + 
   (514*G[{0, 1/2, r4, -1}, -1])/9 - (592*G[{0, 1/2, r4, 1}, -1])/9 - 
   (364*G[{0, 1/2, r4, 1}, r3])/9 + (92*G[{0, 1/2, r4, r3}, -1])/3 + 
   (332*G[{0, 1/2, r4, r3}, r3])/9 + (92*G[{0, 1/2, r4, r4}, -1])/3 + 
   (332*G[{0, 1/2, r4, r4}, r3])/9 + (560*G[{0, 1, -1, -1}, -1])/9 + 
   (2416*G[{0, 1, -1, 1}, -1])/9 - (200*G[{0, 1, -1, r3}, -1])/3 - 
   (200*G[{0, 1, -1, r4}, -1])/3 - (1358*G[{0, 1, 0, 1}, -1])/3 - 
   (3746*G[{0, 1, 0, 1}, r3])/9 + (679*G[{0, 1, 0, r3}, -1])/3 + 
   (1873*G[{0, 1, 0, r3}, r3])/9 + (679*G[{0, 1, 0, r4}, -1])/3 + 
   (1873*G[{0, 1, 0, r4}, r3])/9 - (158*G[{0, 1, 1/2, 1}, -1])/3 - 
   (170*G[{0, 1, 1/2, 1}, r3])/3 + (79*G[{0, 1, 1/2, r3}, -1])/3 + 
   (85*G[{0, 1, 1/2, r3}, r3])/3 + (79*G[{0, 1, 1/2, r4}, -1])/3 + 
   (85*G[{0, 1, 1/2, r4}, r3])/3 + (2416*G[{0, 1, 1, -1}, -1])/9 + 
   (2692*G[{0, 1, 1, 1}, -1])/9 + (6092*G[{0, 1, 1, 1}, r3])/9 - 
   (3244*G[{0, 1, 1, r3}, -1])/9 - (3244*G[{0, 1, 1, r3}, r3])/9 - 
   (3244*G[{0, 1, 1, r4}, -1])/9 - (3244*G[{0, 1, 1, r4}, r3])/9 - 
   (878*G[{0, 1, 2, 1}, -1])/9 - (842*G[{0, 1, 2, 1}, r3])/9 + 
   (439*G[{0, 1, 2, r3}, -1])/9 + (421*G[{0, 1, 2, r3}, r3])/9 + 
   (439*G[{0, 1, 2, r4}, -1])/9 + (421*G[{0, 1, 2, r4}, r3])/9 - 
   (200*G[{0, 1, r3, -1}, -1])/3 + (1102*G[{0, 1, r3, 1}, -1])/9 + 
   94*G[{0, 1, r3, 1}, r3] - (358*G[{0, 1, r3, r3}, -1])/9 - 
   (634*G[{0, 1, r3, r3}, r3])/3 - (358*G[{0, 1, r3, r4}, -1])/9 - 
   (1130*G[{0, 1, r3, r4}, r3])/9 - (200*G[{0, 1, r4, -1}, -1])/3 + 
   (1102*G[{0, 1, r4, 1}, -1])/9 + 94*G[{0, 1, r4, 1}, r3] - 
   (358*G[{0, 1, r4, r3}, -1])/9 - (1130*G[{0, 1, r4, r3}, r3])/9 - 
   (358*G[{0, 1, r4, r4}, -1])/9 - (358*G[{0, 1, r4, r4}, r3])/9 - 
   (140*G[{0, 2, -1, 1}, -1])/9 + (70*G[{0, 2, -1, r3}, -1])/9 + 
   (70*G[{0, 2, -1, r4}, -1])/9 + 28*G[{0, 2, 0, 1}, -1] + 
   (694*G[{0, 2, 0, 1}, r3])/9 - 14*G[{0, 2, 0, r3}, -1] - 
   (347*G[{0, 2, 0, r3}, r3])/9 - 14*G[{0, 2, 0, r4}, -1] - 
   (347*G[{0, 2, 0, r4}, r3])/9 + (34*G[{0, 2, 1/2, 1}, -1])/9 + 
   (256*G[{0, 2, 1/2, 1}, r3])/9 - (17*G[{0, 2, 1/2, r3}, -1])/9 - 
   (128*G[{0, 2, 1/2, r3}, r3])/9 - (17*G[{0, 2, 1/2, r4}, -1])/9 - 
   (128*G[{0, 2, 1/2, r4}, r3])/9 - (140*G[{0, 2, 1, -1}, -1])/9 - 
   (1078*G[{0, 2, 1, 1}, -1])/9 - (706*G[{0, 2, 1, 1}, r3])/9 + 
   (311*G[{0, 2, 1, r3}, -1])/9 + (569*G[{0, 2, 1, r3}, r3])/9 + 
   (311*G[{0, 2, 1, r4}, -1])/9 + (569*G[{0, 2, 1, r4}, r3])/9 + 
   24*G[{0, 2, 2, 1}, -1] + (586*G[{0, 2, 2, 1}, r3])/9 - 
   12*G[{0, 2, 2, r3}, -1] - (293*G[{0, 2, 2, r3}, r3])/9 - 
   12*G[{0, 2, 2, r4}, -1] - (293*G[{0, 2, 2, r4}, r3])/9 + 
   (70*G[{0, 2, r3, -1}, -1])/9 + (116*G[{0, 2, r3, 1}, -1])/9 - 
   24*G[{0, 2, r3, 1}, r3] + (56*G[{0, 2, r3, r3}, -1])/9 + 
   (56*G[{0, 2, r3, r4}, -1])/9 + (70*G[{0, 2, r4, -1}, -1])/9 + 
   (116*G[{0, 2, r4, 1}, -1])/9 - 24*G[{0, 2, r4, 1}, r3] + 
   (56*G[{0, 2, r4, r3}, -1])/9 + (56*G[{0, 2, r4, r4}, -1])/9 + 
   (304*G[{0, r1, 0, 1}, -1])/3 + (304*G[{0, r1, 0, 1}, r3])/3 - 
   (152*G[{0, r1, 0, r3}, -1])/3 - (152*G[{0, r1, 0, r3}, r3])/3 - 
   (152*G[{0, r1, 0, r4}, -1])/3 - (152*G[{0, r1, 0, r4}, r3])/3 - 
   (608*G[{0, r1, 1, 1}, -1])/3 - (608*G[{0, r1, 1, 1}, r3])/3 + 
   (304*G[{0, r1, 1, r3}, -1])/3 + (304*G[{0, r1, 1, r3}, r3])/3 + 
   (304*G[{0, r1, 1, r4}, -1])/3 + (304*G[{0, r1, 1, r4}, r3])/3 + 
   (304*G[{0, r2, 0, 1}, -1])/3 + (304*G[{0, r2, 0, 1}, r3])/3 - 
   (152*G[{0, r2, 0, r3}, -1])/3 - (152*G[{0, r2, 0, r3}, r3])/3 - 
   (152*G[{0, r2, 0, r4}, -1])/3 - (152*G[{0, r2, 0, r4}, r3])/3 - 
   (608*G[{0, r2, 1, 1}, -1])/3 - (608*G[{0, r2, 1, 1}, r3])/3 + 
   (304*G[{0, r2, 1, r3}, -1])/3 + (304*G[{0, r2, 1, r3}, r3])/3 + 
   (304*G[{0, r2, 1, r4}, -1])/3 + (304*G[{0, r2, 1, r4}, r3])/3 - 
   (280*G[{0, r3, -1, -1}, -1])/9 - (80*G[{0, r3, -1, 1}, -1])/3 - 
   (184*G[{0, r3, -1, r3}, -1])/9 - (184*G[{0, r3, -1, r4}, -1])/9 + 
   (220*G[{0, r3, 0, 1}, -1])/3 - (134*G[{0, r3, 0, 1}, r3])/9 - 
   (110*G[{0, r3, 0, r3}, -1])/3 + (67*G[{0, r3, 0, r3}, r3])/9 - 
   (110*G[{0, r3, 0, r4}, -1])/3 + (67*G[{0, r3, 0, r4}, r3])/9 - 
   (80*G[{0, r3, 1, -1}, -1])/3 - (256*G[{0, r3, 1, 1}, -1])/9 - 
   (200*G[{0, r3, 1, 1}, r3])/9 + (772*G[{0, r3, 1, r3}, -1])/9 + 
   (772*G[{0, r3, 1, r3}, r3])/9 + (772*G[{0, r3, 1, r4}, -1])/9 - 
   (184*G[{0, r3, r3, -1}, -1])/9 + (112*G[{0, r3, r3, 1}, -1])/9 + 
   (302*G[{0, r3, r3, 1}, r3])/3 - (184*G[{0, r3, r4, -1}, -1])/9 + 
   (112*G[{0, r3, r4, 1}, -1])/9 + (134*G[{0, r3, r4, 1}, r3])/9 - 
   (280*G[{0, r4, -1, -1}, -1])/9 - (80*G[{0, r4, -1, 1}, -1])/3 - 
   (184*G[{0, r4, -1, r3}, -1])/9 - (184*G[{0, r4, -1, r4}, -1])/9 + 
   (220*G[{0, r4, 0, 1}, -1])/3 + (470*G[{0, r4, 0, 1}, r3])/3 - 
   (110*G[{0, r4, 0, r3}, -1])/3 - (235*G[{0, r4, 0, r3}, r3])/3 - 
   (110*G[{0, r4, 0, r4}, -1])/3 - (235*G[{0, r4, 0, r4}, r3])/3 - 
   (80*G[{0, r4, 1, -1}, -1])/3 - (256*G[{0, r4, 1, 1}, -1])/9 - 
   (200*G[{0, r4, 1, 1}, r3])/9 + (772*G[{0, r4, 1, r3}, -1])/9 + 
   (1544*G[{0, r4, 1, r3}, r3])/9 + (772*G[{0, r4, 1, r4}, -1])/9 + 
   (772*G[{0, r4, 1, r4}, r3])/9 - (184*G[{0, r4, r3, -1}, -1])/9 + 
   (112*G[{0, r4, r3, 1}, -1])/9 + (134*G[{0, r4, r3, 1}, r3])/9 - 
   (184*G[{0, r4, r4, -1}, -1])/9 + (112*G[{0, r4, r4, 1}, -1])/9 - 
   (638*G[{0, r4, r4, 1}, r3])/9 - (280*G[{1/2, -1, -1, 1}, -1])/9 + 
   (140*G[{1/2, -1, -1, r3}, -1])/9 + (140*G[{1/2, -1, -1, r4}, -1])/9 + 
   (68*G[{1/2, -1, 0, 1}, -1])/9 - (34*G[{1/2, -1, 0, r3}, -1])/9 - 
   (34*G[{1/2, -1, 0, r4}, -1])/9 + (176*G[{1/2, -1, 1/2, 1}, -1])/9 - 
   (88*G[{1/2, -1, 1/2, r3}, -1])/9 - (88*G[{1/2, -1, 1/2, r4}, -1])/9 - 
   (280*G[{1/2, -1, 1, -1}, -1])/9 - (1336*G[{1/2, -1, 1, 1}, -1])/9 + 
   (364*G[{1/2, -1, 1, r3}, -1])/9 + (364*G[{1/2, -1, 1, r4}, -1])/9 + 
   (176*G[{1/2, -1, 2, 1}, -1])/9 - (88*G[{1/2, -1, 2, r3}, -1])/9 - 
   (88*G[{1/2, -1, 2, r4}, -1])/9 + (140*G[{1/2, -1, r3, -1}, -1])/9 + 
   (40*G[{1/2, -1, r3, 1}, -1])/3 + (92*G[{1/2, -1, r3, r3}, -1])/9 + 
   (92*G[{1/2, -1, r3, r4}, -1])/9 + (140*G[{1/2, -1, r4, -1}, -1])/9 + 
   (40*G[{1/2, -1, r4, 1}, -1])/3 + (92*G[{1/2, -1, r4, r3}, -1])/9 + 
   (92*G[{1/2, -1, r4, r4}, -1])/9 - (4*G[{1/2, 0, -1, 1}, -1])/9 + 
   (2*G[{1/2, 0, -1, r3}, -1])/9 + (2*G[{1/2, 0, -1, r4}, -1])/9 - 
   (70*G[{1/2, 0, 0, 1}, -1])/9 + (1586*G[{1/2, 0, 0, 1}, r3])/9 + 
   (35*G[{1/2, 0, 0, r3}, -1])/9 - (793*G[{1/2, 0, 0, r3}, r3])/9 + 
   (35*G[{1/2, 0, 0, r4}, -1])/9 - (793*G[{1/2, 0, 0, r4}, r3])/9 - 
   12*G[{1/2, 0, 1/2, 1}, -1] + (254*G[{1/2, 0, 1/2, 1}, r3])/9 + 
   6*G[{1/2, 0, 1/2, r3}, -1] - (127*G[{1/2, 0, 1/2, r3}, r3])/9 + 
   6*G[{1/2, 0, 1/2, r4}, -1] - (127*G[{1/2, 0, 1/2, r4}, r3])/9 - 
   (4*G[{1/2, 0, 1, -1}, -1])/9 + (1034*G[{1/2, 0, 1, 1}, -1])/9 + 
   82*G[{1/2, 0, 1, 1}, r3] - (365*G[{1/2, 0, 1, r3}, -1])/9 + 
   (403*G[{1/2, 0, 1, r3}, r3])/9 - (365*G[{1/2, 0, 1, r4}, -1])/9 + 
   (403*G[{1/2, 0, 1, r4}, r3])/9 - (622*G[{1/2, 0, 2, 1}, -1])/9 + 
   (256*G[{1/2, 0, 2, 1}, r3])/9 + (311*G[{1/2, 0, 2, r3}, -1])/9 - 
   (128*G[{1/2, 0, 2, r3}, r3])/9 + (311*G[{1/2, 0, 2, r4}, -1])/9 - 
   (128*G[{1/2, 0, 2, r4}, r3])/9 + (2*G[{1/2, 0, r3, -1}, -1])/9 - 
   (148*G[{1/2, 0, r3, 1}, -1])/3 - (1436*G[{1/2, 0, r3, 1}, r3])/9 + 
   (146*G[{1/2, 0, r3, r3}, -1])/9 + (332*G[{1/2, 0, r3, r3}, r3])/9 + 
   (146*G[{1/2, 0, r3, r4}, -1])/9 + (332*G[{1/2, 0, r3, r4}, r3])/9 + 
   (2*G[{1/2, 0, r4, -1}, -1])/9 - (148*G[{1/2, 0, r4, 1}, -1])/3 - 
   (1436*G[{1/2, 0, r4, 1}, r3])/9 + (146*G[{1/2, 0, r4, r3}, -1])/9 + 
   (332*G[{1/2, 0, r4, r3}, r3])/9 + (146*G[{1/2, 0, r4, r4}, -1])/9 + 
   (332*G[{1/2, 0, r4, r4}, r3])/9 + (212*G[{1/2, 1/2, -1, 1}, -1])/9 - 
   (106*G[{1/2, 1/2, -1, r3}, -1])/9 - (106*G[{1/2, 1/2, -1, r4}, -1])/9 - 
   16*G[{1/2, 1/2, 0, 1}, -1] + (254*G[{1/2, 1/2, 0, 1}, r3])/9 + 
   8*G[{1/2, 1/2, 0, r3}, -1] - (127*G[{1/2, 1/2, 0, r3}, r3])/9 + 
   8*G[{1/2, 1/2, 0, r4}, -1] - (127*G[{1/2, 1/2, 0, r4}, r3])/9 - 
   (142*G[{1/2, 1/2, 1/2, 1}, -1])/9 + (71*G[{1/2, 1/2, 1/2, r3}, -1])/9 + 
   (71*G[{1/2, 1/2, 1/2, r4}, -1])/9 + (212*G[{1/2, 1/2, 1, -1}, -1])/9 + 
   (260*G[{1/2, 1/2, 1, 1}, -1])/3 + (508*G[{1/2, 1/2, 1, 1}, r3])/9 - 
   (200*G[{1/2, 1/2, 1, r3}, -1])/9 - (200*G[{1/2, 1/2, 1, r4}, -1])/9 - 
   (106*G[{1/2, 1/2, 2, 1}, -1])/9 + (53*G[{1/2, 1/2, 2, r3}, -1])/9 + 
   (53*G[{1/2, 1/2, 2, r4}, -1])/9 - (106*G[{1/2, 1/2, r3, -1}, -1])/9 + 
   (104*G[{1/2, 1/2, r3, 1}, -1])/9 - (254*G[{1/2, 1/2, r3, 1}, r3])/9 - 
   (49*G[{1/2, 1/2, r3, r3}, -1])/3 - (49*G[{1/2, 1/2, r3, r4}, -1])/3 - 
   (106*G[{1/2, 1/2, r4, -1}, -1])/9 + (104*G[{1/2, 1/2, r4, 1}, -1])/9 - 
   (254*G[{1/2, 1/2, r4, 1}, r3])/9 - (49*G[{1/2, 1/2, r4, r3}, -1])/3 - 
   (49*G[{1/2, 1/2, r4, r4}, -1])/3 - (280*G[{1/2, 1, -1, -1}, -1])/9 - 
   (1336*G[{1/2, 1, -1, 1}, -1])/9 + (364*G[{1/2, 1, -1, r3}, -1])/9 + 
   (364*G[{1/2, 1, -1, r4}, -1])/9 + (512*G[{1/2, 1, 0, 1}, -1])/9 - 
   (806*G[{1/2, 1, 0, 1}, r3])/9 - (256*G[{1/2, 1, 0, r3}, -1])/9 + 
   (403*G[{1/2, 1, 0, r3}, r3])/9 - (256*G[{1/2, 1, 0, r4}, -1])/9 + 
   (403*G[{1/2, 1, 0, r4}, r3])/9 + (1504*G[{1/2, 1, 1/2, 1}, -1])/9 - 
   (752*G[{1/2, 1, 1/2, r3}, -1])/9 - (752*G[{1/2, 1, 1/2, r4}, -1])/9 - 
   (1336*G[{1/2, 1, 1, -1}, -1])/9 - (820*G[{1/2, 1, 1, 1}, -1])/3 - 
   (1780*G[{1/2, 1, 1, 1}, r3])/9 + 212*G[{1/2, 1, 1, r3}, -1] + 
   212*G[{1/2, 1, 1, r4}, -1] + (1688*G[{1/2, 1, 2, 1}, -1])/9 - 
   (844*G[{1/2, 1, 2, r3}, -1])/9 - (844*G[{1/2, 1, 2, r4}, -1])/9 + 
   (364*G[{1/2, 1, r3, -1}, -1])/9 - (16*G[{1/2, 1, r3, 1}, -1])/9 + 
   (806*G[{1/2, 1, r3, 1}, r3])/9 + (47*G[{1/2, 1, r3, r3}, -1])/9 + 
   (47*G[{1/2, 1, r3, r4}, -1])/9 + (364*G[{1/2, 1, r4, -1}, -1])/9 - 
   (16*G[{1/2, 1, r4, 1}, -1])/9 + (806*G[{1/2, 1, r4, 1}, r3])/9 + 
   (47*G[{1/2, 1, r4, r3}, -1])/9 + (47*G[{1/2, 1, r4, r4}, -1])/9 + 
   (140*G[{1/2, 2, -1, 1}, -1])/9 - (70*G[{1/2, 2, -1, r3}, -1])/9 - 
   (70*G[{1/2, 2, -1, r4}, -1])/9 - (70*G[{1/2, 2, 0, 1}, -1])/9 + 
   (256*G[{1/2, 2, 0, 1}, r3])/9 + (35*G[{1/2, 2, 0, r3}, -1])/9 - 
   (128*G[{1/2, 2, 0, r3}, r3])/9 + (35*G[{1/2, 2, 0, r4}, -1])/9 - 
   (128*G[{1/2, 2, 0, r4}, r3])/9 - (70*G[{1/2, 2, 1/2, 1}, -1])/9 + 
   (35*G[{1/2, 2, 1/2, r3}, -1])/9 + (35*G[{1/2, 2, 1/2, r4}, -1])/9 + 
   (140*G[{1/2, 2, 1, -1}, -1])/9 + (668*G[{1/2, 2, 1, 1}, -1])/9 + 
   (512*G[{1/2, 2, 1, 1}, r3])/9 - (182*G[{1/2, 2, 1, r3}, -1])/9 - 
   (182*G[{1/2, 2, 1, r4}, -1])/9 - (106*G[{1/2, 2, 2, 1}, -1])/9 + 
   (53*G[{1/2, 2, 2, r3}, -1])/9 + (53*G[{1/2, 2, 2, r4}, -1])/9 - 
   (70*G[{1/2, 2, r3, -1}, -1])/9 - (20*G[{1/2, 2, r3, 1}, -1])/3 - 
   (256*G[{1/2, 2, r3, 1}, r3])/9 - (46*G[{1/2, 2, r3, r3}, -1])/9 - 
   (46*G[{1/2, 2, r3, r4}, -1])/9 - (70*G[{1/2, 2, r4, -1}, -1])/9 - 
   (20*G[{1/2, 2, r4, 1}, -1])/3 - (256*G[{1/2, 2, r4, 1}, r3])/9 - 
   (46*G[{1/2, 2, r4, r3}, -1])/9 - (46*G[{1/2, 2, r4, r4}, -1])/9 + 
   (140*G[{1/2, r3, -1, -1}, -1])/9 + (40*G[{1/2, r3, -1, 1}, -1])/3 + 
   (92*G[{1/2, r3, -1, r3}, -1])/9 + (92*G[{1/2, r3, -1, r4}, -1])/9 - 
   (110*G[{1/2, r3, 0, 1}, -1])/3 - (664*G[{1/2, r3, 0, 1}, r3])/9 + 
   (55*G[{1/2, r3, 0, r3}, -1])/3 + (332*G[{1/2, r3, 0, r3}, r3])/9 + 
   (55*G[{1/2, r3, 0, r4}, -1])/3 + (332*G[{1/2, r3, 0, r4}, r3])/9 + 
   (40*G[{1/2, r3, 1, -1}, -1])/3 + (128*G[{1/2, r3, 1, 1}, -1])/9 - 
   (1244*G[{1/2, r3, 1, 1}, r3])/9 - (386*G[{1/2, r3, 1, r3}, -1])/9 - 
   (386*G[{1/2, r3, 1, r4}, -1])/9 + (92*G[{1/2, r3, r3, -1}, -1])/9 - 
   (56*G[{1/2, r3, r3, 1}, -1])/9 + (664*G[{1/2, r3, r3, 1}, r3])/9 + 
   (92*G[{1/2, r3, r4, -1}, -1])/9 - (56*G[{1/2, r3, r4, 1}, -1])/9 + 
   (664*G[{1/2, r3, r4, 1}, r3])/9 + (140*G[{1/2, r4, -1, -1}, -1])/9 + 
   (40*G[{1/2, r4, -1, 1}, -1])/3 + (92*G[{1/2, r4, -1, r3}, -1])/9 + 
   (92*G[{1/2, r4, -1, r4}, -1])/9 - (110*G[{1/2, r4, 0, 1}, -1])/3 - 
   (664*G[{1/2, r4, 0, 1}, r3])/9 + (55*G[{1/2, r4, 0, r3}, -1])/3 + 
   (332*G[{1/2, r4, 0, r3}, r3])/9 + (55*G[{1/2, r4, 0, r4}, -1])/3 + 
   (332*G[{1/2, r4, 0, r4}, r3])/9 + (40*G[{1/2, r4, 1, -1}, -1])/3 + 
   (128*G[{1/2, r4, 1, 1}, -1])/9 - (1244*G[{1/2, r4, 1, 1}, r3])/9 - 
   (386*G[{1/2, r4, 1, r3}, -1])/9 - (386*G[{1/2, r4, 1, r4}, -1])/9 + 
   (92*G[{1/2, r4, r3, -1}, -1])/9 - (56*G[{1/2, r4, r3, 1}, -1])/9 + 
   (664*G[{1/2, r4, r3, 1}, r3])/9 + (92*G[{1/2, r4, r4, -1}, -1])/9 - 
   (56*G[{1/2, r4, r4, 1}, -1])/9 + (664*G[{1/2, r4, r4, 1}, r3])/9 + 
   16*G[{1, 0, -1, 1}, -1] - 8*G[{1, 0, -1, r3}, -1] - 
   8*G[{1, 0, -1, r4}, -1] + (94*G[{1, 0, 0, 1}, -1])/9 - 
   (2764*G[{1, 0, 0, 1}, r3])/3 - (47*G[{1, 0, 0, r3}, -1])/9 + 
   (1382*G[{1, 0, 0, r3}, r3])/3 - (47*G[{1, 0, 0, r4}, -1])/9 + 
   (1382*G[{1, 0, 0, r4}, r3])/3 - (110*G[{1, 0, 1/2, 1}, -1])/9 - 
   (170*G[{1, 0, 1/2, 1}, r3])/3 + (55*G[{1, 0, 1/2, r3}, -1])/9 + 
   (85*G[{1, 0, 1/2, r3}, r3])/3 + (55*G[{1, 0, 1/2, r4}, -1])/9 + 
   (85*G[{1, 0, 1/2, r4}, r3])/3 + 16*G[{1, 0, 1, -1}, -1] - 
   (508*G[{1, 0, 1, 1}, -1])/9 - (2864*G[{1, 0, 1, 1}, r3])/9 - 
   (38*G[{1, 0, 1, r3}, -1])/9 - (1700*G[{1, 0, 1, r3}, r3])/9 - 
   (38*G[{1, 0, 1, r4}, -1])/9 - (3244*G[{1, 0, 1, r4}, r3])/9 - 
   (146*G[{1, 0, 2, 1}, -1])/9 - (842*G[{1, 0, 2, 1}, r3])/9 + 
   (73*G[{1, 0, 2, r3}, -1])/9 + (421*G[{1, 0, 2, r3}, r3])/9 + 
   (73*G[{1, 0, 2, r4}, -1])/9 + (421*G[{1, 0, 2, r4}, r3])/9 - 
   8*G[{1, 0, r3, -1}, -1] - (40*G[{1, 0, r3, 1}, -1])/9 + 
   (2312*G[{1, 0, r3, 1}, r3])/3 + (166*G[{1, 0, r3, r3}, -1])/9 - 
   (634*G[{1, 0, r3, r3}, r3])/3 + (166*G[{1, 0, r3, r4}, -1])/9 - 
   (1130*G[{1, 0, r3, r4}, r3])/9 - 8*G[{1, 0, r4, -1}, -1] - 
   (40*G[{1, 0, r4, 1}, -1])/9 + (5392*G[{1, 0, r4, 1}, r3])/9 + 
   (166*G[{1, 0, r4, r3}, -1])/9 - (1130*G[{1, 0, r4, r3}, r3])/9 + 
   (166*G[{1, 0, r4, r4}, -1])/9 - (358*G[{1, 0, r4, r4}, r3])/9 - 
   8*G[{1, 1/2, -1, 1}, -1] + 4*G[{1, 1/2, -1, r3}, -1] + 
   4*G[{1, 1/2, -1, r4}, -1] - (74*G[{1, 1/2, 0, 1}, -1])/3 - 
   (170*G[{1, 1/2, 0, 1}, r3])/3 + (37*G[{1, 1/2, 0, r3}, -1])/3 + 
   (85*G[{1, 1/2, 0, r3}, r3])/3 + (37*G[{1, 1/2, 0, r4}, -1])/3 + 
   (85*G[{1, 1/2, 0, r4}, r3])/3 + (220*G[{1, 1/2, 1/2, 1}, -1])/9 - 
   (110*G[{1, 1/2, 1/2, r3}, -1])/9 - (110*G[{1, 1/2, 1/2, r4}, -1])/9 - 
   8*G[{1, 1/2, 1, -1}, -1] + 8*G[{1, 1/2, 1, 1}, -1] - 
   (340*G[{1, 1/2, 1, 1}, r3])/3 + (110*G[{1, 1/2, 1, r3}, -1])/9 + 
   (110*G[{1, 1/2, 1, r4}, -1])/9 + 4*G[{1, 1/2, 2, 1}, -1] - 
   2*G[{1, 1/2, 2, r3}, -1] - 2*G[{1, 1/2, 2, r4}, -1] + 
   4*G[{1, 1/2, r3, -1}, -1] + (20*G[{1, 1/2, r3, 1}, -1])/9 + 
   (170*G[{1, 1/2, r3, 1}, r3])/3 - (83*G[{1, 1/2, r3, r3}, -1])/9 - 
   (83*G[{1, 1/2, r3, r4}, -1])/9 + 4*G[{1, 1/2, r4, -1}, -1] + 
   (20*G[{1, 1/2, r4, 1}, -1])/9 + (170*G[{1, 1/2, r4, 1}, r3])/3 - 
   (83*G[{1, 1/2, r4, r3}, -1])/9 - (83*G[{1, 1/2, r4, r4}, -1])/9 + 
   (6488*G[{1, 1, 0, 1}, r3])/9 - (3244*G[{1, 1, 0, r3}, r3])/9 - 
   (3244*G[{1, 1, 0, r4}, r3])/9 + (2560*G[{1, 1, 1, 1}, r3])/9 - 
   (6488*G[{1, 1, r3, 1}, r3])/9 - (6488*G[{1, 1, r4, 1}, r3])/9 + 
   8*G[{1, 2, -1, 1}, -1] - 4*G[{1, 2, -1, r3}, -1] - 
   4*G[{1, 2, -1, r4}, -1] - (146*G[{1, 2, 0, 1}, -1])/9 - 
   (842*G[{1, 2, 0, 1}, r3])/9 + (73*G[{1, 2, 0, r3}, -1])/9 + 
   (421*G[{1, 2, 0, r3}, r3])/9 + (73*G[{1, 2, 0, r4}, -1])/9 + 
   (421*G[{1, 2, 0, r4}, r3])/9 - 4*G[{1, 2, 1/2, 1}, -1] + 
   2*G[{1, 2, 1/2, r3}, -1] + 2*G[{1, 2, 1/2, r4}, -1] + 
   8*G[{1, 2, 1, -1}, -1] - 8*G[{1, 2, 1, 1}, -1] - 
   (1684*G[{1, 2, 1, 1}, r3])/9 - (110*G[{1, 2, 1, r3}, -1])/9 - 
   (110*G[{1, 2, 1, r4}, -1])/9 - (220*G[{1, 2, 2, 1}, -1])/9 + 
   (110*G[{1, 2, 2, r3}, -1])/9 + (110*G[{1, 2, 2, r4}, -1])/9 - 
   4*G[{1, 2, r3, -1}, -1] - (20*G[{1, 2, r3, 1}, -1])/9 + 
   (842*G[{1, 2, r3, 1}, r3])/9 + (83*G[{1, 2, r3, r3}, -1])/9 + 
   (83*G[{1, 2, r3, r4}, -1])/9 - 4*G[{1, 2, r4, -1}, -1] - 
   (20*G[{1, 2, r4, 1}, -1])/9 + (842*G[{1, 2, r4, 1}, r3])/9 + 
   (83*G[{1, 2, r4, r3}, -1])/9 + (83*G[{1, 2, r4, r4}, -1])/9 + 
   (2260*G[{1, r3, 0, 1}, r3])/9 - (1130*G[{1, r3, 0, r3}, r3])/9 - 
   (1130*G[{1, r3, 0, r4}, r3])/9 + (1184*G[{1, r3, 1, 1}, r3])/3 - 
   (1544*G[{1, r3, 1, r3}, r3])/9 - (1268*G[{1, r3, r3, 1}, r3])/3 - 
   (2260*G[{1, r3, r4, 1}, r3])/9 + (716*G[{1, r4, 0, 1}, r3])/9 - 
   (358*G[{1, r4, 0, r3}, r3])/9 - (358*G[{1, r4, 0, r4}, r3])/9 + 
   (1184*G[{1, r4, 1, 1}, r3])/3 - (1544*G[{1, r4, 1, r3}, r3])/9 - 
   (2260*G[{1, r4, r3, 1}, r3])/9 - (716*G[{1, r4, r4, 1}, r3])/9 + 
   (280*G[{2, -1, -1, 1}, -1])/9 - (140*G[{2, -1, -1, r3}, -1])/9 - 
   (140*G[{2, -1, -1, r4}, -1])/9 - (68*G[{2, -1, 0, 1}, -1])/9 + 
   (34*G[{2, -1, 0, r3}, -1])/9 + (34*G[{2, -1, 0, r4}, -1])/9 - 
   (176*G[{2, -1, 1/2, 1}, -1])/9 + (88*G[{2, -1, 1/2, r3}, -1])/9 + 
   (88*G[{2, -1, 1/2, r4}, -1])/9 + (280*G[{2, -1, 1, -1}, -1])/9 + 
   (1336*G[{2, -1, 1, 1}, -1])/9 - (364*G[{2, -1, 1, r3}, -1])/9 - 
   (364*G[{2, -1, 1, r4}, -1])/9 - (176*G[{2, -1, 2, 1}, -1])/9 + 
   (88*G[{2, -1, 2, r3}, -1])/9 + (88*G[{2, -1, 2, r4}, -1])/9 - 
   (140*G[{2, -1, r3, -1}, -1])/9 - (40*G[{2, -1, r3, 1}, -1])/3 - 
   (92*G[{2, -1, r3, r3}, -1])/9 - (92*G[{2, -1, r3, r4}, -1])/9 - 
   (140*G[{2, -1, r4, -1}, -1])/9 - (40*G[{2, -1, r4, 1}, -1])/3 - 
   (92*G[{2, -1, r4, r3}, -1])/9 - (92*G[{2, -1, r4, r4}, -1])/9 - 
   (140*G[{2, 0, -1, 1}, -1])/9 + (70*G[{2, 0, -1, r3}, -1])/9 + 
   (70*G[{2, 0, -1, r4}, -1])/9 - (100*G[{2, 0, 0, 1}, -1])/3 + 
   (1246*G[{2, 0, 0, 1}, r3])/9 + (50*G[{2, 0, 0, r3}, -1])/3 - 
   (623*G[{2, 0, 0, r3}, r3])/9 + (50*G[{2, 0, 0, r4}, -1])/3 - 
   (623*G[{2, 0, 0, r4}, r3])/9 + (586*G[{2, 0, 1/2, 1}, -1])/9 + 
   (256*G[{2, 0, 1/2, 1}, r3])/9 - (293*G[{2, 0, 1/2, r3}, -1])/9 - 
   (128*G[{2, 0, 1/2, r3}, r3])/9 - (293*G[{2, 0, 1/2, r4}, -1])/9 - 
   (128*G[{2, 0, 1/2, r4}, r3])/9 - (140*G[{2, 0, 1, -1}, -1])/9 - 
   (1078*G[{2, 0, 1, 1}, -1])/9 + (398*G[{2, 0, 1, 1}, r3])/9 + 
   (311*G[{2, 0, 1, r3}, -1])/9 + (569*G[{2, 0, 1, r3}, r3])/9 + 
   (311*G[{2, 0, 1, r4}, -1])/9 + (569*G[{2, 0, 1, r4}, r3])/9 + 
   (256*G[{2, 0, 2, 1}, -1])/3 + (586*G[{2, 0, 2, 1}, r3])/9 - 
   (128*G[{2, 0, 2, r3}, -1])/3 - (293*G[{2, 0, 2, r3}, r3])/9 - 
   (128*G[{2, 0, 2, r4}, -1])/3 - (293*G[{2, 0, 2, r4}, r3])/9 + 
   (70*G[{2, 0, r3, -1}, -1])/9 + (116*G[{2, 0, r3, 1}, -1])/9 - 
   (256*G[{2, 0, r3, 1}, r3])/3 + (56*G[{2, 0, r3, r3}, -1])/9 + 
   (56*G[{2, 0, r3, r4}, -1])/9 + (70*G[{2, 0, r4, -1}, -1])/9 + 
   (116*G[{2, 0, r4, 1}, -1])/9 - (256*G[{2, 0, r4, 1}, r3])/3 + 
   (56*G[{2, 0, r4, r3}, -1])/9 + (56*G[{2, 0, r4, r4}, -1])/9 - 
   (140*G[{2, 1/2, -1, 1}, -1])/9 + (70*G[{2, 1/2, -1, r3}, -1])/9 + 
   (70*G[{2, 1/2, -1, r4}, -1])/9 - (2*G[{2, 1/2, 0, 1}, -1])/9 + 
   (256*G[{2, 1/2, 0, 1}, r3])/9 + G[{2, 1/2, 0, r3}, -1]/9 - 
   (128*G[{2, 1/2, 0, r3}, r3])/9 + G[{2, 1/2, 0, r4}, -1]/9 - 
   (128*G[{2, 1/2, 0, r4}, r3])/9 + (106*G[{2, 1/2, 1/2, 1}, -1])/9 - 
   (53*G[{2, 1/2, 1/2, r3}, -1])/9 - (53*G[{2, 1/2, 1/2, r4}, -1])/9 - 
   (140*G[{2, 1/2, 1, -1}, -1])/9 - (668*G[{2, 1/2, 1, 1}, -1])/9 + 
   (512*G[{2, 1/2, 1, 1}, r3])/9 + (182*G[{2, 1/2, 1, r3}, -1])/9 + 
   (182*G[{2, 1/2, 1, r4}, -1])/9 + (70*G[{2, 1/2, 2, 1}, -1])/9 - 
   (35*G[{2, 1/2, 2, r3}, -1])/9 - (35*G[{2, 1/2, 2, r4}, -1])/9 + 
   (70*G[{2, 1/2, r3, -1}, -1])/9 + (20*G[{2, 1/2, r3, 1}, -1])/3 - 
   (256*G[{2, 1/2, r3, 1}, r3])/9 + (46*G[{2, 1/2, r3, r3}, -1])/9 + 
   (46*G[{2, 1/2, r3, r4}, -1])/9 + (70*G[{2, 1/2, r4, -1}, -1])/9 + 
   (20*G[{2, 1/2, r4, 1}, -1])/3 - (256*G[{2, 1/2, r4, 1}, r3])/9 + 
   (46*G[{2, 1/2, r4, r3}, -1])/9 + (46*G[{2, 1/2, r4, r4}, -1])/9 + 
   (280*G[{2, 1, -1, -1}, -1])/9 + (1336*G[{2, 1, -1, 1}, -1])/9 - 
   (364*G[{2, 1, -1, r3}, -1])/9 - (364*G[{2, 1, -1, r4}, -1])/9 - 
   16*G[{2, 1, 0, 1}, -1] - (1138*G[{2, 1, 0, 1}, r3])/9 + 
   8*G[{2, 1, 0, r3}, -1] + (569*G[{2, 1, 0, r3}, r3])/9 + 
   8*G[{2, 1, 0, r4}, -1] + (569*G[{2, 1, 0, r4}, r3])/9 - 
   (1688*G[{2, 1, 1/2, 1}, -1])/9 + (844*G[{2, 1, 1/2, r3}, -1])/9 + 
   (844*G[{2, 1, 1/2, r4}, -1])/9 + (1336*G[{2, 1, 1, -1}, -1])/9 + 
   (820*G[{2, 1, 1, 1}, -1])/3 - 124*G[{2, 1, 1, 1}, r3] - 
   212*G[{2, 1, 1, r3}, -1] - 212*G[{2, 1, 1, r4}, -1] - 
   (1504*G[{2, 1, 2, 1}, -1])/9 + (752*G[{2, 1, 2, r3}, -1])/9 + 
   (752*G[{2, 1, 2, r4}, -1])/9 - (364*G[{2, 1, r3, -1}, -1])/9 + 
   (16*G[{2, 1, r3, 1}, -1])/9 + (1138*G[{2, 1, r3, 1}, r3])/9 - 
   (47*G[{2, 1, r3, r3}, -1])/9 - (47*G[{2, 1, r3, r4}, -1])/9 - 
   (364*G[{2, 1, r4, -1}, -1])/9 + (16*G[{2, 1, r4, 1}, -1])/9 + 
   (1138*G[{2, 1, r4, 1}, r3])/9 - (47*G[{2, 1, r4, r3}, -1])/9 - 
   (47*G[{2, 1, r4, r4}, -1])/9 - (212*G[{2, 2, -1, 1}, -1])/9 + 
   (106*G[{2, 2, -1, r3}, -1])/9 + (106*G[{2, 2, -1, r4}, -1])/9 + 
   24*G[{2, 2, 0, 1}, -1] + (586*G[{2, 2, 0, 1}, r3])/9 - 
   12*G[{2, 2, 0, r3}, -1] - (293*G[{2, 2, 0, r3}, r3])/9 - 
   12*G[{2, 2, 0, r4}, -1] - (293*G[{2, 2, 0, r4}, r3])/9 + 
   (106*G[{2, 2, 1/2, 1}, -1])/9 - (53*G[{2, 2, 1/2, r3}, -1])/9 - 
   (53*G[{2, 2, 1/2, r4}, -1])/9 - (212*G[{2, 2, 1, -1}, -1])/9 - 
   (260*G[{2, 2, 1, 1}, -1])/3 + (1172*G[{2, 2, 1, 1}, r3])/9 + 
   (200*G[{2, 2, 1, r3}, -1])/9 + (200*G[{2, 2, 1, r4}, -1])/9 + 
   (142*G[{2, 2, 2, 1}, -1])/9 - (71*G[{2, 2, 2, r3}, -1])/9 - 
   (71*G[{2, 2, 2, r4}, -1])/9 + (106*G[{2, 2, r3, -1}, -1])/9 - 
   (104*G[{2, 2, r3, 1}, -1])/9 - (586*G[{2, 2, r3, 1}, r3])/9 + 
   (49*G[{2, 2, r3, r3}, -1])/3 + (49*G[{2, 2, r3, r4}, -1])/3 + 
   (106*G[{2, 2, r4, -1}, -1])/9 - (104*G[{2, 2, r4, 1}, -1])/9 - 
   (586*G[{2, 2, r4, 1}, r3])/9 + (49*G[{2, 2, r4, r3}, -1])/3 + 
   (49*G[{2, 2, r4, r4}, -1])/3 - (140*G[{2, r3, -1, -1}, -1])/9 - 
   (40*G[{2, r3, -1, 1}, -1])/3 - (92*G[{2, r3, -1, r3}, -1])/9 - 
   (92*G[{2, r3, -1, r4}, -1])/9 + (110*G[{2, r3, 0, 1}, -1])/3 - 
   (55*G[{2, r3, 0, r3}, -1])/3 - (55*G[{2, r3, 0, r4}, -1])/3 - 
   (40*G[{2, r3, 1, -1}, -1])/3 - (128*G[{2, r3, 1, 1}, -1])/9 - 
   (580*G[{2, r3, 1, 1}, r3])/9 + (386*G[{2, r3, 1, r3}, -1])/9 + 
   (386*G[{2, r3, 1, r4}, -1])/9 - (92*G[{2, r3, r3, -1}, -1])/9 + 
   (56*G[{2, r3, r3, 1}, -1])/9 - (92*G[{2, r3, r4, -1}, -1])/9 + 
   (56*G[{2, r3, r4, 1}, -1])/9 - (140*G[{2, r4, -1, -1}, -1])/9 - 
   (40*G[{2, r4, -1, 1}, -1])/3 - (92*G[{2, r4, -1, r3}, -1])/9 - 
   (92*G[{2, r4, -1, r4}, -1])/9 + (110*G[{2, r4, 0, 1}, -1])/3 - 
   (55*G[{2, r4, 0, r3}, -1])/3 - (55*G[{2, r4, 0, r4}, -1])/3 - 
   (40*G[{2, r4, 1, -1}, -1])/3 - (128*G[{2, r4, 1, 1}, -1])/9 - 
   (580*G[{2, r4, 1, 1}, r3])/9 + (386*G[{2, r4, 1, r3}, -1])/9 + 
   (386*G[{2, r4, 1, r4}, -1])/9 - (92*G[{2, r4, r3, -1}, -1])/9 + 
   (56*G[{2, r4, r3, 1}, -1])/9 - (92*G[{2, r4, r4, -1}, -1])/9 + 
   (56*G[{2, r4, r4, 1}, -1])/9 + (608*G[{r1, 0, 0, 1}, r3])/3 - 
   (304*G[{r1, 0, 0, r3}, r3])/3 - (304*G[{r1, 0, 0, r4}, r3])/3 + 
   (304*G[{r1, 0, 1, r3}, r3])/3 + (304*G[{r1, 0, 1, r4}, r3])/3 - 
   (304*G[{r1, 0, r3, 1}, r3])/3 - (304*G[{r1, 0, r4, 1}, r3])/3 - 
   (608*G[{r1, 1, 0, 1}, r3])/3 + (304*G[{r1, 1, 0, r3}, r3])/3 + 
   (304*G[{r1, 1, 0, r4}, r3])/3 - (1216*G[{r1, 1, 1, 1}, r3])/3 + 
   (608*G[{r1, 1, r3, 1}, r3])/3 + (608*G[{r1, 1, r4, 1}, r3])/3 + 
   (608*G[{r2, 0, 0, 1}, r3])/3 - (304*G[{r2, 0, 0, r3}, r3])/3 - 
   (304*G[{r2, 0, 0, r4}, r3])/3 + (304*G[{r2, 0, 1, r3}, r3])/3 + 
   (304*G[{r2, 0, 1, r4}, r3])/3 - (304*G[{r2, 0, r3, 1}, r3])/3 - 
   (304*G[{r2, 0, r4, 1}, r3])/3 - (608*G[{r2, 1, 0, 1}, r3])/3 + 
   (304*G[{r2, 1, 0, r3}, r3])/3 + (304*G[{r2, 1, 0, r4}, r3])/3 - 
   (1216*G[{r2, 1, 1, 1}, r3])/3 + (608*G[{r2, 1, r3, 1}, r3])/3 + 
   (608*G[{r2, 1, r4, 1}, r3])/3 + (1544*G[{r4, 0, 0, 1}, r3])/9 - 
   (772*G[{r4, 0, 0, r3}, r3])/9 - (772*G[{r4, 0, 0, r4}, r3])/9 + 
   (772*G[{r4, 0, 1, r3}, r3])/9 + (772*G[{r4, 0, 1, r4}, r3])/9 - 
   (772*G[{r4, 0, r3, 1}, r3])/9 - (772*G[{r4, 0, r4, 1}, r3])/9 - 
   (1544*G[{r4, 1, 0, 1}, r3])/9 + (772*G[{r4, 1, 0, r3}, r3])/9 + 
   (772*G[{r4, 1, 0, r4}, r3])/9 + (1544*G[{r4, 1, r3, 1}, r3])/9 + 
   (1544*G[{r4, 1, r4, 1}, r3])/9 - 3*Pi^2*Log[2]^2 + 3*Log[2]^4 + 
   72*PolyLog[4, 1/2] - (6295*G[{0}, r3]*Zeta[3])/36 - 
   (2117*G[{1/2}, -1]*Zeta[3])/18 - (491*G[{1/2}, r3]*Zeta[3])/18 - 
   (217*G[{1}, -1]*Zeta[3])/18 + 145*G[{2}, -1]*Zeta[3] + 
   (532*G[{r1}, r3]*Zeta[3])/3 + (532*G[{r2}, r3]*Zeta[3])/3, 
 bc4[50, 4] -> (-53*Pi^4)/108 + (203*Pi^2*G[{0}, r3]^2)/24 + 
   (37*G[{0}, r3]^4)/6 + (337*Pi^2*G[{0}, r3]*G[{1/2}, -1])/72 + 
   (13*G[{0}, r3]^3*G[{1/2}, -1])/3 + (11*Pi^2*G[{1/2}, -1]^2)/12 - 
   (311*Pi^2*G[{0}, r3]*G[{1/2}, r3])/36 - (23*G[{0}, r3]^3*G[{1/2}, r3])/3 - 
   (19*Pi^2*G[{1/2}, -1]*G[{1/2}, r3])/12 - (43*Pi^2*G[{0}, r3]*G[{1}, -1])/
    18 + (43*G[{0}, r3]^3*G[{1}, -1])/3 - (31*Pi^2*G[{1/2}, -1]*G[{1}, -1])/
    36 + Pi^2*G[{1/2}, r3]*G[{1}, -1] + (11*Pi^2*G[{1}, -1]^2)/18 + 
   (7*Pi^2*G[{0}, r3]*G[{2}, -1])/8 - (20*G[{0}, r3]^3*G[{2}, -1])/3 - 
   (31*Pi^2*G[{1/2}, -1]*G[{2}, -1])/12 + (19*Pi^2*G[{1/2}, r3]*G[{2}, -1])/
    12 + (Pi^2*G[{1}, -1]*G[{2}, -1])/4 + (5*Pi^2*G[{2}, -1]^2)/3 - 
   (37*Pi^2*G[{0}, r3]*G[{r4}, r3])/36 - (37*G[{0}, r3]^3*G[{r4}, r3])/6 - 
   (13*Pi^2*G[{1/2}, -1]*G[{r4}, r3])/18 - 
   (13*G[{0}, r3]^2*G[{1/2}, -1]*G[{r4}, r3])/3 + 
   (23*Pi^2*G[{1/2}, r3]*G[{r4}, r3])/18 + 
   (23*G[{0}, r3]^2*G[{1/2}, r3]*G[{r4}, r3])/3 - 
   (43*Pi^2*G[{1}, -1]*G[{r4}, r3])/18 - 
   (43*G[{0}, r3]^2*G[{1}, -1]*G[{r4}, r3])/3 + 
   (10*Pi^2*G[{2}, -1]*G[{r4}, r3])/9 + 
   (20*G[{0}, r3]^2*G[{2}, -1]*G[{r4}, r3])/3 + (7*Pi^2*G[{0, -1}, -1])/18 - 
   (179*Pi^2*G[{0, 1/2}, -1])/36 - (85*Pi^2*G[{0, 1/2}, r3])/36 + 
   (253*Pi^2*G[{0, 1}, -1])/36 + (103*Pi^2*G[{0, 1}, r3])/36 - 
   (87*G[{0}, r3]^2*G[{0, 1}, r3])/2 - 
   (73*G[{0}, r3]*G[{1/2}, -1]*G[{0, 1}, r3])/3 + 
   (161*G[{0}, r3]*G[{1/2}, r3]*G[{0, 1}, r3])/3 + 
   (85*G[{0}, r3]*G[{1}, -1]*G[{0, 1}, r3])/3 - 20*G[{0}, r3]*G[{2}, -1]*
    G[{0, 1}, r3] - 12*G[{0}, r3]*G[{r4}, r3]*G[{0, 1}, r3] - 
   (5*Pi^2*G[{0, 2}, -1])/3 - (5*Pi^2*G[{0, 2}, r3])/3 + 
   (11*Pi^2*G[{0, r3}, r3])/18 + (87*G[{0}, r3]^2*G[{0, r3}, r3])/4 + 
   (73*G[{0}, r3]*G[{1/2}, -1]*G[{0, r3}, r3])/6 - 
   (161*G[{0}, r3]*G[{1/2}, r3]*G[{0, r3}, r3])/6 - 
   (85*G[{0}, r3]*G[{1}, -1]*G[{0, r3}, r3])/6 + 
   10*G[{0}, r3]*G[{2}, -1]*G[{0, r3}, r3] + 6*G[{0}, r3]*G[{r4}, r3]*
    G[{0, r3}, r3] + (11*Pi^2*G[{0, r4}, r3])/18 + 
   (87*G[{0}, r3]^2*G[{0, r4}, r3])/4 + 
   (73*G[{0}, r3]*G[{1/2}, -1]*G[{0, r4}, r3])/6 - 
   (161*G[{0}, r3]*G[{1/2}, r3]*G[{0, r4}, r3])/6 - 
   (85*G[{0}, r3]*G[{1}, -1]*G[{0, r4}, r3])/6 + 
   10*G[{0}, r3]*G[{2}, -1]*G[{0, r4}, r3] + 6*G[{0}, r3]*G[{r4}, r3]*
    G[{0, r4}, r3] - (29*Pi^2*G[{1/2, -1}, -1])/18 + 
   (47*Pi^2*G[{1/2, 1/2}, -1])/36 + (17*Pi^2*G[{1/2, 1/2}, r3])/12 - 
   (5*Pi^2*G[{1/2, 1}, -1])/2 - 5*Pi^2*G[{1/2, 1}, r3] - 
   (14*G[{0}, r3]^2*G[{1/2, 1}, r3])/3 + (5*Pi^2*G[{1/2, 2}, -1])/6 - 
   (2*Pi^2*G[{1/2, r3}, r3])/9 + (7*G[{0}, r3]^2*G[{1/2, r3}, r3])/3 - 
   (2*Pi^2*G[{1/2, r4}, r3])/9 + (7*G[{0}, r3]^2*G[{1/2, r4}, r3])/3 + 
   (29*Pi^2*G[{1, 1/2}, -1])/36 - (17*Pi^2*G[{1, 1/2}, r3])/12 - 
   (2*Pi^2*G[{1, 1}, -1])/9 + (65*Pi^2*G[{1, 1}, r3])/9 + 
   217*G[{0}, r3]^2*G[{1, 1}, r3] + 130*G[{0}, r3]*G[{1/2}, -1]*
    G[{1, 1}, r3] - (646*G[{0}, r3]*G[{1/2}, r3]*G[{1, 1}, r3])/3 - 
   266*G[{0}, r3]*G[{1}, -1]*G[{1, 1}, r3] + 120*G[{0}, r3]*G[{2}, -1]*
    G[{1, 1}, r3] - (368*G[{0}, r3]*G[{r4}, r3]*G[{1, 1}, r3])/3 - 
   (296*G[{1/2}, -1]*G[{r4}, r3]*G[{1, 1}, r3])/3 + 
   (416*G[{1/2}, r3]*G[{r4}, r3]*G[{1, 1}, r3])/3 + 
   152*G[{1}, -1]*G[{r4}, r3]*G[{1, 1}, r3] - 
   (160*G[{2}, -1]*G[{r4}, r3]*G[{1, 1}, r3])/3 + 
   (104*G[{0, 1}, r3]*G[{1, 1}, r3])/3 - (52*G[{0, r3}, r3]*G[{1, 1}, r3])/
    3 - (52*G[{0, r4}, r3]*G[{1, 1}, r3])/3 + 
   (40*G[{1/2, 1}, r3]*G[{1, 1}, r3])/3 - (20*G[{1/2, r3}, r3]*G[{1, 1}, r3])/
    3 - (20*G[{1/2, r4}, r3]*G[{1, 1}, r3])/3 - (272*G[{1, 1}, r3]^2)/3 - 
   (Pi^2*G[{1, 2}, -1])/4 - (19*Pi^2*G[{1, 2}, r3])/12 - 
   (5*Pi^2*G[{1, r3}, r3])/9 - (95*G[{0}, r3]^2*G[{1, r3}, r3])/2 - 
   (73*G[{0}, r3]*G[{1/2}, -1]*G[{1, r3}, r3])/3 + 
   (161*G[{0}, r3]*G[{1/2}, r3]*G[{1, r3}, r3])/3 + 
   (85*G[{0}, r3]*G[{1}, -1]*G[{1, r3}, r3])/3 - 
   20*G[{0}, r3]*G[{2}, -1]*G[{1, r3}, r3] - 12*G[{0}, r3]*G[{r4}, r3]*
    G[{1, r3}, r3] + (136*G[{1, 1}, r3]*G[{1, r3}, r3])/3 - 
   (5*Pi^2*G[{1, r4}, r3])/9 - (95*G[{0}, r3]^2*G[{1, r4}, r3])/2 - 
   (73*G[{0}, r3]*G[{1/2}, -1]*G[{1, r4}, r3])/3 + 
   (161*G[{0}, r3]*G[{1/2}, r3]*G[{1, r4}, r3])/3 + 
   (85*G[{0}, r3]*G[{1}, -1]*G[{1, r4}, r3])/3 - 
   20*G[{0}, r3]*G[{2}, -1]*G[{1, r4}, r3] - 12*G[{0}, r3]*G[{r4}, r3]*
    G[{1, r4}, r3] + (136*G[{1, 1}, r3]*G[{1, r4}, r3])/3 + 
   (29*Pi^2*G[{2, -1}, -1])/18 - (7*Pi^2*G[{2, 1/2}, -1])/9 + 
   (43*Pi^2*G[{2, 1}, -1])/18 - (47*Pi^2*G[{2, 1}, r3])/9 - 
   6*G[{0}, r3]^2*G[{2, 1}, r3] + (56*G[{1, 1}, r3]*G[{2, 1}, r3])/3 - 
   (19*Pi^2*G[{2, 2}, -1])/12 + (19*Pi^2*G[{2, 2}, r3])/12 + 
   3*G[{0}, r3]^2*G[{2, r3}, r3] - (28*G[{1, 1}, r3]*G[{2, r3}, r3])/3 + 
   3*G[{0}, r3]^2*G[{2, r4}, r3] - (28*G[{1, 1}, r3]*G[{2, r4}, r3])/3 + 
   (37*G[{0}, r3]^2*G[{r4, r4}, r3])/6 + 
   (13*G[{0}, r3]*G[{1/2}, -1]*G[{r4, r4}, r3])/3 - 
   (23*G[{0}, r3]*G[{1/2}, r3]*G[{r4, r4}, r3])/3 + 
   (43*G[{0}, r3]*G[{1}, -1]*G[{r4, r4}, r3])/3 - 
   (20*G[{0}, r3]*G[{2}, -1]*G[{r4, r4}, r3])/3 + 
   (65*G[{0}, r3]*G[{0, 0, 1}, -1])/6 + 11*G[{1/2}, -1]*G[{0, 0, 1}, -1] - 
   (59*G[{1/2}, r3]*G[{0, 0, 1}, -1])/3 + (7*G[{1}, -1]*G[{0, 0, 1}, -1])/3 - 
   (100*G[{2}, -1]*G[{0, 0, 1}, -1])/3 - 16*G[{0}, r3]*G[{0, 0, 1}, r3] - 
   18*G[{1/2}, -1]*G[{0, 0, 1}, r3] - (22*G[{1/2}, r3]*G[{0, 0, 1}, r3])/3 - 
   38*G[{1}, -1]*G[{0, 0, 1}, r3] + 40*G[{2}, -1]*G[{0, 0, 1}, r3] + 
   24*G[{r4}, r3]*G[{0, 0, 1}, r3] - (65*G[{0}, r3]*G[{0, 0, r3}, -1])/12 - 
   (11*G[{1/2}, -1]*G[{0, 0, r3}, -1])/2 + 
   (59*G[{1/2}, r3]*G[{0, 0, r3}, -1])/6 - (7*G[{1}, -1]*G[{0, 0, r3}, -1])/
    6 + (50*G[{2}, -1]*G[{0, 0, r3}, -1])/3 + 
   8*G[{0}, r3]*G[{0, 0, r3}, r3] + 9*G[{1/2}, -1]*G[{0, 0, r3}, r3] + 
   (11*G[{1/2}, r3]*G[{0, 0, r3}, r3])/3 + 19*G[{1}, -1]*G[{0, 0, r3}, r3] - 
   20*G[{2}, -1]*G[{0, 0, r3}, r3] - 12*G[{r4}, r3]*G[{0, 0, r3}, r3] - 
   (65*G[{0}, r3]*G[{0, 0, r4}, -1])/12 - (11*G[{1/2}, -1]*G[{0, 0, r4}, -1])/
    2 + (59*G[{1/2}, r3]*G[{0, 0, r4}, -1])/6 - 
   (7*G[{1}, -1]*G[{0, 0, r4}, -1])/6 + (50*G[{2}, -1]*G[{0, 0, r4}, -1])/3 + 
   8*G[{0}, r3]*G[{0, 0, r4}, r3] + 9*G[{1/2}, -1]*G[{0, 0, r4}, r3] + 
   (11*G[{1/2}, r3]*G[{0, 0, r4}, r3])/3 + 19*G[{1}, -1]*G[{0, 0, r4}, r3] - 
   20*G[{2}, -1]*G[{0, 0, r4}, r3] - 12*G[{r4}, r3]*G[{0, 0, r4}, r3] + 
   (10*G[{0}, r3]*G[{0, 1/2, 1}, -1])/3 + (4*G[{1/2}, r3]*G[{0, 1/2, 1}, -1])/
    3 - (32*G[{1}, -1]*G[{0, 1/2, 1}, -1])/3 + 
   (80*G[{2}, -1]*G[{0, 1/2, 1}, -1])/3 - (5*G[{0}, r3]*G[{0, 1/2, r3}, -1])/
    3 - (2*G[{1/2}, r3]*G[{0, 1/2, r3}, -1])/3 + 
   (16*G[{1}, -1]*G[{0, 1/2, r3}, -1])/3 - 
   (40*G[{2}, -1]*G[{0, 1/2, r3}, -1])/3 - (5*G[{0}, r3]*G[{0, 1/2, r4}, -1])/
    3 - (2*G[{1/2}, r3]*G[{0, 1/2, r4}, -1])/3 + 
   (16*G[{1}, -1]*G[{0, 1/2, r4}, -1])/3 - 
   (40*G[{2}, -1]*G[{0, 1/2, r4}, -1])/3 - (425*G[{0}, r3]*G[{0, 1, 1}, -1])/
    3 - (286*G[{1/2}, -1]*G[{0, 1, 1}, -1])/3 + 
   (454*G[{1/2}, r3]*G[{0, 1, 1}, -1])/3 + (398*G[{1}, -1]*G[{0, 1, 1}, -1])/
    3 - (280*G[{2}, -1]*G[{0, 1, 1}, -1])/3 - 
   (500*G[{0}, r3]*G[{0, 1, 1}, r3])/3 - 116*G[{1/2}, -1]*G[{0, 1, 1}, r3] + 
   (508*G[{1/2}, r3]*G[{0, 1, 1}, r3])/3 + (284*G[{1}, -1]*G[{0, 1, 1}, r3])/
    3 - (80*G[{2}, -1]*G[{0, 1, 1}, r3])/3 + 
   (95*G[{0}, r3]*G[{0, 1, r3}, -1])/2 + 33*G[{1/2}, -1]*G[{0, 1, r3}, -1] - 
   53*G[{1/2}, r3]*G[{0, 1, r3}, -1] - 41*G[{1}, -1]*G[{0, 1, r3}, -1] + 
   20*G[{2}, -1]*G[{0, 1, r3}, -1] + (101*G[{0}, r3]*G[{0, 1, r3}, r3])/6 + 
   (47*G[{1/2}, -1]*G[{0, 1, r3}, r3])/3 - 
   (115*G[{1/2}, r3]*G[{0, 1, r3}, r3])/3 - 57*G[{1}, -1]*G[{0, 1, r3}, r3] + 
   (100*G[{2}, -1]*G[{0, 1, r3}, r3])/3 + 12*G[{r4}, r3]*G[{0, 1, r3}, r3] + 
   (95*G[{0}, r3]*G[{0, 1, r4}, -1])/2 + 33*G[{1/2}, -1]*G[{0, 1, r4}, -1] - 
   53*G[{1/2}, r3]*G[{0, 1, r4}, -1] - 41*G[{1}, -1]*G[{0, 1, r4}, -1] + 
   20*G[{2}, -1]*G[{0, 1, r4}, -1] + (247*G[{0}, r3]*G[{0, 1, r4}, r3])/6 + 
   (73*G[{1/2}, -1]*G[{0, 1, r4}, r3])/3 - 
   (161*G[{1/2}, r3]*G[{0, 1, r4}, r3])/3 - (85*G[{1}, -1]*G[{0, 1, r4}, r3])/
    3 + 20*G[{2}, -1]*G[{0, 1, r4}, r3] + 12*G[{r4}, r3]*G[{0, 1, r4}, r3] + 
   (28*G[{0}, r3]*G[{0, 2, 1}, r3])/3 - (14*G[{0}, r3]*G[{0, 2, r3}, r3])/3 - 
   (14*G[{0}, r3]*G[{0, 2, r4}, r3])/3 + (95*G[{0}, r3]*G[{0, r3, 1}, -1])/
    3 + 22*G[{1/2}, -1]*G[{0, r3, 1}, -1] - 
   (106*G[{1/2}, r3]*G[{0, r3, 1}, -1])/3 - (82*G[{1}, -1]*G[{0, r3, 1}, -1])/
    3 + (40*G[{2}, -1]*G[{0, r3, 1}, -1])/3 + 
   (75*G[{0}, r3]*G[{0, r3, 1}, r3])/2 + (101*G[{1/2}, -1]*G[{0, r3, 1}, r3])/
    3 - 31*G[{1/2}, r3]*G[{0, r3, 1}, r3] - 19*G[{1}, -1]*G[{0, r3, 1}, r3] - 
   (20*G[{2}, -1]*G[{0, r3, 1}, r3])/3 - 12*G[{r4}, r3]*G[{0, r3, 1}, r3] - 
   (25*G[{0}, r3]*G[{0, r3, r3}, -1])/6 - 
   (11*G[{1/2}, -1]*G[{0, r3, r3}, -1])/3 + 
   (19*G[{1/2}, r3]*G[{0, r3, r3}, -1])/3 + G[{1}, -1]*G[{0, r3, r3}, -1] + 
   (20*G[{2}, -1]*G[{0, r3, r3}, -1])/3 + (29*G[{0}, r3]*G[{0, r3, r3}, r3])/
    2 + (13*G[{1/2}, -1]*G[{0, r3, r3}, r3])/3 - 
   (23*G[{1/2}, r3]*G[{0, r3, r3}, r3])/3 + 
   (43*G[{1}, -1]*G[{0, r3, r3}, r3])/3 - (20*G[{2}, -1]*G[{0, r3, r3}, r3])/
    3 - (25*G[{0}, r3]*G[{0, r3, r4}, -1])/6 - 
   (11*G[{1/2}, -1]*G[{0, r3, r4}, -1])/3 + 
   (19*G[{1/2}, r3]*G[{0, r3, r4}, -1])/3 + G[{1}, -1]*G[{0, r3, r4}, -1] + 
   (20*G[{2}, -1]*G[{0, r3, r4}, -1])/3 + (7*G[{0}, r3]*G[{0, r3, r4}, r3])/
    3 + (95*G[{0}, r3]*G[{0, r4, 1}, -1])/3 + 
   22*G[{1/2}, -1]*G[{0, r4, 1}, -1] - (106*G[{1/2}, r3]*G[{0, r4, 1}, -1])/
    3 - (82*G[{1}, -1]*G[{0, r4, 1}, -1])/3 + 
   (40*G[{2}, -1]*G[{0, r4, 1}, -1])/3 + (371*G[{0}, r3]*G[{0, r4, 1}, r3])/
    6 + (127*G[{1/2}, -1]*G[{0, r4, 1}, r3])/3 - 
   (139*G[{1/2}, r3]*G[{0, r4, 1}, r3])/3 + (29*G[{1}, -1]*G[{0, r4, 1}, r3])/
    3 - 20*G[{2}, -1]*G[{0, r4, 1}, r3] - 12*G[{r4}, r3]*G[{0, r4, 1}, r3] - 
   (25*G[{0}, r3]*G[{0, r4, r3}, -1])/6 - 
   (11*G[{1/2}, -1]*G[{0, r4, r3}, -1])/3 + 
   (19*G[{1/2}, r3]*G[{0, r4, r3}, -1])/3 + G[{1}, -1]*G[{0, r4, r3}, -1] + 
   (20*G[{2}, -1]*G[{0, r4, r3}, -1])/3 + (7*G[{0}, r3]*G[{0, r4, r3}, r3])/
    3 - (25*G[{0}, r3]*G[{0, r4, r4}, -1])/6 - 
   (11*G[{1/2}, -1]*G[{0, r4, r4}, -1])/3 + 
   (19*G[{1/2}, r3]*G[{0, r4, r4}, -1])/3 + G[{1}, -1]*G[{0, r4, r4}, -1] + 
   (20*G[{2}, -1]*G[{0, r4, r4}, -1])/3 - (59*G[{0}, r3]*G[{0, r4, r4}, r3])/
    6 - (13*G[{1/2}, -1]*G[{0, r4, r4}, r3])/3 + 
   (23*G[{1/2}, r3]*G[{0, r4, r4}, r3])/3 - 
   (43*G[{1}, -1]*G[{0, r4, r4}, r3])/3 + (20*G[{2}, -1]*G[{0, r4, r4}, r3])/
    3 + (34*G[{0}, r3]*G[{1/2, 1/2, 1}, r3])/3 - 
   (17*G[{0}, r3]*G[{1/2, 1/2, r3}, r3])/3 - 
   (17*G[{0}, r3]*G[{1/2, 1/2, r4}, r3])/3 + 
   55*G[{0}, r3]*G[{1/2, 1, 1}, -1] + (110*G[{1/2}, -1]*G[{1/2, 1, 1}, -1])/
    3 - 58*G[{1/2}, r3]*G[{1/2, 1, 1}, -1] - 
   (158*G[{1}, -1]*G[{1/2, 1, 1}, -1])/3 + 40*G[{2}, -1]*G[{1/2, 1, 1}, -1] - 
   10*G[{0}, r3]*G[{1/2, 1, 1}, r3] - (95*G[{0}, r3]*G[{1/2, 1, r3}, -1])/6 - 
   11*G[{1/2}, -1]*G[{1/2, 1, r3}, -1] + 
   (53*G[{1/2}, r3]*G[{1/2, 1, r3}, -1])/3 + 
   (41*G[{1}, -1]*G[{1/2, 1, r3}, -1])/3 - 
   (20*G[{2}, -1]*G[{1/2, 1, r3}, -1])/3 + 
   (29*G[{0}, r3]*G[{1/2, 1, r3}, r3])/3 - 
   (95*G[{0}, r3]*G[{1/2, 1, r4}, -1])/6 - 11*G[{1/2}, -1]*
    G[{1/2, 1, r4}, -1] + (53*G[{1/2}, r3]*G[{1/2, 1, r4}, -1])/3 + 
   (41*G[{1}, -1]*G[{1/2, 1, r4}, -1])/3 - 
   (20*G[{2}, -1]*G[{1/2, 1, r4}, -1])/3 + 
   (29*G[{0}, r3]*G[{1/2, 1, r4}, r3])/3 - 
   (95*G[{0}, r3]*G[{1/2, r3, 1}, -1])/6 - 11*G[{1/2}, -1]*
    G[{1/2, r3, 1}, -1] + (53*G[{1/2}, r3]*G[{1/2, r3, 1}, -1])/3 + 
   (41*G[{1}, -1]*G[{1/2, r3, 1}, -1])/3 - 
   (20*G[{2}, -1]*G[{1/2, r3, 1}, -1])/3 - 
   (22*G[{0}, r3]*G[{1/2, r3, 1}, r3])/3 + 
   (25*G[{0}, r3]*G[{1/2, r3, r3}, -1])/12 + 
   (11*G[{1/2}, -1]*G[{1/2, r3, r3}, -1])/6 - 
   (19*G[{1/2}, r3]*G[{1/2, r3, r3}, -1])/6 - 
   (G[{1}, -1]*G[{1/2, r3, r3}, -1])/2 - (10*G[{2}, -1]*G[{1/2, r3, r3}, -1])/
    3 + (4*G[{0}, r3]*G[{1/2, r3, r3}, r3])/3 + 
   (25*G[{0}, r3]*G[{1/2, r3, r4}, -1])/12 + 
   (11*G[{1/2}, -1]*G[{1/2, r3, r4}, -1])/6 - 
   (19*G[{1/2}, r3]*G[{1/2, r3, r4}, -1])/6 - 
   (G[{1}, -1]*G[{1/2, r3, r4}, -1])/2 - (10*G[{2}, -1]*G[{1/2, r3, r4}, -1])/
    3 + (4*G[{0}, r3]*G[{1/2, r3, r4}, r3])/3 - 
   (95*G[{0}, r3]*G[{1/2, r4, 1}, -1])/6 - 11*G[{1/2}, -1]*
    G[{1/2, r4, 1}, -1] + (53*G[{1/2}, r3]*G[{1/2, r4, 1}, -1])/3 + 
   (41*G[{1}, -1]*G[{1/2, r4, 1}, -1])/3 - 
   (20*G[{2}, -1]*G[{1/2, r4, 1}, -1])/3 - 
   (22*G[{0}, r3]*G[{1/2, r4, 1}, r3])/3 + 
   (25*G[{0}, r3]*G[{1/2, r4, r3}, -1])/12 + 
   (11*G[{1/2}, -1]*G[{1/2, r4, r3}, -1])/6 - 
   (19*G[{1/2}, r3]*G[{1/2, r4, r3}, -1])/6 - 
   (G[{1}, -1]*G[{1/2, r4, r3}, -1])/2 - (10*G[{2}, -1]*G[{1/2, r4, r3}, -1])/
    3 + (4*G[{0}, r3]*G[{1/2, r4, r3}, r3])/3 + 
   (25*G[{0}, r3]*G[{1/2, r4, r4}, -1])/12 + 
   (11*G[{1/2}, -1]*G[{1/2, r4, r4}, -1])/6 - 
   (19*G[{1/2}, r3]*G[{1/2, r4, r4}, -1])/6 - 
   (G[{1}, -1]*G[{1/2, r4, r4}, -1])/2 - (10*G[{2}, -1]*G[{1/2, r4, r4}, -1])/
    3 + (4*G[{0}, r3]*G[{1/2, r4, r4}, r3])/3 - 
   40*G[{0}, r3]*G[{1, 0, 1}, -1] - (88*G[{1/2}, -1]*G[{1, 0, 1}, -1])/3 + 
   48*G[{1/2}, r3]*G[{1, 0, 1}, -1] + (88*G[{1}, -1]*G[{1, 0, 1}, -1])/3 - 
   (325*G[{0}, r3]*G[{1, 0, 1}, r3])/3 - (146*G[{1/2}, -1]*G[{1, 0, 1}, r3])/
    3 + (322*G[{1/2}, r3]*G[{1, 0, 1}, r3])/3 + 
   (170*G[{1}, -1]*G[{1, 0, 1}, r3])/3 - 40*G[{2}, -1]*G[{1, 0, 1}, r3] - 
   24*G[{r4}, r3]*G[{1, 0, 1}, r3] + 20*G[{0}, r3]*G[{1, 0, r3}, -1] + 
   (44*G[{1/2}, -1]*G[{1, 0, r3}, -1])/3 - 24*G[{1/2}, r3]*
    G[{1, 0, r3}, -1] - (44*G[{1}, -1]*G[{1, 0, r3}, -1])/3 + 
   (325*G[{0}, r3]*G[{1, 0, r3}, r3])/6 + (73*G[{1/2}, -1]*G[{1, 0, r3}, r3])/
    3 - (161*G[{1/2}, r3]*G[{1, 0, r3}, r3])/3 - 
   (85*G[{1}, -1]*G[{1, 0, r3}, r3])/3 + 20*G[{2}, -1]*G[{1, 0, r3}, r3] + 
   12*G[{r4}, r3]*G[{1, 0, r3}, r3] + 20*G[{0}, r3]*G[{1, 0, r4}, -1] + 
   (44*G[{1/2}, -1]*G[{1, 0, r4}, -1])/3 - 24*G[{1/2}, r3]*
    G[{1, 0, r4}, -1] - (44*G[{1}, -1]*G[{1, 0, r4}, -1])/3 + 
   (325*G[{0}, r3]*G[{1, 0, r4}, r3])/6 + (73*G[{1/2}, -1]*G[{1, 0, r4}, r3])/
    3 - (161*G[{1/2}, r3]*G[{1, 0, r4}, r3])/3 - 
   (85*G[{1}, -1]*G[{1, 0, r4}, r3])/3 + 20*G[{2}, -1]*G[{1, 0, r4}, r3] + 
   12*G[{r4}, r3]*G[{1, 0, r4}, r3] + 20*G[{0}, r3]*G[{1, 1/2, 1}, -1] + 
   (44*G[{1/2}, -1]*G[{1, 1/2, 1}, -1])/3 - 24*G[{1/2}, r3]*
    G[{1, 1/2, 1}, -1] - (44*G[{1}, -1]*G[{1, 1/2, 1}, -1])/3 - 
   (34*G[{0}, r3]*G[{1, 1/2, 1}, r3])/3 - 10*G[{0}, r3]*G[{1, 1/2, r3}, -1] - 
   (22*G[{1/2}, -1]*G[{1, 1/2, r3}, -1])/3 + 
   12*G[{1/2}, r3]*G[{1, 1/2, r3}, -1] + (22*G[{1}, -1]*G[{1, 1/2, r3}, -1])/
    3 + (17*G[{0}, r3]*G[{1, 1/2, r3}, r3])/3 - 
   10*G[{0}, r3]*G[{1, 1/2, r4}, -1] - (22*G[{1/2}, -1]*G[{1, 1/2, r4}, -1])/
    3 + 12*G[{1/2}, r3]*G[{1, 1/2, r4}, -1] + 
   (22*G[{1}, -1]*G[{1, 1/2, r4}, -1])/3 + 
   (17*G[{0}, r3]*G[{1, 1/2, r4}, r3])/3 - 470*G[{0}, r3]*G[{1, 1, 1}, r3] - 
   (884*G[{1/2}, -1]*G[{1, 1, 1}, r3])/3 + 492*G[{1/2}, r3]*
    G[{1, 1, 1}, r3] + (1252*G[{1}, -1]*G[{1, 1, 1}, r3])/3 - 
   (560*G[{2}, -1]*G[{1, 1, 1}, r3])/3 - 178*G[{0}, r3]*G[{1, 1, r3}, r3] - 
   116*G[{1/2}, -1]*G[{1, 1, r3}, r3] + (508*G[{1/2}, r3]*G[{1, 1, r3}, r3])/
    3 + (284*G[{1}, -1]*G[{1, 1, r3}, r3])/3 - 
   (80*G[{2}, -1]*G[{1, 1, r3}, r3])/3 - (92*G[{0}, r3]*G[{1, 1, r4}, r3])/
    3 - 20*G[{0}, r3]*G[{1, 2, 1}, -1] - (44*G[{1/2}, -1]*G[{1, 2, 1}, -1])/
    3 + 24*G[{1/2}, r3]*G[{1, 2, 1}, -1] + (44*G[{1}, -1]*G[{1, 2, 1}, -1])/
    3 - (38*G[{0}, r3]*G[{1, 2, 1}, r3])/3 + 
   10*G[{0}, r3]*G[{1, 2, r3}, -1] + (22*G[{1/2}, -1]*G[{1, 2, r3}, -1])/3 - 
   12*G[{1/2}, r3]*G[{1, 2, r3}, -1] - (22*G[{1}, -1]*G[{1, 2, r3}, -1])/3 + 
   (19*G[{0}, r3]*G[{1, 2, r3}, r3])/3 + 10*G[{0}, r3]*G[{1, 2, r4}, -1] + 
   (22*G[{1/2}, -1]*G[{1, 2, r4}, -1])/3 - 12*G[{1/2}, r3]*
    G[{1, 2, r4}, -1] - (22*G[{1}, -1]*G[{1, 2, r4}, -1])/3 + 
   (19*G[{0}, r3]*G[{1, 2, r4}, r3])/3 - 59*G[{0}, r3]*G[{1, r3, 1}, r3] - 
   (202*G[{1/2}, -1]*G[{1, r3, 1}, r3])/3 + 62*G[{1/2}, r3]*
    G[{1, r3, 1}, r3] + 38*G[{1}, -1]*G[{1, r3, 1}, r3] + 
   (40*G[{2}, -1]*G[{1, r3, 1}, r3])/3 + 24*G[{r4}, r3]*G[{1, r3, 1}, r3] - 
   33*G[{0}, r3]*G[{1, r3, r3}, r3] - (26*G[{1/2}, -1]*G[{1, r3, r3}, r3])/
    3 + (46*G[{1/2}, r3]*G[{1, r3, r3}, r3])/3 - 
   (86*G[{1}, -1]*G[{1, r3, r3}, r3])/3 + (40*G[{2}, -1]*G[{1, r3, r3}, r3])/
    3 - (26*G[{0}, r3]*G[{1, r3, r4}, r3])/3 + 
   (265*G[{0}, r3]*G[{1, r4, 1}, r3])/3 + 
   (146*G[{1/2}, -1]*G[{1, r4, 1}, r3])/3 - 
   (322*G[{1/2}, r3]*G[{1, r4, 1}, r3])/3 - 
   (170*G[{1}, -1]*G[{1, r4, 1}, r3])/3 + 40*G[{2}, -1]*G[{1, r4, 1}, r3] + 
   24*G[{r4}, r3]*G[{1, r4, 1}, r3] - (26*G[{0}, r3]*G[{1, r4, r3}, r3])/3 + 
   (10*G[{0}, r3]*G[{1, r4, r4}, r3])/3 + (68*G[{0}, r3]*G[{2, 0, 1}, r3])/
    3 - (34*G[{0}, r3]*G[{2, 0, r3}, r3])/3 - 
   (34*G[{0}, r3]*G[{2, 0, r4}, r3])/3 - 55*G[{0}, r3]*G[{2, 1, 1}, -1] - 
   (110*G[{1/2}, -1]*G[{2, 1, 1}, -1])/3 + 58*G[{1/2}, r3]*G[{2, 1, 1}, -1] + 
   (158*G[{1}, -1]*G[{2, 1, 1}, -1])/3 - 40*G[{2}, -1]*G[{2, 1, 1}, -1] - 
   (26*G[{0}, r3]*G[{2, 1, 1}, r3])/3 + (95*G[{0}, r3]*G[{2, 1, r3}, -1])/6 + 
   11*G[{1/2}, -1]*G[{2, 1, r3}, -1] - (53*G[{1/2}, r3]*G[{2, 1, r3}, -1])/
    3 - (41*G[{1}, -1]*G[{2, 1, r3}, -1])/3 + 
   (20*G[{2}, -1]*G[{2, 1, r3}, -1])/3 + (31*G[{0}, r3]*G[{2, 1, r3}, r3])/
    3 + (95*G[{0}, r3]*G[{2, 1, r4}, -1])/6 + 
   11*G[{1/2}, -1]*G[{2, 1, r4}, -1] - (53*G[{1/2}, r3]*G[{2, 1, r4}, -1])/
    3 - (41*G[{1}, -1]*G[{2, 1, r4}, -1])/3 + 
   (20*G[{2}, -1]*G[{2, 1, r4}, -1])/3 + (31*G[{0}, r3]*G[{2, 1, r4}, r3])/
    3 + (38*G[{0}, r3]*G[{2, 2, 1}, r3])/3 - 
   (19*G[{0}, r3]*G[{2, 2, r3}, r3])/3 - (19*G[{0}, r3]*G[{2, 2, r4}, r3])/
    3 + (95*G[{0}, r3]*G[{2, r3, 1}, -1])/6 + 
   11*G[{1/2}, -1]*G[{2, r3, 1}, -1] - (53*G[{1/2}, r3]*G[{2, r3, 1}, -1])/
    3 - (41*G[{1}, -1]*G[{2, r3, 1}, -1])/3 + 
   (20*G[{2}, -1]*G[{2, r3, 1}, -1])/3 - 6*G[{0}, r3]*G[{2, r3, 1}, r3] - 
   (25*G[{0}, r3]*G[{2, r3, r3}, -1])/12 - 
   (11*G[{1/2}, -1]*G[{2, r3, r3}, -1])/6 + 
   (19*G[{1/2}, r3]*G[{2, r3, r3}, -1])/6 + (G[{1}, -1]*G[{2, r3, r3}, -1])/
    2 + (10*G[{2}, -1]*G[{2, r3, r3}, -1])/3 - 
   (25*G[{0}, r3]*G[{2, r3, r4}, -1])/12 - 
   (11*G[{1/2}, -1]*G[{2, r3, r4}, -1])/6 + 
   (19*G[{1/2}, r3]*G[{2, r3, r4}, -1])/6 + (G[{1}, -1]*G[{2, r3, r4}, -1])/
    2 + (10*G[{2}, -1]*G[{2, r3, r4}, -1])/3 + 
   (95*G[{0}, r3]*G[{2, r4, 1}, -1])/6 + 11*G[{1/2}, -1]*G[{2, r4, 1}, -1] - 
   (53*G[{1/2}, r3]*G[{2, r4, 1}, -1])/3 - (41*G[{1}, -1]*G[{2, r4, 1}, -1])/
    3 + (20*G[{2}, -1]*G[{2, r4, 1}, -1])/3 - 
   6*G[{0}, r3]*G[{2, r4, 1}, r3] - (25*G[{0}, r3]*G[{2, r4, r3}, -1])/12 - 
   (11*G[{1/2}, -1]*G[{2, r4, r3}, -1])/6 + 
   (19*G[{1/2}, r3]*G[{2, r4, r3}, -1])/6 + (G[{1}, -1]*G[{2, r4, r3}, -1])/
    2 + (10*G[{2}, -1]*G[{2, r4, r3}, -1])/3 - 
   (25*G[{0}, r3]*G[{2, r4, r4}, -1])/12 - 
   (11*G[{1/2}, -1]*G[{2, r4, r4}, -1])/6 + 
   (19*G[{1/2}, r3]*G[{2, r4, r4}, -1])/6 + (G[{1}, -1]*G[{2, r4, r4}, -1])/
    2 + (10*G[{2}, -1]*G[{2, r4, r4}, -1])/3 + 
   (73*G[{0}, r3]*G[{r4, 0, 1}, r3])/3 + (26*G[{1/2}, -1]*G[{r4, 0, 1}, r3])/
    3 - (46*G[{1/2}, r3]*G[{r4, 0, 1}, r3])/3 + 
   (86*G[{1}, -1]*G[{r4, 0, 1}, r3])/3 - (40*G[{2}, -1]*G[{r4, 0, 1}, r3])/
    3 - (73*G[{0}, r3]*G[{r4, 0, r3}, r3])/6 - 
   (13*G[{1/2}, -1]*G[{r4, 0, r3}, r3])/3 + 
   (23*G[{1/2}, r3]*G[{r4, 0, r3}, r3])/3 - 
   (43*G[{1}, -1]*G[{r4, 0, r3}, r3])/3 + (20*G[{2}, -1]*G[{r4, 0, r3}, r3])/
    3 - (73*G[{0}, r3]*G[{r4, 0, r4}, r3])/6 - 
   (13*G[{1/2}, -1]*G[{r4, 0, r4}, r3])/3 + 
   (23*G[{1/2}, r3]*G[{r4, 0, r4}, r3])/3 - 
   (43*G[{1}, -1]*G[{r4, 0, r4}, r3])/3 + (20*G[{2}, -1]*G[{r4, 0, r4}, r3])/
    3 + (442*G[{0}, r3]*G[{r4, 1, 1}, r3])/3 + 
   116*G[{1/2}, -1]*G[{r4, 1, 1}, r3] - (508*G[{1/2}, r3]*G[{r4, 1, 1}, r3])/
    3 - (284*G[{1}, -1]*G[{r4, 1, 1}, r3])/3 + 
   (80*G[{2}, -1]*G[{r4, 1, 1}, r3])/3 + (73*G[{0}, r3]*G[{r4, 1, r3}, r3])/
    3 + (26*G[{1/2}, -1]*G[{r4, 1, r3}, r3])/3 - 
   (46*G[{1/2}, r3]*G[{r4, 1, r3}, r3])/3 + 
   (86*G[{1}, -1]*G[{r4, 1, r3}, r3])/3 - (40*G[{2}, -1]*G[{r4, 1, r3}, r3])/
    3 + 12*G[{0}, r3]*G[{r4, 1, r4}, r3] - (37*G[{0}, r3]*G[{r4, r4, 1}, r3])/
    3 - (26*G[{1/2}, -1]*G[{r4, r4, 1}, r3])/3 + 
   (46*G[{1/2}, r3]*G[{r4, r4, 1}, r3])/3 - 
   (86*G[{1}, -1]*G[{r4, r4, 1}, r3])/3 + (40*G[{2}, -1]*G[{r4, r4, 1}, r3])/
    3 - 16*G[{0, -1, -1, 1}, -1] + 8*G[{0, -1, -1, r3}, -1] + 
   8*G[{0, -1, -1, r4}, -1] - (16*G[{0, -1, 0, 1}, -1])/3 + 
   (8*G[{0, -1, 0, r3}, -1])/3 + (8*G[{0, -1, 0, r4}, -1])/3 + 
   (40*G[{0, -1, 1/2, 1}, -1])/3 - (20*G[{0, -1, 1/2, r3}, -1])/3 - 
   (20*G[{0, -1, 1/2, r4}, -1])/3 - 16*G[{0, -1, 1, -1}, -1] - 
   48*G[{0, -1, 1, 1}, -1] + (40*G[{0, -1, 1, r3}, -1])/3 + 
   (40*G[{0, -1, 1, r4}, -1])/3 + (40*G[{0, -1, 2, 1}, -1])/3 - 
   (20*G[{0, -1, 2, r3}, -1])/3 - (20*G[{0, -1, 2, r4}, -1])/3 + 
   8*G[{0, -1, r3, -1}, -1] + (16*G[{0, -1, r3, 1}, -1])/3 + 
   (8*G[{0, -1, r3, r3}, -1])/3 + (8*G[{0, -1, r3, r4}, -1])/3 + 
   8*G[{0, -1, r4, -1}, -1] + (16*G[{0, -1, r4, 1}, -1])/3 + 
   (8*G[{0, -1, r4, r3}, -1])/3 + (8*G[{0, -1, r4, r4}, -1])/3 - 
   24*G[{0, 0, -1, 1}, -1] + 12*G[{0, 0, -1, r3}, -1] + 
   12*G[{0, 0, -1, r4}, -1] - 5*G[{0, 0, 0, 1}, -1] + G[{0, 0, 0, 1}, r3] + 
   (5*G[{0, 0, 0, r3}, -1])/2 - G[{0, 0, 0, r3}, r3]/2 + 
   (5*G[{0, 0, 0, r4}, -1])/2 - G[{0, 0, 0, r4}, r3]/2 + 
   40*G[{0, 0, 1/2, 1}, -1] + 6*G[{0, 0, 1/2, 1}, r3] - 
   20*G[{0, 0, 1/2, r3}, -1] - 3*G[{0, 0, 1/2, r3}, r3] - 
   20*G[{0, 0, 1/2, r4}, -1] - 3*G[{0, 0, 1/2, r4}, r3] - 
   24*G[{0, 0, 1, -1}, -1] - (2*G[{0, 0, 1, 1}, -1])/3 - 
   (10*G[{0, 0, 1, 1}, r3])/3 - (4*G[{0, 0, 1, r3}, -1])/3 + 
   (76*G[{0, 0, 1, r3}, r3])/3 - (4*G[{0, 0, 1, r4}, -1])/3 + 
   (4*G[{0, 0, 1, r4}, r3])/3 + (16*G[{0, 0, 2, 1}, -1])/3 - 
   (34*G[{0, 0, 2, 1}, r3])/3 - (8*G[{0, 0, 2, r3}, -1])/3 + 
   (17*G[{0, 0, 2, r3}, r3])/3 - (8*G[{0, 0, 2, r4}, -1])/3 + 
   (17*G[{0, 0, 2, r4}, r3])/3 + 12*G[{0, 0, r3, -1}, -1] - 
   (161*G[{0, 0, r3, 1}, -1])/3 + (29*G[{0, 0, r3, 1}, r3])/3 + 
   (83*G[{0, 0, r3, r3}, -1])/3 - (50*G[{0, 0, r3, r3}, r3])/3 + 
   (83*G[{0, 0, r3, r4}, -1])/3 - (14*G[{0, 0, r3, r4}, r3])/3 + 
   12*G[{0, 0, r4, -1}, -1] - (161*G[{0, 0, r4, 1}, -1])/3 - 
   (43*G[{0, 0, r4, 1}, r3])/3 + (83*G[{0, 0, r4, r3}, -1])/3 - 
   (14*G[{0, 0, r4, r3}, r3])/3 + (83*G[{0, 0, r4, r4}, -1])/3 + 
   (22*G[{0, 0, r4, r4}, r3])/3 + (68*G[{0, 1/2, -1, 1}, -1])/3 - 
   (34*G[{0, 1/2, -1, r3}, -1])/3 - (34*G[{0, 1/2, -1, r4}, -1])/3 - 
   (16*G[{0, 1/2, 0, 1}, -1])/3 + 6*G[{0, 1/2, 0, 1}, r3] + 
   (8*G[{0, 1/2, 0, r3}, -1])/3 - 3*G[{0, 1/2, 0, r3}, r3] + 
   (8*G[{0, 1/2, 0, r4}, -1])/3 - 3*G[{0, 1/2, 0, r4}, r3] - 
   (28*G[{0, 1/2, 1/2, 1}, -1])/3 - (34*G[{0, 1/2, 1/2, 1}, r3])/3 + 
   (14*G[{0, 1/2, 1/2, r3}, -1])/3 + (17*G[{0, 1/2, 1/2, r3}, r3])/3 + 
   (14*G[{0, 1/2, 1/2, r4}, -1])/3 + (17*G[{0, 1/2, 1/2, r4}, r3])/3 + 
   (68*G[{0, 1/2, 1, -1}, -1])/3 + (118*G[{0, 1/2, 1, 1}, -1])/3 + 
   22*G[{0, 1/2, 1, 1}, r3] - 9*G[{0, 1/2, 1, r3}, -1] - 
   (29*G[{0, 1/2, 1, r3}, r3])/3 - 9*G[{0, 1/2, 1, r4}, -1] - 
   (29*G[{0, 1/2, 1, r4}, r3])/3 - (14*G[{0, 1/2, 2, 1}, -1])/3 + 
   (7*G[{0, 1/2, 2, r3}, -1])/3 + (7*G[{0, 1/2, 2, r4}, -1])/3 - 
   (34*G[{0, 1/2, r3, -1}, -1])/3 + 8*G[{0, 1/2, r3, 1}, -1] + 
   (4*G[{0, 1/2, r3, 1}, r3])/3 - (28*G[{0, 1/2, r3, r3}, -1])/3 - 
   (4*G[{0, 1/2, r3, r3}, r3])/3 - (28*G[{0, 1/2, r3, r4}, -1])/3 - 
   (4*G[{0, 1/2, r3, r4}, r3])/3 - (34*G[{0, 1/2, r4, -1}, -1])/3 + 
   8*G[{0, 1/2, r4, 1}, -1] + (4*G[{0, 1/2, r4, 1}, r3])/3 - 
   (28*G[{0, 1/2, r4, r3}, -1])/3 - (4*G[{0, 1/2, r4, r3}, r3])/3 - 
   (28*G[{0, 1/2, r4, r4}, -1])/3 - (4*G[{0, 1/2, r4, r4}, r3])/3 - 
   16*G[{0, 1, -1, -1}, -1] - 48*G[{0, 1, -1, 1}, -1] + 
   (40*G[{0, 1, -1, r3}, -1])/3 + (40*G[{0, 1, -1, r4}, -1])/3 + 
   (166*G[{0, 1, 0, 1}, -1])/3 + (70*G[{0, 1, 0, 1}, r3])/3 - 
   (83*G[{0, 1, 0, r3}, -1])/3 - (35*G[{0, 1, 0, r3}, r3])/3 - 
   (83*G[{0, 1, 0, r4}, -1])/3 - (35*G[{0, 1, 0, r4}, r3])/3 - 
   (10*G[{0, 1, 1/2, 1}, -1])/3 + (34*G[{0, 1, 1/2, 1}, r3])/3 + 
   (5*G[{0, 1, 1/2, r3}, -1])/3 - (17*G[{0, 1, 1/2, r3}, r3])/3 + 
   (5*G[{0, 1, 1/2, r4}, -1])/3 - (17*G[{0, 1, 1/2, r4}, r3])/3 - 
   48*G[{0, 1, 1, -1}, -1] - 20*G[{0, 1, 1, 1}, -1] - 
   28*G[{0, 1, 1, 1}, r3] + (92*G[{0, 1, 1, r3}, -1])/3 + 
   (92*G[{0, 1, 1, r3}, r3])/3 + (92*G[{0, 1, 1, r4}, -1])/3 + 
   (92*G[{0, 1, 1, r4}, r3])/3 + (82*G[{0, 1, 2, 1}, -1])/3 + 
   (38*G[{0, 1, 2, 1}, r3])/3 - (41*G[{0, 1, 2, r3}, -1])/3 - 
   (19*G[{0, 1, 2, r3}, r3])/3 - (41*G[{0, 1, 2, r4}, -1])/3 - 
   (19*G[{0, 1, 2, r4}, r3])/3 + (40*G[{0, 1, r3, -1}, -1])/3 - 
   6*G[{0, 1, r3, 1}, -1] - (10*G[{0, 1, r3, 1}, r3])/3 - 
   (10*G[{0, 1, r3, r3}, -1])/3 + (62*G[{0, 1, r3, r3}, r3])/3 - 
   (10*G[{0, 1, r3, r4}, -1])/3 + (26*G[{0, 1, r3, r4}, r3])/3 + 
   (40*G[{0, 1, r4, -1}, -1])/3 - 6*G[{0, 1, r4, 1}, -1] - 
   (10*G[{0, 1, r4, 1}, r3])/3 - (10*G[{0, 1, r4, r3}, -1])/3 + 
   (26*G[{0, 1, r4, r3}, r3])/3 - (10*G[{0, 1, r4, r4}, -1])/3 - 
   (10*G[{0, 1, r4, r4}, r3])/3 + 4*G[{0, 2, -1, 1}, -1] - 
   2*G[{0, 2, -1, r3}, -1] - 2*G[{0, 2, -1, r4}, -1] - 
   8*G[{0, 2, 0, 1}, -1] - (74*G[{0, 2, 0, 1}, r3])/3 + 
   4*G[{0, 2, 0, r3}, -1] + (37*G[{0, 2, 0, r3}, r3])/3 + 
   4*G[{0, 2, 0, r4}, -1] + (37*G[{0, 2, 0, r4}, r3])/3 + 
   (14*G[{0, 2, 1/2, 1}, -1])/3 - (7*G[{0, 2, 1/2, r3}, -1])/3 - 
   (7*G[{0, 2, 1/2, r4}, -1])/3 + 4*G[{0, 2, 1, -1}, -1] + 
   (74*G[{0, 2, 1, 1}, -1])/3 + (14*G[{0, 2, 1, 1}, r3])/3 - 
   11*G[{0, 2, 1, r3}, -1] - (31*G[{0, 2, 1, r3}, r3])/3 - 
   11*G[{0, 2, 1, r4}, -1] - (31*G[{0, 2, 1, r4}, r3])/3 - 
   (44*G[{0, 2, 2, 1}, -1])/3 - (38*G[{0, 2, 2, 1}, r3])/3 + 
   (22*G[{0, 2, 2, r3}, -1])/3 + (19*G[{0, 2, 2, r3}, r3])/3 + 
   (22*G[{0, 2, 2, r4}, -1])/3 + (19*G[{0, 2, 2, r4}, r3])/3 - 
   2*G[{0, 2, r3, -1}, -1] - (52*G[{0, 2, r3, 1}, -1])/3 + 
   8*G[{0, 2, r3, 1}, r3] + 8*G[{0, 2, r3, r3}, -1] + 
   8*G[{0, 2, r3, r4}, -1] - 2*G[{0, 2, r4, -1}, -1] - 
   (52*G[{0, 2, r4, 1}, -1])/3 + 8*G[{0, 2, r4, 1}, r3] + 
   8*G[{0, 2, r4, r3}, -1] + 8*G[{0, 2, r4, r4}, -1] + 
   8*G[{0, r3, -1, -1}, -1] + (16*G[{0, r3, -1, 1}, -1])/3 + 
   (8*G[{0, r3, -1, r3}, -1])/3 + (8*G[{0, r3, -1, r4}, -1])/3 - 
   28*G[{0, r3, 0, 1}, -1] + (14*G[{0, r3, 0, 1}, r3])/3 + 
   14*G[{0, r3, 0, r3}, -1] - (7*G[{0, r3, 0, r3}, r3])/3 + 
   14*G[{0, r3, 0, r4}, -1] - (7*G[{0, r3, 0, r4}, r3])/3 + 
   (16*G[{0, r3, 1, -1}, -1])/3 - 16*G[{0, r3, 1, 1}, -1] + 
   (8*G[{0, r3, 1, 1}, r3])/3 - 12*G[{0, r3, 1, r3}, -1] - 
   12*G[{0, r3, 1, r3}, r3] - 12*G[{0, r3, 1, r4}, -1] + 
   (8*G[{0, r3, r3, -1}, -1])/3 + 16*G[{0, r3, r3, 1}, -1] - 
   (50*G[{0, r3, r3, 1}, r3])/3 + (8*G[{0, r3, r4, -1}, -1])/3 + 
   16*G[{0, r3, r4, 1}, -1] - (14*G[{0, r3, r4, 1}, r3])/3 + 
   8*G[{0, r4, -1, -1}, -1] + (16*G[{0, r4, -1, 1}, -1])/3 + 
   (8*G[{0, r4, -1, r3}, -1])/3 + (8*G[{0, r4, -1, r4}, -1])/3 - 
   28*G[{0, r4, 0, 1}, -1] - (58*G[{0, r4, 0, 1}, r3])/3 + 
   14*G[{0, r4, 0, r3}, -1] + (29*G[{0, r4, 0, r3}, r3])/3 + 
   14*G[{0, r4, 0, r4}, -1] + (29*G[{0, r4, 0, r4}, r3])/3 + 
   (16*G[{0, r4, 1, -1}, -1])/3 - 16*G[{0, r4, 1, 1}, -1] + 
   (8*G[{0, r4, 1, 1}, r3])/3 - 12*G[{0, r4, 1, r3}, -1] - 
   24*G[{0, r4, 1, r3}, r3] - 12*G[{0, r4, 1, r4}, -1] - 
   12*G[{0, r4, 1, r4}, r3] + (8*G[{0, r4, r3, -1}, -1])/3 + 
   16*G[{0, r4, r3, 1}, -1] - (14*G[{0, r4, r3, 1}, r3])/3 + 
   (8*G[{0, r4, r4, -1}, -1])/3 + 16*G[{0, r4, r4, 1}, -1] + 
   (22*G[{0, r4, r4, 1}, r3])/3 + 8*G[{1/2, -1, -1, 1}, -1] - 
   4*G[{1/2, -1, -1, r3}, -1] - 4*G[{1/2, -1, -1, r4}, -1] - 
   (4*G[{1/2, -1, 0, 1}, -1])/3 + (2*G[{1/2, -1, 0, r3}, -1])/3 + 
   (2*G[{1/2, -1, 0, r4}, -1])/3 - (16*G[{1/2, -1, 1/2, 1}, -1])/3 + 
   (8*G[{1/2, -1, 1/2, r3}, -1])/3 + (8*G[{1/2, -1, 1/2, r4}, -1])/3 + 
   8*G[{1/2, -1, 1, -1}, -1] + (88*G[{1/2, -1, 1, 1}, -1])/3 - 
   (28*G[{1/2, -1, 1, r3}, -1])/3 - (28*G[{1/2, -1, 1, r4}, -1])/3 - 
   (16*G[{1/2, -1, 2, 1}, -1])/3 + (8*G[{1/2, -1, 2, r3}, -1])/3 + 
   (8*G[{1/2, -1, 2, r4}, -1])/3 - 4*G[{1/2, -1, r3, -1}, -1] - 
   (8*G[{1/2, -1, r3, 1}, -1])/3 - (4*G[{1/2, -1, r3, r3}, -1])/3 - 
   (4*G[{1/2, -1, r3, r4}, -1])/3 - 4*G[{1/2, -1, r4, -1}, -1] - 
   (8*G[{1/2, -1, r4, 1}, -1])/3 - (4*G[{1/2, -1, r4, r3}, -1])/3 - 
   (4*G[{1/2, -1, r4, r4}, -1])/3 + (4*G[{1/2, 0, -1, 1}, -1])/3 - 
   (2*G[{1/2, 0, -1, r3}, -1])/3 - (2*G[{1/2, 0, -1, r4}, -1])/3 - 
   10*G[{1/2, 0, 0, 1}, -1] + 6*G[{1/2, 0, 0, 1}, r3] + 
   5*G[{1/2, 0, 0, r3}, -1] - 3*G[{1/2, 0, 0, r3}, r3] + 
   5*G[{1/2, 0, 0, r4}, -1] - 3*G[{1/2, 0, 0, r4}, r3] - 
   (16*G[{1/2, 0, 1/2, 1}, -1])/3 - (34*G[{1/2, 0, 1/2, 1}, r3])/3 + 
   (8*G[{1/2, 0, 1/2, r3}, -1])/3 + (17*G[{1/2, 0, 1/2, r3}, r3])/3 + 
   (8*G[{1/2, 0, 1/2, r4}, -1])/3 + (17*G[{1/2, 0, 1/2, r4}, r3])/3 + 
   (4*G[{1/2, 0, 1, -1}, -1])/3 - 26*G[{1/2, 0, 1, 1}, -1] + 
   22*G[{1/2, 0, 1, 1}, r3] + (7*G[{1/2, 0, 1, r3}, -1])/3 - 
   (29*G[{1/2, 0, 1, r3}, r3])/3 + (7*G[{1/2, 0, 1, r4}, -1])/3 - 
   (29*G[{1/2, 0, 1, r4}, r3])/3 + (46*G[{1/2, 0, 2, 1}, -1])/3 - 
   (23*G[{1/2, 0, 2, r3}, -1])/3 - (23*G[{1/2, 0, 2, r4}, -1])/3 - 
   (2*G[{1/2, 0, r3, -1}, -1])/3 + 28*G[{1/2, 0, r3, 1}, -1] + 
   (4*G[{1/2, 0, r3, 1}, r3])/3 - (26*G[{1/2, 0, r3, r3}, -1])/3 - 
   (4*G[{1/2, 0, r3, r3}, r3])/3 - (26*G[{1/2, 0, r3, r4}, -1])/3 - 
   (4*G[{1/2, 0, r3, r4}, r3])/3 - (2*G[{1/2, 0, r4, -1}, -1])/3 + 
   28*G[{1/2, 0, r4, 1}, -1] + (4*G[{1/2, 0, r4, 1}, r3])/3 - 
   (26*G[{1/2, 0, r4, r3}, -1])/3 - (4*G[{1/2, 0, r4, r3}, r3])/3 - 
   (26*G[{1/2, 0, r4, r4}, -1])/3 - (4*G[{1/2, 0, r4, r4}, r3])/3 - 
   (20*G[{1/2, 1/2, -1, 1}, -1])/3 + (10*G[{1/2, 1/2, -1, r3}, -1])/3 + 
   (10*G[{1/2, 1/2, -1, r4}, -1])/3 + (4*G[{1/2, 1/2, 0, 1}, -1])/3 - 
   (34*G[{1/2, 1/2, 0, 1}, r3])/3 - (2*G[{1/2, 1/2, 0, r3}, -1])/3 + 
   (17*G[{1/2, 1/2, 0, r3}, r3])/3 - (2*G[{1/2, 1/2, 0, r4}, -1])/3 + 
   (17*G[{1/2, 1/2, 0, r4}, r3])/3 + 10*G[{1/2, 1/2, 1/2, 1}, -1] - 
   5*G[{1/2, 1/2, 1/2, r3}, -1] - 5*G[{1/2, 1/2, 1/2, r4}, -1] - 
   (20*G[{1/2, 1/2, 1, -1}, -1])/3 - (52*G[{1/2, 1/2, 1, 1}, -1])/3 - 
   (68*G[{1/2, 1/2, 1, 1}, r3])/3 + (32*G[{1/2, 1/2, 1, r3}, -1])/3 + 
   (32*G[{1/2, 1/2, 1, r4}, -1])/3 + (10*G[{1/2, 1/2, 2, 1}, -1])/3 - 
   (5*G[{1/2, 1/2, 2, r3}, -1])/3 - (5*G[{1/2, 1/2, 2, r4}, -1])/3 + 
   (10*G[{1/2, 1/2, r3, -1}, -1])/3 - 4*G[{1/2, 1/2, r3, 1}, -1] + 
   (34*G[{1/2, 1/2, r3, 1}, r3])/3 + G[{1/2, 1/2, r3, r3}, -1] + 
   G[{1/2, 1/2, r3, r4}, -1] + (10*G[{1/2, 1/2, r4, -1}, -1])/3 - 
   4*G[{1/2, 1/2, r4, 1}, -1] + (34*G[{1/2, 1/2, r4, 1}, r3])/3 + 
   G[{1/2, 1/2, r4, r3}, -1] + G[{1/2, 1/2, r4, r4}, -1] + 
   8*G[{1/2, 1, -1, -1}, -1] + (88*G[{1/2, 1, -1, 1}, -1])/3 - 
   (28*G[{1/2, 1, -1, r3}, -1])/3 - (28*G[{1/2, 1, -1, r4}, -1])/3 + 
   4*G[{1/2, 1, 0, 1}, -1] + (58*G[{1/2, 1, 0, 1}, r3])/3 - 
   2*G[{1/2, 1, 0, r3}, -1] - (29*G[{1/2, 1, 0, r3}, r3])/3 - 
   2*G[{1/2, 1, 0, r4}, -1] - (29*G[{1/2, 1, 0, r4}, r3])/3 - 
   32*G[{1/2, 1, 1/2, 1}, -1] + 16*G[{1/2, 1, 1/2, r3}, -1] + 
   16*G[{1/2, 1, 1/2, r4}, -1] + (88*G[{1/2, 1, 1, -1}, -1])/3 + 
   44*G[{1/2, 1, 1, 1}, -1] + (76*G[{1/2, 1, 1, 1}, r3])/3 - 
   (100*G[{1/2, 1, 1, r3}, -1])/3 - (100*G[{1/2, 1, 1, r4}, -1])/3 - 
   (104*G[{1/2, 1, 2, 1}, -1])/3 + (52*G[{1/2, 1, 2, r3}, -1])/3 + 
   (52*G[{1/2, 1, 2, r4}, -1])/3 - (28*G[{1/2, 1, r3, -1}, -1])/3 - 
   (20*G[{1/2, 1, r3, 1}, -1])/3 - (58*G[{1/2, 1, r3, 1}, r3])/3 + 
   7*G[{1/2, 1, r3, r3}, -1] + 7*G[{1/2, 1, r3, r4}, -1] - 
   (28*G[{1/2, 1, r4, -1}, -1])/3 - (20*G[{1/2, 1, r4, 1}, -1])/3 - 
   (58*G[{1/2, 1, r4, 1}, r3])/3 + 7*G[{1/2, 1, r4, r3}, -1] + 
   7*G[{1/2, 1, r4, r4}, -1] - 4*G[{1/2, 2, -1, 1}, -1] + 
   2*G[{1/2, 2, -1, r3}, -1] + 2*G[{1/2, 2, -1, r4}, -1] + 
   2*G[{1/2, 2, 0, 1}, -1] - G[{1/2, 2, 0, r3}, -1] - 
   G[{1/2, 2, 0, r4}, -1] + 2*G[{1/2, 2, 1/2, 1}, -1] - 
   G[{1/2, 2, 1/2, r3}, -1] - G[{1/2, 2, 1/2, r4}, -1] - 
   4*G[{1/2, 2, 1, -1}, -1] - (44*G[{1/2, 2, 1, 1}, -1])/3 + 
   (14*G[{1/2, 2, 1, r3}, -1])/3 + (14*G[{1/2, 2, 1, r4}, -1])/3 + 
   (10*G[{1/2, 2, 2, 1}, -1])/3 - (5*G[{1/2, 2, 2, r3}, -1])/3 - 
   (5*G[{1/2, 2, 2, r4}, -1])/3 + 2*G[{1/2, 2, r3, -1}, -1] + 
   (4*G[{1/2, 2, r3, 1}, -1])/3 + (2*G[{1/2, 2, r3, r3}, -1])/3 + 
   (2*G[{1/2, 2, r3, r4}, -1])/3 + 2*G[{1/2, 2, r4, -1}, -1] + 
   (4*G[{1/2, 2, r4, 1}, -1])/3 + (2*G[{1/2, 2, r4, r3}, -1])/3 + 
   (2*G[{1/2, 2, r4, r4}, -1])/3 - 4*G[{1/2, r3, -1, -1}, -1] - 
   (8*G[{1/2, r3, -1, 1}, -1])/3 - (4*G[{1/2, r3, -1, r3}, -1])/3 - 
   (4*G[{1/2, r3, -1, r4}, -1])/3 + 14*G[{1/2, r3, 0, 1}, -1] + 
   (8*G[{1/2, r3, 0, 1}, r3])/3 - 7*G[{1/2, r3, 0, r3}, -1] - 
   (4*G[{1/2, r3, 0, r3}, r3])/3 - 7*G[{1/2, r3, 0, r4}, -1] - 
   (4*G[{1/2, r3, 0, r4}, r3])/3 - (8*G[{1/2, r3, 1, -1}, -1])/3 + 
   8*G[{1/2, r3, 1, 1}, -1] + 12*G[{1/2, r3, 1, 1}, r3] + 
   6*G[{1/2, r3, 1, r3}, -1] + 6*G[{1/2, r3, 1, r4}, -1] - 
   (4*G[{1/2, r3, r3, -1}, -1])/3 - 8*G[{1/2, r3, r3, 1}, -1] - 
   (8*G[{1/2, r3, r3, 1}, r3])/3 - (4*G[{1/2, r3, r4, -1}, -1])/3 - 
   8*G[{1/2, r3, r4, 1}, -1] - (8*G[{1/2, r3, r4, 1}, r3])/3 - 
   4*G[{1/2, r4, -1, -1}, -1] - (8*G[{1/2, r4, -1, 1}, -1])/3 - 
   (4*G[{1/2, r4, -1, r3}, -1])/3 - (4*G[{1/2, r4, -1, r4}, -1])/3 + 
   14*G[{1/2, r4, 0, 1}, -1] + (8*G[{1/2, r4, 0, 1}, r3])/3 - 
   7*G[{1/2, r4, 0, r3}, -1] - (4*G[{1/2, r4, 0, r3}, r3])/3 - 
   7*G[{1/2, r4, 0, r4}, -1] - (4*G[{1/2, r4, 0, r4}, r3])/3 - 
   (8*G[{1/2, r4, 1, -1}, -1])/3 + 8*G[{1/2, r4, 1, 1}, -1] + 
   12*G[{1/2, r4, 1, 1}, r3] + 6*G[{1/2, r4, 1, r3}, -1] + 
   6*G[{1/2, r4, 1, r4}, -1] - (4*G[{1/2, r4, r3, -1}, -1])/3 - 
   8*G[{1/2, r4, r3, 1}, -1] - (8*G[{1/2, r4, r3, 1}, r3])/3 - 
   (4*G[{1/2, r4, r4, -1}, -1])/3 - 8*G[{1/2, r4, r4, 1}, -1] - 
   (8*G[{1/2, r4, r4, 1}, r3])/3 - (16*G[{1, 0, -1, 1}, -1])/3 + 
   (8*G[{1, 0, -1, r3}, -1])/3 + (8*G[{1, 0, -1, r4}, -1])/3 + 
   (50*G[{1, 0, 0, 1}, -1])/3 + (148*G[{1, 0, 0, 1}, r3])/3 - 
   (25*G[{1, 0, 0, r3}, -1])/3 - (74*G[{1, 0, 0, r3}, r3])/3 - 
   (25*G[{1, 0, 0, r4}, -1])/3 - (74*G[{1, 0, 0, r4}, r3])/3 - 
   2*G[{1, 0, 1/2, 1}, -1] + (34*G[{1, 0, 1/2, 1}, r3])/3 + 
   G[{1, 0, 1/2, r3}, -1] - (17*G[{1, 0, 1/2, r3}, r3])/3 + 
   G[{1, 0, 1/2, r4}, -1] - (17*G[{1, 0, 1/2, r4}, r3])/3 - 
   (16*G[{1, 0, 1, -1}, -1])/3 + (76*G[{1, 0, 1, 1}, -1])/3 + 
   (32*G[{1, 0, 1, 1}, r3])/3 + (38*G[{1, 0, 1, r3}, -1])/3 + 
   (20*G[{1, 0, 1, r3}, r3])/3 + (38*G[{1, 0, 1, r4}, -1])/3 + 
   (92*G[{1, 0, 1, r4}, r3])/3 + (38*G[{1, 0, 2, 1}, -1])/3 + 
   (38*G[{1, 0, 2, 1}, r3])/3 - (19*G[{1, 0, 2, r3}, -1])/3 - 
   (19*G[{1, 0, 2, r3}, r3])/3 - (19*G[{1, 0, 2, r4}, -1])/3 - 
   (19*G[{1, 0, 2, r4}, r3])/3 + (8*G[{1, 0, r3, -1}, -1])/3 + 
   (16*G[{1, 0, r3, 1}, -1])/3 - (160*G[{1, 0, r3, 1}, r3])/3 - 
   (46*G[{1, 0, r3, r3}, -1])/3 + (62*G[{1, 0, r3, r3}, r3])/3 - 
   (46*G[{1, 0, r3, r4}, -1])/3 + (26*G[{1, 0, r3, r4}, r3])/3 + 
   (8*G[{1, 0, r4, -1}, -1])/3 + (16*G[{1, 0, r4, 1}, -1])/3 - 
   (88*G[{1, 0, r4, 1}, r3])/3 - (46*G[{1, 0, r4, r3}, -1])/3 + 
   (26*G[{1, 0, r4, r3}, r3])/3 - (46*G[{1, 0, r4, r4}, -1])/3 - 
   (10*G[{1, 0, r4, r4}, r3])/3 + (8*G[{1, 1/2, -1, 1}, -1])/3 - 
   (4*G[{1, 1/2, -1, r3}, -1])/3 - (4*G[{1, 1/2, -1, r4}, -1])/3 + 
   14*G[{1, 1/2, 0, 1}, -1] + (34*G[{1, 1/2, 0, 1}, r3])/3 - 
   7*G[{1, 1/2, 0, r3}, -1] - (17*G[{1, 1/2, 0, r3}, r3])/3 - 
   7*G[{1, 1/2, 0, r4}, -1] - (17*G[{1, 1/2, 0, r4}, r3])/3 - 
   (44*G[{1, 1/2, 1/2, 1}, -1])/3 + (22*G[{1, 1/2, 1/2, r3}, -1])/3 + 
   (22*G[{1, 1/2, 1/2, r4}, -1])/3 + (8*G[{1, 1/2, 1, -1}, -1])/3 - 
   (16*G[{1, 1/2, 1, 1}, -1])/3 + (68*G[{1, 1/2, 1, 1}, r3])/3 - 
   10*G[{1, 1/2, 1, r3}, -1] - 10*G[{1, 1/2, 1, r4}, -1] - 
   (4*G[{1, 1/2, 2, 1}, -1])/3 + (2*G[{1, 1/2, 2, r3}, -1])/3 + 
   (2*G[{1, 1/2, 2, r4}, -1])/3 - (4*G[{1, 1/2, r3, -1}, -1])/3 - 
   (8*G[{1, 1/2, r3, 1}, -1])/3 - (34*G[{1, 1/2, r3, 1}, r3])/3 + 
   (23*G[{1, 1/2, r3, r3}, -1])/3 + (23*G[{1, 1/2, r3, r4}, -1])/3 - 
   (4*G[{1, 1/2, r4, -1}, -1])/3 - (8*G[{1, 1/2, r4, 1}, -1])/3 - 
   (34*G[{1, 1/2, r4, 1}, r3])/3 + (23*G[{1, 1/2, r4, r3}, -1])/3 + 
   (23*G[{1, 1/2, r4, r4}, -1])/3 - (32*G[{1, 1, 0, 1}, -1])/3 - 
   (184*G[{1, 1, 0, 1}, r3])/3 + (16*G[{1, 1, 0, r3}, -1])/3 + 
   (92*G[{1, 1, 0, r3}, r3])/3 + (16*G[{1, 1, 0, r4}, -1])/3 + 
   (92*G[{1, 1, 0, r4}, r3])/3 + (16*G[{1, 1, 1/2, 1}, -1])/3 - 
   (8*G[{1, 1, 1/2, r3}, -1])/3 - (8*G[{1, 1, 1/2, r4}, -1])/3 + 
   64*G[{1, 1, 1, 1}, r3] - (16*G[{1, 1, 2, 1}, -1])/3 + 
   (8*G[{1, 1, 2, r3}, -1])/3 + (8*G[{1, 1, 2, r4}, -1])/3 + 
   (184*G[{1, 1, r3, 1}, r3])/3 + (184*G[{1, 1, r4, 1}, r3])/3 - 
   (8*G[{1, 2, -1, 1}, -1])/3 + (4*G[{1, 2, -1, r3}, -1])/3 + 
   (4*G[{1, 2, -1, r4}, -1])/3 + (38*G[{1, 2, 0, 1}, -1])/3 + 
   (38*G[{1, 2, 0, 1}, r3])/3 - (19*G[{1, 2, 0, r3}, -1])/3 - 
   (19*G[{1, 2, 0, r3}, r3])/3 - (19*G[{1, 2, 0, r4}, -1])/3 - 
   (19*G[{1, 2, 0, r4}, r3])/3 + (4*G[{1, 2, 1/2, 1}, -1])/3 - 
   (2*G[{1, 2, 1/2, r3}, -1])/3 - (2*G[{1, 2, 1/2, r4}, -1])/3 - 
   (8*G[{1, 2, 1, -1}, -1])/3 + (16*G[{1, 2, 1, 1}, -1])/3 + 
   (76*G[{1, 2, 1, 1}, r3])/3 + 10*G[{1, 2, 1, r3}, -1] + 
   10*G[{1, 2, 1, r4}, -1] + (44*G[{1, 2, 2, 1}, -1])/3 - 
   (22*G[{1, 2, 2, r3}, -1])/3 - (22*G[{1, 2, 2, r4}, -1])/3 + 
   (4*G[{1, 2, r3, -1}, -1])/3 + (8*G[{1, 2, r3, 1}, -1])/3 - 
   (38*G[{1, 2, r3, 1}, r3])/3 - (23*G[{1, 2, r3, r3}, -1])/3 - 
   (23*G[{1, 2, r3, r4}, -1])/3 + (4*G[{1, 2, r4, -1}, -1])/3 + 
   (8*G[{1, 2, r4, 1}, -1])/3 - (38*G[{1, 2, r4, 1}, r3])/3 - 
   (23*G[{1, 2, r4, r3}, -1])/3 - (23*G[{1, 2, r4, r4}, -1])/3 - 
   (52*G[{1, r3, 0, 1}, r3])/3 + (26*G[{1, r3, 0, r3}, r3])/3 + 
   (26*G[{1, r3, 0, r4}, r3])/3 - 32*G[{1, r3, 1, 1}, r3] + 
   24*G[{1, r3, 1, r3}, r3] + (124*G[{1, r3, r3, 1}, r3])/3 + 
   (52*G[{1, r3, r4, 1}, r3])/3 + (20*G[{1, r4, 0, 1}, r3])/3 - 
   (10*G[{1, r4, 0, r3}, r3])/3 - (10*G[{1, r4, 0, r4}, r3])/3 - 
   32*G[{1, r4, 1, 1}, r3] + 24*G[{1, r4, 1, r3}, r3] + 
   (52*G[{1, r4, r3, 1}, r3])/3 - (20*G[{1, r4, r4, 1}, r3])/3 - 
   8*G[{2, -1, -1, 1}, -1] + 4*G[{2, -1, -1, r3}, -1] + 
   4*G[{2, -1, -1, r4}, -1] + (4*G[{2, -1, 0, 1}, -1])/3 - 
   (2*G[{2, -1, 0, r3}, -1])/3 - (2*G[{2, -1, 0, r4}, -1])/3 + 
   (16*G[{2, -1, 1/2, 1}, -1])/3 - (8*G[{2, -1, 1/2, r3}, -1])/3 - 
   (8*G[{2, -1, 1/2, r4}, -1])/3 - 8*G[{2, -1, 1, -1}, -1] - 
   (88*G[{2, -1, 1, 1}, -1])/3 + (28*G[{2, -1, 1, r3}, -1])/3 + 
   (28*G[{2, -1, 1, r4}, -1])/3 + (16*G[{2, -1, 2, 1}, -1])/3 - 
   (8*G[{2, -1, 2, r3}, -1])/3 - (8*G[{2, -1, 2, r4}, -1])/3 + 
   4*G[{2, -1, r3, -1}, -1] + (8*G[{2, -1, r3, 1}, -1])/3 + 
   (4*G[{2, -1, r3, r3}, -1])/3 + (4*G[{2, -1, r3, r4}, -1])/3 + 
   4*G[{2, -1, r4, -1}, -1] + (8*G[{2, -1, r4, 1}, -1])/3 + 
   (4*G[{2, -1, r4, r3}, -1])/3 + (4*G[{2, -1, r4, r4}, -1])/3 + 
   4*G[{2, 0, -1, 1}, -1] - 2*G[{2, 0, -1, r3}, -1] - 
   2*G[{2, 0, -1, r4}, -1] + (16*G[{2, 0, 0, 1}, -1])/3 - 
   38*G[{2, 0, 0, 1}, r3] - (8*G[{2, 0, 0, r3}, -1])/3 + 
   19*G[{2, 0, 0, r3}, r3] - (8*G[{2, 0, 0, r4}, -1])/3 + 
   19*G[{2, 0, 0, r4}, r3] - (26*G[{2, 0, 1/2, 1}, -1])/3 + 
   (13*G[{2, 0, 1/2, r3}, -1])/3 + (13*G[{2, 0, 1/2, r4}, -1])/3 + 
   4*G[{2, 0, 1, -1}, -1] + (74*G[{2, 0, 1, 1}, -1])/3 - 
   22*G[{2, 0, 1, 1}, r3] - 11*G[{2, 0, 1, r3}, -1] - 
   (31*G[{2, 0, 1, r3}, r3])/3 - 11*G[{2, 0, 1, r4}, -1] - 
   (31*G[{2, 0, 1, r4}, r3])/3 - 28*G[{2, 0, 2, 1}, -1] - 
   (38*G[{2, 0, 2, 1}, r3])/3 + 14*G[{2, 0, 2, r3}, -1] + 
   (19*G[{2, 0, 2, r3}, r3])/3 + 14*G[{2, 0, 2, r4}, -1] + 
   (19*G[{2, 0, 2, r4}, r3])/3 - 2*G[{2, 0, r3, -1}, -1] - 
   (52*G[{2, 0, r3, 1}, -1])/3 + (64*G[{2, 0, r3, 1}, r3])/3 + 
   8*G[{2, 0, r3, r3}, -1] + 8*G[{2, 0, r3, r4}, -1] - 
   2*G[{2, 0, r4, -1}, -1] - (52*G[{2, 0, r4, 1}, -1])/3 + 
   (64*G[{2, 0, r4, 1}, r3])/3 + 8*G[{2, 0, r4, r3}, -1] + 
   8*G[{2, 0, r4, r4}, -1] + 4*G[{2, 1/2, -1, 1}, -1] - 
   2*G[{2, 1/2, -1, r3}, -1] - 2*G[{2, 1/2, -1, r4}, -1] + 
   (2*G[{2, 1/2, 0, 1}, -1])/3 - G[{2, 1/2, 0, r3}, -1]/3 - 
   G[{2, 1/2, 0, r4}, -1]/3 - (10*G[{2, 1/2, 1/2, 1}, -1])/3 + 
   (5*G[{2, 1/2, 1/2, r3}, -1])/3 + (5*G[{2, 1/2, 1/2, r4}, -1])/3 + 
   4*G[{2, 1/2, 1, -1}, -1] + (44*G[{2, 1/2, 1, 1}, -1])/3 - 
   (14*G[{2, 1/2, 1, r3}, -1])/3 - (14*G[{2, 1/2, 1, r4}, -1])/3 - 
   2*G[{2, 1/2, 2, 1}, -1] + G[{2, 1/2, 2, r3}, -1] + 
   G[{2, 1/2, 2, r4}, -1] - 2*G[{2, 1/2, r3, -1}, -1] - 
   (4*G[{2, 1/2, r3, 1}, -1])/3 - (2*G[{2, 1/2, r3, r3}, -1])/3 - 
   (2*G[{2, 1/2, r3, r4}, -1])/3 - 2*G[{2, 1/2, r4, -1}, -1] - 
   (4*G[{2, 1/2, r4, 1}, -1])/3 - (2*G[{2, 1/2, r4, r3}, -1])/3 - 
   (2*G[{2, 1/2, r4, r4}, -1])/3 - 8*G[{2, 1, -1, -1}, -1] - 
   (88*G[{2, 1, -1, 1}, -1])/3 + (28*G[{2, 1, -1, r3}, -1])/3 + 
   (28*G[{2, 1, -1, r4}, -1])/3 - (28*G[{2, 1, 0, 1}, -1])/3 + 
   (62*G[{2, 1, 0, 1}, r3])/3 + (14*G[{2, 1, 0, r3}, -1])/3 - 
   (31*G[{2, 1, 0, r3}, r3])/3 + (14*G[{2, 1, 0, r4}, -1])/3 - 
   (31*G[{2, 1, 0, r4}, r3])/3 + (104*G[{2, 1, 1/2, 1}, -1])/3 - 
   (52*G[{2, 1, 1/2, r3}, -1])/3 - (52*G[{2, 1, 1/2, r4}, -1])/3 - 
   (88*G[{2, 1, 1, -1}, -1])/3 - 44*G[{2, 1, 1, 1}, -1] + 
   (68*G[{2, 1, 1, 1}, r3])/3 + (100*G[{2, 1, 1, r3}, -1])/3 + 
   (100*G[{2, 1, 1, r4}, -1])/3 + 32*G[{2, 1, 2, 1}, -1] - 
   16*G[{2, 1, 2, r3}, -1] - 16*G[{2, 1, 2, r4}, -1] + 
   (28*G[{2, 1, r3, -1}, -1])/3 + (20*G[{2, 1, r3, 1}, -1])/3 - 
   (62*G[{2, 1, r3, 1}, r3])/3 - 7*G[{2, 1, r3, r3}, -1] - 
   7*G[{2, 1, r3, r4}, -1] + (28*G[{2, 1, r4, -1}, -1])/3 + 
   (20*G[{2, 1, r4, 1}, -1])/3 - (62*G[{2, 1, r4, 1}, r3])/3 - 
   7*G[{2, 1, r4, r3}, -1] - 7*G[{2, 1, r4, r4}, -1] + 
   (20*G[{2, 2, -1, 1}, -1])/3 - (10*G[{2, 2, -1, r3}, -1])/3 - 
   (10*G[{2, 2, -1, r4}, -1])/3 - (44*G[{2, 2, 0, 1}, -1])/3 - 
   (38*G[{2, 2, 0, 1}, r3])/3 + (22*G[{2, 2, 0, r3}, -1])/3 + 
   (19*G[{2, 2, 0, r3}, r3])/3 + (22*G[{2, 2, 0, r4}, -1])/3 + 
   (19*G[{2, 2, 0, r4}, r3])/3 - (10*G[{2, 2, 1/2, 1}, -1])/3 + 
   (5*G[{2, 2, 1/2, r3}, -1])/3 + (5*G[{2, 2, 1/2, r4}, -1])/3 + 
   (20*G[{2, 2, 1, -1}, -1])/3 + (52*G[{2, 2, 1, 1}, -1])/3 - 
   (76*G[{2, 2, 1, 1}, r3])/3 - (32*G[{2, 2, 1, r3}, -1])/3 - 
   (32*G[{2, 2, 1, r4}, -1])/3 - 10*G[{2, 2, 2, 1}, -1] + 
   5*G[{2, 2, 2, r3}, -1] + 5*G[{2, 2, 2, r4}, -1] - 
   (10*G[{2, 2, r3, -1}, -1])/3 + 4*G[{2, 2, r3, 1}, -1] + 
   (38*G[{2, 2, r3, 1}, r3])/3 - G[{2, 2, r3, r3}, -1] - 
   G[{2, 2, r3, r4}, -1] - (10*G[{2, 2, r4, -1}, -1])/3 + 
   4*G[{2, 2, r4, 1}, -1] + (38*G[{2, 2, r4, 1}, r3])/3 - 
   G[{2, 2, r4, r3}, -1] - G[{2, 2, r4, r4}, -1] + 4*G[{2, r3, -1, -1}, -1] + 
   (8*G[{2, r3, -1, 1}, -1])/3 + (4*G[{2, r3, -1, r3}, -1])/3 + 
   (4*G[{2, r3, -1, r4}, -1])/3 - 14*G[{2, r3, 0, 1}, -1] + 
   7*G[{2, r3, 0, r3}, -1] + 7*G[{2, r3, 0, r4}, -1] + 
   (8*G[{2, r3, 1, -1}, -1])/3 - 8*G[{2, r3, 1, 1}, -1] + 
   (28*G[{2, r3, 1, 1}, r3])/3 - 6*G[{2, r3, 1, r3}, -1] - 
   6*G[{2, r3, 1, r4}, -1] + (4*G[{2, r3, r3, -1}, -1])/3 + 
   8*G[{2, r3, r3, 1}, -1] + (4*G[{2, r3, r4, -1}, -1])/3 + 
   8*G[{2, r3, r4, 1}, -1] + 4*G[{2, r4, -1, -1}, -1] + 
   (8*G[{2, r4, -1, 1}, -1])/3 + (4*G[{2, r4, -1, r3}, -1])/3 + 
   (4*G[{2, r4, -1, r4}, -1])/3 - 14*G[{2, r4, 0, 1}, -1] + 
   7*G[{2, r4, 0, r3}, -1] + 7*G[{2, r4, 0, r4}, -1] + 
   (8*G[{2, r4, 1, -1}, -1])/3 - 8*G[{2, r4, 1, 1}, -1] + 
   (28*G[{2, r4, 1, 1}, r3])/3 - 6*G[{2, r4, 1, r3}, -1] - 
   6*G[{2, r4, 1, r4}, -1] + (4*G[{2, r4, r3, -1}, -1])/3 + 
   8*G[{2, r4, r3, 1}, -1] + (4*G[{2, r4, r4, -1}, -1])/3 + 
   8*G[{2, r4, r4, 1}, -1] - 24*G[{r4, 0, 0, 1}, r3] + 
   12*G[{r4, 0, 0, r3}, r3] + 12*G[{r4, 0, 0, r4}, r3] - 
   12*G[{r4, 0, 1, r3}, r3] - 12*G[{r4, 0, 1, r4}, r3] + 
   12*G[{r4, 0, r3, 1}, r3] + 12*G[{r4, 0, r4, 1}, r3] + 
   24*G[{r4, 1, 0, 1}, r3] - 12*G[{r4, 1, 0, r3}, r3] - 
   12*G[{r4, 1, 0, r4}, r3] - 24*G[{r4, 1, r3, 1}, r3] - 
   24*G[{r4, 1, r4, 1}, r3] - (5*Pi^2*Log[2]^2)/3 + (5*Log[2]^4)/3 + 
   40*PolyLog[4, 1/2] - (223*G[{0}, r3]*Zeta[3])/12 + 
   (143*G[{1/2}, -1]*Zeta[3])/6 + (125*G[{1/2}, r3]*Zeta[3])/6 + 
   (71*G[{1}, -1]*Zeta[3])/6 - (125*G[{2}, -1]*Zeta[3])/3, 
 bc4[51, 4] -> -Pi^4/48 - (17*Pi^2*G[{-1}, r3]*G[{0}, r3])/6 + 
   (7*Pi^2*G[{0}, r3]^2)/3 - 2*G[{-1}, r3]*G[{0}, r3]^3 + 
   (7*G[{0}, r3]^4)/2 - (Pi^2*G[{-1}, r3]*G[{1/2}, -1])/2 - 
   (Pi^2*G[{0}, r3]*G[{1/2}, -1])/4 - G[{0}, r3]^3*G[{1/2}, r3] + 
   (Pi^2*G[{1/2}, -1]*G[{1/2}, r3])/2 + (Pi^2*G[{-1}, r3]*G[{1}, -1])/3 - 
   (Pi^2*G[{0}, r3]*G[{1}, -1])/6 + (Pi^2*G[{-1}, r3]*G[{2}, -1])/2 + 
   (Pi^2*G[{0}, r3]*G[{2}, -1])/4 - (Pi^2*G[{1/2}, r3]*G[{2}, -1])/2 + 
   (Pi^2*G[{-1}, r3]*G[{r4}, r3])/3 - (7*Pi^2*G[{0}, r3]*G[{r4}, r3])/12 + 
   2*G[{-1}, r3]*G[{0}, r3]^2*G[{r4}, r3] - (7*G[{0}, r3]^3*G[{r4}, r3])/2 + 
   (Pi^2*G[{1/2}, r3]*G[{r4}, r3])/6 + G[{0}, r3]^2*G[{1/2}, r3]*
    G[{r4}, r3] + (Pi^2*G[{-1, 1/2}, r3])/2 - (Pi^2*G[{-1, 2}, r3])/2 - 
   (Pi^2*G[{0, -1}, -1])/6 + (Pi^2*G[{0, -1}, r3])/6 + 
   (3*Pi^2*G[{0, 1/2}, -1])/2 - (3*Pi^2*G[{0, 1/2}, r3])/2 - 
   (5*Pi^2*G[{0, 1}, -1])/3 + (2*Pi^2*G[{0, 1}, r3])/3 + 
   18*G[{-1}, r3]*G[{0}, r3]*G[{0, 1}, r3] - 13*G[{0}, r3]^2*G[{0, 1}, r3] + 
   (Pi^2*G[{0, r3}, r3])/2 - 9*G[{-1}, r3]*G[{0}, r3]*G[{0, r3}, r3] + 
   (13*G[{0}, r3]^2*G[{0, r3}, r3])/2 + (Pi^2*G[{0, r4}, r3])/2 - 
   9*G[{-1}, r3]*G[{0}, r3]*G[{0, r4}, r3] + (13*G[{0}, r3]^2*G[{0, r4}, r3])/
    2 + (Pi^2*G[{1/2, -1}, -1])/2 - (Pi^2*G[{1/2, 1/2}, -1])/4 + 
   (Pi^2*G[{1/2, 1/2}, r3])/4 + (3*Pi^2*G[{1/2, 1}, -1])/2 - 
   Pi^2*G[{1/2, 1}, r3] + 4*G[{0}, r3]^2*G[{1/2, 1}, r3] - 
   (Pi^2*G[{1/2, 2}, -1])/4 + (Pi^2*G[{1/2, 2}, r3])/4 - 
   (Pi^2*G[{1/2, r3}, r3])/4 - 2*G[{0}, r3]^2*G[{1/2, r3}, r3] - 
   (Pi^2*G[{1/2, r4}, r3])/4 - 2*G[{0}, r3]^2*G[{1/2, r4}, r3] - 
   76*G[{-1}, r3]*G[{0}, r3]*G[{1, 1}, r3] + 44*G[{0}, r3]^2*G[{1, 1}, r3] - 
   12*G[{0}, r3]*G[{1/2}, r3]*G[{1, 1}, r3] + 48*G[{-1}, r3]*G[{r4}, r3]*
    G[{1, 1}, r3] - 40*G[{0}, r3]*G[{r4}, r3]*G[{1, 1}, r3] + 
   16*G[{1/2}, r3]*G[{r4}, r3]*G[{1, 1}, r3] + 18*G[{-1}, r3]*G[{0}, r3]*
    G[{1, r3}, r3] - 9*G[{0}, r3]^2*G[{1, r3}, r3] + 
   18*G[{-1}, r3]*G[{0}, r3]*G[{1, r4}, r3] - 9*G[{0}, r3]^2*G[{1, r4}, r3] - 
   (Pi^2*G[{2, -1}, -1])/2 + (Pi^2*G[{2, 1/2}, -1])/4 - 
   (Pi^2*G[{2, 1/2}, r3])/4 - (3*Pi^2*G[{2, 1}, -1])/2 + Pi^2*G[{2, 1}, r3] + 
   4*G[{0}, r3]^2*G[{2, 1}, r3] + (Pi^2*G[{2, 2}, -1])/4 - 
   (Pi^2*G[{2, 2}, r3])/4 + (Pi^2*G[{2, r3}, r3])/4 - 
   2*G[{0}, r3]^2*G[{2, r3}, r3] + (Pi^2*G[{2, r4}, r3])/4 - 
   2*G[{0}, r3]^2*G[{2, r4}, r3] - 2*G[{-1}, r3]*G[{0}, r3]*G[{r4, r4}, r3] + 
   (7*G[{0}, r3]^2*G[{r4, r4}, r3])/2 - G[{0}, r3]*G[{1/2}, r3]*
    G[{r4, r4}, r3] - 8*G[{0}, r3]*G[{-1, 0, 1}, r3] + 
   4*G[{0}, r3]*G[{-1, 0, r3}, r3] + 4*G[{0}, r3]*G[{-1, 0, r4}, r3] + 
   4*G[{0}, r3]*G[{-1, 1/2, 1}, r3] - 2*G[{0}, r3]*G[{-1, 1/2, r3}, r3] - 
   2*G[{0}, r3]*G[{-1, 1/2, r4}, r3] - 4*G[{0}, r3]*G[{-1, 2, 1}, r3] + 
   2*G[{0}, r3]*G[{-1, 2, r3}, r3] + 2*G[{0}, r3]*G[{-1, 2, r4}, r3] - 
   6*G[{-1}, r3]*G[{0, 0, 1}, -1] - 7*G[{0}, r3]*G[{0, 0, 1}, -1] + 
   10*G[{1/2}, r3]*G[{0, 0, 1}, -1] - 4*G[{-1}, r3]*G[{0, 0, 1}, r3] - 
   7*G[{0}, r3]*G[{0, 0, 1}, r3] + 12*G[{1/2}, r3]*G[{0, 0, 1}, r3] + 
   3*G[{-1}, r3]*G[{0, 0, r3}, -1] + (7*G[{0}, r3]*G[{0, 0, r3}, -1])/2 - 
   5*G[{1/2}, r3]*G[{0, 0, r3}, -1] + 2*G[{-1}, r3]*G[{0, 0, r3}, r3] + 
   (7*G[{0}, r3]*G[{0, 0, r3}, r3])/2 - 6*G[{1/2}, r3]*G[{0, 0, r3}, r3] + 
   3*G[{-1}, r3]*G[{0, 0, r4}, -1] + (7*G[{0}, r3]*G[{0, 0, r4}, -1])/2 - 
   5*G[{1/2}, r3]*G[{0, 0, r4}, -1] + 2*G[{-1}, r3]*G[{0, 0, r4}, r3] + 
   (7*G[{0}, r3]*G[{0, 0, r4}, r3])/2 - 6*G[{1/2}, r3]*G[{0, 0, r4}, r3] + 
   8*G[{0}, r3]*G[{0, 1/2, 1}, -1] - 8*G[{1/2}, r3]*G[{0, 1/2, 1}, -1] - 
   12*G[{0}, r3]*G[{0, 1/2, 1}, r3] - 4*G[{0}, r3]*G[{0, 1/2, r3}, -1] + 
   4*G[{1/2}, r3]*G[{0, 1/2, r3}, -1] + 6*G[{0}, r3]*G[{0, 1/2, r3}, r3] - 
   4*G[{0}, r3]*G[{0, 1/2, r4}, -1] + 4*G[{1/2}, r3]*G[{0, 1/2, r4}, -1] + 
   6*G[{0}, r3]*G[{0, 1/2, r4}, r3] + 52*G[{-1}, r3]*G[{0, 1, 1}, -1] - 
   54*G[{0}, r3]*G[{0, 1, 1}, -1] + 28*G[{1/2}, r3]*G[{0, 1, 1}, -1] + 
   56*G[{-1}, r3]*G[{0, 1, 1}, r3] - 40*G[{0}, r3]*G[{0, 1, 1}, r3] + 
   20*G[{1/2}, r3]*G[{0, 1, 1}, r3] - 18*G[{-1}, r3]*G[{0, 1, r3}, -1] + 
   15*G[{0}, r3]*G[{0, 1, r3}, -1] - 6*G[{1/2}, r3]*G[{0, 1, r3}, -1] - 
   14*G[{-1}, r3]*G[{0, 1, r3}, r3] - G[{0}, r3]*G[{0, 1, r3}, r3] + 
   2*G[{1/2}, r3]*G[{0, 1, r3}, r3] - 18*G[{-1}, r3]*G[{0, 1, r4}, -1] + 
   15*G[{0}, r3]*G[{0, 1, r4}, -1] - 6*G[{1/2}, r3]*G[{0, 1, r4}, -1] - 
   18*G[{-1}, r3]*G[{0, 1, r4}, r3] + 6*G[{0}, r3]*G[{0, 1, r4}, r3] - 
   8*G[{0}, r3]*G[{0, 2, 1}, r3] + 4*G[{0}, r3]*G[{0, 2, r3}, r3] + 
   4*G[{0}, r3]*G[{0, 2, r4}, r3] - 12*G[{-1}, r3]*G[{0, r3, 1}, -1] + 
   10*G[{0}, r3]*G[{0, r3, 1}, -1] - 4*G[{1/2}, r3]*G[{0, r3, 1}, -1] - 
   10*G[{-1}, r3]*G[{0, r3, 1}, r3] + 20*G[{0}, r3]*G[{0, r3, 1}, r3] - 
   10*G[{1/2}, r3]*G[{0, r3, 1}, r3] + 2*G[{-1}, r3]*G[{0, r3, r3}, -1] + 
   G[{0}, r3]*G[{0, r3, r3}, -1] - 2*G[{1/2}, r3]*G[{0, r3, r3}, -1] - 
   2*G[{-1}, r3]*G[{0, r3, r3}, r3] + (G[{0}, r3]*G[{0, r3, r3}, r3])/2 - 
   G[{1/2}, r3]*G[{0, r3, r3}, r3] + 2*G[{-1}, r3]*G[{0, r3, r4}, -1] + 
   G[{0}, r3]*G[{0, r3, r4}, -1] - 2*G[{1/2}, r3]*G[{0, r3, r4}, -1] - 
   3*G[{0}, r3]*G[{0, r3, r4}, r3] - 12*G[{-1}, r3]*G[{0, r4, 1}, -1] + 
   10*G[{0}, r3]*G[{0, r4, 1}, -1] - 4*G[{1/2}, r3]*G[{0, r4, 1}, -1] - 
   14*G[{-1}, r3]*G[{0, r4, 1}, r3] + 27*G[{0}, r3]*G[{0, r4, 1}, r3] - 
   12*G[{1/2}, r3]*G[{0, r4, 1}, r3] + 2*G[{-1}, r3]*G[{0, r4, r3}, -1] + 
   G[{0}, r3]*G[{0, r4, r3}, -1] - 2*G[{1/2}, r3]*G[{0, r4, r3}, -1] - 
   3*G[{0}, r3]*G[{0, r4, r3}, r3] + 2*G[{-1}, r3]*G[{0, r4, r4}, -1] + 
   G[{0}, r3]*G[{0, r4, r4}, -1] - 2*G[{1/2}, r3]*G[{0, r4, r4}, -1] + 
   2*G[{-1}, r3]*G[{0, r4, r4}, r3] - (13*G[{0}, r3]*G[{0, r4, r4}, r3])/2 + 
   G[{1/2}, r3]*G[{0, r4, r4}, r3] + 2*G[{0}, r3]*G[{1/2, 1/2, 1}, r3] - 
   G[{0}, r3]*G[{1/2, 1/2, r3}, r3] - G[{0}, r3]*G[{1/2, 1/2, r4}, r3] - 
   20*G[{-1}, r3]*G[{1/2, 1, 1}, -1] + 22*G[{0}, r3]*G[{1/2, 1, 1}, -1] - 
   12*G[{1/2}, r3]*G[{1/2, 1, 1}, -1] - 14*G[{0}, r3]*G[{1/2, 1, 1}, r3] + 
   6*G[{-1}, r3]*G[{1/2, 1, r3}, -1] - 5*G[{0}, r3]*G[{1/2, 1, r3}, -1] + 
   2*G[{1/2}, r3]*G[{1/2, 1, r3}, -1] + 3*G[{0}, r3]*G[{1/2, 1, r3}, r3] + 
   6*G[{-1}, r3]*G[{1/2, 1, r4}, -1] - 5*G[{0}, r3]*G[{1/2, 1, r4}, -1] + 
   2*G[{1/2}, r3]*G[{1/2, 1, r4}, -1] + 3*G[{0}, r3]*G[{1/2, 1, r4}, r3] + 
   2*G[{0}, r3]*G[{1/2, 2, 1}, r3] - G[{0}, r3]*G[{1/2, 2, r3}, r3] - 
   G[{0}, r3]*G[{1/2, 2, r4}, r3] + 6*G[{-1}, r3]*G[{1/2, r3, 1}, -1] - 
   5*G[{0}, r3]*G[{1/2, r3, 1}, -1] + 2*G[{1/2}, r3]*G[{1/2, r3, 1}, -1] + 
   G[{0}, r3]*G[{1/2, r3, 1}, r3] - G[{-1}, r3]*G[{1/2, r3, r3}, -1] - 
   (G[{0}, r3]*G[{1/2, r3, r3}, -1])/2 + G[{1/2}, r3]*G[{1/2, r3, r3}, -1] + 
   (3*G[{0}, r3]*G[{1/2, r3, r3}, r3])/2 - G[{-1}, r3]*G[{1/2, r3, r4}, -1] - 
   (G[{0}, r3]*G[{1/2, r3, r4}, -1])/2 + G[{1/2}, r3]*G[{1/2, r3, r4}, -1] + 
   (3*G[{0}, r3]*G[{1/2, r3, r4}, r3])/2 + 
   6*G[{-1}, r3]*G[{1/2, r4, 1}, -1] - 5*G[{0}, r3]*G[{1/2, r4, 1}, -1] + 
   2*G[{1/2}, r3]*G[{1/2, r4, 1}, -1] + G[{0}, r3]*G[{1/2, r4, 1}, r3] - 
   G[{-1}, r3]*G[{1/2, r4, r3}, -1] - (G[{0}, r3]*G[{1/2, r4, r3}, -1])/2 + 
   G[{1/2}, r3]*G[{1/2, r4, r3}, -1] + (3*G[{0}, r3]*G[{1/2, r4, r3}, r3])/
    2 - G[{-1}, r3]*G[{1/2, r4, r4}, -1] - (G[{0}, r3]*G[{1/2, r4, r4}, -1])/
    2 + G[{1/2}, r3]*G[{1/2, r4, r4}, -1] + 
   (3*G[{0}, r3]*G[{1/2, r4, r4}, r3])/2 + 16*G[{-1}, r3]*G[{1, 0, 1}, -1] - 
   8*G[{0}, r3]*G[{1, 0, 1}, -1] + 36*G[{-1}, r3]*G[{1, 0, 1}, r3] - 
   18*G[{0}, r3]*G[{1, 0, 1}, r3] - 8*G[{-1}, r3]*G[{1, 0, r3}, -1] + 
   4*G[{0}, r3]*G[{1, 0, r3}, -1] - 18*G[{-1}, r3]*G[{1, 0, r3}, r3] + 
   9*G[{0}, r3]*G[{1, 0, r3}, r3] - 8*G[{-1}, r3]*G[{1, 0, r4}, -1] + 
   4*G[{0}, r3]*G[{1, 0, r4}, -1] - 18*G[{-1}, r3]*G[{1, 0, r4}, r3] + 
   9*G[{0}, r3]*G[{1, 0, r4}, r3] - 8*G[{-1}, r3]*G[{1, 1/2, 1}, -1] + 
   4*G[{0}, r3]*G[{1, 1/2, 1}, -1] + 4*G[{-1}, r3]*G[{1, 1/2, r3}, -1] - 
   2*G[{0}, r3]*G[{1, 1/2, r3}, -1] + 4*G[{-1}, r3]*G[{1, 1/2, r4}, -1] - 
   2*G[{0}, r3]*G[{1, 1/2, r4}, -1] + 168*G[{-1}, r3]*G[{1, 1, 1}, r3] - 
   116*G[{0}, r3]*G[{1, 1, 1}, r3] + 32*G[{1/2}, r3]*G[{1, 1, 1}, r3] + 
   56*G[{-1}, r3]*G[{1, 1, r3}, r3] - 54*G[{0}, r3]*G[{1, 1, r3}, r3] + 
   20*G[{1/2}, r3]*G[{1, 1, r3}, r3] + 8*G[{-1}, r3]*G[{1, 2, 1}, -1] - 
   4*G[{0}, r3]*G[{1, 2, 1}, -1] - 4*G[{-1}, r3]*G[{1, 2, r3}, -1] + 
   2*G[{0}, r3]*G[{1, 2, r3}, -1] - 4*G[{-1}, r3]*G[{1, 2, r4}, -1] + 
   2*G[{0}, r3]*G[{1, 2, r4}, -1] + 20*G[{-1}, r3]*G[{1, r3, 1}, r3] - 
   36*G[{0}, r3]*G[{1, r3, 1}, r3] + 20*G[{1/2}, r3]*G[{1, r3, 1}, r3] + 
   4*G[{-1}, r3]*G[{1, r3, r3}, r3] - 7*G[{0}, r3]*G[{1, r3, r3}, r3] + 
   2*G[{1/2}, r3]*G[{1, r3, r3}, r3] - 36*G[{-1}, r3]*G[{1, r4, 1}, r3] + 
   18*G[{0}, r3]*G[{1, r4, 1}, r3] - 8*G[{0}, r3]*G[{2, 0, 1}, r3] + 
   4*G[{0}, r3]*G[{2, 0, r3}, r3] + 4*G[{0}, r3]*G[{2, 0, r4}, r3] - 
   2*G[{0}, r3]*G[{2, 1/2, 1}, r3] + G[{0}, r3]*G[{2, 1/2, r3}, r3] + 
   G[{0}, r3]*G[{2, 1/2, r4}, r3] + 20*G[{-1}, r3]*G[{2, 1, 1}, -1] - 
   22*G[{0}, r3]*G[{2, 1, 1}, -1] + 12*G[{1/2}, r3]*G[{2, 1, 1}, -1] - 
   2*G[{0}, r3]*G[{2, 1, 1}, r3] - 6*G[{-1}, r3]*G[{2, 1, r3}, -1] + 
   5*G[{0}, r3]*G[{2, 1, r3}, -1] - 2*G[{1/2}, r3]*G[{2, 1, r3}, -1] - 
   3*G[{0}, r3]*G[{2, 1, r3}, r3] - 6*G[{-1}, r3]*G[{2, 1, r4}, -1] + 
   5*G[{0}, r3]*G[{2, 1, r4}, -1] - 2*G[{1/2}, r3]*G[{2, 1, r4}, -1] - 
   3*G[{0}, r3]*G[{2, 1, r4}, r3] - 2*G[{0}, r3]*G[{2, 2, 1}, r3] + 
   G[{0}, r3]*G[{2, 2, r3}, r3] + G[{0}, r3]*G[{2, 2, r4}, r3] - 
   6*G[{-1}, r3]*G[{2, r3, 1}, -1] + 5*G[{0}, r3]*G[{2, r3, 1}, -1] - 
   2*G[{1/2}, r3]*G[{2, r3, 1}, -1] + 7*G[{0}, r3]*G[{2, r3, 1}, r3] + 
   G[{-1}, r3]*G[{2, r3, r3}, -1] + (G[{0}, r3]*G[{2, r3, r3}, -1])/2 - 
   G[{1/2}, r3]*G[{2, r3, r3}, -1] - (3*G[{0}, r3]*G[{2, r3, r3}, r3])/2 + 
   G[{-1}, r3]*G[{2, r3, r4}, -1] + (G[{0}, r3]*G[{2, r3, r4}, -1])/2 - 
   G[{1/2}, r3]*G[{2, r3, r4}, -1] - (3*G[{0}, r3]*G[{2, r3, r4}, r3])/2 - 
   6*G[{-1}, r3]*G[{2, r4, 1}, -1] + 5*G[{0}, r3]*G[{2, r4, 1}, -1] - 
   2*G[{1/2}, r3]*G[{2, r4, 1}, -1] + 7*G[{0}, r3]*G[{2, r4, 1}, r3] + 
   G[{-1}, r3]*G[{2, r4, r3}, -1] + (G[{0}, r3]*G[{2, r4, r3}, -1])/2 - 
   G[{1/2}, r3]*G[{2, r4, r3}, -1] - (3*G[{0}, r3]*G[{2, r4, r3}, r3])/2 + 
   G[{-1}, r3]*G[{2, r4, r4}, -1] + (G[{0}, r3]*G[{2, r4, r4}, -1])/2 - 
   G[{1/2}, r3]*G[{2, r4, r4}, -1] - (3*G[{0}, r3]*G[{2, r4, r4}, r3])/2 - 
   4*G[{-1}, r3]*G[{r4, 0, 1}, r3] + 7*G[{0}, r3]*G[{r4, 0, 1}, r3] - 
   2*G[{1/2}, r3]*G[{r4, 0, 1}, r3] + 2*G[{-1}, r3]*G[{r4, 0, r3}, r3] - 
   (7*G[{0}, r3]*G[{r4, 0, r3}, r3])/2 + G[{1/2}, r3]*G[{r4, 0, r3}, r3] + 
   2*G[{-1}, r3]*G[{r4, 0, r4}, r3] - (7*G[{0}, r3]*G[{r4, 0, r4}, r3])/2 + 
   G[{1/2}, r3]*G[{r4, 0, r4}, r3] - 56*G[{-1}, r3]*G[{r4, 1, 1}, r3] + 
   54*G[{0}, r3]*G[{r4, 1, 1}, r3] - 20*G[{1/2}, r3]*G[{r4, 1, 1}, r3] - 
   4*G[{-1}, r3]*G[{r4, 1, r3}, r3] + 7*G[{0}, r3]*G[{r4, 1, r3}, r3] - 
   2*G[{1/2}, r3]*G[{r4, 1, r3}, r3] + 4*G[{-1}, r3]*G[{r4, r4, 1}, r3] - 
   7*G[{0}, r3]*G[{r4, r4, 1}, r3] + 2*G[{1/2}, r3]*G[{r4, r4, 1}, r3] + 
   16*G[{-1, 0, 0, 1}, r3] - 8*G[{-1, 0, 0, r3}, r3] - 
   8*G[{-1, 0, 0, r4}, r3] - 4*G[{-1, 0, 1/2, 1}, r3] + 
   2*G[{-1, 0, 1/2, r3}, r3] + 2*G[{-1, 0, 1/2, r4}, r3] + 
   16*G[{-1, 0, 1, 1}, r3] + 4*G[{-1, 0, 2, 1}, r3] - 
   2*G[{-1, 0, 2, r3}, r3] - 2*G[{-1, 0, 2, r4}, r3] - 
   8*G[{-1, 0, r3, 1}, r3] - 8*G[{-1, 0, r4, 1}, r3] - 
   4*G[{-1, 1/2, 0, 1}, r3] + 2*G[{-1, 1/2, 0, r3}, r3] + 
   2*G[{-1, 1/2, 0, r4}, r3] - 8*G[{-1, 1/2, 1, 1}, r3] + 
   4*G[{-1, 1/2, r3, 1}, r3] + 4*G[{-1, 1/2, r4, 1}, r3] + 
   4*G[{-1, 2, 0, 1}, r3] - 2*G[{-1, 2, 0, r3}, r3] - 
   2*G[{-1, 2, 0, r4}, r3] + 8*G[{-1, 2, 1, 1}, r3] - 
   4*G[{-1, 2, r3, 1}, r3] - 4*G[{-1, 2, r4, 1}, r3] + 
   8*G[{0, -1, 0, 1}, -1] + 8*G[{0, -1, 0, 1}, r3] - 
   4*G[{0, -1, 0, r3}, -1] - 4*G[{0, -1, 0, r3}, r3] - 
   4*G[{0, -1, 0, r4}, -1] - 4*G[{0, -1, 0, r4}, r3] - 
   4*G[{0, -1, 1/2, 1}, r3] + 2*G[{0, -1, 1/2, r3}, r3] + 
   2*G[{0, -1, 1/2, r4}, r3] + 16*G[{0, -1, 1, 1}, -1] + 
   4*G[{0, -1, 2, 1}, r3] - 2*G[{0, -1, 2, r3}, r3] - 
   2*G[{0, -1, 2, r4}, r3] - 8*G[{0, -1, r3, 1}, -1] - 
   8*G[{0, -1, r4, 1}, -1] + 16*G[{0, 0, -1, 1}, -1] - 
   8*G[{0, 0, -1, r3}, -1] - 8*G[{0, 0, -1, r4}, -1] + 
   3*G[{0, 0, 0, 1}, -1] - 3*G[{0, 0, 0, 1}, r3] - 
   (3*G[{0, 0, 0, r3}, -1])/2 + (3*G[{0, 0, 0, r3}, r3])/2 - 
   (3*G[{0, 0, 0, r4}, -1])/2 + (3*G[{0, 0, 0, r4}, r3])/2 - 
   16*G[{0, 0, 1/2, 1}, -1] + 16*G[{0, 0, 1/2, 1}, r3] + 
   8*G[{0, 0, 1/2, r3}, -1] - 8*G[{0, 0, 1/2, r3}, r3] + 
   8*G[{0, 0, 1/2, r4}, -1] - 8*G[{0, 0, 1/2, r4}, r3] + 
   16*G[{0, 0, 1, -1}, -1] + 14*G[{0, 0, 1, 1}, -1] - 
   14*G[{0, 0, 1, 1}, r3] - 6*G[{0, 0, 1, r3}, -1] + 6*G[{0, 0, 1, r3}, r3] - 
   6*G[{0, 0, 1, r4}, -1] + 6*G[{0, 0, 1, r4}, r3] - 8*G[{0, 0, 2, 1}, -1] + 
   8*G[{0, 0, 2, 1}, r3] + 4*G[{0, 0, 2, r3}, -1] - 4*G[{0, 0, 2, r3}, r3] + 
   4*G[{0, 0, 2, r4}, -1] - 4*G[{0, 0, 2, r4}, r3] - 
   8*G[{0, 0, r3, -1}, -1] + 11*G[{0, 0, r3, 1}, -1] - 
   11*G[{0, 0, r3, 1}, r3] - 6*G[{0, 0, r3, r3}, -1] + 
   6*G[{0, 0, r3, r3}, r3] - 6*G[{0, 0, r3, r4}, -1] + 
   6*G[{0, 0, r3, r4}, r3] - 8*G[{0, 0, r4, -1}, -1] + 
   11*G[{0, 0, r4, 1}, -1] - 11*G[{0, 0, r4, 1}, r3] - 
   6*G[{0, 0, r4, r3}, -1] + 6*G[{0, 0, r4, r3}, r3] - 
   6*G[{0, 0, r4, r4}, -1] + 6*G[{0, 0, r4, r4}, r3] - 
   4*G[{0, 1/2, -1, 1}, -1] + 2*G[{0, 1/2, -1, r3}, -1] + 
   2*G[{0, 1/2, -1, r4}, -1] - 4*G[{0, 1/2, 0, 1}, -1] + 
   4*G[{0, 1/2, 0, 1}, r3] + 2*G[{0, 1/2, 0, r3}, -1] - 
   2*G[{0, 1/2, 0, r3}, r3] + 2*G[{0, 1/2, 0, r4}, -1] - 
   2*G[{0, 1/2, 0, r4}, r3] + 2*G[{0, 1/2, 1/2, 1}, -1] - 
   2*G[{0, 1/2, 1/2, 1}, r3] - G[{0, 1/2, 1/2, r3}, -1] + 
   G[{0, 1/2, 1/2, r3}, r3] - G[{0, 1/2, 1/2, r4}, -1] + 
   G[{0, 1/2, 1/2, r4}, r3] - 4*G[{0, 1/2, 1, -1}, -1] - 
   22*G[{0, 1/2, 1, 1}, -1] + 22*G[{0, 1/2, 1, 1}, r3] + 
   3*G[{0, 1/2, 1, r3}, -1] - 3*G[{0, 1/2, 1, r3}, r3] + 
   3*G[{0, 1/2, 1, r4}, -1] - 3*G[{0, 1/2, 1, r4}, r3] + 
   2*G[{0, 1/2, 2, 1}, -1] - 2*G[{0, 1/2, 2, 1}, r3] - 
   G[{0, 1/2, 2, r3}, -1] + G[{0, 1/2, 2, r3}, r3] - G[{0, 1/2, 2, r4}, -1] + 
   G[{0, 1/2, 2, r4}, r3] + 2*G[{0, 1/2, r3, -1}, -1] + 
   5*G[{0, 1/2, r3, 1}, -1] - 5*G[{0, 1/2, r3, 1}, r3] + 
   (3*G[{0, 1/2, r3, r3}, -1])/2 - (3*G[{0, 1/2, r3, r3}, r3])/2 + 
   (3*G[{0, 1/2, r3, r4}, -1])/2 - (3*G[{0, 1/2, r3, r4}, r3])/2 + 
   2*G[{0, 1/2, r4, -1}, -1] + 5*G[{0, 1/2, r4, 1}, -1] - 
   5*G[{0, 1/2, r4, 1}, r3] + (3*G[{0, 1/2, r4, r3}, -1])/2 - 
   (3*G[{0, 1/2, r4, r3}, r3])/2 + (3*G[{0, 1/2, r4, r4}, -1])/2 - 
   (3*G[{0, 1/2, r4, r4}, r3])/2 + 16*G[{0, 1, -1, 1}, -1] + 
   6*G[{0, 1, 0, 1}, -1] - 6*G[{0, 1, 0, 1}, r3] - 3*G[{0, 1, 0, r3}, -1] + 
   3*G[{0, 1, 0, r3}, r3] - 3*G[{0, 1, 0, r4}, -1] + 3*G[{0, 1, 0, r4}, r3] + 
   16*G[{0, 1, 1, -1}, -1] + 12*G[{0, 1, 1, 1}, -1] - 
   12*G[{0, 1, 1, 1}, r3] - 6*G[{0, 1, r3, 1}, -1] + 6*G[{0, 1, r3, 1}, r3] - 
   6*G[{0, 1, r4, 1}, -1] + 6*G[{0, 1, r4, 1}, r3] + 4*G[{0, 2, -1, 1}, -1] - 
   2*G[{0, 2, -1, r3}, -1] - 2*G[{0, 2, -1, r4}, -1] - 
   8*G[{0, 2, 0, 1}, -1] + 8*G[{0, 2, 0, 1}, r3] + 4*G[{0, 2, 0, r3}, -1] - 
   4*G[{0, 2, 0, r3}, r3] + 4*G[{0, 2, 0, r4}, -1] - 4*G[{0, 2, 0, r4}, r3] - 
   2*G[{0, 2, 1/2, 1}, -1] + 2*G[{0, 2, 1/2, 1}, r3] + 
   G[{0, 2, 1/2, r3}, -1] - G[{0, 2, 1/2, r3}, r3] + G[{0, 2, 1/2, r4}, -1] - 
   G[{0, 2, 1/2, r4}, r3] + 4*G[{0, 2, 1, -1}, -1] - 2*G[{0, 2, 1, 1}, -1] + 
   2*G[{0, 2, 1, 1}, r3] - 3*G[{0, 2, 1, r3}, -1] + 3*G[{0, 2, 1, r3}, r3] - 
   3*G[{0, 2, 1, r4}, -1] + 3*G[{0, 2, 1, r4}, r3] - 2*G[{0, 2, 2, 1}, -1] + 
   2*G[{0, 2, 2, 1}, r3] + G[{0, 2, 2, r3}, -1] - G[{0, 2, 2, r3}, r3] + 
   G[{0, 2, 2, r4}, -1] - G[{0, 2, 2, r4}, r3] - 2*G[{0, 2, r3, -1}, -1] + 
   7*G[{0, 2, r3, 1}, -1] - 7*G[{0, 2, r3, 1}, r3] - 
   (3*G[{0, 2, r3, r3}, -1])/2 + (3*G[{0, 2, r3, r3}, r3])/2 - 
   (3*G[{0, 2, r3, r4}, -1])/2 + (3*G[{0, 2, r3, r4}, r3])/2 - 
   2*G[{0, 2, r4, -1}, -1] + 7*G[{0, 2, r4, 1}, -1] - 
   7*G[{0, 2, r4, 1}, r3] - (3*G[{0, 2, r4, r3}, -1])/2 + 
   (3*G[{0, 2, r4, r3}, r3])/2 - (3*G[{0, 2, r4, r4}, -1])/2 + 
   (3*G[{0, 2, r4, r4}, r3])/2 - 8*G[{0, r3, -1, 1}, -1] + 
   6*G[{0, r3, 0, 1}, -1] - 6*G[{0, r3, 0, 1}, r3] - 
   3*G[{0, r3, 0, r3}, -1] + 3*G[{0, r3, 0, r3}, r3] - 
   3*G[{0, r3, 0, r4}, -1] + 3*G[{0, r3, 0, r4}, r3] - 
   8*G[{0, r3, 1, -1}, -1] + 12*G[{0, r3, 1, 1}, -1] - 
   12*G[{0, r3, 1, 1}, r3] - 6*G[{0, r3, r3, 1}, -1] + 
   6*G[{0, r3, r3, 1}, r3] - 6*G[{0, r3, r4, 1}, -1] + 
   6*G[{0, r3, r4, 1}, r3] - 8*G[{0, r4, -1, 1}, -1] + 
   6*G[{0, r4, 0, 1}, -1] - 6*G[{0, r4, 0, 1}, r3] - 
   3*G[{0, r4, 0, r3}, -1] + 3*G[{0, r4, 0, r3}, r3] - 
   3*G[{0, r4, 0, r4}, -1] + 3*G[{0, r4, 0, r4}, r3] - 
   8*G[{0, r4, 1, -1}, -1] + 12*G[{0, r4, 1, 1}, -1] - 
   12*G[{0, r4, 1, 1}, r3] - 6*G[{0, r4, r3, 1}, -1] + 
   6*G[{0, r4, r3, 1}, r3] - 6*G[{0, r4, r4, 1}, -1] + 
   6*G[{0, r4, r4, 1}, r3] - 4*G[{1/2, -1, 0, 1}, -1] + 
   2*G[{1/2, -1, 0, r3}, -1] + 2*G[{1/2, -1, 0, r4}, -1] - 
   8*G[{1/2, -1, 1, 1}, -1] + 4*G[{1/2, -1, r3, 1}, -1] + 
   4*G[{1/2, -1, r4, 1}, -1] - 4*G[{1/2, 0, -1, 1}, -1] + 
   2*G[{1/2, 0, -1, r3}, -1] + 2*G[{1/2, 0, -1, r4}, -1] + 
   8*G[{1/2, 0, 0, 1}, -1] - 8*G[{1/2, 0, 0, 1}, r3] - 
   4*G[{1/2, 0, 0, r3}, -1] + 4*G[{1/2, 0, 0, r3}, r3] - 
   4*G[{1/2, 0, 0, r4}, -1] + 4*G[{1/2, 0, 0, r4}, r3] + 
   2*G[{1/2, 0, 1/2, 1}, -1] - 2*G[{1/2, 0, 1/2, 1}, r3] - 
   G[{1/2, 0, 1/2, r3}, -1] + G[{1/2, 0, 1/2, r3}, r3] - 
   G[{1/2, 0, 1/2, r4}, -1] + G[{1/2, 0, 1/2, r4}, r3] - 
   4*G[{1/2, 0, 1, -1}, -1] + 2*G[{1/2, 0, 1, 1}, -1] - 
   2*G[{1/2, 0, 1, 1}, r3] + 3*G[{1/2, 0, 1, r3}, -1] - 
   3*G[{1/2, 0, 1, r3}, r3] + 3*G[{1/2, 0, 1, r4}, -1] - 
   3*G[{1/2, 0, 1, r4}, r3] + 2*G[{1/2, 0, 2, 1}, -1] - 
   2*G[{1/2, 0, 2, 1}, r3] - G[{1/2, 0, 2, r3}, -1] + 
   G[{1/2, 0, 2, r3}, r3] - G[{1/2, 0, 2, r4}, -1] + G[{1/2, 0, 2, r4}, r3] + 
   2*G[{1/2, 0, r3, -1}, -1] - 7*G[{1/2, 0, r3, 1}, -1] + 
   7*G[{1/2, 0, r3, 1}, r3] + (3*G[{1/2, 0, r3, r3}, -1])/2 - 
   (3*G[{1/2, 0, r3, r3}, r3])/2 + (3*G[{1/2, 0, r3, r4}, -1])/2 - 
   (3*G[{1/2, 0, r3, r4}, r3])/2 + 2*G[{1/2, 0, r4, -1}, -1] - 
   7*G[{1/2, 0, r4, 1}, -1] + 7*G[{1/2, 0, r4, 1}, r3] + 
   (3*G[{1/2, 0, r4, r3}, -1])/2 - (3*G[{1/2, 0, r4, r3}, r3])/2 + 
   (3*G[{1/2, 0, r4, r4}, -1])/2 - (3*G[{1/2, 0, r4, r4}, r3])/2 + 
   2*G[{1/2, 1/2, 0, 1}, -1] - 2*G[{1/2, 1/2, 0, 1}, r3] - 
   G[{1/2, 1/2, 0, r3}, -1] + G[{1/2, 1/2, 0, r3}, r3] - 
   G[{1/2, 1/2, 0, r4}, -1] + G[{1/2, 1/2, 0, r4}, r3] + 
   4*G[{1/2, 1/2, 1, 1}, -1] - 4*G[{1/2, 1/2, 1, 1}, r3] - 
   2*G[{1/2, 1/2, r3, 1}, -1] + 2*G[{1/2, 1/2, r3, 1}, r3] - 
   2*G[{1/2, 1/2, r4, 1}, -1] + 2*G[{1/2, 1/2, r4, 1}, r3] - 
   8*G[{1/2, 1, -1, 1}, -1] - 6*G[{1/2, 1, 0, 1}, -1] + 
   6*G[{1/2, 1, 0, 1}, r3] + 3*G[{1/2, 1, 0, r3}, -1] - 
   3*G[{1/2, 1, 0, r3}, r3] + 3*G[{1/2, 1, 0, r4}, -1] - 
   3*G[{1/2, 1, 0, r4}, r3] - 8*G[{1/2, 1, 1, -1}, -1] - 
   12*G[{1/2, 1, 1, 1}, -1] + 12*G[{1/2, 1, 1, 1}, r3] + 
   6*G[{1/2, 1, r3, 1}, -1] - 6*G[{1/2, 1, r3, 1}, r3] + 
   6*G[{1/2, 1, r4, 1}, -1] - 6*G[{1/2, 1, r4, 1}, r3] + 
   2*G[{1/2, 2, 0, 1}, -1] - 2*G[{1/2, 2, 0, 1}, r3] - 
   G[{1/2, 2, 0, r3}, -1] + G[{1/2, 2, 0, r3}, r3] - G[{1/2, 2, 0, r4}, -1] + 
   G[{1/2, 2, 0, r4}, r3] + 4*G[{1/2, 2, 1, 1}, -1] - 
   4*G[{1/2, 2, 1, 1}, r3] - 2*G[{1/2, 2, r3, 1}, -1] + 
   2*G[{1/2, 2, r3, 1}, r3] - 2*G[{1/2, 2, r4, 1}, -1] + 
   2*G[{1/2, 2, r4, 1}, r3] + 4*G[{1/2, r3, -1, 1}, -1] - 
   3*G[{1/2, r3, 0, 1}, -1] + 3*G[{1/2, r3, 0, 1}, r3] + 
   (3*G[{1/2, r3, 0, r3}, -1])/2 - (3*G[{1/2, r3, 0, r3}, r3])/2 + 
   (3*G[{1/2, r3, 0, r4}, -1])/2 - (3*G[{1/2, r3, 0, r4}, r3])/2 + 
   4*G[{1/2, r3, 1, -1}, -1] - 6*G[{1/2, r3, 1, 1}, -1] + 
   6*G[{1/2, r3, 1, 1}, r3] + 3*G[{1/2, r3, r3, 1}, -1] - 
   3*G[{1/2, r3, r3, 1}, r3] + 3*G[{1/2, r3, r4, 1}, -1] - 
   3*G[{1/2, r3, r4, 1}, r3] + 4*G[{1/2, r4, -1, 1}, -1] - 
   3*G[{1/2, r4, 0, 1}, -1] + 3*G[{1/2, r4, 0, 1}, r3] + 
   (3*G[{1/2, r4, 0, r3}, -1])/2 - (3*G[{1/2, r4, 0, r3}, r3])/2 + 
   (3*G[{1/2, r4, 0, r4}, -1])/2 - (3*G[{1/2, r4, 0, r4}, r3])/2 + 
   4*G[{1/2, r4, 1, -1}, -1] - 6*G[{1/2, r4, 1, 1}, -1] + 
   6*G[{1/2, r4, 1, 1}, r3] + 3*G[{1/2, r4, r3, 1}, -1] - 
   3*G[{1/2, r4, r3, 1}, r3] + 3*G[{1/2, r4, r4, 1}, -1] - 
   3*G[{1/2, r4, r4, 1}, r3] + 4*G[{2, -1, 0, 1}, -1] - 
   2*G[{2, -1, 0, r3}, -1] - 2*G[{2, -1, 0, r4}, -1] + 
   8*G[{2, -1, 1, 1}, -1] - 4*G[{2, -1, r3, 1}, -1] - 
   4*G[{2, -1, r4, 1}, -1] + 4*G[{2, 0, -1, 1}, -1] - 
   2*G[{2, 0, -1, r3}, -1] - 2*G[{2, 0, -1, r4}, -1] - 
   8*G[{2, 0, 0, 1}, -1] + 8*G[{2, 0, 0, 1}, r3] + 4*G[{2, 0, 0, r3}, -1] - 
   4*G[{2, 0, 0, r3}, r3] + 4*G[{2, 0, 0, r4}, -1] - 4*G[{2, 0, 0, r4}, r3] - 
   2*G[{2, 0, 1/2, 1}, -1] + 2*G[{2, 0, 1/2, 1}, r3] + 
   G[{2, 0, 1/2, r3}, -1] - G[{2, 0, 1/2, r3}, r3] + G[{2, 0, 1/2, r4}, -1] - 
   G[{2, 0, 1/2, r4}, r3] + 4*G[{2, 0, 1, -1}, -1] - 2*G[{2, 0, 1, 1}, -1] + 
   2*G[{2, 0, 1, 1}, r3] - 3*G[{2, 0, 1, r3}, -1] + 3*G[{2, 0, 1, r3}, r3] - 
   3*G[{2, 0, 1, r4}, -1] + 3*G[{2, 0, 1, r4}, r3] - 2*G[{2, 0, 2, 1}, -1] + 
   2*G[{2, 0, 2, 1}, r3] + G[{2, 0, 2, r3}, -1] - G[{2, 0, 2, r3}, r3] + 
   G[{2, 0, 2, r4}, -1] - G[{2, 0, 2, r4}, r3] - 2*G[{2, 0, r3, -1}, -1] + 
   7*G[{2, 0, r3, 1}, -1] - 7*G[{2, 0, r3, 1}, r3] - 
   (3*G[{2, 0, r3, r3}, -1])/2 + (3*G[{2, 0, r3, r3}, r3])/2 - 
   (3*G[{2, 0, r3, r4}, -1])/2 + (3*G[{2, 0, r3, r4}, r3])/2 - 
   2*G[{2, 0, r4, -1}, -1] + 7*G[{2, 0, r4, 1}, -1] - 
   7*G[{2, 0, r4, 1}, r3] - (3*G[{2, 0, r4, r3}, -1])/2 + 
   (3*G[{2, 0, r4, r3}, r3])/2 - (3*G[{2, 0, r4, r4}, -1])/2 + 
   (3*G[{2, 0, r4, r4}, r3])/2 - 2*G[{2, 1/2, 0, 1}, -1] + 
   2*G[{2, 1/2, 0, 1}, r3] + G[{2, 1/2, 0, r3}, -1] - 
   G[{2, 1/2, 0, r3}, r3] + G[{2, 1/2, 0, r4}, -1] - G[{2, 1/2, 0, r4}, r3] - 
   4*G[{2, 1/2, 1, 1}, -1] + 4*G[{2, 1/2, 1, 1}, r3] + 
   2*G[{2, 1/2, r3, 1}, -1] - 2*G[{2, 1/2, r3, 1}, r3] + 
   2*G[{2, 1/2, r4, 1}, -1] - 2*G[{2, 1/2, r4, 1}, r3] + 
   8*G[{2, 1, -1, 1}, -1] + 6*G[{2, 1, 0, 1}, -1] - 6*G[{2, 1, 0, 1}, r3] - 
   3*G[{2, 1, 0, r3}, -1] + 3*G[{2, 1, 0, r3}, r3] - 3*G[{2, 1, 0, r4}, -1] + 
   3*G[{2, 1, 0, r4}, r3] + 8*G[{2, 1, 1, -1}, -1] + 12*G[{2, 1, 1, 1}, -1] - 
   12*G[{2, 1, 1, 1}, r3] - 6*G[{2, 1, r3, 1}, -1] + 6*G[{2, 1, r3, 1}, r3] - 
   6*G[{2, 1, r4, 1}, -1] + 6*G[{2, 1, r4, 1}, r3] - 2*G[{2, 2, 0, 1}, -1] + 
   2*G[{2, 2, 0, 1}, r3] + G[{2, 2, 0, r3}, -1] - G[{2, 2, 0, r3}, r3] + 
   G[{2, 2, 0, r4}, -1] - G[{2, 2, 0, r4}, r3] - 4*G[{2, 2, 1, 1}, -1] + 
   4*G[{2, 2, 1, 1}, r3] + 2*G[{2, 2, r3, 1}, -1] - 2*G[{2, 2, r3, 1}, r3] + 
   2*G[{2, 2, r4, 1}, -1] - 2*G[{2, 2, r4, 1}, r3] - 
   4*G[{2, r3, -1, 1}, -1] + 3*G[{2, r3, 0, 1}, -1] - 
   3*G[{2, r3, 0, 1}, r3] - (3*G[{2, r3, 0, r3}, -1])/2 + 
   (3*G[{2, r3, 0, r3}, r3])/2 - (3*G[{2, r3, 0, r4}, -1])/2 + 
   (3*G[{2, r3, 0, r4}, r3])/2 - 4*G[{2, r3, 1, -1}, -1] + 
   6*G[{2, r3, 1, 1}, -1] - 6*G[{2, r3, 1, 1}, r3] - 
   3*G[{2, r3, r3, 1}, -1] + 3*G[{2, r3, r3, 1}, r3] - 
   3*G[{2, r3, r4, 1}, -1] + 3*G[{2, r3, r4, 1}, r3] - 
   4*G[{2, r4, -1, 1}, -1] + 3*G[{2, r4, 0, 1}, -1] - 
   3*G[{2, r4, 0, 1}, r3] - (3*G[{2, r4, 0, r3}, -1])/2 + 
   (3*G[{2, r4, 0, r3}, r3])/2 - (3*G[{2, r4, 0, r4}, -1])/2 + 
   (3*G[{2, r4, 0, r4}, r3])/2 - 4*G[{2, r4, 1, -1}, -1] + 
   6*G[{2, r4, 1, 1}, -1] - 6*G[{2, r4, 1, 1}, r3] - 
   3*G[{2, r4, r3, 1}, -1] + 3*G[{2, r4, r3, 1}, r3] - 
   3*G[{2, r4, r4, 1}, -1] + 3*G[{2, r4, r4, 1}, r3] + 
   7*G[{-1}, r3]*Zeta[3] - (9*G[{0}, r3]*Zeta[3])/2, bc4[52, 4] -> -Pi^4/120, 
 bc4[53, 4] -> (-167*Pi^4)/1440, bc4[54, 4] -> -Pi^4/120, 
 bc4[55, 4] -> (-167*Pi^4)/1440, bc4[56, 4] -> 
  (-12613*Pi^4)/12960 - (5831*Pi^2*G[{0}, r3]^2)/216 - 
   (1859*G[{0}, r3]^4)/18 - (1031*Pi^2*G[{0}, r3]*G[{1/2}, -1])/216 - 
   (331*G[{0}, r3]^3*G[{1/2}, -1])/9 - (43*Pi^2*G[{1/2}, -1]^2)/12 + 
   (67*Pi^2*G[{0}, r3]*G[{1/2}, r3])/4 + (497*G[{0}, r3]^3*G[{1/2}, r3])/9 + 
   (55*Pi^2*G[{1/2}, -1]*G[{1/2}, r3])/12 + (83*Pi^2*G[{0}, r3]*G[{1}, -1])/
    54 - (221*G[{0}, r3]^3*G[{1}, -1])/9 - (49*Pi^2*G[{1/2}, -1]*G[{1}, -1])/
    36 - (41*Pi^2*G[{1/2}, r3]*G[{1}, -1])/27 - (Pi^2*G[{1}, -1]^2)/6 - 
   (43*Pi^2*G[{0}, r3]*G[{2}, -1])/8 + (92*G[{0}, r3]^3*G[{2}, -1])/3 + 
   (45*Pi^2*G[{1/2}, -1]*G[{2}, -1])/4 - (55*Pi^2*G[{1/2}, r3]*G[{2}, -1])/
    12 + (55*Pi^2*G[{1}, -1]*G[{2}, -1])/36 - (23*Pi^2*G[{2}, -1]^2)/3 - 
   (38*Pi^2*G[{0}, r3]*G[{r1}, r3])/9 - (38*Pi^2*G[{0}, r3]*G[{r2}, r3])/9 + 
   (1859*Pi^2*G[{0}, r3]*G[{r4}, r3])/108 + (1859*G[{0}, r3]^3*G[{r4}, r3])/
    18 + (331*Pi^2*G[{1/2}, -1]*G[{r4}, r3])/54 + 
   (331*G[{0}, r3]^2*G[{1/2}, -1]*G[{r4}, r3])/9 - 
   (497*Pi^2*G[{1/2}, r3]*G[{r4}, r3])/54 - 
   (497*G[{0}, r3]^2*G[{1/2}, r3]*G[{r4}, r3])/9 + 
   (221*Pi^2*G[{1}, -1]*G[{r4}, r3])/54 + 
   (221*G[{0}, r3]^2*G[{1}, -1]*G[{r4}, r3])/9 - 
   (46*Pi^2*G[{2}, -1]*G[{r4}, r3])/9 - 
   (92*G[{0}, r3]^2*G[{2}, -1]*G[{r4}, r3])/3 - (37*Pi^2*G[{0, -1}, -1])/18 + 
   (1685*Pi^2*G[{0, 1/2}, -1])/108 + (1603*Pi^2*G[{0, 1/2}, r3])/108 - 
   (1097*Pi^2*G[{0, 1}, -1])/36 - (2233*Pi^2*G[{0, 1}, r3])/108 - 
   (517*G[{0}, r3]^2*G[{0, 1}, r3])/18 - 25*G[{0}, r3]*G[{1/2}, -1]*
    G[{0, 1}, r3] - (655*G[{0}, r3]*G[{1/2}, r3]*G[{0, 1}, r3])/9 - 
   (235*G[{0}, r3]*G[{1}, -1]*G[{0, 1}, r3])/9 + 
   92*G[{0}, r3]*G[{2}, -1]*G[{0, 1}, r3] + 
   (304*G[{0}, r3]*G[{r1}, r3]*G[{0, 1}, r3])/3 + 
   (304*G[{0}, r3]*G[{r2}, r3]*G[{0, 1}, r3])/3 + 
   (772*G[{0}, r3]*G[{r4}, r3]*G[{0, 1}, r3])/9 + (23*Pi^2*G[{0, 2}, -1])/3 + 
   (23*Pi^2*G[{0, 2}, r3])/3 + (38*Pi^2*G[{0, r1}, -1])/9 + 
   (38*Pi^2*G[{0, r1}, r3])/9 + (38*Pi^2*G[{0, r2}, -1])/9 + 
   (38*Pi^2*G[{0, r2}, r3])/9 - (319*Pi^2*G[{0, r3}, r3])/54 + 
   (517*G[{0}, r3]^2*G[{0, r3}, r3])/36 + 
   (25*G[{0}, r3]*G[{1/2}, -1]*G[{0, r3}, r3])/2 + 
   (655*G[{0}, r3]*G[{1/2}, r3]*G[{0, r3}, r3])/18 + 
   (235*G[{0}, r3]*G[{1}, -1]*G[{0, r3}, r3])/18 - 
   46*G[{0}, r3]*G[{2}, -1]*G[{0, r3}, r3] - 
   (152*G[{0}, r3]*G[{r1}, r3]*G[{0, r3}, r3])/3 - 
   (152*G[{0}, r3]*G[{r2}, r3]*G[{0, r3}, r3])/3 - 
   (386*G[{0}, r3]*G[{r4}, r3]*G[{0, r3}, r3])/9 - 
   (319*Pi^2*G[{0, r4}, r3])/54 + (517*G[{0}, r3]^2*G[{0, r4}, r3])/36 + 
   (25*G[{0}, r3]*G[{1/2}, -1]*G[{0, r4}, r3])/2 + 
   (655*G[{0}, r3]*G[{1/2}, r3]*G[{0, r4}, r3])/18 + 
   (235*G[{0}, r3]*G[{1}, -1]*G[{0, r4}, r3])/18 - 
   46*G[{0}, r3]*G[{2}, -1]*G[{0, r4}, r3] - 
   (152*G[{0}, r3]*G[{r1}, r3]*G[{0, r4}, r3])/3 - 
   (152*G[{0}, r3]*G[{r2}, r3]*G[{0, r4}, r3])/3 - 
   (386*G[{0}, r3]*G[{r4}, r3]*G[{0, r4}, r3])/9 + 
   (143*Pi^2*G[{1/2, -1}, -1])/18 - (287*Pi^2*G[{1/2, 1/2}, -1])/36 - 
   (127*Pi^2*G[{1/2, 1/2}, r3])/36 + (155*Pi^2*G[{1/2, 1}, -1])/18 + 
   (467*Pi^2*G[{1/2, 1}, r3])/27 - (814*G[{0}, r3]^2*G[{1/2, 1}, r3])/9 - 
   (73*Pi^2*G[{1/2, 2}, -1])/18 - (32*Pi^2*G[{1/2, 2}, r3])/9 + 
   (166*Pi^2*G[{1/2, r3}, r3])/27 + (407*G[{0}, r3]^2*G[{1/2, r3}, r3])/9 + 
   (166*Pi^2*G[{1/2, r4}, r3])/27 + (407*G[{0}, r3]^2*G[{1/2, r4}, r3])/9 + 
   (73*Pi^2*G[{1, 1/2}, -1])/108 + (85*Pi^2*G[{1, 1/2}, r3])/12 - 
   (265*Pi^2*G[{1, 1}, r3])/9 + (2105*G[{0}, r3]^2*G[{1, 1}, r3])/3 + 
   (2230*G[{0}, r3]*G[{1/2}, -1]*G[{1, 1}, r3])/9 - 
   (38*G[{0}, r3]*G[{1/2}, r3]*G[{1, 1}, r3])/9 + 
   (3106*G[{0}, r3]*G[{1}, -1]*G[{1, 1}, r3])/9 - 
   552*G[{0}, r3]*G[{2}, -1]*G[{1, 1}, r3] - 
   (608*G[{0}, r3]*G[{r1}, r3]*G[{1, 1}, r3])/3 - 
   (608*G[{0}, r3]*G[{r2}, r3]*G[{1, 1}, r3])/3 - 
   (1664*G[{0}, r3]*G[{r4}, r3]*G[{1, 1}, r3])/9 - 
   (152*G[{1/2}, -1]*G[{r4}, r3]*G[{1, 1}, r3])/3 - 
   (640*G[{1/2}, r3]*G[{r4}, r3]*G[{1, 1}, r3])/9 - 
   (584*G[{1}, -1]*G[{r4}, r3]*G[{1, 1}, r3])/3 + 
   (736*G[{2}, -1]*G[{r4}, r3]*G[{1, 1}, r3])/3 - 
   328*G[{0, 1}, r3]*G[{1, 1}, r3] + 164*G[{0, r3}, r3]*G[{1, 1}, r3] + 
   164*G[{0, r4}, r3]*G[{1, 1}, r3] + (56*G[{1/2, 1}, r3]*G[{1, 1}, r3])/3 - 
   (28*G[{1/2, r3}, r3]*G[{1, 1}, r3])/3 - 
   (28*G[{1/2, r4}, r3]*G[{1, 1}, r3])/3 + (4240*G[{1, 1}, r3]^2)/9 - 
   (55*Pi^2*G[{1, 2}, -1])/36 + (421*Pi^2*G[{1, 2}, r3])/36 - 
   (179*Pi^2*G[{1, r3}, r3])/27 - (2477*G[{0}, r3]^2*G[{1, r3}, r3])/18 - 
   25*G[{0}, r3]*G[{1/2}, -1]*G[{1, r3}, r3] - 
   (655*G[{0}, r3]*G[{1/2}, r3]*G[{1, r3}, r3])/9 - 
   (235*G[{0}, r3]*G[{1}, -1]*G[{1, r3}, r3])/9 + 
   92*G[{0}, r3]*G[{2}, -1]*G[{1, r3}, r3] + 
   (304*G[{0}, r3]*G[{r1}, r3]*G[{1, r3}, r3])/3 + 
   (304*G[{0}, r3]*G[{r2}, r3]*G[{1, r3}, r3])/3 + 
   (772*G[{0}, r3]*G[{r4}, r3]*G[{1, r3}, r3])/9 - 
   (2120*G[{1, 1}, r3]*G[{1, r3}, r3])/9 - (179*Pi^2*G[{1, r4}, r3])/27 - 
   (2477*G[{0}, r3]^2*G[{1, r4}, r3])/18 - 25*G[{0}, r3]*G[{1/2}, -1]*
    G[{1, r4}, r3] - (655*G[{0}, r3]*G[{1/2}, r3]*G[{1, r4}, r3])/9 - 
   (235*G[{0}, r3]*G[{1}, -1]*G[{1, r4}, r3])/9 + 
   92*G[{0}, r3]*G[{2}, -1]*G[{1, r4}, r3] + 
   (304*G[{0}, r3]*G[{r1}, r3]*G[{1, r4}, r3])/3 + 
   (304*G[{0}, r3]*G[{r2}, r3]*G[{1, r4}, r3])/3 + 
   (772*G[{0}, r3]*G[{r4}, r3]*G[{1, r4}, r3])/9 - 
   (2120*G[{1, 1}, r3]*G[{1, r4}, r3])/9 - (143*Pi^2*G[{2, -1}, -1])/18 + 
   (35*Pi^2*G[{2, 1/2}, -1])/9 - (32*Pi^2*G[{2, 1/2}, r3])/9 - 
   (419*Pi^2*G[{2, 1}, -1])/54 + (211*Pi^2*G[{2, 1}, r3])/9 - 
   (482*G[{0}, r3]^2*G[{2, 1}, r3])/9 - (1160*G[{1, 1}, r3]*G[{2, 1}, r3])/
    9 + (293*Pi^2*G[{2, 2}, -1])/36 - (293*Pi^2*G[{2, 2}, r3])/36 + 
   (241*G[{0}, r3]^2*G[{2, r3}, r3])/9 + (580*G[{1, 1}, r3]*G[{2, r3}, r3])/
    9 + (241*G[{0}, r3]^2*G[{2, r4}, r3])/9 + 
   (580*G[{1, 1}, r3]*G[{2, r4}, r3])/9 + (76*Pi^2*G[{r1, 1}, r3])/9 + 
   (76*Pi^2*G[{r2, 1}, r3])/9 - (1859*G[{0}, r3]^2*G[{r4, r4}, r3])/18 - 
   (331*G[{0}, r3]*G[{1/2}, -1]*G[{r4, r4}, r3])/9 + 
   (497*G[{0}, r3]*G[{1/2}, r3]*G[{r4, r4}, r3])/9 - 
   (221*G[{0}, r3]*G[{1}, -1]*G[{r4, r4}, r3])/9 + 
   (92*G[{0}, r3]*G[{2}, -1]*G[{r4, r4}, r3])/3 - 
   (3967*G[{0}, r3]*G[{0, 0, 1}, -1])/18 - 
   (209*G[{1/2}, -1]*G[{0, 0, 1}, -1])/3 + 
   (661*G[{1/2}, r3]*G[{0, 0, 1}, -1])/9 - (293*G[{1}, -1]*G[{0, 0, 1}, -1])/
    9 + (460*G[{2}, -1]*G[{0, 0, 1}, -1])/3 + 
   (4928*G[{0}, r3]*G[{0, 0, 1}, r3])/9 + 
   (1546*G[{1/2}, -1]*G[{0, 0, 1}, r3])/9 - 
   (998*G[{1/2}, r3]*G[{0, 0, 1}, r3])/9 + (478*G[{1}, -1]*G[{0, 0, 1}, r3])/
    9 - 184*G[{2}, -1]*G[{0, 0, 1}, r3] - (608*G[{r1}, r3]*G[{0, 0, 1}, r3])/
    3 - (608*G[{r2}, r3]*G[{0, 0, 1}, r3])/3 - 
   (1544*G[{r4}, r3]*G[{0, 0, 1}, r3])/9 + 
   (3967*G[{0}, r3]*G[{0, 0, r3}, -1])/36 + 
   (209*G[{1/2}, -1]*G[{0, 0, r3}, -1])/6 - 
   (661*G[{1/2}, r3]*G[{0, 0, r3}, -1])/18 + 
   (293*G[{1}, -1]*G[{0, 0, r3}, -1])/18 - (230*G[{2}, -1]*G[{0, 0, r3}, -1])/
    3 - (2464*G[{0}, r3]*G[{0, 0, r3}, r3])/9 - 
   (773*G[{1/2}, -1]*G[{0, 0, r3}, r3])/9 + 
   (499*G[{1/2}, r3]*G[{0, 0, r3}, r3])/9 - 
   (239*G[{1}, -1]*G[{0, 0, r3}, r3])/9 + 92*G[{2}, -1]*G[{0, 0, r3}, r3] + 
   (304*G[{r1}, r3]*G[{0, 0, r3}, r3])/3 + 
   (304*G[{r2}, r3]*G[{0, 0, r3}, r3])/3 + 
   (772*G[{r4}, r3]*G[{0, 0, r3}, r3])/9 + 
   (3967*G[{0}, r3]*G[{0, 0, r4}, -1])/36 + 
   (209*G[{1/2}, -1]*G[{0, 0, r4}, -1])/6 - 
   (661*G[{1/2}, r3]*G[{0, 0, r4}, -1])/18 + 
   (293*G[{1}, -1]*G[{0, 0, r4}, -1])/18 - (230*G[{2}, -1]*G[{0, 0, r4}, -1])/
    3 - (2464*G[{0}, r3]*G[{0, 0, r4}, r3])/9 - 
   (773*G[{1/2}, -1]*G[{0, 0, r4}, r3])/9 + 
   (499*G[{1/2}, r3]*G[{0, 0, r4}, r3])/9 - 
   (239*G[{1}, -1]*G[{0, 0, r4}, r3])/9 + 92*G[{2}, -1]*G[{0, 0, r4}, r3] + 
   (304*G[{r1}, r3]*G[{0, 0, r4}, r3])/3 + 
   (304*G[{r2}, r3]*G[{0, 0, r4}, r3])/3 + 
   (772*G[{r4}, r3]*G[{0, 0, r4}, r3])/9 + 
   (1378*G[{0}, r3]*G[{0, 1/2, 1}, -1])/9 + 
   (160*G[{1/2}, -1]*G[{0, 1/2, 1}, -1])/3 - 
   (332*G[{1/2}, r3]*G[{0, 1/2, 1}, -1])/9 + 
   (256*G[{1}, -1]*G[{0, 1/2, 1}, -1])/9 - 
   (368*G[{2}, -1]*G[{0, 1/2, 1}, -1])/3 + 
   (1072*G[{0}, r3]*G[{0, 1/2, 1}, r3])/9 - 
   (689*G[{0}, r3]*G[{0, 1/2, r3}, -1])/9 - 
   (80*G[{1/2}, -1]*G[{0, 1/2, r3}, -1])/3 + 
   (166*G[{1/2}, r3]*G[{0, 1/2, r3}, -1])/9 - 
   (128*G[{1}, -1]*G[{0, 1/2, r3}, -1])/9 + 
   (184*G[{2}, -1]*G[{0, 1/2, r3}, -1])/3 - 
   (536*G[{0}, r3]*G[{0, 1/2, r3}, r3])/9 - 
   (689*G[{0}, r3]*G[{0, 1/2, r4}, -1])/9 - 
   (80*G[{1/2}, -1]*G[{0, 1/2, r4}, -1])/3 + 
   (166*G[{1/2}, r3]*G[{0, 1/2, r4}, -1])/9 - 
   (128*G[{1}, -1]*G[{0, 1/2, r4}, -1])/9 + 
   (184*G[{2}, -1]*G[{0, 1/2, r4}, -1])/3 - 
   (536*G[{0}, r3]*G[{0, 1/2, r4}, r3])/9 - 
   (2561*G[{0}, r3]*G[{0, 1, 1}, -1])/9 - (482*G[{1/2}, -1]*G[{0, 1, 1}, -1])/
    3 - (970*G[{1/2}, r3]*G[{0, 1, 1}, -1])/9 - 
   (1130*G[{1}, -1]*G[{0, 1, 1}, -1])/9 + (1288*G[{2}, -1]*G[{0, 1, 1}, -1])/
    3 + (236*G[{0}, r3]*G[{0, 1, 1}, r3])/3 + 
   (868*G[{1/2}, -1]*G[{0, 1, 1}, r3])/9 - 292*G[{1/2}, r3]*
    G[{0, 1, 1}, r3] - (868*G[{1}, -1]*G[{0, 1, 1}, r3])/9 + 
   (368*G[{2}, -1]*G[{0, 1, 1}, r3])/3 + (167*G[{0}, r3]*G[{0, 1, r3}, -1])/
    6 + 31*G[{1/2}, -1]*G[{0, 1, r3}, -1] + 
   (163*G[{1/2}, r3]*G[{0, 1, r3}, -1])/3 + (91*G[{1}, -1]*G[{0, 1, r3}, -1])/
    3 - 92*G[{2}, -1]*G[{0, 1, r3}, -1] + (8669*G[{0}, r3]*G[{0, 1, r3}, r3])/
    18 + (887*G[{1/2}, -1]*G[{0, 1, r3}, r3])/9 - 
   (113*G[{1/2}, r3]*G[{0, 1, r3}, r3])/3 + 
   (677*G[{1}, -1]*G[{0, 1, r3}, r3])/9 - (460*G[{2}, -1]*G[{0, 1, r3}, r3])/
    3 - (304*G[{r1}, r3]*G[{0, 1, r3}, r3])/3 - 
   (304*G[{r2}, r3]*G[{0, 1, r3}, r3])/3 - 
   (772*G[{r4}, r3]*G[{0, 1, r3}, r3])/9 + (167*G[{0}, r3]*G[{0, 1, r4}, -1])/
    6 + 31*G[{1/2}, -1]*G[{0, 1, r4}, -1] + 
   (163*G[{1/2}, r3]*G[{0, 1, r4}, -1])/3 + (91*G[{1}, -1]*G[{0, 1, r4}, -1])/
    3 - 92*G[{2}, -1]*G[{0, 1, r4}, -1] + (3407*G[{0}, r3]*G[{0, 1, r4}, r3])/
    18 + 25*G[{1/2}, -1]*G[{0, 1, r4}, r3] + 
   (655*G[{1/2}, r3]*G[{0, 1, r4}, r3])/9 + 
   (235*G[{1}, -1]*G[{0, 1, r4}, r3])/9 - 92*G[{2}, -1]*G[{0, 1, r4}, r3] - 
   (304*G[{r1}, r3]*G[{0, 1, r4}, r3])/3 - 
   (304*G[{r2}, r3]*G[{0, 1, r4}, r3])/3 - 
   (772*G[{r4}, r3]*G[{0, 1, r4}, r3])/9 + (556*G[{0}, r3]*G[{0, 2, 1}, r3])/
    9 - (278*G[{0}, r3]*G[{0, 2, r3}, r3])/9 - 
   (278*G[{0}, r3]*G[{0, 2, r4}, r3])/9 + (167*G[{0}, r3]*G[{0, r3, 1}, -1])/
    9 + (62*G[{1/2}, -1]*G[{0, r3, 1}, -1])/3 + 
   (326*G[{1/2}, r3]*G[{0, r3, 1}, -1])/9 + 
   (182*G[{1}, -1]*G[{0, r3, 1}, -1])/9 - (184*G[{2}, -1]*G[{0, r3, 1}, -1])/
    3 - (3847*G[{0}, r3]*G[{0, r3, 1}, r3])/18 - 
   (659*G[{1/2}, -1]*G[{0, r3, 1}, r3])/9 + 
   (659*G[{1/2}, r3]*G[{0, r3, 1}, r3])/9 + 
   (199*G[{1}, -1]*G[{0, r3, 1}, r3])/9 + (92*G[{2}, -1]*G[{0, r3, 1}, r3])/
    3 + (304*G[{r1}, r3]*G[{0, r3, 1}, r3])/3 + 
   (304*G[{r2}, r3]*G[{0, r3, 1}, r3])/3 + 
   (772*G[{r4}, r3]*G[{0, r3, 1}, r3])/9 + 
   (863*G[{0}, r3]*G[{0, r3, r3}, -1])/18 + 
   (43*G[{1/2}, -1]*G[{0, r3, r3}, -1])/3 - 
   (55*G[{1/2}, r3]*G[{0, r3, r3}, -1])/3 + 
   (55*G[{1}, -1]*G[{0, r3, r3}, -1])/9 - (92*G[{2}, -1]*G[{0, r3, r3}, -1])/
    3 - (2765*G[{0}, r3]*G[{0, r3, r3}, r3])/18 - 
   (331*G[{1/2}, -1]*G[{0, r3, r3}, r3])/9 + 
   (497*G[{1/2}, r3]*G[{0, r3, r3}, r3])/9 - 
   (221*G[{1}, -1]*G[{0, r3, r3}, r3])/9 + (92*G[{2}, -1]*G[{0, r3, r3}, r3])/
    3 + (863*G[{0}, r3]*G[{0, r3, r4}, -1])/18 + 
   (43*G[{1/2}, -1]*G[{0, r3, r4}, -1])/3 - 
   (55*G[{1/2}, r3]*G[{0, r3, r4}, -1])/3 + 
   (55*G[{1}, -1]*G[{0, r3, r4}, -1])/9 - (92*G[{2}, -1]*G[{0, r3, r4}, -1])/
    3 - (67*G[{0}, r3]*G[{0, r3, r4}, r3])/9 + 
   (167*G[{0}, r3]*G[{0, r4, 1}, -1])/9 + (62*G[{1/2}, -1]*G[{0, r4, 1}, -1])/
    3 + (326*G[{1/2}, r3]*G[{0, r4, 1}, -1])/9 + 
   (182*G[{1}, -1]*G[{0, r4, 1}, -1])/9 - (184*G[{2}, -1]*G[{0, r4, 1}, -1])/
    3 - (9109*G[{0}, r3]*G[{0, r4, 1}, r3])/18 - 
   (1321*G[{1/2}, -1]*G[{0, r4, 1}, r3])/9 + 
   (551*G[{1/2}, r3]*G[{0, r4, 1}, r3])/3 - 27*G[{1}, -1]*G[{0, r4, 1}, r3] + 
   92*G[{2}, -1]*G[{0, r4, 1}, r3] + (304*G[{r1}, r3]*G[{0, r4, 1}, r3])/3 + 
   (304*G[{r2}, r3]*G[{0, r4, 1}, r3])/3 + 
   (772*G[{r4}, r3]*G[{0, r4, 1}, r3])/9 + 
   (863*G[{0}, r3]*G[{0, r4, r3}, -1])/18 + 
   (43*G[{1/2}, -1]*G[{0, r4, r3}, -1])/3 - 
   (55*G[{1/2}, r3]*G[{0, r4, r3}, -1])/3 + 
   (55*G[{1}, -1]*G[{0, r4, r3}, -1])/9 - (92*G[{2}, -1]*G[{0, r4, r3}, -1])/
    3 - (67*G[{0}, r3]*G[{0, r4, r3}, r3])/9 + 
   (863*G[{0}, r3]*G[{0, r4, r4}, -1])/18 + 
   (43*G[{1/2}, -1]*G[{0, r4, r4}, -1])/3 - 
   (55*G[{1/2}, r3]*G[{0, r4, r4}, -1])/3 + 
   (55*G[{1}, -1]*G[{0, r4, r4}, -1])/9 - (92*G[{2}, -1]*G[{0, r4, r4}, -1])/
    3 + (2497*G[{0}, r3]*G[{0, r4, r4}, r3])/18 + 
   (331*G[{1/2}, -1]*G[{0, r4, r4}, r3])/9 - 
   (497*G[{1/2}, r3]*G[{0, r4, r4}, r3])/9 + 
   (221*G[{1}, -1]*G[{0, r4, r4}, r3])/9 - (92*G[{2}, -1]*G[{0, r4, r4}, r3])/
    3 - (254*G[{0}, r3]*G[{1/2, 1/2, 1}, r3])/9 + 
   (127*G[{0}, r3]*G[{1/2, 1/2, r3}, r3])/9 + 
   (127*G[{0}, r3]*G[{1/2, 1/2, r4}, r3])/9 + 
   133*G[{0}, r3]*G[{1/2, 1, 1}, -1] + 70*G[{1/2}, -1]*G[{1/2, 1, 1}, -1] + 
   (322*G[{1/2}, r3]*G[{1/2, 1, 1}, -1])/9 + 
   (158*G[{1}, -1]*G[{1/2, 1, 1}, -1])/3 - 
   184*G[{2}, -1]*G[{1/2, 1, 1}, -1] + (2434*G[{0}, r3]*G[{1/2, 1, 1}, r3])/
    9 - (167*G[{0}, r3]*G[{1/2, 1, r3}, -1])/18 - 
   (31*G[{1/2}, -1]*G[{1/2, 1, r3}, -1])/3 - 
   (163*G[{1/2}, r3]*G[{1/2, 1, r3}, -1])/9 - 
   (91*G[{1}, -1]*G[{1/2, 1, r3}, -1])/9 + 
   (92*G[{2}, -1]*G[{1/2, 1, r3}, -1])/3 - 
   (403*G[{0}, r3]*G[{1/2, 1, r3}, r3])/9 - 
   (167*G[{0}, r3]*G[{1/2, 1, r4}, -1])/18 - 
   (31*G[{1/2}, -1]*G[{1/2, 1, r4}, -1])/3 - 
   (163*G[{1/2}, r3]*G[{1/2, 1, r4}, -1])/9 - 
   (91*G[{1}, -1]*G[{1/2, 1, r4}, -1])/9 + 
   (92*G[{2}, -1]*G[{1/2, 1, r4}, -1])/3 - 
   (403*G[{0}, r3]*G[{1/2, 1, r4}, r3])/9 - 
   (256*G[{0}, r3]*G[{1/2, 2, 1}, r3])/9 + 
   (128*G[{0}, r3]*G[{1/2, 2, r3}, r3])/9 + 
   (128*G[{0}, r3]*G[{1/2, 2, r4}, r3])/9 - 
   (167*G[{0}, r3]*G[{1/2, r3, 1}, -1])/18 - 
   (31*G[{1/2}, -1]*G[{1/2, r3, 1}, -1])/3 - 
   (163*G[{1/2}, r3]*G[{1/2, r3, 1}, -1])/9 - 
   (91*G[{1}, -1]*G[{1/2, r3, 1}, -1])/9 + 
   (92*G[{2}, -1]*G[{1/2, r3, 1}, -1])/3 - 
   (50*G[{0}, r3]*G[{1/2, r3, 1}, r3])/3 - 
   (863*G[{0}, r3]*G[{1/2, r3, r3}, -1])/36 - 
   (43*G[{1/2}, -1]*G[{1/2, r3, r3}, -1])/6 + 
   (55*G[{1/2}, r3]*G[{1/2, r3, r3}, -1])/6 - 
   (55*G[{1}, -1]*G[{1/2, r3, r3}, -1])/18 + 
   (46*G[{2}, -1]*G[{1/2, r3, r3}, -1])/3 - 
   (332*G[{0}, r3]*G[{1/2, r3, r3}, r3])/9 - 
   (863*G[{0}, r3]*G[{1/2, r3, r4}, -1])/36 - 
   (43*G[{1/2}, -1]*G[{1/2, r3, r4}, -1])/6 + 
   (55*G[{1/2}, r3]*G[{1/2, r3, r4}, -1])/6 - 
   (55*G[{1}, -1]*G[{1/2, r3, r4}, -1])/18 + 
   (46*G[{2}, -1]*G[{1/2, r3, r4}, -1])/3 - 
   (332*G[{0}, r3]*G[{1/2, r3, r4}, r3])/9 - 
   (167*G[{0}, r3]*G[{1/2, r4, 1}, -1])/18 - 
   (31*G[{1/2}, -1]*G[{1/2, r4, 1}, -1])/3 - 
   (163*G[{1/2}, r3]*G[{1/2, r4, 1}, -1])/9 - 
   (91*G[{1}, -1]*G[{1/2, r4, 1}, -1])/9 + 
   (92*G[{2}, -1]*G[{1/2, r4, 1}, -1])/3 - 
   (50*G[{0}, r3]*G[{1/2, r4, 1}, r3])/3 - 
   (863*G[{0}, r3]*G[{1/2, r4, r3}, -1])/36 - 
   (43*G[{1/2}, -1]*G[{1/2, r4, r3}, -1])/6 + 
   (55*G[{1/2}, r3]*G[{1/2, r4, r3}, -1])/6 - 
   (55*G[{1}, -1]*G[{1/2, r4, r3}, -1])/18 + 
   (46*G[{2}, -1]*G[{1/2, r4, r3}, -1])/3 - 
   (332*G[{0}, r3]*G[{1/2, r4, r3}, r3])/9 - 
   (863*G[{0}, r3]*G[{1/2, r4, r4}, -1])/36 - 
   (43*G[{1/2}, -1]*G[{1/2, r4, r4}, -1])/6 + 
   (55*G[{1/2}, r3]*G[{1/2, r4, r4}, -1])/6 - 
   (55*G[{1}, -1]*G[{1/2, r4, r4}, -1])/18 + 
   (46*G[{2}, -1]*G[{1/2, r4, r4}, -1])/3 - 
   (332*G[{0}, r3]*G[{1/2, r4, r4}, r3])/9 + 
   (232*G[{0}, r3]*G[{1, 0, 1}, -1])/3 + 8*G[{1/2}, -1]*G[{1, 0, 1}, -1] - 
   (656*G[{1/2}, r3]*G[{1, 0, 1}, -1])/9 - 8*G[{1}, -1]*G[{1, 0, 1}, -1] + 
   (1139*G[{0}, r3]*G[{1, 0, 1}, r3])/9 - 50*G[{1/2}, -1]*G[{1, 0, 1}, r3] - 
   (1310*G[{1/2}, r3]*G[{1, 0, 1}, r3])/9 - (470*G[{1}, -1]*G[{1, 0, 1}, r3])/
    9 + 184*G[{2}, -1]*G[{1, 0, 1}, r3] + (608*G[{r1}, r3]*G[{1, 0, 1}, r3])/
    3 + (608*G[{r2}, r3]*G[{1, 0, 1}, r3])/3 + 
   (1544*G[{r4}, r3]*G[{1, 0, 1}, r3])/9 - (116*G[{0}, r3]*G[{1, 0, r3}, -1])/
    3 - 4*G[{1/2}, -1]*G[{1, 0, r3}, -1] + 
   (328*G[{1/2}, r3]*G[{1, 0, r3}, -1])/9 + 4*G[{1}, -1]*G[{1, 0, r3}, -1] - 
   (1139*G[{0}, r3]*G[{1, 0, r3}, r3])/18 + 25*G[{1/2}, -1]*
    G[{1, 0, r3}, r3] + (655*G[{1/2}, r3]*G[{1, 0, r3}, r3])/9 + 
   (235*G[{1}, -1]*G[{1, 0, r3}, r3])/9 - 92*G[{2}, -1]*G[{1, 0, r3}, r3] - 
   (304*G[{r1}, r3]*G[{1, 0, r3}, r3])/3 - 
   (304*G[{r2}, r3]*G[{1, 0, r3}, r3])/3 - 
   (772*G[{r4}, r3]*G[{1, 0, r3}, r3])/9 - (116*G[{0}, r3]*G[{1, 0, r4}, -1])/
    3 - 4*G[{1/2}, -1]*G[{1, 0, r4}, -1] + 
   (328*G[{1/2}, r3]*G[{1, 0, r4}, -1])/9 + 4*G[{1}, -1]*G[{1, 0, r4}, -1] - 
   (1139*G[{0}, r3]*G[{1, 0, r4}, r3])/18 + 25*G[{1/2}, -1]*
    G[{1, 0, r4}, r3] + (655*G[{1/2}, r3]*G[{1, 0, r4}, r3])/9 + 
   (235*G[{1}, -1]*G[{1, 0, r4}, r3])/9 - 92*G[{2}, -1]*G[{1, 0, r4}, r3] - 
   (304*G[{r1}, r3]*G[{1, 0, r4}, r3])/3 - 
   (304*G[{r2}, r3]*G[{1, 0, r4}, r3])/3 - 
   (772*G[{r4}, r3]*G[{1, 0, r4}, r3])/9 - 
   (116*G[{0}, r3]*G[{1, 1/2, 1}, -1])/3 - 
   4*G[{1/2}, -1]*G[{1, 1/2, 1}, -1] + (328*G[{1/2}, r3]*G[{1, 1/2, 1}, -1])/
    9 + 4*G[{1}, -1]*G[{1, 1/2, 1}, -1] + (170*G[{0}, r3]*G[{1, 1/2, 1}, r3])/
    3 + (58*G[{0}, r3]*G[{1, 1/2, r3}, -1])/3 + 
   2*G[{1/2}, -1]*G[{1, 1/2, r3}, -1] - 
   (164*G[{1/2}, r3]*G[{1, 1/2, r3}, -1])/9 - 
   2*G[{1}, -1]*G[{1, 1/2, r3}, -1] - (85*G[{0}, r3]*G[{1, 1/2, r3}, r3])/3 + 
   (58*G[{0}, r3]*G[{1, 1/2, r4}, -1])/3 + 
   2*G[{1/2}, -1]*G[{1, 1/2, r4}, -1] - 
   (164*G[{1/2}, r3]*G[{1, 1/2, r4}, -1])/9 - 
   2*G[{1}, -1]*G[{1, 1/2, r4}, -1] - (85*G[{0}, r3]*G[{1, 1/2, r4}, r3])/3 - 
   (8594*G[{0}, r3]*G[{1, 1, 1}, r3])/9 - (604*G[{1/2}, -1]*G[{1, 1, 1}, r3])/
    3 - (1300*G[{1/2}, r3]*G[{1, 1, 1}, r3])/3 - 
   (4444*G[{1}, -1]*G[{1, 1, 1}, r3])/9 + (2576*G[{2}, -1]*G[{1, 1, 1}, r3])/
    3 + (1216*G[{r1}, r3]*G[{1, 1, 1}, r3])/3 + 
   (1216*G[{r2}, r3]*G[{1, 1, 1}, r3])/3 + 
   (1766*G[{0}, r3]*G[{1, 1, r3}, r3])/3 + 
   (868*G[{1/2}, -1]*G[{1, 1, r3}, r3])/9 - 292*G[{1/2}, r3]*
    G[{1, 1, r3}, r3] - (868*G[{1}, -1]*G[{1, 1, r3}, r3])/9 + 
   (368*G[{2}, -1]*G[{1, 1, r3}, r3])/3 + (3244*G[{0}, r3]*G[{1, 1, r4}, r3])/
    9 + (116*G[{0}, r3]*G[{1, 2, 1}, -1])/3 + 
   4*G[{1/2}, -1]*G[{1, 2, 1}, -1] - (328*G[{1/2}, r3]*G[{1, 2, 1}, -1])/9 - 
   4*G[{1}, -1]*G[{1, 2, 1}, -1] + (842*G[{0}, r3]*G[{1, 2, 1}, r3])/9 - 
   (58*G[{0}, r3]*G[{1, 2, r3}, -1])/3 - 2*G[{1/2}, -1]*G[{1, 2, r3}, -1] + 
   (164*G[{1/2}, r3]*G[{1, 2, r3}, -1])/9 + 2*G[{1}, -1]*G[{1, 2, r3}, -1] - 
   (421*G[{0}, r3]*G[{1, 2, r3}, r3])/9 - (58*G[{0}, r3]*G[{1, 2, r4}, -1])/
    3 - 2*G[{1/2}, -1]*G[{1, 2, r4}, -1] + 
   (164*G[{1/2}, r3]*G[{1, 2, r4}, -1])/9 + 2*G[{1}, -1]*G[{1, 2, r4}, -1] - 
   (421*G[{0}, r3]*G[{1, 2, r4}, r3])/9 + (3815*G[{0}, r3]*G[{1, r3, 1}, r3])/
    9 + (1318*G[{1/2}, -1]*G[{1, r3, 1}, r3])/9 - 
   (1318*G[{1/2}, r3]*G[{1, r3, 1}, r3])/9 - 
   (398*G[{1}, -1]*G[{1, r3, 1}, r3])/9 - (184*G[{2}, -1]*G[{1, r3, 1}, r3])/
    3 - (608*G[{r1}, r3]*G[{1, r3, 1}, r3])/3 - 
   (608*G[{r2}, r3]*G[{1, r3, 1}, r3])/3 - 
   (1544*G[{r4}, r3]*G[{1, r3, 1}, r3])/9 + 
   (3761*G[{0}, r3]*G[{1, r3, r3}, r3])/9 + 
   (662*G[{1/2}, -1]*G[{1, r3, r3}, r3])/9 - 
   (994*G[{1/2}, r3]*G[{1, r3, r3}, r3])/9 + 
   (442*G[{1}, -1]*G[{1, r3, r3}, r3])/9 - 
   (184*G[{2}, -1]*G[{1, r3, r3}, r3])/3 + 
   (1130*G[{0}, r3]*G[{1, r3, r4}, r3])/9 + 
   (587*G[{0}, r3]*G[{1, r4, 1}, r3])/3 + 50*G[{1/2}, -1]*G[{1, r4, 1}, r3] + 
   (1310*G[{1/2}, r3]*G[{1, r4, 1}, r3])/9 + 
   (470*G[{1}, -1]*G[{1, r4, 1}, r3])/9 - 184*G[{2}, -1]*G[{1, r4, 1}, r3] - 
   (608*G[{r1}, r3]*G[{1, r4, 1}, r3])/3 - 
   (608*G[{r2}, r3]*G[{1, r4, 1}, r3])/3 - 
   (1544*G[{r4}, r3]*G[{1, r4, 1}, r3])/9 + 
   (1130*G[{0}, r3]*G[{1, r4, r3}, r3])/9 + 
   (358*G[{0}, r3]*G[{1, r4, r4}, r3])/9 + (4*G[{0}, r3]*G[{2, 0, 1}, r3])/
    9 - (2*G[{0}, r3]*G[{2, 0, r3}, r3])/9 - (2*G[{0}, r3]*G[{2, 0, r4}, r3])/
    9 - (256*G[{0}, r3]*G[{2, 1/2, 1}, r3])/9 + 
   (128*G[{0}, r3]*G[{2, 1/2, r3}, r3])/9 + 
   (128*G[{0}, r3]*G[{2, 1/2, r4}, r3])/9 - 133*G[{0}, r3]*G[{2, 1, 1}, -1] - 
   70*G[{1/2}, -1]*G[{2, 1, 1}, -1] - (322*G[{1/2}, r3]*G[{2, 1, 1}, -1])/9 - 
   (158*G[{1}, -1]*G[{2, 1, 1}, -1])/3 + 184*G[{2}, -1]*G[{2, 1, 1}, -1] + 
   (2102*G[{0}, r3]*G[{2, 1, 1}, r3])/9 + (167*G[{0}, r3]*G[{2, 1, r3}, -1])/
    18 + (31*G[{1/2}, -1]*G[{2, 1, r3}, -1])/3 + 
   (163*G[{1/2}, r3]*G[{2, 1, r3}, -1])/9 + (91*G[{1}, -1]*G[{2, 1, r3}, -1])/
    9 - (92*G[{2}, -1]*G[{2, 1, r3}, -1])/3 - 
   (569*G[{0}, r3]*G[{2, 1, r3}, r3])/9 + (167*G[{0}, r3]*G[{2, 1, r4}, -1])/
    18 + (31*G[{1/2}, -1]*G[{2, 1, r4}, -1])/3 + 
   (163*G[{1/2}, r3]*G[{2, 1, r4}, -1])/9 + (91*G[{1}, -1]*G[{2, 1, r4}, -1])/
    9 - (92*G[{2}, -1]*G[{2, 1, r4}, -1])/3 - 
   (569*G[{0}, r3]*G[{2, 1, r4}, r3])/9 - (586*G[{0}, r3]*G[{2, 2, 1}, r3])/
    9 + (293*G[{0}, r3]*G[{2, 2, r3}, r3])/9 + 
   (293*G[{0}, r3]*G[{2, 2, r4}, r3])/9 + (167*G[{0}, r3]*G[{2, r3, 1}, -1])/
    18 + (31*G[{1/2}, -1]*G[{2, r3, 1}, -1])/3 + 
   (163*G[{1/2}, r3]*G[{2, r3, 1}, -1])/9 + (91*G[{1}, -1]*G[{2, r3, 1}, -1])/
    9 - (92*G[{2}, -1]*G[{2, r3, 1}, -1])/3 - 
   (482*G[{0}, r3]*G[{2, r3, 1}, r3])/9 + (863*G[{0}, r3]*G[{2, r3, r3}, -1])/
    36 + (43*G[{1/2}, -1]*G[{2, r3, r3}, -1])/6 - 
   (55*G[{1/2}, r3]*G[{2, r3, r3}, -1])/6 + 
   (55*G[{1}, -1]*G[{2, r3, r3}, -1])/18 - (46*G[{2}, -1]*G[{2, r3, r3}, -1])/
    3 + (863*G[{0}, r3]*G[{2, r3, r4}, -1])/36 + 
   (43*G[{1/2}, -1]*G[{2, r3, r4}, -1])/6 - 
   (55*G[{1/2}, r3]*G[{2, r3, r4}, -1])/6 + 
   (55*G[{1}, -1]*G[{2, r3, r4}, -1])/18 - (46*G[{2}, -1]*G[{2, r3, r4}, -1])/
    3 + (167*G[{0}, r3]*G[{2, r4, 1}, -1])/18 + 
   (31*G[{1/2}, -1]*G[{2, r4, 1}, -1])/3 + 
   (163*G[{1/2}, r3]*G[{2, r4, 1}, -1])/9 + (91*G[{1}, -1]*G[{2, r4, 1}, -1])/
    9 - (92*G[{2}, -1]*G[{2, r4, 1}, -1])/3 - 
   (482*G[{0}, r3]*G[{2, r4, 1}, r3])/9 + (863*G[{0}, r3]*G[{2, r4, r3}, -1])/
    36 + (43*G[{1/2}, -1]*G[{2, r4, r3}, -1])/6 - 
   (55*G[{1/2}, r3]*G[{2, r4, r3}, -1])/6 + 
   (55*G[{1}, -1]*G[{2, r4, r3}, -1])/18 - (46*G[{2}, -1]*G[{2, r4, r3}, -1])/
    3 + (863*G[{0}, r3]*G[{2, r4, r4}, -1])/36 + 
   (43*G[{1/2}, -1]*G[{2, r4, r4}, -1])/6 - 
   (55*G[{1/2}, r3]*G[{2, r4, r4}, -1])/6 + 
   (55*G[{1}, -1]*G[{2, r4, r4}, -1])/18 - (46*G[{2}, -1]*G[{2, r4, r4}, -1])/
    3 - (304*G[{0}, r3]*G[{r1, 0, 1}, r3])/3 + 
   (152*G[{0}, r3]*G[{r1, 0, r3}, r3])/3 + 
   (152*G[{0}, r3]*G[{r1, 0, r4}, r3])/3 + (608*G[{0}, r3]*G[{r1, 1, 1}, r3])/
    3 - (304*G[{0}, r3]*G[{r1, 1, r3}, r3])/3 - 
   (304*G[{0}, r3]*G[{r1, 1, r4}, r3])/3 - (304*G[{0}, r3]*G[{r2, 0, 1}, r3])/
    3 + (152*G[{0}, r3]*G[{r2, 0, r3}, r3])/3 + 
   (152*G[{0}, r3]*G[{r2, 0, r4}, r3])/3 + (608*G[{0}, r3]*G[{r2, 1, 1}, r3])/
    3 - (304*G[{0}, r3]*G[{r2, 1, r3}, r3])/3 - 
   (304*G[{0}, r3]*G[{r2, 1, r4}, r3])/3 - (877*G[{0}, r3]*G[{r4, 0, 1}, r3])/
    3 - (662*G[{1/2}, -1]*G[{r4, 0, 1}, r3])/9 + 
   (994*G[{1/2}, r3]*G[{r4, 0, 1}, r3])/9 - 
   (442*G[{1}, -1]*G[{r4, 0, 1}, r3])/9 + (184*G[{2}, -1]*G[{r4, 0, 1}, r3])/
    3 + (877*G[{0}, r3]*G[{r4, 0, r3}, r3])/6 + 
   (331*G[{1/2}, -1]*G[{r4, 0, r3}, r3])/9 - 
   (497*G[{1/2}, r3]*G[{r4, 0, r3}, r3])/9 + 
   (221*G[{1}, -1]*G[{r4, 0, r3}, r3])/9 - (92*G[{2}, -1]*G[{r4, 0, r3}, r3])/
    3 + (877*G[{0}, r3]*G[{r4, 0, r4}, r3])/6 + 
   (331*G[{1/2}, -1]*G[{r4, 0, r4}, r3])/9 - 
   (497*G[{1/2}, r3]*G[{r4, 0, r4}, r3])/9 + 
   (221*G[{1}, -1]*G[{r4, 0, r4}, r3])/9 - (92*G[{2}, -1]*G[{r4, 0, r4}, r3])/
    3 - (2054*G[{0}, r3]*G[{r4, 1, 1}, r3])/9 - 
   (868*G[{1/2}, -1]*G[{r4, 1, 1}, r3])/9 + 292*G[{1/2}, r3]*
    G[{r4, 1, 1}, r3] + (868*G[{1}, -1]*G[{r4, 1, 1}, r3])/9 - 
   (368*G[{2}, -1]*G[{r4, 1, 1}, r3])/3 - (877*G[{0}, r3]*G[{r4, 1, r3}, r3])/
    3 - (662*G[{1/2}, -1]*G[{r4, 1, r3}, r3])/9 + 
   (994*G[{1/2}, r3]*G[{r4, 1, r3}, r3])/9 - 
   (442*G[{1}, -1]*G[{r4, 1, r3}, r3])/9 + 
   (184*G[{2}, -1]*G[{r4, 1, r3}, r3])/3 - 
   (772*G[{0}, r3]*G[{r4, 1, r4}, r3])/9 + 
   (1859*G[{0}, r3]*G[{r4, r4, 1}, r3])/9 + 
   (662*G[{1/2}, -1]*G[{r4, r4, 1}, r3])/9 - 
   (994*G[{1/2}, r3]*G[{r4, r4, 1}, r3])/9 + 
   (442*G[{1}, -1]*G[{r4, r4, 1}, r3])/9 - 
   (184*G[{2}, -1]*G[{r4, r4, 1}, r3])/3 + (560*G[{0, -1, -1, 1}, -1])/9 - 
   (280*G[{0, -1, -1, r3}, -1])/9 - (280*G[{0, -1, -1, r4}, -1])/9 + 
   (224*G[{0, -1, 0, 1}, -1])/9 - (112*G[{0, -1, 0, r3}, -1])/9 - 
   (112*G[{0, -1, 0, r4}, -1])/9 - (584*G[{0, -1, 1/2, 1}, -1])/9 + 
   (292*G[{0, -1, 1/2, r3}, -1])/9 + (292*G[{0, -1, 1/2, r4}, -1])/9 + 
   (560*G[{0, -1, 1, -1}, -1])/9 + (2416*G[{0, -1, 1, 1}, -1])/9 - 
   (200*G[{0, -1, 1, r3}, -1])/3 - (200*G[{0, -1, 1, r4}, -1])/3 - 
   (584*G[{0, -1, 2, 1}, -1])/9 + (292*G[{0, -1, 2, r3}, -1])/9 + 
   (292*G[{0, -1, 2, r4}, -1])/9 - (280*G[{0, -1, r3, -1}, -1])/9 - 
   (80*G[{0, -1, r3, 1}, -1])/3 - (184*G[{0, -1, r3, r3}, -1])/9 - 
   (184*G[{0, -1, r3, r4}, -1])/9 - (280*G[{0, -1, r4, -1}, -1])/9 - 
   (80*G[{0, -1, r4, 1}, -1])/3 - (184*G[{0, -1, r4, r3}, -1])/9 - 
   (184*G[{0, -1, r4, r4}, -1])/9 + (1112*G[{0, 0, -1, 1}, -1])/9 - 
   (556*G[{0, 0, -1, r3}, -1])/9 - (556*G[{0, 0, -1, r4}, -1])/9 - 
   (227*G[{0, 0, 0, 1}, -1])/9 - (817*G[{0, 0, 0, 1}, r3])/9 + 
   (227*G[{0, 0, 0, r3}, -1])/18 + (817*G[{0, 0, 0, r3}, r3])/18 + 
   (227*G[{0, 0, 0, r4}, -1])/18 + (817*G[{0, 0, 0, r4}, r3])/18 - 
   (844*G[{0, 0, 1/2, 1}, -1])/9 - 62*G[{0, 0, 1/2, 1}, r3] + 
   (422*G[{0, 0, 1/2, r3}, -1])/9 + 31*G[{0, 0, 1/2, r3}, r3] + 
   (422*G[{0, 0, 1/2, r4}, -1])/9 + 31*G[{0, 0, 1/2, r4}, r3] + 
   (1112*G[{0, 0, 1, -1}, -1])/9 - (418*G[{0, 0, 1, 1}, -1])/9 + 
   78*G[{0, 0, 1, 1}, r3] - (416*G[{0, 0, 1, r3}, -1])/9 - 
   216*G[{0, 0, 1, r3}, r3] - (416*G[{0, 0, 1, r4}, -1])/9 - 
   (400*G[{0, 0, 1, r4}, r3])/9 - (100*G[{0, 0, 2, 1}, -1])/3 + 
   (142*G[{0, 0, 2, 1}, r3])/9 + (50*G[{0, 0, 2, r3}, -1])/3 - 
   (71*G[{0, 0, 2, r3}, r3])/9 + (50*G[{0, 0, 2, r4}, -1])/3 - 
   (71*G[{0, 0, 2, r4}, r3])/9 - (556*G[{0, 0, r3, -1}, -1])/9 + 
   103*G[{0, 0, r3, 1}, -1] - (73*G[{0, 0, r3, 1}, r3])/3 - 
   (151*G[{0, 0, r3, r3}, -1])/9 + (302*G[{0, 0, r3, r3}, r3])/3 - 
   (151*G[{0, 0, r3, r4}, -1])/9 + (134*G[{0, 0, r3, r4}, r3])/9 - 
   (556*G[{0, 0, r4, -1}, -1])/9 + 103*G[{0, 0, r4, 1}, -1] + 
   (1325*G[{0, 0, r4, 1}, r3])/9 - (151*G[{0, 0, r4, r3}, -1])/9 + 
   (134*G[{0, 0, r4, r3}, r3])/9 - (151*G[{0, 0, r4, r4}, -1])/9 - 
   (638*G[{0, 0, r4, r4}, r3])/9 - (1028*G[{0, 1/2, -1, 1}, -1])/9 + 
   (514*G[{0, 1/2, -1, r3}, -1])/9 + (514*G[{0, 1/2, -1, r4}, -1])/9 + 
   (556*G[{0, 1/2, 0, 1}, -1])/9 + (514*G[{0, 1/2, 0, 1}, r3])/9 - 
   (278*G[{0, 1/2, 0, r3}, -1])/9 - (257*G[{0, 1/2, 0, r3}, r3])/9 - 
   (278*G[{0, 1/2, 0, r4}, -1])/9 - (257*G[{0, 1/2, 0, r4}, r3])/9 + 
   (208*G[{0, 1/2, 1/2, 1}, -1])/3 + (254*G[{0, 1/2, 1/2, 1}, r3])/9 - 
   (104*G[{0, 1/2, 1/2, r3}, -1])/3 - (127*G[{0, 1/2, 1/2, r3}, r3])/9 - 
   (104*G[{0, 1/2, 1/2, r4}, -1])/3 - (127*G[{0, 1/2, 1/2, r4}, r3])/9 - 
   (1028*G[{0, 1/2, 1, -1}, -1])/9 - 138*G[{0, 1/2, 1, 1}, -1] - 
   (1406*G[{0, 1/2, 1, 1}, r3])/9 + (661*G[{0, 1/2, 1, r3}, -1])/9 + 
   (403*G[{0, 1/2, 1, r3}, r3])/9 + (661*G[{0, 1/2, 1, r4}, -1])/9 + 
   (403*G[{0, 1/2, 1, r4}, r3])/9 + (478*G[{0, 1/2, 2, 1}, -1])/9 + 
   (256*G[{0, 1/2, 2, 1}, r3])/9 - (239*G[{0, 1/2, 2, r3}, -1])/9 - 
   (128*G[{0, 1/2, 2, r3}, r3])/9 - (239*G[{0, 1/2, 2, r4}, -1])/9 - 
   (128*G[{0, 1/2, 2, r4}, r3])/9 + (514*G[{0, 1/2, r3, -1}, -1])/9 - 
   (592*G[{0, 1/2, r3, 1}, -1])/9 - (364*G[{0, 1/2, r3, 1}, r3])/9 + 
   (92*G[{0, 1/2, r3, r3}, -1])/3 + (332*G[{0, 1/2, r3, r3}, r3])/9 + 
   (92*G[{0, 1/2, r3, r4}, -1])/3 + (332*G[{0, 1/2, r3, r4}, r3])/9 + 
   (514*G[{0, 1/2, r4, -1}, -1])/9 - (592*G[{0, 1/2, r4, 1}, -1])/9 - 
   (364*G[{0, 1/2, r4, 1}, r3])/9 + (92*G[{0, 1/2, r4, r3}, -1])/3 + 
   (332*G[{0, 1/2, r4, r3}, r3])/9 + (92*G[{0, 1/2, r4, r4}, -1])/3 + 
   (332*G[{0, 1/2, r4, r4}, r3])/9 + (560*G[{0, 1, -1, -1}, -1])/9 + 
   (2416*G[{0, 1, -1, 1}, -1])/9 - (200*G[{0, 1, -1, r3}, -1])/3 - 
   (200*G[{0, 1, -1, r4}, -1])/3 - (1358*G[{0, 1, 0, 1}, -1])/3 - 
   (3746*G[{0, 1, 0, 1}, r3])/9 + (679*G[{0, 1, 0, r3}, -1])/3 + 
   (1873*G[{0, 1, 0, r3}, r3])/9 + (679*G[{0, 1, 0, r4}, -1])/3 + 
   (1873*G[{0, 1, 0, r4}, r3])/9 - (158*G[{0, 1, 1/2, 1}, -1])/3 - 
   (170*G[{0, 1, 1/2, 1}, r3])/3 + (79*G[{0, 1, 1/2, r3}, -1])/3 + 
   (85*G[{0, 1, 1/2, r3}, r3])/3 + (79*G[{0, 1, 1/2, r4}, -1])/3 + 
   (85*G[{0, 1, 1/2, r4}, r3])/3 + (2416*G[{0, 1, 1, -1}, -1])/9 + 
   (2692*G[{0, 1, 1, 1}, -1])/9 + (6092*G[{0, 1, 1, 1}, r3])/9 - 
   (3244*G[{0, 1, 1, r3}, -1])/9 - (3244*G[{0, 1, 1, r3}, r3])/9 - 
   (3244*G[{0, 1, 1, r4}, -1])/9 - (3244*G[{0, 1, 1, r4}, r3])/9 - 
   (878*G[{0, 1, 2, 1}, -1])/9 - (842*G[{0, 1, 2, 1}, r3])/9 + 
   (439*G[{0, 1, 2, r3}, -1])/9 + (421*G[{0, 1, 2, r3}, r3])/9 + 
   (439*G[{0, 1, 2, r4}, -1])/9 + (421*G[{0, 1, 2, r4}, r3])/9 - 
   (200*G[{0, 1, r3, -1}, -1])/3 + (1102*G[{0, 1, r3, 1}, -1])/9 + 
   94*G[{0, 1, r3, 1}, r3] - (358*G[{0, 1, r3, r3}, -1])/9 - 
   (634*G[{0, 1, r3, r3}, r3])/3 - (358*G[{0, 1, r3, r4}, -1])/9 - 
   (1130*G[{0, 1, r3, r4}, r3])/9 - (200*G[{0, 1, r4, -1}, -1])/3 + 
   (1102*G[{0, 1, r4, 1}, -1])/9 + 94*G[{0, 1, r4, 1}, r3] - 
   (358*G[{0, 1, r4, r3}, -1])/9 - (1130*G[{0, 1, r4, r3}, r3])/9 - 
   (358*G[{0, 1, r4, r4}, -1])/9 - (358*G[{0, 1, r4, r4}, r3])/9 - 
   (140*G[{0, 2, -1, 1}, -1])/9 + (70*G[{0, 2, -1, r3}, -1])/9 + 
   (70*G[{0, 2, -1, r4}, -1])/9 + 28*G[{0, 2, 0, 1}, -1] + 
   (694*G[{0, 2, 0, 1}, r3])/9 - 14*G[{0, 2, 0, r3}, -1] - 
   (347*G[{0, 2, 0, r3}, r3])/9 - 14*G[{0, 2, 0, r4}, -1] - 
   (347*G[{0, 2, 0, r4}, r3])/9 + (34*G[{0, 2, 1/2, 1}, -1])/9 + 
   (256*G[{0, 2, 1/2, 1}, r3])/9 - (17*G[{0, 2, 1/2, r3}, -1])/9 - 
   (128*G[{0, 2, 1/2, r3}, r3])/9 - (17*G[{0, 2, 1/2, r4}, -1])/9 - 
   (128*G[{0, 2, 1/2, r4}, r3])/9 - (140*G[{0, 2, 1, -1}, -1])/9 - 
   (1078*G[{0, 2, 1, 1}, -1])/9 - (706*G[{0, 2, 1, 1}, r3])/9 + 
   (311*G[{0, 2, 1, r3}, -1])/9 + (569*G[{0, 2, 1, r3}, r3])/9 + 
   (311*G[{0, 2, 1, r4}, -1])/9 + (569*G[{0, 2, 1, r4}, r3])/9 + 
   24*G[{0, 2, 2, 1}, -1] + (586*G[{0, 2, 2, 1}, r3])/9 - 
   12*G[{0, 2, 2, r3}, -1] - (293*G[{0, 2, 2, r3}, r3])/9 - 
   12*G[{0, 2, 2, r4}, -1] - (293*G[{0, 2, 2, r4}, r3])/9 + 
   (70*G[{0, 2, r3, -1}, -1])/9 + (116*G[{0, 2, r3, 1}, -1])/9 - 
   24*G[{0, 2, r3, 1}, r3] + (56*G[{0, 2, r3, r3}, -1])/9 + 
   (56*G[{0, 2, r3, r4}, -1])/9 + (70*G[{0, 2, r4, -1}, -1])/9 + 
   (116*G[{0, 2, r4, 1}, -1])/9 - 24*G[{0, 2, r4, 1}, r3] + 
   (56*G[{0, 2, r4, r3}, -1])/9 + (56*G[{0, 2, r4, r4}, -1])/9 + 
   (304*G[{0, r1, 0, 1}, -1])/3 + (304*G[{0, r1, 0, 1}, r3])/3 - 
   (152*G[{0, r1, 0, r3}, -1])/3 - (152*G[{0, r1, 0, r3}, r3])/3 - 
   (152*G[{0, r1, 0, r4}, -1])/3 - (152*G[{0, r1, 0, r4}, r3])/3 - 
   (608*G[{0, r1, 1, 1}, -1])/3 - (608*G[{0, r1, 1, 1}, r3])/3 + 
   (304*G[{0, r1, 1, r3}, -1])/3 + (304*G[{0, r1, 1, r3}, r3])/3 + 
   (304*G[{0, r1, 1, r4}, -1])/3 + (304*G[{0, r1, 1, r4}, r3])/3 + 
   (304*G[{0, r2, 0, 1}, -1])/3 + (304*G[{0, r2, 0, 1}, r3])/3 - 
   (152*G[{0, r2, 0, r3}, -1])/3 - (152*G[{0, r2, 0, r3}, r3])/3 - 
   (152*G[{0, r2, 0, r4}, -1])/3 - (152*G[{0, r2, 0, r4}, r3])/3 - 
   (608*G[{0, r2, 1, 1}, -1])/3 - (608*G[{0, r2, 1, 1}, r3])/3 + 
   (304*G[{0, r2, 1, r3}, -1])/3 + (304*G[{0, r2, 1, r3}, r3])/3 + 
   (304*G[{0, r2, 1, r4}, -1])/3 + (304*G[{0, r2, 1, r4}, r3])/3 - 
   (280*G[{0, r3, -1, -1}, -1])/9 - (80*G[{0, r3, -1, 1}, -1])/3 - 
   (184*G[{0, r3, -1, r3}, -1])/9 - (184*G[{0, r3, -1, r4}, -1])/9 + 
   (220*G[{0, r3, 0, 1}, -1])/3 - (134*G[{0, r3, 0, 1}, r3])/9 - 
   (110*G[{0, r3, 0, r3}, -1])/3 + (67*G[{0, r3, 0, r3}, r3])/9 - 
   (110*G[{0, r3, 0, r4}, -1])/3 + (67*G[{0, r3, 0, r4}, r3])/9 - 
   (80*G[{0, r3, 1, -1}, -1])/3 - (256*G[{0, r3, 1, 1}, -1])/9 - 
   (200*G[{0, r3, 1, 1}, r3])/9 + (772*G[{0, r3, 1, r3}, -1])/9 + 
   (772*G[{0, r3, 1, r3}, r3])/9 + (772*G[{0, r3, 1, r4}, -1])/9 - 
   (184*G[{0, r3, r3, -1}, -1])/9 + (112*G[{0, r3, r3, 1}, -1])/9 + 
   (302*G[{0, r3, r3, 1}, r3])/3 - (184*G[{0, r3, r4, -1}, -1])/9 + 
   (112*G[{0, r3, r4, 1}, -1])/9 + (134*G[{0, r3, r4, 1}, r3])/9 - 
   (280*G[{0, r4, -1, -1}, -1])/9 - (80*G[{0, r4, -1, 1}, -1])/3 - 
   (184*G[{0, r4, -1, r3}, -1])/9 - (184*G[{0, r4, -1, r4}, -1])/9 + 
   (220*G[{0, r4, 0, 1}, -1])/3 + (470*G[{0, r4, 0, 1}, r3])/3 - 
   (110*G[{0, r4, 0, r3}, -1])/3 - (235*G[{0, r4, 0, r3}, r3])/3 - 
   (110*G[{0, r4, 0, r4}, -1])/3 - (235*G[{0, r4, 0, r4}, r3])/3 - 
   (80*G[{0, r4, 1, -1}, -1])/3 - (256*G[{0, r4, 1, 1}, -1])/9 - 
   (200*G[{0, r4, 1, 1}, r3])/9 + (772*G[{0, r4, 1, r3}, -1])/9 + 
   (1544*G[{0, r4, 1, r3}, r3])/9 + (772*G[{0, r4, 1, r4}, -1])/9 + 
   (772*G[{0, r4, 1, r4}, r3])/9 - (184*G[{0, r4, r3, -1}, -1])/9 + 
   (112*G[{0, r4, r3, 1}, -1])/9 + (134*G[{0, r4, r3, 1}, r3])/9 - 
   (184*G[{0, r4, r4, -1}, -1])/9 + (112*G[{0, r4, r4, 1}, -1])/9 - 
   (638*G[{0, r4, r4, 1}, r3])/9 - (280*G[{1/2, -1, -1, 1}, -1])/9 + 
   (140*G[{1/2, -1, -1, r3}, -1])/9 + (140*G[{1/2, -1, -1, r4}, -1])/9 + 
   (68*G[{1/2, -1, 0, 1}, -1])/9 - (34*G[{1/2, -1, 0, r3}, -1])/9 - 
   (34*G[{1/2, -1, 0, r4}, -1])/9 + (176*G[{1/2, -1, 1/2, 1}, -1])/9 - 
   (88*G[{1/2, -1, 1/2, r3}, -1])/9 - (88*G[{1/2, -1, 1/2, r4}, -1])/9 - 
   (280*G[{1/2, -1, 1, -1}, -1])/9 - (1336*G[{1/2, -1, 1, 1}, -1])/9 + 
   (364*G[{1/2, -1, 1, r3}, -1])/9 + (364*G[{1/2, -1, 1, r4}, -1])/9 + 
   (176*G[{1/2, -1, 2, 1}, -1])/9 - (88*G[{1/2, -1, 2, r3}, -1])/9 - 
   (88*G[{1/2, -1, 2, r4}, -1])/9 + (140*G[{1/2, -1, r3, -1}, -1])/9 + 
   (40*G[{1/2, -1, r3, 1}, -1])/3 + (92*G[{1/2, -1, r3, r3}, -1])/9 + 
   (92*G[{1/2, -1, r3, r4}, -1])/9 + (140*G[{1/2, -1, r4, -1}, -1])/9 + 
   (40*G[{1/2, -1, r4, 1}, -1])/3 + (92*G[{1/2, -1, r4, r3}, -1])/9 + 
   (92*G[{1/2, -1, r4, r4}, -1])/9 - (4*G[{1/2, 0, -1, 1}, -1])/9 + 
   (2*G[{1/2, 0, -1, r3}, -1])/9 + (2*G[{1/2, 0, -1, r4}, -1])/9 - 
   (70*G[{1/2, 0, 0, 1}, -1])/9 + (1586*G[{1/2, 0, 0, 1}, r3])/9 + 
   (35*G[{1/2, 0, 0, r3}, -1])/9 - (793*G[{1/2, 0, 0, r3}, r3])/9 + 
   (35*G[{1/2, 0, 0, r4}, -1])/9 - (793*G[{1/2, 0, 0, r4}, r3])/9 - 
   12*G[{1/2, 0, 1/2, 1}, -1] + (254*G[{1/2, 0, 1/2, 1}, r3])/9 + 
   6*G[{1/2, 0, 1/2, r3}, -1] - (127*G[{1/2, 0, 1/2, r3}, r3])/9 + 
   6*G[{1/2, 0, 1/2, r4}, -1] - (127*G[{1/2, 0, 1/2, r4}, r3])/9 - 
   (4*G[{1/2, 0, 1, -1}, -1])/9 + (1034*G[{1/2, 0, 1, 1}, -1])/9 + 
   82*G[{1/2, 0, 1, 1}, r3] - (365*G[{1/2, 0, 1, r3}, -1])/9 + 
   (403*G[{1/2, 0, 1, r3}, r3])/9 - (365*G[{1/2, 0, 1, r4}, -1])/9 + 
   (403*G[{1/2, 0, 1, r4}, r3])/9 - (622*G[{1/2, 0, 2, 1}, -1])/9 + 
   (256*G[{1/2, 0, 2, 1}, r3])/9 + (311*G[{1/2, 0, 2, r3}, -1])/9 - 
   (128*G[{1/2, 0, 2, r3}, r3])/9 + (311*G[{1/2, 0, 2, r4}, -1])/9 - 
   (128*G[{1/2, 0, 2, r4}, r3])/9 + (2*G[{1/2, 0, r3, -1}, -1])/9 - 
   (148*G[{1/2, 0, r3, 1}, -1])/3 - (1436*G[{1/2, 0, r3, 1}, r3])/9 + 
   (146*G[{1/2, 0, r3, r3}, -1])/9 + (332*G[{1/2, 0, r3, r3}, r3])/9 + 
   (146*G[{1/2, 0, r3, r4}, -1])/9 + (332*G[{1/2, 0, r3, r4}, r3])/9 + 
   (2*G[{1/2, 0, r4, -1}, -1])/9 - (148*G[{1/2, 0, r4, 1}, -1])/3 - 
   (1436*G[{1/2, 0, r4, 1}, r3])/9 + (146*G[{1/2, 0, r4, r3}, -1])/9 + 
   (332*G[{1/2, 0, r4, r3}, r3])/9 + (146*G[{1/2, 0, r4, r4}, -1])/9 + 
   (332*G[{1/2, 0, r4, r4}, r3])/9 + (212*G[{1/2, 1/2, -1, 1}, -1])/9 - 
   (106*G[{1/2, 1/2, -1, r3}, -1])/9 - (106*G[{1/2, 1/2, -1, r4}, -1])/9 - 
   16*G[{1/2, 1/2, 0, 1}, -1] + (254*G[{1/2, 1/2, 0, 1}, r3])/9 + 
   8*G[{1/2, 1/2, 0, r3}, -1] - (127*G[{1/2, 1/2, 0, r3}, r3])/9 + 
   8*G[{1/2, 1/2, 0, r4}, -1] - (127*G[{1/2, 1/2, 0, r4}, r3])/9 - 
   (142*G[{1/2, 1/2, 1/2, 1}, -1])/9 + (71*G[{1/2, 1/2, 1/2, r3}, -1])/9 + 
   (71*G[{1/2, 1/2, 1/2, r4}, -1])/9 + (212*G[{1/2, 1/2, 1, -1}, -1])/9 + 
   (260*G[{1/2, 1/2, 1, 1}, -1])/3 + (508*G[{1/2, 1/2, 1, 1}, r3])/9 - 
   (200*G[{1/2, 1/2, 1, r3}, -1])/9 - (200*G[{1/2, 1/2, 1, r4}, -1])/9 - 
   (106*G[{1/2, 1/2, 2, 1}, -1])/9 + (53*G[{1/2, 1/2, 2, r3}, -1])/9 + 
   (53*G[{1/2, 1/2, 2, r4}, -1])/9 - (106*G[{1/2, 1/2, r3, -1}, -1])/9 + 
   (104*G[{1/2, 1/2, r3, 1}, -1])/9 - (254*G[{1/2, 1/2, r3, 1}, r3])/9 - 
   (49*G[{1/2, 1/2, r3, r3}, -1])/3 - (49*G[{1/2, 1/2, r3, r4}, -1])/3 - 
   (106*G[{1/2, 1/2, r4, -1}, -1])/9 + (104*G[{1/2, 1/2, r4, 1}, -1])/9 - 
   (254*G[{1/2, 1/2, r4, 1}, r3])/9 - (49*G[{1/2, 1/2, r4, r3}, -1])/3 - 
   (49*G[{1/2, 1/2, r4, r4}, -1])/3 - (280*G[{1/2, 1, -1, -1}, -1])/9 - 
   (1336*G[{1/2, 1, -1, 1}, -1])/9 + (364*G[{1/2, 1, -1, r3}, -1])/9 + 
   (364*G[{1/2, 1, -1, r4}, -1])/9 + (512*G[{1/2, 1, 0, 1}, -1])/9 - 
   (806*G[{1/2, 1, 0, 1}, r3])/9 - (256*G[{1/2, 1, 0, r3}, -1])/9 + 
   (403*G[{1/2, 1, 0, r3}, r3])/9 - (256*G[{1/2, 1, 0, r4}, -1])/9 + 
   (403*G[{1/2, 1, 0, r4}, r3])/9 + (1504*G[{1/2, 1, 1/2, 1}, -1])/9 - 
   (752*G[{1/2, 1, 1/2, r3}, -1])/9 - (752*G[{1/2, 1, 1/2, r4}, -1])/9 - 
   (1336*G[{1/2, 1, 1, -1}, -1])/9 - (820*G[{1/2, 1, 1, 1}, -1])/3 - 
   (1780*G[{1/2, 1, 1, 1}, r3])/9 + 212*G[{1/2, 1, 1, r3}, -1] + 
   212*G[{1/2, 1, 1, r4}, -1] + (1688*G[{1/2, 1, 2, 1}, -1])/9 - 
   (844*G[{1/2, 1, 2, r3}, -1])/9 - (844*G[{1/2, 1, 2, r4}, -1])/9 + 
   (364*G[{1/2, 1, r3, -1}, -1])/9 - (16*G[{1/2, 1, r3, 1}, -1])/9 + 
   (806*G[{1/2, 1, r3, 1}, r3])/9 + (47*G[{1/2, 1, r3, r3}, -1])/9 + 
   (47*G[{1/2, 1, r3, r4}, -1])/9 + (364*G[{1/2, 1, r4, -1}, -1])/9 - 
   (16*G[{1/2, 1, r4, 1}, -1])/9 + (806*G[{1/2, 1, r4, 1}, r3])/9 + 
   (47*G[{1/2, 1, r4, r3}, -1])/9 + (47*G[{1/2, 1, r4, r4}, -1])/9 + 
   (140*G[{1/2, 2, -1, 1}, -1])/9 - (70*G[{1/2, 2, -1, r3}, -1])/9 - 
   (70*G[{1/2, 2, -1, r4}, -1])/9 - (70*G[{1/2, 2, 0, 1}, -1])/9 + 
   (256*G[{1/2, 2, 0, 1}, r3])/9 + (35*G[{1/2, 2, 0, r3}, -1])/9 - 
   (128*G[{1/2, 2, 0, r3}, r3])/9 + (35*G[{1/2, 2, 0, r4}, -1])/9 - 
   (128*G[{1/2, 2, 0, r4}, r3])/9 - (70*G[{1/2, 2, 1/2, 1}, -1])/9 + 
   (35*G[{1/2, 2, 1/2, r3}, -1])/9 + (35*G[{1/2, 2, 1/2, r4}, -1])/9 + 
   (140*G[{1/2, 2, 1, -1}, -1])/9 + (668*G[{1/2, 2, 1, 1}, -1])/9 + 
   (512*G[{1/2, 2, 1, 1}, r3])/9 - (182*G[{1/2, 2, 1, r3}, -1])/9 - 
   (182*G[{1/2, 2, 1, r4}, -1])/9 - (106*G[{1/2, 2, 2, 1}, -1])/9 + 
   (53*G[{1/2, 2, 2, r3}, -1])/9 + (53*G[{1/2, 2, 2, r4}, -1])/9 - 
   (70*G[{1/2, 2, r3, -1}, -1])/9 - (20*G[{1/2, 2, r3, 1}, -1])/3 - 
   (256*G[{1/2, 2, r3, 1}, r3])/9 - (46*G[{1/2, 2, r3, r3}, -1])/9 - 
   (46*G[{1/2, 2, r3, r4}, -1])/9 - (70*G[{1/2, 2, r4, -1}, -1])/9 - 
   (20*G[{1/2, 2, r4, 1}, -1])/3 - (256*G[{1/2, 2, r4, 1}, r3])/9 - 
   (46*G[{1/2, 2, r4, r3}, -1])/9 - (46*G[{1/2, 2, r4, r4}, -1])/9 + 
   (140*G[{1/2, r3, -1, -1}, -1])/9 + (40*G[{1/2, r3, -1, 1}, -1])/3 + 
   (92*G[{1/2, r3, -1, r3}, -1])/9 + (92*G[{1/2, r3, -1, r4}, -1])/9 - 
   (110*G[{1/2, r3, 0, 1}, -1])/3 - (664*G[{1/2, r3, 0, 1}, r3])/9 + 
   (55*G[{1/2, r3, 0, r3}, -1])/3 + (332*G[{1/2, r3, 0, r3}, r3])/9 + 
   (55*G[{1/2, r3, 0, r4}, -1])/3 + (332*G[{1/2, r3, 0, r4}, r3])/9 + 
   (40*G[{1/2, r3, 1, -1}, -1])/3 + (128*G[{1/2, r3, 1, 1}, -1])/9 - 
   (1244*G[{1/2, r3, 1, 1}, r3])/9 - (386*G[{1/2, r3, 1, r3}, -1])/9 - 
   (386*G[{1/2, r3, 1, r4}, -1])/9 + (92*G[{1/2, r3, r3, -1}, -1])/9 - 
   (56*G[{1/2, r3, r3, 1}, -1])/9 + (664*G[{1/2, r3, r3, 1}, r3])/9 + 
   (92*G[{1/2, r3, r4, -1}, -1])/9 - (56*G[{1/2, r3, r4, 1}, -1])/9 + 
   (664*G[{1/2, r3, r4, 1}, r3])/9 + (140*G[{1/2, r4, -1, -1}, -1])/9 + 
   (40*G[{1/2, r4, -1, 1}, -1])/3 + (92*G[{1/2, r4, -1, r3}, -1])/9 + 
   (92*G[{1/2, r4, -1, r4}, -1])/9 - (110*G[{1/2, r4, 0, 1}, -1])/3 - 
   (664*G[{1/2, r4, 0, 1}, r3])/9 + (55*G[{1/2, r4, 0, r3}, -1])/3 + 
   (332*G[{1/2, r4, 0, r3}, r3])/9 + (55*G[{1/2, r4, 0, r4}, -1])/3 + 
   (332*G[{1/2, r4, 0, r4}, r3])/9 + (40*G[{1/2, r4, 1, -1}, -1])/3 + 
   (128*G[{1/2, r4, 1, 1}, -1])/9 - (1244*G[{1/2, r4, 1, 1}, r3])/9 - 
   (386*G[{1/2, r4, 1, r3}, -1])/9 - (386*G[{1/2, r4, 1, r4}, -1])/9 + 
   (92*G[{1/2, r4, r3, -1}, -1])/9 - (56*G[{1/2, r4, r3, 1}, -1])/9 + 
   (664*G[{1/2, r4, r3, 1}, r3])/9 + (92*G[{1/2, r4, r4, -1}, -1])/9 - 
   (56*G[{1/2, r4, r4, 1}, -1])/9 + (664*G[{1/2, r4, r4, 1}, r3])/9 + 
   16*G[{1, 0, -1, 1}, -1] - 8*G[{1, 0, -1, r3}, -1] - 
   8*G[{1, 0, -1, r4}, -1] + (94*G[{1, 0, 0, 1}, -1])/9 - 
   (2764*G[{1, 0, 0, 1}, r3])/3 - (47*G[{1, 0, 0, r3}, -1])/9 + 
   (1382*G[{1, 0, 0, r3}, r3])/3 - (47*G[{1, 0, 0, r4}, -1])/9 + 
   (1382*G[{1, 0, 0, r4}, r3])/3 - (110*G[{1, 0, 1/2, 1}, -1])/9 - 
   (170*G[{1, 0, 1/2, 1}, r3])/3 + (55*G[{1, 0, 1/2, r3}, -1])/9 + 
   (85*G[{1, 0, 1/2, r3}, r3])/3 + (55*G[{1, 0, 1/2, r4}, -1])/9 + 
   (85*G[{1, 0, 1/2, r4}, r3])/3 + 16*G[{1, 0, 1, -1}, -1] - 
   (508*G[{1, 0, 1, 1}, -1])/9 - (2864*G[{1, 0, 1, 1}, r3])/9 - 
   (38*G[{1, 0, 1, r3}, -1])/9 - (1700*G[{1, 0, 1, r3}, r3])/9 - 
   (38*G[{1, 0, 1, r4}, -1])/9 - (3244*G[{1, 0, 1, r4}, r3])/9 - 
   (146*G[{1, 0, 2, 1}, -1])/9 - (842*G[{1, 0, 2, 1}, r3])/9 + 
   (73*G[{1, 0, 2, r3}, -1])/9 + (421*G[{1, 0, 2, r3}, r3])/9 + 
   (73*G[{1, 0, 2, r4}, -1])/9 + (421*G[{1, 0, 2, r4}, r3])/9 - 
   8*G[{1, 0, r3, -1}, -1] - (40*G[{1, 0, r3, 1}, -1])/9 + 
   (2312*G[{1, 0, r3, 1}, r3])/3 + (166*G[{1, 0, r3, r3}, -1])/9 - 
   (634*G[{1, 0, r3, r3}, r3])/3 + (166*G[{1, 0, r3, r4}, -1])/9 - 
   (1130*G[{1, 0, r3, r4}, r3])/9 - 8*G[{1, 0, r4, -1}, -1] - 
   (40*G[{1, 0, r4, 1}, -1])/9 + (5392*G[{1, 0, r4, 1}, r3])/9 + 
   (166*G[{1, 0, r4, r3}, -1])/9 - (1130*G[{1, 0, r4, r3}, r3])/9 + 
   (166*G[{1, 0, r4, r4}, -1])/9 - (358*G[{1, 0, r4, r4}, r3])/9 - 
   8*G[{1, 1/2, -1, 1}, -1] + 4*G[{1, 1/2, -1, r3}, -1] + 
   4*G[{1, 1/2, -1, r4}, -1] - (74*G[{1, 1/2, 0, 1}, -1])/3 - 
   (170*G[{1, 1/2, 0, 1}, r3])/3 + (37*G[{1, 1/2, 0, r3}, -1])/3 + 
   (85*G[{1, 1/2, 0, r3}, r3])/3 + (37*G[{1, 1/2, 0, r4}, -1])/3 + 
   (85*G[{1, 1/2, 0, r4}, r3])/3 + (220*G[{1, 1/2, 1/2, 1}, -1])/9 - 
   (110*G[{1, 1/2, 1/2, r3}, -1])/9 - (110*G[{1, 1/2, 1/2, r4}, -1])/9 - 
   8*G[{1, 1/2, 1, -1}, -1] + 8*G[{1, 1/2, 1, 1}, -1] - 
   (340*G[{1, 1/2, 1, 1}, r3])/3 + (110*G[{1, 1/2, 1, r3}, -1])/9 + 
   (110*G[{1, 1/2, 1, r4}, -1])/9 + 4*G[{1, 1/2, 2, 1}, -1] - 
   2*G[{1, 1/2, 2, r3}, -1] - 2*G[{1, 1/2, 2, r4}, -1] + 
   4*G[{1, 1/2, r3, -1}, -1] + (20*G[{1, 1/2, r3, 1}, -1])/9 + 
   (170*G[{1, 1/2, r3, 1}, r3])/3 - (83*G[{1, 1/2, r3, r3}, -1])/9 - 
   (83*G[{1, 1/2, r3, r4}, -1])/9 + 4*G[{1, 1/2, r4, -1}, -1] + 
   (20*G[{1, 1/2, r4, 1}, -1])/9 + (170*G[{1, 1/2, r4, 1}, r3])/3 - 
   (83*G[{1, 1/2, r4, r3}, -1])/9 - (83*G[{1, 1/2, r4, r4}, -1])/9 + 
   (6488*G[{1, 1, 0, 1}, r3])/9 - (3244*G[{1, 1, 0, r3}, r3])/9 - 
   (3244*G[{1, 1, 0, r4}, r3])/9 + (2560*G[{1, 1, 1, 1}, r3])/9 - 
   (6488*G[{1, 1, r3, 1}, r3])/9 - (6488*G[{1, 1, r4, 1}, r3])/9 + 
   8*G[{1, 2, -1, 1}, -1] - 4*G[{1, 2, -1, r3}, -1] - 
   4*G[{1, 2, -1, r4}, -1] - (146*G[{1, 2, 0, 1}, -1])/9 - 
   (842*G[{1, 2, 0, 1}, r3])/9 + (73*G[{1, 2, 0, r3}, -1])/9 + 
   (421*G[{1, 2, 0, r3}, r3])/9 + (73*G[{1, 2, 0, r4}, -1])/9 + 
   (421*G[{1, 2, 0, r4}, r3])/9 - 4*G[{1, 2, 1/2, 1}, -1] + 
   2*G[{1, 2, 1/2, r3}, -1] + 2*G[{1, 2, 1/2, r4}, -1] + 
   8*G[{1, 2, 1, -1}, -1] - 8*G[{1, 2, 1, 1}, -1] - 
   (1684*G[{1, 2, 1, 1}, r3])/9 - (110*G[{1, 2, 1, r3}, -1])/9 - 
   (110*G[{1, 2, 1, r4}, -1])/9 - (220*G[{1, 2, 2, 1}, -1])/9 + 
   (110*G[{1, 2, 2, r3}, -1])/9 + (110*G[{1, 2, 2, r4}, -1])/9 - 
   4*G[{1, 2, r3, -1}, -1] - (20*G[{1, 2, r3, 1}, -1])/9 + 
   (842*G[{1, 2, r3, 1}, r3])/9 + (83*G[{1, 2, r3, r3}, -1])/9 + 
   (83*G[{1, 2, r3, r4}, -1])/9 - 4*G[{1, 2, r4, -1}, -1] - 
   (20*G[{1, 2, r4, 1}, -1])/9 + (842*G[{1, 2, r4, 1}, r3])/9 + 
   (83*G[{1, 2, r4, r3}, -1])/9 + (83*G[{1, 2, r4, r4}, -1])/9 + 
   (2260*G[{1, r3, 0, 1}, r3])/9 - (1130*G[{1, r3, 0, r3}, r3])/9 - 
   (1130*G[{1, r3, 0, r4}, r3])/9 + (1184*G[{1, r3, 1, 1}, r3])/3 - 
   (1544*G[{1, r3, 1, r3}, r3])/9 - (1268*G[{1, r3, r3, 1}, r3])/3 - 
   (2260*G[{1, r3, r4, 1}, r3])/9 + (716*G[{1, r4, 0, 1}, r3])/9 - 
   (358*G[{1, r4, 0, r3}, r3])/9 - (358*G[{1, r4, 0, r4}, r3])/9 + 
   (1184*G[{1, r4, 1, 1}, r3])/3 - (1544*G[{1, r4, 1, r3}, r3])/9 - 
   (2260*G[{1, r4, r3, 1}, r3])/9 - (716*G[{1, r4, r4, 1}, r3])/9 + 
   (280*G[{2, -1, -1, 1}, -1])/9 - (140*G[{2, -1, -1, r3}, -1])/9 - 
   (140*G[{2, -1, -1, r4}, -1])/9 - (68*G[{2, -1, 0, 1}, -1])/9 + 
   (34*G[{2, -1, 0, r3}, -1])/9 + (34*G[{2, -1, 0, r4}, -1])/9 - 
   (176*G[{2, -1, 1/2, 1}, -1])/9 + (88*G[{2, -1, 1/2, r3}, -1])/9 + 
   (88*G[{2, -1, 1/2, r4}, -1])/9 + (280*G[{2, -1, 1, -1}, -1])/9 + 
   (1336*G[{2, -1, 1, 1}, -1])/9 - (364*G[{2, -1, 1, r3}, -1])/9 - 
   (364*G[{2, -1, 1, r4}, -1])/9 - (176*G[{2, -1, 2, 1}, -1])/9 + 
   (88*G[{2, -1, 2, r3}, -1])/9 + (88*G[{2, -1, 2, r4}, -1])/9 - 
   (140*G[{2, -1, r3, -1}, -1])/9 - (40*G[{2, -1, r3, 1}, -1])/3 - 
   (92*G[{2, -1, r3, r3}, -1])/9 - (92*G[{2, -1, r3, r4}, -1])/9 - 
   (140*G[{2, -1, r4, -1}, -1])/9 - (40*G[{2, -1, r4, 1}, -1])/3 - 
   (92*G[{2, -1, r4, r3}, -1])/9 - (92*G[{2, -1, r4, r4}, -1])/9 - 
   (140*G[{2, 0, -1, 1}, -1])/9 + (70*G[{2, 0, -1, r3}, -1])/9 + 
   (70*G[{2, 0, -1, r4}, -1])/9 - (100*G[{2, 0, 0, 1}, -1])/3 + 
   (1246*G[{2, 0, 0, 1}, r3])/9 + (50*G[{2, 0, 0, r3}, -1])/3 - 
   (623*G[{2, 0, 0, r3}, r3])/9 + (50*G[{2, 0, 0, r4}, -1])/3 - 
   (623*G[{2, 0, 0, r4}, r3])/9 + (586*G[{2, 0, 1/2, 1}, -1])/9 + 
   (256*G[{2, 0, 1/2, 1}, r3])/9 - (293*G[{2, 0, 1/2, r3}, -1])/9 - 
   (128*G[{2, 0, 1/2, r3}, r3])/9 - (293*G[{2, 0, 1/2, r4}, -1])/9 - 
   (128*G[{2, 0, 1/2, r4}, r3])/9 - (140*G[{2, 0, 1, -1}, -1])/9 - 
   (1078*G[{2, 0, 1, 1}, -1])/9 + (398*G[{2, 0, 1, 1}, r3])/9 + 
   (311*G[{2, 0, 1, r3}, -1])/9 + (569*G[{2, 0, 1, r3}, r3])/9 + 
   (311*G[{2, 0, 1, r4}, -1])/9 + (569*G[{2, 0, 1, r4}, r3])/9 + 
   (256*G[{2, 0, 2, 1}, -1])/3 + (586*G[{2, 0, 2, 1}, r3])/9 - 
   (128*G[{2, 0, 2, r3}, -1])/3 - (293*G[{2, 0, 2, r3}, r3])/9 - 
   (128*G[{2, 0, 2, r4}, -1])/3 - (293*G[{2, 0, 2, r4}, r3])/9 + 
   (70*G[{2, 0, r3, -1}, -1])/9 + (116*G[{2, 0, r3, 1}, -1])/9 - 
   (256*G[{2, 0, r3, 1}, r3])/3 + (56*G[{2, 0, r3, r3}, -1])/9 + 
   (56*G[{2, 0, r3, r4}, -1])/9 + (70*G[{2, 0, r4, -1}, -1])/9 + 
   (116*G[{2, 0, r4, 1}, -1])/9 - (256*G[{2, 0, r4, 1}, r3])/3 + 
   (56*G[{2, 0, r4, r3}, -1])/9 + (56*G[{2, 0, r4, r4}, -1])/9 - 
   (140*G[{2, 1/2, -1, 1}, -1])/9 + (70*G[{2, 1/2, -1, r3}, -1])/9 + 
   (70*G[{2, 1/2, -1, r4}, -1])/9 - (2*G[{2, 1/2, 0, 1}, -1])/9 + 
   (256*G[{2, 1/2, 0, 1}, r3])/9 + G[{2, 1/2, 0, r3}, -1]/9 - 
   (128*G[{2, 1/2, 0, r3}, r3])/9 + G[{2, 1/2, 0, r4}, -1]/9 - 
   (128*G[{2, 1/2, 0, r4}, r3])/9 + (106*G[{2, 1/2, 1/2, 1}, -1])/9 - 
   (53*G[{2, 1/2, 1/2, r3}, -1])/9 - (53*G[{2, 1/2, 1/2, r4}, -1])/9 - 
   (140*G[{2, 1/2, 1, -1}, -1])/9 - (668*G[{2, 1/2, 1, 1}, -1])/9 + 
   (512*G[{2, 1/2, 1, 1}, r3])/9 + (182*G[{2, 1/2, 1, r3}, -1])/9 + 
   (182*G[{2, 1/2, 1, r4}, -1])/9 + (70*G[{2, 1/2, 2, 1}, -1])/9 - 
   (35*G[{2, 1/2, 2, r3}, -1])/9 - (35*G[{2, 1/2, 2, r4}, -1])/9 + 
   (70*G[{2, 1/2, r3, -1}, -1])/9 + (20*G[{2, 1/2, r3, 1}, -1])/3 - 
   (256*G[{2, 1/2, r3, 1}, r3])/9 + (46*G[{2, 1/2, r3, r3}, -1])/9 + 
   (46*G[{2, 1/2, r3, r4}, -1])/9 + (70*G[{2, 1/2, r4, -1}, -1])/9 + 
   (20*G[{2, 1/2, r4, 1}, -1])/3 - (256*G[{2, 1/2, r4, 1}, r3])/9 + 
   (46*G[{2, 1/2, r4, r3}, -1])/9 + (46*G[{2, 1/2, r4, r4}, -1])/9 + 
   (280*G[{2, 1, -1, -1}, -1])/9 + (1336*G[{2, 1, -1, 1}, -1])/9 - 
   (364*G[{2, 1, -1, r3}, -1])/9 - (364*G[{2, 1, -1, r4}, -1])/9 - 
   16*G[{2, 1, 0, 1}, -1] - (1138*G[{2, 1, 0, 1}, r3])/9 + 
   8*G[{2, 1, 0, r3}, -1] + (569*G[{2, 1, 0, r3}, r3])/9 + 
   8*G[{2, 1, 0, r4}, -1] + (569*G[{2, 1, 0, r4}, r3])/9 - 
   (1688*G[{2, 1, 1/2, 1}, -1])/9 + (844*G[{2, 1, 1/2, r3}, -1])/9 + 
   (844*G[{2, 1, 1/2, r4}, -1])/9 + (1336*G[{2, 1, 1, -1}, -1])/9 + 
   (820*G[{2, 1, 1, 1}, -1])/3 - 124*G[{2, 1, 1, 1}, r3] - 
   212*G[{2, 1, 1, r3}, -1] - 212*G[{2, 1, 1, r4}, -1] - 
   (1504*G[{2, 1, 2, 1}, -1])/9 + (752*G[{2, 1, 2, r3}, -1])/9 + 
   (752*G[{2, 1, 2, r4}, -1])/9 - (364*G[{2, 1, r3, -1}, -1])/9 + 
   (16*G[{2, 1, r3, 1}, -1])/9 + (1138*G[{2, 1, r3, 1}, r3])/9 - 
   (47*G[{2, 1, r3, r3}, -1])/9 - (47*G[{2, 1, r3, r4}, -1])/9 - 
   (364*G[{2, 1, r4, -1}, -1])/9 + (16*G[{2, 1, r4, 1}, -1])/9 + 
   (1138*G[{2, 1, r4, 1}, r3])/9 - (47*G[{2, 1, r4, r3}, -1])/9 - 
   (47*G[{2, 1, r4, r4}, -1])/9 - (212*G[{2, 2, -1, 1}, -1])/9 + 
   (106*G[{2, 2, -1, r3}, -1])/9 + (106*G[{2, 2, -1, r4}, -1])/9 + 
   24*G[{2, 2, 0, 1}, -1] + (586*G[{2, 2, 0, 1}, r3])/9 - 
   12*G[{2, 2, 0, r3}, -1] - (293*G[{2, 2, 0, r3}, r3])/9 - 
   12*G[{2, 2, 0, r4}, -1] - (293*G[{2, 2, 0, r4}, r3])/9 + 
   (106*G[{2, 2, 1/2, 1}, -1])/9 - (53*G[{2, 2, 1/2, r3}, -1])/9 - 
   (53*G[{2, 2, 1/2, r4}, -1])/9 - (212*G[{2, 2, 1, -1}, -1])/9 - 
   (260*G[{2, 2, 1, 1}, -1])/3 + (1172*G[{2, 2, 1, 1}, r3])/9 + 
   (200*G[{2, 2, 1, r3}, -1])/9 + (200*G[{2, 2, 1, r4}, -1])/9 + 
   (142*G[{2, 2, 2, 1}, -1])/9 - (71*G[{2, 2, 2, r3}, -1])/9 - 
   (71*G[{2, 2, 2, r4}, -1])/9 + (106*G[{2, 2, r3, -1}, -1])/9 - 
   (104*G[{2, 2, r3, 1}, -1])/9 - (586*G[{2, 2, r3, 1}, r3])/9 + 
   (49*G[{2, 2, r3, r3}, -1])/3 + (49*G[{2, 2, r3, r4}, -1])/3 + 
   (106*G[{2, 2, r4, -1}, -1])/9 - (104*G[{2, 2, r4, 1}, -1])/9 - 
   (586*G[{2, 2, r4, 1}, r3])/9 + (49*G[{2, 2, r4, r3}, -1])/3 + 
   (49*G[{2, 2, r4, r4}, -1])/3 - (140*G[{2, r3, -1, -1}, -1])/9 - 
   (40*G[{2, r3, -1, 1}, -1])/3 - (92*G[{2, r3, -1, r3}, -1])/9 - 
   (92*G[{2, r3, -1, r4}, -1])/9 + (110*G[{2, r3, 0, 1}, -1])/3 - 
   (55*G[{2, r3, 0, r3}, -1])/3 - (55*G[{2, r3, 0, r4}, -1])/3 - 
   (40*G[{2, r3, 1, -1}, -1])/3 - (128*G[{2, r3, 1, 1}, -1])/9 - 
   (580*G[{2, r3, 1, 1}, r3])/9 + (386*G[{2, r3, 1, r3}, -1])/9 + 
   (386*G[{2, r3, 1, r4}, -1])/9 - (92*G[{2, r3, r3, -1}, -1])/9 + 
   (56*G[{2, r3, r3, 1}, -1])/9 - (92*G[{2, r3, r4, -1}, -1])/9 + 
   (56*G[{2, r3, r4, 1}, -1])/9 - (140*G[{2, r4, -1, -1}, -1])/9 - 
   (40*G[{2, r4, -1, 1}, -1])/3 - (92*G[{2, r4, -1, r3}, -1])/9 - 
   (92*G[{2, r4, -1, r4}, -1])/9 + (110*G[{2, r4, 0, 1}, -1])/3 - 
   (55*G[{2, r4, 0, r3}, -1])/3 - (55*G[{2, r4, 0, r4}, -1])/3 - 
   (40*G[{2, r4, 1, -1}, -1])/3 - (128*G[{2, r4, 1, 1}, -1])/9 - 
   (580*G[{2, r4, 1, 1}, r3])/9 + (386*G[{2, r4, 1, r3}, -1])/9 + 
   (386*G[{2, r4, 1, r4}, -1])/9 - (92*G[{2, r4, r3, -1}, -1])/9 + 
   (56*G[{2, r4, r3, 1}, -1])/9 - (92*G[{2, r4, r4, -1}, -1])/9 + 
   (56*G[{2, r4, r4, 1}, -1])/9 + (608*G[{r1, 0, 0, 1}, r3])/3 - 
   (304*G[{r1, 0, 0, r3}, r3])/3 - (304*G[{r1, 0, 0, r4}, r3])/3 + 
   (304*G[{r1, 0, 1, r3}, r3])/3 + (304*G[{r1, 0, 1, r4}, r3])/3 - 
   (304*G[{r1, 0, r3, 1}, r3])/3 - (304*G[{r1, 0, r4, 1}, r3])/3 - 
   (608*G[{r1, 1, 0, 1}, r3])/3 + (304*G[{r1, 1, 0, r3}, r3])/3 + 
   (304*G[{r1, 1, 0, r4}, r3])/3 - (1216*G[{r1, 1, 1, 1}, r3])/3 + 
   (608*G[{r1, 1, r3, 1}, r3])/3 + (608*G[{r1, 1, r4, 1}, r3])/3 + 
   (608*G[{r2, 0, 0, 1}, r3])/3 - (304*G[{r2, 0, 0, r3}, r3])/3 - 
   (304*G[{r2, 0, 0, r4}, r3])/3 + (304*G[{r2, 0, 1, r3}, r3])/3 + 
   (304*G[{r2, 0, 1, r4}, r3])/3 - (304*G[{r2, 0, r3, 1}, r3])/3 - 
   (304*G[{r2, 0, r4, 1}, r3])/3 - (608*G[{r2, 1, 0, 1}, r3])/3 + 
   (304*G[{r2, 1, 0, r3}, r3])/3 + (304*G[{r2, 1, 0, r4}, r3])/3 - 
   (1216*G[{r2, 1, 1, 1}, r3])/3 + (608*G[{r2, 1, r3, 1}, r3])/3 + 
   (608*G[{r2, 1, r4, 1}, r3])/3 + (1544*G[{r4, 0, 0, 1}, r3])/9 - 
   (772*G[{r4, 0, 0, r3}, r3])/9 - (772*G[{r4, 0, 0, r4}, r3])/9 + 
   (772*G[{r4, 0, 1, r3}, r3])/9 + (772*G[{r4, 0, 1, r4}, r3])/9 - 
   (772*G[{r4, 0, r3, 1}, r3])/9 - (772*G[{r4, 0, r4, 1}, r3])/9 - 
   (1544*G[{r4, 1, 0, 1}, r3])/9 + (772*G[{r4, 1, 0, r3}, r3])/9 + 
   (772*G[{r4, 1, 0, r4}, r3])/9 + (1544*G[{r4, 1, r3, 1}, r3])/9 + 
   (1544*G[{r4, 1, r4, 1}, r3])/9 - 3*Pi^2*Log[2]^2 + 3*Log[2]^4 + 
   72*PolyLog[4, 1/2] - (6295*G[{0}, r3]*Zeta[3])/36 - 
   (2117*G[{1/2}, -1]*Zeta[3])/18 - (491*G[{1/2}, r3]*Zeta[3])/18 - 
   (217*G[{1}, -1]*Zeta[3])/18 + 145*G[{2}, -1]*Zeta[3] + 
   (532*G[{r1}, r3]*Zeta[3])/3 + (532*G[{r2}, r3]*Zeta[3])/3, 
 bc4[57, 4] -> (-53*Pi^4)/108 + (203*Pi^2*G[{0}, r3]^2)/24 + 
   (37*G[{0}, r3]^4)/6 + (337*Pi^2*G[{0}, r3]*G[{1/2}, -1])/72 + 
   (13*G[{0}, r3]^3*G[{1/2}, -1])/3 + (11*Pi^2*G[{1/2}, -1]^2)/12 - 
   (311*Pi^2*G[{0}, r3]*G[{1/2}, r3])/36 - (23*G[{0}, r3]^3*G[{1/2}, r3])/3 - 
   (19*Pi^2*G[{1/2}, -1]*G[{1/2}, r3])/12 - (43*Pi^2*G[{0}, r3]*G[{1}, -1])/
    18 + (43*G[{0}, r3]^3*G[{1}, -1])/3 - (31*Pi^2*G[{1/2}, -1]*G[{1}, -1])/
    36 + Pi^2*G[{1/2}, r3]*G[{1}, -1] + (11*Pi^2*G[{1}, -1]^2)/18 + 
   (7*Pi^2*G[{0}, r3]*G[{2}, -1])/8 - (20*G[{0}, r3]^3*G[{2}, -1])/3 - 
   (31*Pi^2*G[{1/2}, -1]*G[{2}, -1])/12 + (19*Pi^2*G[{1/2}, r3]*G[{2}, -1])/
    12 + (Pi^2*G[{1}, -1]*G[{2}, -1])/4 + (5*Pi^2*G[{2}, -1]^2)/3 - 
   (37*Pi^2*G[{0}, r3]*G[{r4}, r3])/36 - (37*G[{0}, r3]^3*G[{r4}, r3])/6 - 
   (13*Pi^2*G[{1/2}, -1]*G[{r4}, r3])/18 - 
   (13*G[{0}, r3]^2*G[{1/2}, -1]*G[{r4}, r3])/3 + 
   (23*Pi^2*G[{1/2}, r3]*G[{r4}, r3])/18 + 
   (23*G[{0}, r3]^2*G[{1/2}, r3]*G[{r4}, r3])/3 - 
   (43*Pi^2*G[{1}, -1]*G[{r4}, r3])/18 - 
   (43*G[{0}, r3]^2*G[{1}, -1]*G[{r4}, r3])/3 + 
   (10*Pi^2*G[{2}, -1]*G[{r4}, r3])/9 + 
   (20*G[{0}, r3]^2*G[{2}, -1]*G[{r4}, r3])/3 + (7*Pi^2*G[{0, -1}, -1])/18 - 
   (179*Pi^2*G[{0, 1/2}, -1])/36 - (85*Pi^2*G[{0, 1/2}, r3])/36 + 
   (253*Pi^2*G[{0, 1}, -1])/36 + (103*Pi^2*G[{0, 1}, r3])/36 - 
   (87*G[{0}, r3]^2*G[{0, 1}, r3])/2 - 
   (73*G[{0}, r3]*G[{1/2}, -1]*G[{0, 1}, r3])/3 + 
   (161*G[{0}, r3]*G[{1/2}, r3]*G[{0, 1}, r3])/3 + 
   (85*G[{0}, r3]*G[{1}, -1]*G[{0, 1}, r3])/3 - 20*G[{0}, r3]*G[{2}, -1]*
    G[{0, 1}, r3] - 12*G[{0}, r3]*G[{r4}, r3]*G[{0, 1}, r3] - 
   (5*Pi^2*G[{0, 2}, -1])/3 - (5*Pi^2*G[{0, 2}, r3])/3 + 
   (11*Pi^2*G[{0, r3}, r3])/18 + (87*G[{0}, r3]^2*G[{0, r3}, r3])/4 + 
   (73*G[{0}, r3]*G[{1/2}, -1]*G[{0, r3}, r3])/6 - 
   (161*G[{0}, r3]*G[{1/2}, r3]*G[{0, r3}, r3])/6 - 
   (85*G[{0}, r3]*G[{1}, -1]*G[{0, r3}, r3])/6 + 
   10*G[{0}, r3]*G[{2}, -1]*G[{0, r3}, r3] + 6*G[{0}, r3]*G[{r4}, r3]*
    G[{0, r3}, r3] + (11*Pi^2*G[{0, r4}, r3])/18 + 
   (87*G[{0}, r3]^2*G[{0, r4}, r3])/4 + 
   (73*G[{0}, r3]*G[{1/2}, -1]*G[{0, r4}, r3])/6 - 
   (161*G[{0}, r3]*G[{1/2}, r3]*G[{0, r4}, r3])/6 - 
   (85*G[{0}, r3]*G[{1}, -1]*G[{0, r4}, r3])/6 + 
   10*G[{0}, r3]*G[{2}, -1]*G[{0, r4}, r3] + 6*G[{0}, r3]*G[{r4}, r3]*
    G[{0, r4}, r3] - (29*Pi^2*G[{1/2, -1}, -1])/18 + 
   (47*Pi^2*G[{1/2, 1/2}, -1])/36 + (17*Pi^2*G[{1/2, 1/2}, r3])/12 - 
   (5*Pi^2*G[{1/2, 1}, -1])/2 - 5*Pi^2*G[{1/2, 1}, r3] - 
   (14*G[{0}, r3]^2*G[{1/2, 1}, r3])/3 + (5*Pi^2*G[{1/2, 2}, -1])/6 - 
   (2*Pi^2*G[{1/2, r3}, r3])/9 + (7*G[{0}, r3]^2*G[{1/2, r3}, r3])/3 - 
   (2*Pi^2*G[{1/2, r4}, r3])/9 + (7*G[{0}, r3]^2*G[{1/2, r4}, r3])/3 + 
   (29*Pi^2*G[{1, 1/2}, -1])/36 - (17*Pi^2*G[{1, 1/2}, r3])/12 - 
   (2*Pi^2*G[{1, 1}, -1])/9 + (65*Pi^2*G[{1, 1}, r3])/9 + 
   217*G[{0}, r3]^2*G[{1, 1}, r3] + 130*G[{0}, r3]*G[{1/2}, -1]*
    G[{1, 1}, r3] - (646*G[{0}, r3]*G[{1/2}, r3]*G[{1, 1}, r3])/3 - 
   266*G[{0}, r3]*G[{1}, -1]*G[{1, 1}, r3] + 120*G[{0}, r3]*G[{2}, -1]*
    G[{1, 1}, r3] - (368*G[{0}, r3]*G[{r4}, r3]*G[{1, 1}, r3])/3 - 
   (296*G[{1/2}, -1]*G[{r4}, r3]*G[{1, 1}, r3])/3 + 
   (416*G[{1/2}, r3]*G[{r4}, r3]*G[{1, 1}, r3])/3 + 
   152*G[{1}, -1]*G[{r4}, r3]*G[{1, 1}, r3] - 
   (160*G[{2}, -1]*G[{r4}, r3]*G[{1, 1}, r3])/3 + 
   (104*G[{0, 1}, r3]*G[{1, 1}, r3])/3 - (52*G[{0, r3}, r3]*G[{1, 1}, r3])/
    3 - (52*G[{0, r4}, r3]*G[{1, 1}, r3])/3 + 
   (40*G[{1/2, 1}, r3]*G[{1, 1}, r3])/3 - (20*G[{1/2, r3}, r3]*G[{1, 1}, r3])/
    3 - (20*G[{1/2, r4}, r3]*G[{1, 1}, r3])/3 - (272*G[{1, 1}, r3]^2)/3 - 
   (Pi^2*G[{1, 2}, -1])/4 - (19*Pi^2*G[{1, 2}, r3])/12 - 
   (5*Pi^2*G[{1, r3}, r3])/9 - (95*G[{0}, r3]^2*G[{1, r3}, r3])/2 - 
   (73*G[{0}, r3]*G[{1/2}, -1]*G[{1, r3}, r3])/3 + 
   (161*G[{0}, r3]*G[{1/2}, r3]*G[{1, r3}, r3])/3 + 
   (85*G[{0}, r3]*G[{1}, -1]*G[{1, r3}, r3])/3 - 
   20*G[{0}, r3]*G[{2}, -1]*G[{1, r3}, r3] - 12*G[{0}, r3]*G[{r4}, r3]*
    G[{1, r3}, r3] + (136*G[{1, 1}, r3]*G[{1, r3}, r3])/3 - 
   (5*Pi^2*G[{1, r4}, r3])/9 - (95*G[{0}, r3]^2*G[{1, r4}, r3])/2 - 
   (73*G[{0}, r3]*G[{1/2}, -1]*G[{1, r4}, r3])/3 + 
   (161*G[{0}, r3]*G[{1/2}, r3]*G[{1, r4}, r3])/3 + 
   (85*G[{0}, r3]*G[{1}, -1]*G[{1, r4}, r3])/3 - 
   20*G[{0}, r3]*G[{2}, -1]*G[{1, r4}, r3] - 12*G[{0}, r3]*G[{r4}, r3]*
    G[{1, r4}, r3] + (136*G[{1, 1}, r3]*G[{1, r4}, r3])/3 + 
   (29*Pi^2*G[{2, -1}, -1])/18 - (7*Pi^2*G[{2, 1/2}, -1])/9 + 
   (43*Pi^2*G[{2, 1}, -1])/18 - (47*Pi^2*G[{2, 1}, r3])/9 - 
   6*G[{0}, r3]^2*G[{2, 1}, r3] + (56*G[{1, 1}, r3]*G[{2, 1}, r3])/3 - 
   (19*Pi^2*G[{2, 2}, -1])/12 + (19*Pi^2*G[{2, 2}, r3])/12 + 
   3*G[{0}, r3]^2*G[{2, r3}, r3] - (28*G[{1, 1}, r3]*G[{2, r3}, r3])/3 + 
   3*G[{0}, r3]^2*G[{2, r4}, r3] - (28*G[{1, 1}, r3]*G[{2, r4}, r3])/3 + 
   (37*G[{0}, r3]^2*G[{r4, r4}, r3])/6 + 
   (13*G[{0}, r3]*G[{1/2}, -1]*G[{r4, r4}, r3])/3 - 
   (23*G[{0}, r3]*G[{1/2}, r3]*G[{r4, r4}, r3])/3 + 
   (43*G[{0}, r3]*G[{1}, -1]*G[{r4, r4}, r3])/3 - 
   (20*G[{0}, r3]*G[{2}, -1]*G[{r4, r4}, r3])/3 + 
   (65*G[{0}, r3]*G[{0, 0, 1}, -1])/6 + 11*G[{1/2}, -1]*G[{0, 0, 1}, -1] - 
   (59*G[{1/2}, r3]*G[{0, 0, 1}, -1])/3 + (7*G[{1}, -1]*G[{0, 0, 1}, -1])/3 - 
   (100*G[{2}, -1]*G[{0, 0, 1}, -1])/3 - 16*G[{0}, r3]*G[{0, 0, 1}, r3] - 
   18*G[{1/2}, -1]*G[{0, 0, 1}, r3] - (22*G[{1/2}, r3]*G[{0, 0, 1}, r3])/3 - 
   38*G[{1}, -1]*G[{0, 0, 1}, r3] + 40*G[{2}, -1]*G[{0, 0, 1}, r3] + 
   24*G[{r4}, r3]*G[{0, 0, 1}, r3] - (65*G[{0}, r3]*G[{0, 0, r3}, -1])/12 - 
   (11*G[{1/2}, -1]*G[{0, 0, r3}, -1])/2 + 
   (59*G[{1/2}, r3]*G[{0, 0, r3}, -1])/6 - (7*G[{1}, -1]*G[{0, 0, r3}, -1])/
    6 + (50*G[{2}, -1]*G[{0, 0, r3}, -1])/3 + 
   8*G[{0}, r3]*G[{0, 0, r3}, r3] + 9*G[{1/2}, -1]*G[{0, 0, r3}, r3] + 
   (11*G[{1/2}, r3]*G[{0, 0, r3}, r3])/3 + 19*G[{1}, -1]*G[{0, 0, r3}, r3] - 
   20*G[{2}, -1]*G[{0, 0, r3}, r3] - 12*G[{r4}, r3]*G[{0, 0, r3}, r3] - 
   (65*G[{0}, r3]*G[{0, 0, r4}, -1])/12 - (11*G[{1/2}, -1]*G[{0, 0, r4}, -1])/
    2 + (59*G[{1/2}, r3]*G[{0, 0, r4}, -1])/6 - 
   (7*G[{1}, -1]*G[{0, 0, r4}, -1])/6 + (50*G[{2}, -1]*G[{0, 0, r4}, -1])/3 + 
   8*G[{0}, r3]*G[{0, 0, r4}, r3] + 9*G[{1/2}, -1]*G[{0, 0, r4}, r3] + 
   (11*G[{1/2}, r3]*G[{0, 0, r4}, r3])/3 + 19*G[{1}, -1]*G[{0, 0, r4}, r3] - 
   20*G[{2}, -1]*G[{0, 0, r4}, r3] - 12*G[{r4}, r3]*G[{0, 0, r4}, r3] + 
   (10*G[{0}, r3]*G[{0, 1/2, 1}, -1])/3 + (4*G[{1/2}, r3]*G[{0, 1/2, 1}, -1])/
    3 - (32*G[{1}, -1]*G[{0, 1/2, 1}, -1])/3 + 
   (80*G[{2}, -1]*G[{0, 1/2, 1}, -1])/3 - (5*G[{0}, r3]*G[{0, 1/2, r3}, -1])/
    3 - (2*G[{1/2}, r3]*G[{0, 1/2, r3}, -1])/3 + 
   (16*G[{1}, -1]*G[{0, 1/2, r3}, -1])/3 - 
   (40*G[{2}, -1]*G[{0, 1/2, r3}, -1])/3 - (5*G[{0}, r3]*G[{0, 1/2, r4}, -1])/
    3 - (2*G[{1/2}, r3]*G[{0, 1/2, r4}, -1])/3 + 
   (16*G[{1}, -1]*G[{0, 1/2, r4}, -1])/3 - 
   (40*G[{2}, -1]*G[{0, 1/2, r4}, -1])/3 - (425*G[{0}, r3]*G[{0, 1, 1}, -1])/
    3 - (286*G[{1/2}, -1]*G[{0, 1, 1}, -1])/3 + 
   (454*G[{1/2}, r3]*G[{0, 1, 1}, -1])/3 + (398*G[{1}, -1]*G[{0, 1, 1}, -1])/
    3 - (280*G[{2}, -1]*G[{0, 1, 1}, -1])/3 - 
   (500*G[{0}, r3]*G[{0, 1, 1}, r3])/3 - 116*G[{1/2}, -1]*G[{0, 1, 1}, r3] + 
   (508*G[{1/2}, r3]*G[{0, 1, 1}, r3])/3 + (284*G[{1}, -1]*G[{0, 1, 1}, r3])/
    3 - (80*G[{2}, -1]*G[{0, 1, 1}, r3])/3 + 
   (95*G[{0}, r3]*G[{0, 1, r3}, -1])/2 + 33*G[{1/2}, -1]*G[{0, 1, r3}, -1] - 
   53*G[{1/2}, r3]*G[{0, 1, r3}, -1] - 41*G[{1}, -1]*G[{0, 1, r3}, -1] + 
   20*G[{2}, -1]*G[{0, 1, r3}, -1] + (101*G[{0}, r3]*G[{0, 1, r3}, r3])/6 + 
   (47*G[{1/2}, -1]*G[{0, 1, r3}, r3])/3 - 
   (115*G[{1/2}, r3]*G[{0, 1, r3}, r3])/3 - 57*G[{1}, -1]*G[{0, 1, r3}, r3] + 
   (100*G[{2}, -1]*G[{0, 1, r3}, r3])/3 + 12*G[{r4}, r3]*G[{0, 1, r3}, r3] + 
   (95*G[{0}, r3]*G[{0, 1, r4}, -1])/2 + 33*G[{1/2}, -1]*G[{0, 1, r4}, -1] - 
   53*G[{1/2}, r3]*G[{0, 1, r4}, -1] - 41*G[{1}, -1]*G[{0, 1, r4}, -1] + 
   20*G[{2}, -1]*G[{0, 1, r4}, -1] + (247*G[{0}, r3]*G[{0, 1, r4}, r3])/6 + 
   (73*G[{1/2}, -1]*G[{0, 1, r4}, r3])/3 - 
   (161*G[{1/2}, r3]*G[{0, 1, r4}, r3])/3 - (85*G[{1}, -1]*G[{0, 1, r4}, r3])/
    3 + 20*G[{2}, -1]*G[{0, 1, r4}, r3] + 12*G[{r4}, r3]*G[{0, 1, r4}, r3] + 
   (28*G[{0}, r3]*G[{0, 2, 1}, r3])/3 - (14*G[{0}, r3]*G[{0, 2, r3}, r3])/3 - 
   (14*G[{0}, r3]*G[{0, 2, r4}, r3])/3 + (95*G[{0}, r3]*G[{0, r3, 1}, -1])/
    3 + 22*G[{1/2}, -1]*G[{0, r3, 1}, -1] - 
   (106*G[{1/2}, r3]*G[{0, r3, 1}, -1])/3 - (82*G[{1}, -1]*G[{0, r3, 1}, -1])/
    3 + (40*G[{2}, -1]*G[{0, r3, 1}, -1])/3 + 
   (75*G[{0}, r3]*G[{0, r3, 1}, r3])/2 + (101*G[{1/2}, -1]*G[{0, r3, 1}, r3])/
    3 - 31*G[{1/2}, r3]*G[{0, r3, 1}, r3] - 19*G[{1}, -1]*G[{0, r3, 1}, r3] - 
   (20*G[{2}, -1]*G[{0, r3, 1}, r3])/3 - 12*G[{r4}, r3]*G[{0, r3, 1}, r3] - 
   (25*G[{0}, r3]*G[{0, r3, r3}, -1])/6 - 
   (11*G[{1/2}, -1]*G[{0, r3, r3}, -1])/3 + 
   (19*G[{1/2}, r3]*G[{0, r3, r3}, -1])/3 + G[{1}, -1]*G[{0, r3, r3}, -1] + 
   (20*G[{2}, -1]*G[{0, r3, r3}, -1])/3 + (29*G[{0}, r3]*G[{0, r3, r3}, r3])/
    2 + (13*G[{1/2}, -1]*G[{0, r3, r3}, r3])/3 - 
   (23*G[{1/2}, r3]*G[{0, r3, r3}, r3])/3 + 
   (43*G[{1}, -1]*G[{0, r3, r3}, r3])/3 - (20*G[{2}, -1]*G[{0, r3, r3}, r3])/
    3 - (25*G[{0}, r3]*G[{0, r3, r4}, -1])/6 - 
   (11*G[{1/2}, -1]*G[{0, r3, r4}, -1])/3 + 
   (19*G[{1/2}, r3]*G[{0, r3, r4}, -1])/3 + G[{1}, -1]*G[{0, r3, r4}, -1] + 
   (20*G[{2}, -1]*G[{0, r3, r4}, -1])/3 + (7*G[{0}, r3]*G[{0, r3, r4}, r3])/
    3 + (95*G[{0}, r3]*G[{0, r4, 1}, -1])/3 + 
   22*G[{1/2}, -1]*G[{0, r4, 1}, -1] - (106*G[{1/2}, r3]*G[{0, r4, 1}, -1])/
    3 - (82*G[{1}, -1]*G[{0, r4, 1}, -1])/3 + 
   (40*G[{2}, -1]*G[{0, r4, 1}, -1])/3 + (371*G[{0}, r3]*G[{0, r4, 1}, r3])/
    6 + (127*G[{1/2}, -1]*G[{0, r4, 1}, r3])/3 - 
   (139*G[{1/2}, r3]*G[{0, r4, 1}, r3])/3 + (29*G[{1}, -1]*G[{0, r4, 1}, r3])/
    3 - 20*G[{2}, -1]*G[{0, r4, 1}, r3] - 12*G[{r4}, r3]*G[{0, r4, 1}, r3] - 
   (25*G[{0}, r3]*G[{0, r4, r3}, -1])/6 - 
   (11*G[{1/2}, -1]*G[{0, r4, r3}, -1])/3 + 
   (19*G[{1/2}, r3]*G[{0, r4, r3}, -1])/3 + G[{1}, -1]*G[{0, r4, r3}, -1] + 
   (20*G[{2}, -1]*G[{0, r4, r3}, -1])/3 + (7*G[{0}, r3]*G[{0, r4, r3}, r3])/
    3 - (25*G[{0}, r3]*G[{0, r4, r4}, -1])/6 - 
   (11*G[{1/2}, -1]*G[{0, r4, r4}, -1])/3 + 
   (19*G[{1/2}, r3]*G[{0, r4, r4}, -1])/3 + G[{1}, -1]*G[{0, r4, r4}, -1] + 
   (20*G[{2}, -1]*G[{0, r4, r4}, -1])/3 - (59*G[{0}, r3]*G[{0, r4, r4}, r3])/
    6 - (13*G[{1/2}, -1]*G[{0, r4, r4}, r3])/3 + 
   (23*G[{1/2}, r3]*G[{0, r4, r4}, r3])/3 - 
   (43*G[{1}, -1]*G[{0, r4, r4}, r3])/3 + (20*G[{2}, -1]*G[{0, r4, r4}, r3])/
    3 + (34*G[{0}, r3]*G[{1/2, 1/2, 1}, r3])/3 - 
   (17*G[{0}, r3]*G[{1/2, 1/2, r3}, r3])/3 - 
   (17*G[{0}, r3]*G[{1/2, 1/2, r4}, r3])/3 + 
   55*G[{0}, r3]*G[{1/2, 1, 1}, -1] + (110*G[{1/2}, -1]*G[{1/2, 1, 1}, -1])/
    3 - 58*G[{1/2}, r3]*G[{1/2, 1, 1}, -1] - 
   (158*G[{1}, -1]*G[{1/2, 1, 1}, -1])/3 + 40*G[{2}, -1]*G[{1/2, 1, 1}, -1] - 
   10*G[{0}, r3]*G[{1/2, 1, 1}, r3] - (95*G[{0}, r3]*G[{1/2, 1, r3}, -1])/6 - 
   11*G[{1/2}, -1]*G[{1/2, 1, r3}, -1] + 
   (53*G[{1/2}, r3]*G[{1/2, 1, r3}, -1])/3 + 
   (41*G[{1}, -1]*G[{1/2, 1, r3}, -1])/3 - 
   (20*G[{2}, -1]*G[{1/2, 1, r3}, -1])/3 + 
   (29*G[{0}, r3]*G[{1/2, 1, r3}, r3])/3 - 
   (95*G[{0}, r3]*G[{1/2, 1, r4}, -1])/6 - 11*G[{1/2}, -1]*
    G[{1/2, 1, r4}, -1] + (53*G[{1/2}, r3]*G[{1/2, 1, r4}, -1])/3 + 
   (41*G[{1}, -1]*G[{1/2, 1, r4}, -1])/3 - 
   (20*G[{2}, -1]*G[{1/2, 1, r4}, -1])/3 + 
   (29*G[{0}, r3]*G[{1/2, 1, r4}, r3])/3 - 
   (95*G[{0}, r3]*G[{1/2, r3, 1}, -1])/6 - 11*G[{1/2}, -1]*
    G[{1/2, r3, 1}, -1] + (53*G[{1/2}, r3]*G[{1/2, r3, 1}, -1])/3 + 
   (41*G[{1}, -1]*G[{1/2, r3, 1}, -1])/3 - 
   (20*G[{2}, -1]*G[{1/2, r3, 1}, -1])/3 - 
   (22*G[{0}, r3]*G[{1/2, r3, 1}, r3])/3 + 
   (25*G[{0}, r3]*G[{1/2, r3, r3}, -1])/12 + 
   (11*G[{1/2}, -1]*G[{1/2, r3, r3}, -1])/6 - 
   (19*G[{1/2}, r3]*G[{1/2, r3, r3}, -1])/6 - 
   (G[{1}, -1]*G[{1/2, r3, r3}, -1])/2 - (10*G[{2}, -1]*G[{1/2, r3, r3}, -1])/
    3 + (4*G[{0}, r3]*G[{1/2, r3, r3}, r3])/3 + 
   (25*G[{0}, r3]*G[{1/2, r3, r4}, -1])/12 + 
   (11*G[{1/2}, -1]*G[{1/2, r3, r4}, -1])/6 - 
   (19*G[{1/2}, r3]*G[{1/2, r3, r4}, -1])/6 - 
   (G[{1}, -1]*G[{1/2, r3, r4}, -1])/2 - (10*G[{2}, -1]*G[{1/2, r3, r4}, -1])/
    3 + (4*G[{0}, r3]*G[{1/2, r3, r4}, r3])/3 - 
   (95*G[{0}, r3]*G[{1/2, r4, 1}, -1])/6 - 11*G[{1/2}, -1]*
    G[{1/2, r4, 1}, -1] + (53*G[{1/2}, r3]*G[{1/2, r4, 1}, -1])/3 + 
   (41*G[{1}, -1]*G[{1/2, r4, 1}, -1])/3 - 
   (20*G[{2}, -1]*G[{1/2, r4, 1}, -1])/3 - 
   (22*G[{0}, r3]*G[{1/2, r4, 1}, r3])/3 + 
   (25*G[{0}, r3]*G[{1/2, r4, r3}, -1])/12 + 
   (11*G[{1/2}, -1]*G[{1/2, r4, r3}, -1])/6 - 
   (19*G[{1/2}, r3]*G[{1/2, r4, r3}, -1])/6 - 
   (G[{1}, -1]*G[{1/2, r4, r3}, -1])/2 - (10*G[{2}, -1]*G[{1/2, r4, r3}, -1])/
    3 + (4*G[{0}, r3]*G[{1/2, r4, r3}, r3])/3 + 
   (25*G[{0}, r3]*G[{1/2, r4, r4}, -1])/12 + 
   (11*G[{1/2}, -1]*G[{1/2, r4, r4}, -1])/6 - 
   (19*G[{1/2}, r3]*G[{1/2, r4, r4}, -1])/6 - 
   (G[{1}, -1]*G[{1/2, r4, r4}, -1])/2 - (10*G[{2}, -1]*G[{1/2, r4, r4}, -1])/
    3 + (4*G[{0}, r3]*G[{1/2, r4, r4}, r3])/3 - 
   40*G[{0}, r3]*G[{1, 0, 1}, -1] - (88*G[{1/2}, -1]*G[{1, 0, 1}, -1])/3 + 
   48*G[{1/2}, r3]*G[{1, 0, 1}, -1] + (88*G[{1}, -1]*G[{1, 0, 1}, -1])/3 - 
   (325*G[{0}, r3]*G[{1, 0, 1}, r3])/3 - (146*G[{1/2}, -1]*G[{1, 0, 1}, r3])/
    3 + (322*G[{1/2}, r3]*G[{1, 0, 1}, r3])/3 + 
   (170*G[{1}, -1]*G[{1, 0, 1}, r3])/3 - 40*G[{2}, -1]*G[{1, 0, 1}, r3] - 
   24*G[{r4}, r3]*G[{1, 0, 1}, r3] + 20*G[{0}, r3]*G[{1, 0, r3}, -1] + 
   (44*G[{1/2}, -1]*G[{1, 0, r3}, -1])/3 - 24*G[{1/2}, r3]*
    G[{1, 0, r3}, -1] - (44*G[{1}, -1]*G[{1, 0, r3}, -1])/3 + 
   (325*G[{0}, r3]*G[{1, 0, r3}, r3])/6 + (73*G[{1/2}, -1]*G[{1, 0, r3}, r3])/
    3 - (161*G[{1/2}, r3]*G[{1, 0, r3}, r3])/3 - 
   (85*G[{1}, -1]*G[{1, 0, r3}, r3])/3 + 20*G[{2}, -1]*G[{1, 0, r3}, r3] + 
   12*G[{r4}, r3]*G[{1, 0, r3}, r3] + 20*G[{0}, r3]*G[{1, 0, r4}, -1] + 
   (44*G[{1/2}, -1]*G[{1, 0, r4}, -1])/3 - 24*G[{1/2}, r3]*
    G[{1, 0, r4}, -1] - (44*G[{1}, -1]*G[{1, 0, r4}, -1])/3 + 
   (325*G[{0}, r3]*G[{1, 0, r4}, r3])/6 + (73*G[{1/2}, -1]*G[{1, 0, r4}, r3])/
    3 - (161*G[{1/2}, r3]*G[{1, 0, r4}, r3])/3 - 
   (85*G[{1}, -1]*G[{1, 0, r4}, r3])/3 + 20*G[{2}, -1]*G[{1, 0, r4}, r3] + 
   12*G[{r4}, r3]*G[{1, 0, r4}, r3] + 20*G[{0}, r3]*G[{1, 1/2, 1}, -1] + 
   (44*G[{1/2}, -1]*G[{1, 1/2, 1}, -1])/3 - 24*G[{1/2}, r3]*
    G[{1, 1/2, 1}, -1] - (44*G[{1}, -1]*G[{1, 1/2, 1}, -1])/3 - 
   (34*G[{0}, r3]*G[{1, 1/2, 1}, r3])/3 - 10*G[{0}, r3]*G[{1, 1/2, r3}, -1] - 
   (22*G[{1/2}, -1]*G[{1, 1/2, r3}, -1])/3 + 
   12*G[{1/2}, r3]*G[{1, 1/2, r3}, -1] + (22*G[{1}, -1]*G[{1, 1/2, r3}, -1])/
    3 + (17*G[{0}, r3]*G[{1, 1/2, r3}, r3])/3 - 
   10*G[{0}, r3]*G[{1, 1/2, r4}, -1] - (22*G[{1/2}, -1]*G[{1, 1/2, r4}, -1])/
    3 + 12*G[{1/2}, r3]*G[{1, 1/2, r4}, -1] + 
   (22*G[{1}, -1]*G[{1, 1/2, r4}, -1])/3 + 
   (17*G[{0}, r3]*G[{1, 1/2, r4}, r3])/3 - 470*G[{0}, r3]*G[{1, 1, 1}, r3] - 
   (884*G[{1/2}, -1]*G[{1, 1, 1}, r3])/3 + 492*G[{1/2}, r3]*
    G[{1, 1, 1}, r3] + (1252*G[{1}, -1]*G[{1, 1, 1}, r3])/3 - 
   (560*G[{2}, -1]*G[{1, 1, 1}, r3])/3 - 178*G[{0}, r3]*G[{1, 1, r3}, r3] - 
   116*G[{1/2}, -1]*G[{1, 1, r3}, r3] + (508*G[{1/2}, r3]*G[{1, 1, r3}, r3])/
    3 + (284*G[{1}, -1]*G[{1, 1, r3}, r3])/3 - 
   (80*G[{2}, -1]*G[{1, 1, r3}, r3])/3 - (92*G[{0}, r3]*G[{1, 1, r4}, r3])/
    3 - 20*G[{0}, r3]*G[{1, 2, 1}, -1] - (44*G[{1/2}, -1]*G[{1, 2, 1}, -1])/
    3 + 24*G[{1/2}, r3]*G[{1, 2, 1}, -1] + (44*G[{1}, -1]*G[{1, 2, 1}, -1])/
    3 - (38*G[{0}, r3]*G[{1, 2, 1}, r3])/3 + 
   10*G[{0}, r3]*G[{1, 2, r3}, -1] + (22*G[{1/2}, -1]*G[{1, 2, r3}, -1])/3 - 
   12*G[{1/2}, r3]*G[{1, 2, r3}, -1] - (22*G[{1}, -1]*G[{1, 2, r3}, -1])/3 + 
   (19*G[{0}, r3]*G[{1, 2, r3}, r3])/3 + 10*G[{0}, r3]*G[{1, 2, r4}, -1] + 
   (22*G[{1/2}, -1]*G[{1, 2, r4}, -1])/3 - 12*G[{1/2}, r3]*
    G[{1, 2, r4}, -1] - (22*G[{1}, -1]*G[{1, 2, r4}, -1])/3 + 
   (19*G[{0}, r3]*G[{1, 2, r4}, r3])/3 - 59*G[{0}, r3]*G[{1, r3, 1}, r3] - 
   (202*G[{1/2}, -1]*G[{1, r3, 1}, r3])/3 + 62*G[{1/2}, r3]*
    G[{1, r3, 1}, r3] + 38*G[{1}, -1]*G[{1, r3, 1}, r3] + 
   (40*G[{2}, -1]*G[{1, r3, 1}, r3])/3 + 24*G[{r4}, r3]*G[{1, r3, 1}, r3] - 
   33*G[{0}, r3]*G[{1, r3, r3}, r3] - (26*G[{1/2}, -1]*G[{1, r3, r3}, r3])/
    3 + (46*G[{1/2}, r3]*G[{1, r3, r3}, r3])/3 - 
   (86*G[{1}, -1]*G[{1, r3, r3}, r3])/3 + (40*G[{2}, -1]*G[{1, r3, r3}, r3])/
    3 - (26*G[{0}, r3]*G[{1, r3, r4}, r3])/3 + 
   (265*G[{0}, r3]*G[{1, r4, 1}, r3])/3 + 
   (146*G[{1/2}, -1]*G[{1, r4, 1}, r3])/3 - 
   (322*G[{1/2}, r3]*G[{1, r4, 1}, r3])/3 - 
   (170*G[{1}, -1]*G[{1, r4, 1}, r3])/3 + 40*G[{2}, -1]*G[{1, r4, 1}, r3] + 
   24*G[{r4}, r3]*G[{1, r4, 1}, r3] - (26*G[{0}, r3]*G[{1, r4, r3}, r3])/3 + 
   (10*G[{0}, r3]*G[{1, r4, r4}, r3])/3 + (68*G[{0}, r3]*G[{2, 0, 1}, r3])/
    3 - (34*G[{0}, r3]*G[{2, 0, r3}, r3])/3 - 
   (34*G[{0}, r3]*G[{2, 0, r4}, r3])/3 - 55*G[{0}, r3]*G[{2, 1, 1}, -1] - 
   (110*G[{1/2}, -1]*G[{2, 1, 1}, -1])/3 + 58*G[{1/2}, r3]*G[{2, 1, 1}, -1] + 
   (158*G[{1}, -1]*G[{2, 1, 1}, -1])/3 - 40*G[{2}, -1]*G[{2, 1, 1}, -1] - 
   (26*G[{0}, r3]*G[{2, 1, 1}, r3])/3 + (95*G[{0}, r3]*G[{2, 1, r3}, -1])/6 + 
   11*G[{1/2}, -1]*G[{2, 1, r3}, -1] - (53*G[{1/2}, r3]*G[{2, 1, r3}, -1])/
    3 - (41*G[{1}, -1]*G[{2, 1, r3}, -1])/3 + 
   (20*G[{2}, -1]*G[{2, 1, r3}, -1])/3 + (31*G[{0}, r3]*G[{2, 1, r3}, r3])/
    3 + (95*G[{0}, r3]*G[{2, 1, r4}, -1])/6 + 
   11*G[{1/2}, -1]*G[{2, 1, r4}, -1] - (53*G[{1/2}, r3]*G[{2, 1, r4}, -1])/
    3 - (41*G[{1}, -1]*G[{2, 1, r4}, -1])/3 + 
   (20*G[{2}, -1]*G[{2, 1, r4}, -1])/3 + (31*G[{0}, r3]*G[{2, 1, r4}, r3])/
    3 + (38*G[{0}, r3]*G[{2, 2, 1}, r3])/3 - 
   (19*G[{0}, r3]*G[{2, 2, r3}, r3])/3 - (19*G[{0}, r3]*G[{2, 2, r4}, r3])/
    3 + (95*G[{0}, r3]*G[{2, r3, 1}, -1])/6 + 
   11*G[{1/2}, -1]*G[{2, r3, 1}, -1] - (53*G[{1/2}, r3]*G[{2, r3, 1}, -1])/
    3 - (41*G[{1}, -1]*G[{2, r3, 1}, -1])/3 + 
   (20*G[{2}, -1]*G[{2, r3, 1}, -1])/3 - 6*G[{0}, r3]*G[{2, r3, 1}, r3] - 
   (25*G[{0}, r3]*G[{2, r3, r3}, -1])/12 - 
   (11*G[{1/2}, -1]*G[{2, r3, r3}, -1])/6 + 
   (19*G[{1/2}, r3]*G[{2, r3, r3}, -1])/6 + (G[{1}, -1]*G[{2, r3, r3}, -1])/
    2 + (10*G[{2}, -1]*G[{2, r3, r3}, -1])/3 - 
   (25*G[{0}, r3]*G[{2, r3, r4}, -1])/12 - 
   (11*G[{1/2}, -1]*G[{2, r3, r4}, -1])/6 + 
   (19*G[{1/2}, r3]*G[{2, r3, r4}, -1])/6 + (G[{1}, -1]*G[{2, r3, r4}, -1])/
    2 + (10*G[{2}, -1]*G[{2, r3, r4}, -1])/3 + 
   (95*G[{0}, r3]*G[{2, r4, 1}, -1])/6 + 11*G[{1/2}, -1]*G[{2, r4, 1}, -1] - 
   (53*G[{1/2}, r3]*G[{2, r4, 1}, -1])/3 - (41*G[{1}, -1]*G[{2, r4, 1}, -1])/
    3 + (20*G[{2}, -1]*G[{2, r4, 1}, -1])/3 - 
   6*G[{0}, r3]*G[{2, r4, 1}, r3] - (25*G[{0}, r3]*G[{2, r4, r3}, -1])/12 - 
   (11*G[{1/2}, -1]*G[{2, r4, r3}, -1])/6 + 
   (19*G[{1/2}, r3]*G[{2, r4, r3}, -1])/6 + (G[{1}, -1]*G[{2, r4, r3}, -1])/
    2 + (10*G[{2}, -1]*G[{2, r4, r3}, -1])/3 - 
   (25*G[{0}, r3]*G[{2, r4, r4}, -1])/12 - 
   (11*G[{1/2}, -1]*G[{2, r4, r4}, -1])/6 + 
   (19*G[{1/2}, r3]*G[{2, r4, r4}, -1])/6 + (G[{1}, -1]*G[{2, r4, r4}, -1])/
    2 + (10*G[{2}, -1]*G[{2, r4, r4}, -1])/3 + 
   (73*G[{0}, r3]*G[{r4, 0, 1}, r3])/3 + (26*G[{1/2}, -1]*G[{r4, 0, 1}, r3])/
    3 - (46*G[{1/2}, r3]*G[{r4, 0, 1}, r3])/3 + 
   (86*G[{1}, -1]*G[{r4, 0, 1}, r3])/3 - (40*G[{2}, -1]*G[{r4, 0, 1}, r3])/
    3 - (73*G[{0}, r3]*G[{r4, 0, r3}, r3])/6 - 
   (13*G[{1/2}, -1]*G[{r4, 0, r3}, r3])/3 + 
   (23*G[{1/2}, r3]*G[{r4, 0, r3}, r3])/3 - 
   (43*G[{1}, -1]*G[{r4, 0, r3}, r3])/3 + (20*G[{2}, -1]*G[{r4, 0, r3}, r3])/
    3 - (73*G[{0}, r3]*G[{r4, 0, r4}, r3])/6 - 
   (13*G[{1/2}, -1]*G[{r4, 0, r4}, r3])/3 + 
   (23*G[{1/2}, r3]*G[{r4, 0, r4}, r3])/3 - 
   (43*G[{1}, -1]*G[{r4, 0, r4}, r3])/3 + (20*G[{2}, -1]*G[{r4, 0, r4}, r3])/
    3 + (442*G[{0}, r3]*G[{r4, 1, 1}, r3])/3 + 
   116*G[{1/2}, -1]*G[{r4, 1, 1}, r3] - (508*G[{1/2}, r3]*G[{r4, 1, 1}, r3])/
    3 - (284*G[{1}, -1]*G[{r4, 1, 1}, r3])/3 + 
   (80*G[{2}, -1]*G[{r4, 1, 1}, r3])/3 + (73*G[{0}, r3]*G[{r4, 1, r3}, r3])/
    3 + (26*G[{1/2}, -1]*G[{r4, 1, r3}, r3])/3 - 
   (46*G[{1/2}, r3]*G[{r4, 1, r3}, r3])/3 + 
   (86*G[{1}, -1]*G[{r4, 1, r3}, r3])/3 - (40*G[{2}, -1]*G[{r4, 1, r3}, r3])/
    3 + 12*G[{0}, r3]*G[{r4, 1, r4}, r3] - (37*G[{0}, r3]*G[{r4, r4, 1}, r3])/
    3 - (26*G[{1/2}, -1]*G[{r4, r4, 1}, r3])/3 + 
   (46*G[{1/2}, r3]*G[{r4, r4, 1}, r3])/3 - 
   (86*G[{1}, -1]*G[{r4, r4, 1}, r3])/3 + (40*G[{2}, -1]*G[{r4, r4, 1}, r3])/
    3 - 16*G[{0, -1, -1, 1}, -1] + 8*G[{0, -1, -1, r3}, -1] + 
   8*G[{0, -1, -1, r4}, -1] - (16*G[{0, -1, 0, 1}, -1])/3 + 
   (8*G[{0, -1, 0, r3}, -1])/3 + (8*G[{0, -1, 0, r4}, -1])/3 + 
   (40*G[{0, -1, 1/2, 1}, -1])/3 - (20*G[{0, -1, 1/2, r3}, -1])/3 - 
   (20*G[{0, -1, 1/2, r4}, -1])/3 - 16*G[{0, -1, 1, -1}, -1] - 
   48*G[{0, -1, 1, 1}, -1] + (40*G[{0, -1, 1, r3}, -1])/3 + 
   (40*G[{0, -1, 1, r4}, -1])/3 + (40*G[{0, -1, 2, 1}, -1])/3 - 
   (20*G[{0, -1, 2, r3}, -1])/3 - (20*G[{0, -1, 2, r4}, -1])/3 + 
   8*G[{0, -1, r3, -1}, -1] + (16*G[{0, -1, r3, 1}, -1])/3 + 
   (8*G[{0, -1, r3, r3}, -1])/3 + (8*G[{0, -1, r3, r4}, -1])/3 + 
   8*G[{0, -1, r4, -1}, -1] + (16*G[{0, -1, r4, 1}, -1])/3 + 
   (8*G[{0, -1, r4, r3}, -1])/3 + (8*G[{0, -1, r4, r4}, -1])/3 - 
   24*G[{0, 0, -1, 1}, -1] + 12*G[{0, 0, -1, r3}, -1] + 
   12*G[{0, 0, -1, r4}, -1] - 5*G[{0, 0, 0, 1}, -1] + G[{0, 0, 0, 1}, r3] + 
   (5*G[{0, 0, 0, r3}, -1])/2 - G[{0, 0, 0, r3}, r3]/2 + 
   (5*G[{0, 0, 0, r4}, -1])/2 - G[{0, 0, 0, r4}, r3]/2 + 
   40*G[{0, 0, 1/2, 1}, -1] + 6*G[{0, 0, 1/2, 1}, r3] - 
   20*G[{0, 0, 1/2, r3}, -1] - 3*G[{0, 0, 1/2, r3}, r3] - 
   20*G[{0, 0, 1/2, r4}, -1] - 3*G[{0, 0, 1/2, r4}, r3] - 
   24*G[{0, 0, 1, -1}, -1] - (2*G[{0, 0, 1, 1}, -1])/3 - 
   (10*G[{0, 0, 1, 1}, r3])/3 - (4*G[{0, 0, 1, r3}, -1])/3 + 
   (76*G[{0, 0, 1, r3}, r3])/3 - (4*G[{0, 0, 1, r4}, -1])/3 + 
   (4*G[{0, 0, 1, r4}, r3])/3 + (16*G[{0, 0, 2, 1}, -1])/3 - 
   (34*G[{0, 0, 2, 1}, r3])/3 - (8*G[{0, 0, 2, r3}, -1])/3 + 
   (17*G[{0, 0, 2, r3}, r3])/3 - (8*G[{0, 0, 2, r4}, -1])/3 + 
   (17*G[{0, 0, 2, r4}, r3])/3 + 12*G[{0, 0, r3, -1}, -1] - 
   (161*G[{0, 0, r3, 1}, -1])/3 + (29*G[{0, 0, r3, 1}, r3])/3 + 
   (83*G[{0, 0, r3, r3}, -1])/3 - (50*G[{0, 0, r3, r3}, r3])/3 + 
   (83*G[{0, 0, r3, r4}, -1])/3 - (14*G[{0, 0, r3, r4}, r3])/3 + 
   12*G[{0, 0, r4, -1}, -1] - (161*G[{0, 0, r4, 1}, -1])/3 - 
   (43*G[{0, 0, r4, 1}, r3])/3 + (83*G[{0, 0, r4, r3}, -1])/3 - 
   (14*G[{0, 0, r4, r3}, r3])/3 + (83*G[{0, 0, r4, r4}, -1])/3 + 
   (22*G[{0, 0, r4, r4}, r3])/3 + (68*G[{0, 1/2, -1, 1}, -1])/3 - 
   (34*G[{0, 1/2, -1, r3}, -1])/3 - (34*G[{0, 1/2, -1, r4}, -1])/3 - 
   (16*G[{0, 1/2, 0, 1}, -1])/3 + 6*G[{0, 1/2, 0, 1}, r3] + 
   (8*G[{0, 1/2, 0, r3}, -1])/3 - 3*G[{0, 1/2, 0, r3}, r3] + 
   (8*G[{0, 1/2, 0, r4}, -1])/3 - 3*G[{0, 1/2, 0, r4}, r3] - 
   (28*G[{0, 1/2, 1/2, 1}, -1])/3 - (34*G[{0, 1/2, 1/2, 1}, r3])/3 + 
   (14*G[{0, 1/2, 1/2, r3}, -1])/3 + (17*G[{0, 1/2, 1/2, r3}, r3])/3 + 
   (14*G[{0, 1/2, 1/2, r4}, -1])/3 + (17*G[{0, 1/2, 1/2, r4}, r3])/3 + 
   (68*G[{0, 1/2, 1, -1}, -1])/3 + (118*G[{0, 1/2, 1, 1}, -1])/3 + 
   22*G[{0, 1/2, 1, 1}, r3] - 9*G[{0, 1/2, 1, r3}, -1] - 
   (29*G[{0, 1/2, 1, r3}, r3])/3 - 9*G[{0, 1/2, 1, r4}, -1] - 
   (29*G[{0, 1/2, 1, r4}, r3])/3 - (14*G[{0, 1/2, 2, 1}, -1])/3 + 
   (7*G[{0, 1/2, 2, r3}, -1])/3 + (7*G[{0, 1/2, 2, r4}, -1])/3 - 
   (34*G[{0, 1/2, r3, -1}, -1])/3 + 8*G[{0, 1/2, r3, 1}, -1] + 
   (4*G[{0, 1/2, r3, 1}, r3])/3 - (28*G[{0, 1/2, r3, r3}, -1])/3 - 
   (4*G[{0, 1/2, r3, r3}, r3])/3 - (28*G[{0, 1/2, r3, r4}, -1])/3 - 
   (4*G[{0, 1/2, r3, r4}, r3])/3 - (34*G[{0, 1/2, r4, -1}, -1])/3 + 
   8*G[{0, 1/2, r4, 1}, -1] + (4*G[{0, 1/2, r4, 1}, r3])/3 - 
   (28*G[{0, 1/2, r4, r3}, -1])/3 - (4*G[{0, 1/2, r4, r3}, r3])/3 - 
   (28*G[{0, 1/2, r4, r4}, -1])/3 - (4*G[{0, 1/2, r4, r4}, r3])/3 - 
   16*G[{0, 1, -1, -1}, -1] - 48*G[{0, 1, -1, 1}, -1] + 
   (40*G[{0, 1, -1, r3}, -1])/3 + (40*G[{0, 1, -1, r4}, -1])/3 + 
   (166*G[{0, 1, 0, 1}, -1])/3 + (70*G[{0, 1, 0, 1}, r3])/3 - 
   (83*G[{0, 1, 0, r3}, -1])/3 - (35*G[{0, 1, 0, r3}, r3])/3 - 
   (83*G[{0, 1, 0, r4}, -1])/3 - (35*G[{0, 1, 0, r4}, r3])/3 - 
   (10*G[{0, 1, 1/2, 1}, -1])/3 + (34*G[{0, 1, 1/2, 1}, r3])/3 + 
   (5*G[{0, 1, 1/2, r3}, -1])/3 - (17*G[{0, 1, 1/2, r3}, r3])/3 + 
   (5*G[{0, 1, 1/2, r4}, -1])/3 - (17*G[{0, 1, 1/2, r4}, r3])/3 - 
   48*G[{0, 1, 1, -1}, -1] - 20*G[{0, 1, 1, 1}, -1] - 
   28*G[{0, 1, 1, 1}, r3] + (92*G[{0, 1, 1, r3}, -1])/3 + 
   (92*G[{0, 1, 1, r3}, r3])/3 + (92*G[{0, 1, 1, r4}, -1])/3 + 
   (92*G[{0, 1, 1, r4}, r3])/3 + (82*G[{0, 1, 2, 1}, -1])/3 + 
   (38*G[{0, 1, 2, 1}, r3])/3 - (41*G[{0, 1, 2, r3}, -1])/3 - 
   (19*G[{0, 1, 2, r3}, r3])/3 - (41*G[{0, 1, 2, r4}, -1])/3 - 
   (19*G[{0, 1, 2, r4}, r3])/3 + (40*G[{0, 1, r3, -1}, -1])/3 - 
   6*G[{0, 1, r3, 1}, -1] - (10*G[{0, 1, r3, 1}, r3])/3 - 
   (10*G[{0, 1, r3, r3}, -1])/3 + (62*G[{0, 1, r3, r3}, r3])/3 - 
   (10*G[{0, 1, r3, r4}, -1])/3 + (26*G[{0, 1, r3, r4}, r3])/3 + 
   (40*G[{0, 1, r4, -1}, -1])/3 - 6*G[{0, 1, r4, 1}, -1] - 
   (10*G[{0, 1, r4, 1}, r3])/3 - (10*G[{0, 1, r4, r3}, -1])/3 + 
   (26*G[{0, 1, r4, r3}, r3])/3 - (10*G[{0, 1, r4, r4}, -1])/3 - 
   (10*G[{0, 1, r4, r4}, r3])/3 + 4*G[{0, 2, -1, 1}, -1] - 
   2*G[{0, 2, -1, r3}, -1] - 2*G[{0, 2, -1, r4}, -1] - 
   8*G[{0, 2, 0, 1}, -1] - (74*G[{0, 2, 0, 1}, r3])/3 + 
   4*G[{0, 2, 0, r3}, -1] + (37*G[{0, 2, 0, r3}, r3])/3 + 
   4*G[{0, 2, 0, r4}, -1] + (37*G[{0, 2, 0, r4}, r3])/3 + 
   (14*G[{0, 2, 1/2, 1}, -1])/3 - (7*G[{0, 2, 1/2, r3}, -1])/3 - 
   (7*G[{0, 2, 1/2, r4}, -1])/3 + 4*G[{0, 2, 1, -1}, -1] + 
   (74*G[{0, 2, 1, 1}, -1])/3 + (14*G[{0, 2, 1, 1}, r3])/3 - 
   11*G[{0, 2, 1, r3}, -1] - (31*G[{0, 2, 1, r3}, r3])/3 - 
   11*G[{0, 2, 1, r4}, -1] - (31*G[{0, 2, 1, r4}, r3])/3 - 
   (44*G[{0, 2, 2, 1}, -1])/3 - (38*G[{0, 2, 2, 1}, r3])/3 + 
   (22*G[{0, 2, 2, r3}, -1])/3 + (19*G[{0, 2, 2, r3}, r3])/3 + 
   (22*G[{0, 2, 2, r4}, -1])/3 + (19*G[{0, 2, 2, r4}, r3])/3 - 
   2*G[{0, 2, r3, -1}, -1] - (52*G[{0, 2, r3, 1}, -1])/3 + 
   8*G[{0, 2, r3, 1}, r3] + 8*G[{0, 2, r3, r3}, -1] + 
   8*G[{0, 2, r3, r4}, -1] - 2*G[{0, 2, r4, -1}, -1] - 
   (52*G[{0, 2, r4, 1}, -1])/3 + 8*G[{0, 2, r4, 1}, r3] + 
   8*G[{0, 2, r4, r3}, -1] + 8*G[{0, 2, r4, r4}, -1] + 
   8*G[{0, r3, -1, -1}, -1] + (16*G[{0, r3, -1, 1}, -1])/3 + 
   (8*G[{0, r3, -1, r3}, -1])/3 + (8*G[{0, r3, -1, r4}, -1])/3 - 
   28*G[{0, r3, 0, 1}, -1] + (14*G[{0, r3, 0, 1}, r3])/3 + 
   14*G[{0, r3, 0, r3}, -1] - (7*G[{0, r3, 0, r3}, r3])/3 + 
   14*G[{0, r3, 0, r4}, -1] - (7*G[{0, r3, 0, r4}, r3])/3 + 
   (16*G[{0, r3, 1, -1}, -1])/3 - 16*G[{0, r3, 1, 1}, -1] + 
   (8*G[{0, r3, 1, 1}, r3])/3 - 12*G[{0, r3, 1, r3}, -1] - 
   12*G[{0, r3, 1, r3}, r3] - 12*G[{0, r3, 1, r4}, -1] + 
   (8*G[{0, r3, r3, -1}, -1])/3 + 16*G[{0, r3, r3, 1}, -1] - 
   (50*G[{0, r3, r3, 1}, r3])/3 + (8*G[{0, r3, r4, -1}, -1])/3 + 
   16*G[{0, r3, r4, 1}, -1] - (14*G[{0, r3, r4, 1}, r3])/3 + 
   8*G[{0, r4, -1, -1}, -1] + (16*G[{0, r4, -1, 1}, -1])/3 + 
   (8*G[{0, r4, -1, r3}, -1])/3 + (8*G[{0, r4, -1, r4}, -1])/3 - 
   28*G[{0, r4, 0, 1}, -1] - (58*G[{0, r4, 0, 1}, r3])/3 + 
   14*G[{0, r4, 0, r3}, -1] + (29*G[{0, r4, 0, r3}, r3])/3 + 
   14*G[{0, r4, 0, r4}, -1] + (29*G[{0, r4, 0, r4}, r3])/3 + 
   (16*G[{0, r4, 1, -1}, -1])/3 - 16*G[{0, r4, 1, 1}, -1] + 
   (8*G[{0, r4, 1, 1}, r3])/3 - 12*G[{0, r4, 1, r3}, -1] - 
   24*G[{0, r4, 1, r3}, r3] - 12*G[{0, r4, 1, r4}, -1] - 
   12*G[{0, r4, 1, r4}, r3] + (8*G[{0, r4, r3, -1}, -1])/3 + 
   16*G[{0, r4, r3, 1}, -1] - (14*G[{0, r4, r3, 1}, r3])/3 + 
   (8*G[{0, r4, r4, -1}, -1])/3 + 16*G[{0, r4, r4, 1}, -1] + 
   (22*G[{0, r4, r4, 1}, r3])/3 + 8*G[{1/2, -1, -1, 1}, -1] - 
   4*G[{1/2, -1, -1, r3}, -1] - 4*G[{1/2, -1, -1, r4}, -1] - 
   (4*G[{1/2, -1, 0, 1}, -1])/3 + (2*G[{1/2, -1, 0, r3}, -1])/3 + 
   (2*G[{1/2, -1, 0, r4}, -1])/3 - (16*G[{1/2, -1, 1/2, 1}, -1])/3 + 
   (8*G[{1/2, -1, 1/2, r3}, -1])/3 + (8*G[{1/2, -1, 1/2, r4}, -1])/3 + 
   8*G[{1/2, -1, 1, -1}, -1] + (88*G[{1/2, -1, 1, 1}, -1])/3 - 
   (28*G[{1/2, -1, 1, r3}, -1])/3 - (28*G[{1/2, -1, 1, r4}, -1])/3 - 
   (16*G[{1/2, -1, 2, 1}, -1])/3 + (8*G[{1/2, -1, 2, r3}, -1])/3 + 
   (8*G[{1/2, -1, 2, r4}, -1])/3 - 4*G[{1/2, -1, r3, -1}, -1] - 
   (8*G[{1/2, -1, r3, 1}, -1])/3 - (4*G[{1/2, -1, r3, r3}, -1])/3 - 
   (4*G[{1/2, -1, r3, r4}, -1])/3 - 4*G[{1/2, -1, r4, -1}, -1] - 
   (8*G[{1/2, -1, r4, 1}, -1])/3 - (4*G[{1/2, -1, r4, r3}, -1])/3 - 
   (4*G[{1/2, -1, r4, r4}, -1])/3 + (4*G[{1/2, 0, -1, 1}, -1])/3 - 
   (2*G[{1/2, 0, -1, r3}, -1])/3 - (2*G[{1/2, 0, -1, r4}, -1])/3 - 
   10*G[{1/2, 0, 0, 1}, -1] + 6*G[{1/2, 0, 0, 1}, r3] + 
   5*G[{1/2, 0, 0, r3}, -1] - 3*G[{1/2, 0, 0, r3}, r3] + 
   5*G[{1/2, 0, 0, r4}, -1] - 3*G[{1/2, 0, 0, r4}, r3] - 
   (16*G[{1/2, 0, 1/2, 1}, -1])/3 - (34*G[{1/2, 0, 1/2, 1}, r3])/3 + 
   (8*G[{1/2, 0, 1/2, r3}, -1])/3 + (17*G[{1/2, 0, 1/2, r3}, r3])/3 + 
   (8*G[{1/2, 0, 1/2, r4}, -1])/3 + (17*G[{1/2, 0, 1/2, r4}, r3])/3 + 
   (4*G[{1/2, 0, 1, -1}, -1])/3 - 26*G[{1/2, 0, 1, 1}, -1] + 
   22*G[{1/2, 0, 1, 1}, r3] + (7*G[{1/2, 0, 1, r3}, -1])/3 - 
   (29*G[{1/2, 0, 1, r3}, r3])/3 + (7*G[{1/2, 0, 1, r4}, -1])/3 - 
   (29*G[{1/2, 0, 1, r4}, r3])/3 + (46*G[{1/2, 0, 2, 1}, -1])/3 - 
   (23*G[{1/2, 0, 2, r3}, -1])/3 - (23*G[{1/2, 0, 2, r4}, -1])/3 - 
   (2*G[{1/2, 0, r3, -1}, -1])/3 + 28*G[{1/2, 0, r3, 1}, -1] + 
   (4*G[{1/2, 0, r3, 1}, r3])/3 - (26*G[{1/2, 0, r3, r3}, -1])/3 - 
   (4*G[{1/2, 0, r3, r3}, r3])/3 - (26*G[{1/2, 0, r3, r4}, -1])/3 - 
   (4*G[{1/2, 0, r3, r4}, r3])/3 - (2*G[{1/2, 0, r4, -1}, -1])/3 + 
   28*G[{1/2, 0, r4, 1}, -1] + (4*G[{1/2, 0, r4, 1}, r3])/3 - 
   (26*G[{1/2, 0, r4, r3}, -1])/3 - (4*G[{1/2, 0, r4, r3}, r3])/3 - 
   (26*G[{1/2, 0, r4, r4}, -1])/3 - (4*G[{1/2, 0, r4, r4}, r3])/3 - 
   (20*G[{1/2, 1/2, -1, 1}, -1])/3 + (10*G[{1/2, 1/2, -1, r3}, -1])/3 + 
   (10*G[{1/2, 1/2, -1, r4}, -1])/3 + (4*G[{1/2, 1/2, 0, 1}, -1])/3 - 
   (34*G[{1/2, 1/2, 0, 1}, r3])/3 - (2*G[{1/2, 1/2, 0, r3}, -1])/3 + 
   (17*G[{1/2, 1/2, 0, r3}, r3])/3 - (2*G[{1/2, 1/2, 0, r4}, -1])/3 + 
   (17*G[{1/2, 1/2, 0, r4}, r3])/3 + 10*G[{1/2, 1/2, 1/2, 1}, -1] - 
   5*G[{1/2, 1/2, 1/2, r3}, -1] - 5*G[{1/2, 1/2, 1/2, r4}, -1] - 
   (20*G[{1/2, 1/2, 1, -1}, -1])/3 - (52*G[{1/2, 1/2, 1, 1}, -1])/3 - 
   (68*G[{1/2, 1/2, 1, 1}, r3])/3 + (32*G[{1/2, 1/2, 1, r3}, -1])/3 + 
   (32*G[{1/2, 1/2, 1, r4}, -1])/3 + (10*G[{1/2, 1/2, 2, 1}, -1])/3 - 
   (5*G[{1/2, 1/2, 2, r3}, -1])/3 - (5*G[{1/2, 1/2, 2, r4}, -1])/3 + 
   (10*G[{1/2, 1/2, r3, -1}, -1])/3 - 4*G[{1/2, 1/2, r3, 1}, -1] + 
   (34*G[{1/2, 1/2, r3, 1}, r3])/3 + G[{1/2, 1/2, r3, r3}, -1] + 
   G[{1/2, 1/2, r3, r4}, -1] + (10*G[{1/2, 1/2, r4, -1}, -1])/3 - 
   4*G[{1/2, 1/2, r4, 1}, -1] + (34*G[{1/2, 1/2, r4, 1}, r3])/3 + 
   G[{1/2, 1/2, r4, r3}, -1] + G[{1/2, 1/2, r4, r4}, -1] + 
   8*G[{1/2, 1, -1, -1}, -1] + (88*G[{1/2, 1, -1, 1}, -1])/3 - 
   (28*G[{1/2, 1, -1, r3}, -1])/3 - (28*G[{1/2, 1, -1, r4}, -1])/3 + 
   4*G[{1/2, 1, 0, 1}, -1] + (58*G[{1/2, 1, 0, 1}, r3])/3 - 
   2*G[{1/2, 1, 0, r3}, -1] - (29*G[{1/2, 1, 0, r3}, r3])/3 - 
   2*G[{1/2, 1, 0, r4}, -1] - (29*G[{1/2, 1, 0, r4}, r3])/3 - 
   32*G[{1/2, 1, 1/2, 1}, -1] + 16*G[{1/2, 1, 1/2, r3}, -1] + 
   16*G[{1/2, 1, 1/2, r4}, -1] + (88*G[{1/2, 1, 1, -1}, -1])/3 + 
   44*G[{1/2, 1, 1, 1}, -1] + (76*G[{1/2, 1, 1, 1}, r3])/3 - 
   (100*G[{1/2, 1, 1, r3}, -1])/3 - (100*G[{1/2, 1, 1, r4}, -1])/3 - 
   (104*G[{1/2, 1, 2, 1}, -1])/3 + (52*G[{1/2, 1, 2, r3}, -1])/3 + 
   (52*G[{1/2, 1, 2, r4}, -1])/3 - (28*G[{1/2, 1, r3, -1}, -1])/3 - 
   (20*G[{1/2, 1, r3, 1}, -1])/3 - (58*G[{1/2, 1, r3, 1}, r3])/3 + 
   7*G[{1/2, 1, r3, r3}, -1] + 7*G[{1/2, 1, r3, r4}, -1] - 
   (28*G[{1/2, 1, r4, -1}, -1])/3 - (20*G[{1/2, 1, r4, 1}, -1])/3 - 
   (58*G[{1/2, 1, r4, 1}, r3])/3 + 7*G[{1/2, 1, r4, r3}, -1] + 
   7*G[{1/2, 1, r4, r4}, -1] - 4*G[{1/2, 2, -1, 1}, -1] + 
   2*G[{1/2, 2, -1, r3}, -1] + 2*G[{1/2, 2, -1, r4}, -1] + 
   2*G[{1/2, 2, 0, 1}, -1] - G[{1/2, 2, 0, r3}, -1] - 
   G[{1/2, 2, 0, r4}, -1] + 2*G[{1/2, 2, 1/2, 1}, -1] - 
   G[{1/2, 2, 1/2, r3}, -1] - G[{1/2, 2, 1/2, r4}, -1] - 
   4*G[{1/2, 2, 1, -1}, -1] - (44*G[{1/2, 2, 1, 1}, -1])/3 + 
   (14*G[{1/2, 2, 1, r3}, -1])/3 + (14*G[{1/2, 2, 1, r4}, -1])/3 + 
   (10*G[{1/2, 2, 2, 1}, -1])/3 - (5*G[{1/2, 2, 2, r3}, -1])/3 - 
   (5*G[{1/2, 2, 2, r4}, -1])/3 + 2*G[{1/2, 2, r3, -1}, -1] + 
   (4*G[{1/2, 2, r3, 1}, -1])/3 + (2*G[{1/2, 2, r3, r3}, -1])/3 + 
   (2*G[{1/2, 2, r3, r4}, -1])/3 + 2*G[{1/2, 2, r4, -1}, -1] + 
   (4*G[{1/2, 2, r4, 1}, -1])/3 + (2*G[{1/2, 2, r4, r3}, -1])/3 + 
   (2*G[{1/2, 2, r4, r4}, -1])/3 - 4*G[{1/2, r3, -1, -1}, -1] - 
   (8*G[{1/2, r3, -1, 1}, -1])/3 - (4*G[{1/2, r3, -1, r3}, -1])/3 - 
   (4*G[{1/2, r3, -1, r4}, -1])/3 + 14*G[{1/2, r3, 0, 1}, -1] + 
   (8*G[{1/2, r3, 0, 1}, r3])/3 - 7*G[{1/2, r3, 0, r3}, -1] - 
   (4*G[{1/2, r3, 0, r3}, r3])/3 - 7*G[{1/2, r3, 0, r4}, -1] - 
   (4*G[{1/2, r3, 0, r4}, r3])/3 - (8*G[{1/2, r3, 1, -1}, -1])/3 + 
   8*G[{1/2, r3, 1, 1}, -1] + 12*G[{1/2, r3, 1, 1}, r3] + 
   6*G[{1/2, r3, 1, r3}, -1] + 6*G[{1/2, r3, 1, r4}, -1] - 
   (4*G[{1/2, r3, r3, -1}, -1])/3 - 8*G[{1/2, r3, r3, 1}, -1] - 
   (8*G[{1/2, r3, r3, 1}, r3])/3 - (4*G[{1/2, r3, r4, -1}, -1])/3 - 
   8*G[{1/2, r3, r4, 1}, -1] - (8*G[{1/2, r3, r4, 1}, r3])/3 - 
   4*G[{1/2, r4, -1, -1}, -1] - (8*G[{1/2, r4, -1, 1}, -1])/3 - 
   (4*G[{1/2, r4, -1, r3}, -1])/3 - (4*G[{1/2, r4, -1, r4}, -1])/3 + 
   14*G[{1/2, r4, 0, 1}, -1] + (8*G[{1/2, r4, 0, 1}, r3])/3 - 
   7*G[{1/2, r4, 0, r3}, -1] - (4*G[{1/2, r4, 0, r3}, r3])/3 - 
   7*G[{1/2, r4, 0, r4}, -1] - (4*G[{1/2, r4, 0, r4}, r3])/3 - 
   (8*G[{1/2, r4, 1, -1}, -1])/3 + 8*G[{1/2, r4, 1, 1}, -1] + 
   12*G[{1/2, r4, 1, 1}, r3] + 6*G[{1/2, r4, 1, r3}, -1] + 
   6*G[{1/2, r4, 1, r4}, -1] - (4*G[{1/2, r4, r3, -1}, -1])/3 - 
   8*G[{1/2, r4, r3, 1}, -1] - (8*G[{1/2, r4, r3, 1}, r3])/3 - 
   (4*G[{1/2, r4, r4, -1}, -1])/3 - 8*G[{1/2, r4, r4, 1}, -1] - 
   (8*G[{1/2, r4, r4, 1}, r3])/3 - (16*G[{1, 0, -1, 1}, -1])/3 + 
   (8*G[{1, 0, -1, r3}, -1])/3 + (8*G[{1, 0, -1, r4}, -1])/3 + 
   (50*G[{1, 0, 0, 1}, -1])/3 + (148*G[{1, 0, 0, 1}, r3])/3 - 
   (25*G[{1, 0, 0, r3}, -1])/3 - (74*G[{1, 0, 0, r3}, r3])/3 - 
   (25*G[{1, 0, 0, r4}, -1])/3 - (74*G[{1, 0, 0, r4}, r3])/3 - 
   2*G[{1, 0, 1/2, 1}, -1] + (34*G[{1, 0, 1/2, 1}, r3])/3 + 
   G[{1, 0, 1/2, r3}, -1] - (17*G[{1, 0, 1/2, r3}, r3])/3 + 
   G[{1, 0, 1/2, r4}, -1] - (17*G[{1, 0, 1/2, r4}, r3])/3 - 
   (16*G[{1, 0, 1, -1}, -1])/3 + (76*G[{1, 0, 1, 1}, -1])/3 + 
   (32*G[{1, 0, 1, 1}, r3])/3 + (38*G[{1, 0, 1, r3}, -1])/3 + 
   (20*G[{1, 0, 1, r3}, r3])/3 + (38*G[{1, 0, 1, r4}, -1])/3 + 
   (92*G[{1, 0, 1, r4}, r3])/3 + (38*G[{1, 0, 2, 1}, -1])/3 + 
   (38*G[{1, 0, 2, 1}, r3])/3 - (19*G[{1, 0, 2, r3}, -1])/3 - 
   (19*G[{1, 0, 2, r3}, r3])/3 - (19*G[{1, 0, 2, r4}, -1])/3 - 
   (19*G[{1, 0, 2, r4}, r3])/3 + (8*G[{1, 0, r3, -1}, -1])/3 + 
   (16*G[{1, 0, r3, 1}, -1])/3 - (160*G[{1, 0, r3, 1}, r3])/3 - 
   (46*G[{1, 0, r3, r3}, -1])/3 + (62*G[{1, 0, r3, r3}, r3])/3 - 
   (46*G[{1, 0, r3, r4}, -1])/3 + (26*G[{1, 0, r3, r4}, r3])/3 + 
   (8*G[{1, 0, r4, -1}, -1])/3 + (16*G[{1, 0, r4, 1}, -1])/3 - 
   (88*G[{1, 0, r4, 1}, r3])/3 - (46*G[{1, 0, r4, r3}, -1])/3 + 
   (26*G[{1, 0, r4, r3}, r3])/3 - (46*G[{1, 0, r4, r4}, -1])/3 - 
   (10*G[{1, 0, r4, r4}, r3])/3 + (8*G[{1, 1/2, -1, 1}, -1])/3 - 
   (4*G[{1, 1/2, -1, r3}, -1])/3 - (4*G[{1, 1/2, -1, r4}, -1])/3 + 
   14*G[{1, 1/2, 0, 1}, -1] + (34*G[{1, 1/2, 0, 1}, r3])/3 - 
   7*G[{1, 1/2, 0, r3}, -1] - (17*G[{1, 1/2, 0, r3}, r3])/3 - 
   7*G[{1, 1/2, 0, r4}, -1] - (17*G[{1, 1/2, 0, r4}, r3])/3 - 
   (44*G[{1, 1/2, 1/2, 1}, -1])/3 + (22*G[{1, 1/2, 1/2, r3}, -1])/3 + 
   (22*G[{1, 1/2, 1/2, r4}, -1])/3 + (8*G[{1, 1/2, 1, -1}, -1])/3 - 
   (16*G[{1, 1/2, 1, 1}, -1])/3 + (68*G[{1, 1/2, 1, 1}, r3])/3 - 
   10*G[{1, 1/2, 1, r3}, -1] - 10*G[{1, 1/2, 1, r4}, -1] - 
   (4*G[{1, 1/2, 2, 1}, -1])/3 + (2*G[{1, 1/2, 2, r3}, -1])/3 + 
   (2*G[{1, 1/2, 2, r4}, -1])/3 - (4*G[{1, 1/2, r3, -1}, -1])/3 - 
   (8*G[{1, 1/2, r3, 1}, -1])/3 - (34*G[{1, 1/2, r3, 1}, r3])/3 + 
   (23*G[{1, 1/2, r3, r3}, -1])/3 + (23*G[{1, 1/2, r3, r4}, -1])/3 - 
   (4*G[{1, 1/2, r4, -1}, -1])/3 - (8*G[{1, 1/2, r4, 1}, -1])/3 - 
   (34*G[{1, 1/2, r4, 1}, r3])/3 + (23*G[{1, 1/2, r4, r3}, -1])/3 + 
   (23*G[{1, 1/2, r4, r4}, -1])/3 - (32*G[{1, 1, 0, 1}, -1])/3 - 
   (184*G[{1, 1, 0, 1}, r3])/3 + (16*G[{1, 1, 0, r3}, -1])/3 + 
   (92*G[{1, 1, 0, r3}, r3])/3 + (16*G[{1, 1, 0, r4}, -1])/3 + 
   (92*G[{1, 1, 0, r4}, r3])/3 + (16*G[{1, 1, 1/2, 1}, -1])/3 - 
   (8*G[{1, 1, 1/2, r3}, -1])/3 - (8*G[{1, 1, 1/2, r4}, -1])/3 + 
   64*G[{1, 1, 1, 1}, r3] - (16*G[{1, 1, 2, 1}, -1])/3 + 
   (8*G[{1, 1, 2, r3}, -1])/3 + (8*G[{1, 1, 2, r4}, -1])/3 + 
   (184*G[{1, 1, r3, 1}, r3])/3 + (184*G[{1, 1, r4, 1}, r3])/3 - 
   (8*G[{1, 2, -1, 1}, -1])/3 + (4*G[{1, 2, -1, r3}, -1])/3 + 
   (4*G[{1, 2, -1, r4}, -1])/3 + (38*G[{1, 2, 0, 1}, -1])/3 + 
   (38*G[{1, 2, 0, 1}, r3])/3 - (19*G[{1, 2, 0, r3}, -1])/3 - 
   (19*G[{1, 2, 0, r3}, r3])/3 - (19*G[{1, 2, 0, r4}, -1])/3 - 
   (19*G[{1, 2, 0, r4}, r3])/3 + (4*G[{1, 2, 1/2, 1}, -1])/3 - 
   (2*G[{1, 2, 1/2, r3}, -1])/3 - (2*G[{1, 2, 1/2, r4}, -1])/3 - 
   (8*G[{1, 2, 1, -1}, -1])/3 + (16*G[{1, 2, 1, 1}, -1])/3 + 
   (76*G[{1, 2, 1, 1}, r3])/3 + 10*G[{1, 2, 1, r3}, -1] + 
   10*G[{1, 2, 1, r4}, -1] + (44*G[{1, 2, 2, 1}, -1])/3 - 
   (22*G[{1, 2, 2, r3}, -1])/3 - (22*G[{1, 2, 2, r4}, -1])/3 + 
   (4*G[{1, 2, r3, -1}, -1])/3 + (8*G[{1, 2, r3, 1}, -1])/3 - 
   (38*G[{1, 2, r3, 1}, r3])/3 - (23*G[{1, 2, r3, r3}, -1])/3 - 
   (23*G[{1, 2, r3, r4}, -1])/3 + (4*G[{1, 2, r4, -1}, -1])/3 + 
   (8*G[{1, 2, r4, 1}, -1])/3 - (38*G[{1, 2, r4, 1}, r3])/3 - 
   (23*G[{1, 2, r4, r3}, -1])/3 - (23*G[{1, 2, r4, r4}, -1])/3 - 
   (52*G[{1, r3, 0, 1}, r3])/3 + (26*G[{1, r3, 0, r3}, r3])/3 + 
   (26*G[{1, r3, 0, r4}, r3])/3 - 32*G[{1, r3, 1, 1}, r3] + 
   24*G[{1, r3, 1, r3}, r3] + (124*G[{1, r3, r3, 1}, r3])/3 + 
   (52*G[{1, r3, r4, 1}, r3])/3 + (20*G[{1, r4, 0, 1}, r3])/3 - 
   (10*G[{1, r4, 0, r3}, r3])/3 - (10*G[{1, r4, 0, r4}, r3])/3 - 
   32*G[{1, r4, 1, 1}, r3] + 24*G[{1, r4, 1, r3}, r3] + 
   (52*G[{1, r4, r3, 1}, r3])/3 - (20*G[{1, r4, r4, 1}, r3])/3 - 
   8*G[{2, -1, -1, 1}, -1] + 4*G[{2, -1, -1, r3}, -1] + 
   4*G[{2, -1, -1, r4}, -1] + (4*G[{2, -1, 0, 1}, -1])/3 - 
   (2*G[{2, -1, 0, r3}, -1])/3 - (2*G[{2, -1, 0, r4}, -1])/3 + 
   (16*G[{2, -1, 1/2, 1}, -1])/3 - (8*G[{2, -1, 1/2, r3}, -1])/3 - 
   (8*G[{2, -1, 1/2, r4}, -1])/3 - 8*G[{2, -1, 1, -1}, -1] - 
   (88*G[{2, -1, 1, 1}, -1])/3 + (28*G[{2, -1, 1, r3}, -1])/3 + 
   (28*G[{2, -1, 1, r4}, -1])/3 + (16*G[{2, -1, 2, 1}, -1])/3 - 
   (8*G[{2, -1, 2, r3}, -1])/3 - (8*G[{2, -1, 2, r4}, -1])/3 + 
   4*G[{2, -1, r3, -1}, -1] + (8*G[{2, -1, r3, 1}, -1])/3 + 
   (4*G[{2, -1, r3, r3}, -1])/3 + (4*G[{2, -1, r3, r4}, -1])/3 + 
   4*G[{2, -1, r4, -1}, -1] + (8*G[{2, -1, r4, 1}, -1])/3 + 
   (4*G[{2, -1, r4, r3}, -1])/3 + (4*G[{2, -1, r4, r4}, -1])/3 + 
   4*G[{2, 0, -1, 1}, -1] - 2*G[{2, 0, -1, r3}, -1] - 
   2*G[{2, 0, -1, r4}, -1] + (16*G[{2, 0, 0, 1}, -1])/3 - 
   38*G[{2, 0, 0, 1}, r3] - (8*G[{2, 0, 0, r3}, -1])/3 + 
   19*G[{2, 0, 0, r3}, r3] - (8*G[{2, 0, 0, r4}, -1])/3 + 
   19*G[{2, 0, 0, r4}, r3] - (26*G[{2, 0, 1/2, 1}, -1])/3 + 
   (13*G[{2, 0, 1/2, r3}, -1])/3 + (13*G[{2, 0, 1/2, r4}, -1])/3 + 
   4*G[{2, 0, 1, -1}, -1] + (74*G[{2, 0, 1, 1}, -1])/3 - 
   22*G[{2, 0, 1, 1}, r3] - 11*G[{2, 0, 1, r3}, -1] - 
   (31*G[{2, 0, 1, r3}, r3])/3 - 11*G[{2, 0, 1, r4}, -1] - 
   (31*G[{2, 0, 1, r4}, r3])/3 - 28*G[{2, 0, 2, 1}, -1] - 
   (38*G[{2, 0, 2, 1}, r3])/3 + 14*G[{2, 0, 2, r3}, -1] + 
   (19*G[{2, 0, 2, r3}, r3])/3 + 14*G[{2, 0, 2, r4}, -1] + 
   (19*G[{2, 0, 2, r4}, r3])/3 - 2*G[{2, 0, r3, -1}, -1] - 
   (52*G[{2, 0, r3, 1}, -1])/3 + (64*G[{2, 0, r3, 1}, r3])/3 + 
   8*G[{2, 0, r3, r3}, -1] + 8*G[{2, 0, r3, r4}, -1] - 
   2*G[{2, 0, r4, -1}, -1] - (52*G[{2, 0, r4, 1}, -1])/3 + 
   (64*G[{2, 0, r4, 1}, r3])/3 + 8*G[{2, 0, r4, r3}, -1] + 
   8*G[{2, 0, r4, r4}, -1] + 4*G[{2, 1/2, -1, 1}, -1] - 
   2*G[{2, 1/2, -1, r3}, -1] - 2*G[{2, 1/2, -1, r4}, -1] + 
   (2*G[{2, 1/2, 0, 1}, -1])/3 - G[{2, 1/2, 0, r3}, -1]/3 - 
   G[{2, 1/2, 0, r4}, -1]/3 - (10*G[{2, 1/2, 1/2, 1}, -1])/3 + 
   (5*G[{2, 1/2, 1/2, r3}, -1])/3 + (5*G[{2, 1/2, 1/2, r4}, -1])/3 + 
   4*G[{2, 1/2, 1, -1}, -1] + (44*G[{2, 1/2, 1, 1}, -1])/3 - 
   (14*G[{2, 1/2, 1, r3}, -1])/3 - (14*G[{2, 1/2, 1, r4}, -1])/3 - 
   2*G[{2, 1/2, 2, 1}, -1] + G[{2, 1/2, 2, r3}, -1] + 
   G[{2, 1/2, 2, r4}, -1] - 2*G[{2, 1/2, r3, -1}, -1] - 
   (4*G[{2, 1/2, r3, 1}, -1])/3 - (2*G[{2, 1/2, r3, r3}, -1])/3 - 
   (2*G[{2, 1/2, r3, r4}, -1])/3 - 2*G[{2, 1/2, r4, -1}, -1] - 
   (4*G[{2, 1/2, r4, 1}, -1])/3 - (2*G[{2, 1/2, r4, r3}, -1])/3 - 
   (2*G[{2, 1/2, r4, r4}, -1])/3 - 8*G[{2, 1, -1, -1}, -1] - 
   (88*G[{2, 1, -1, 1}, -1])/3 + (28*G[{2, 1, -1, r3}, -1])/3 + 
   (28*G[{2, 1, -1, r4}, -1])/3 - (28*G[{2, 1, 0, 1}, -1])/3 + 
   (62*G[{2, 1, 0, 1}, r3])/3 + (14*G[{2, 1, 0, r3}, -1])/3 - 
   (31*G[{2, 1, 0, r3}, r3])/3 + (14*G[{2, 1, 0, r4}, -1])/3 - 
   (31*G[{2, 1, 0, r4}, r3])/3 + (104*G[{2, 1, 1/2, 1}, -1])/3 - 
   (52*G[{2, 1, 1/2, r3}, -1])/3 - (52*G[{2, 1, 1/2, r4}, -1])/3 - 
   (88*G[{2, 1, 1, -1}, -1])/3 - 44*G[{2, 1, 1, 1}, -1] + 
   (68*G[{2, 1, 1, 1}, r3])/3 + (100*G[{2, 1, 1, r3}, -1])/3 + 
   (100*G[{2, 1, 1, r4}, -1])/3 + 32*G[{2, 1, 2, 1}, -1] - 
   16*G[{2, 1, 2, r3}, -1] - 16*G[{2, 1, 2, r4}, -1] + 
   (28*G[{2, 1, r3, -1}, -1])/3 + (20*G[{2, 1, r3, 1}, -1])/3 - 
   (62*G[{2, 1, r3, 1}, r3])/3 - 7*G[{2, 1, r3, r3}, -1] - 
   7*G[{2, 1, r3, r4}, -1] + (28*G[{2, 1, r4, -1}, -1])/3 + 
   (20*G[{2, 1, r4, 1}, -1])/3 - (62*G[{2, 1, r4, 1}, r3])/3 - 
   7*G[{2, 1, r4, r3}, -1] - 7*G[{2, 1, r4, r4}, -1] + 
   (20*G[{2, 2, -1, 1}, -1])/3 - (10*G[{2, 2, -1, r3}, -1])/3 - 
   (10*G[{2, 2, -1, r4}, -1])/3 - (44*G[{2, 2, 0, 1}, -1])/3 - 
   (38*G[{2, 2, 0, 1}, r3])/3 + (22*G[{2, 2, 0, r3}, -1])/3 + 
   (19*G[{2, 2, 0, r3}, r3])/3 + (22*G[{2, 2, 0, r4}, -1])/3 + 
   (19*G[{2, 2, 0, r4}, r3])/3 - (10*G[{2, 2, 1/2, 1}, -1])/3 + 
   (5*G[{2, 2, 1/2, r3}, -1])/3 + (5*G[{2, 2, 1/2, r4}, -1])/3 + 
   (20*G[{2, 2, 1, -1}, -1])/3 + (52*G[{2, 2, 1, 1}, -1])/3 - 
   (76*G[{2, 2, 1, 1}, r3])/3 - (32*G[{2, 2, 1, r3}, -1])/3 - 
   (32*G[{2, 2, 1, r4}, -1])/3 - 10*G[{2, 2, 2, 1}, -1] + 
   5*G[{2, 2, 2, r3}, -1] + 5*G[{2, 2, 2, r4}, -1] - 
   (10*G[{2, 2, r3, -1}, -1])/3 + 4*G[{2, 2, r3, 1}, -1] + 
   (38*G[{2, 2, r3, 1}, r3])/3 - G[{2, 2, r3, r3}, -1] - 
   G[{2, 2, r3, r4}, -1] - (10*G[{2, 2, r4, -1}, -1])/3 + 
   4*G[{2, 2, r4, 1}, -1] + (38*G[{2, 2, r4, 1}, r3])/3 - 
   G[{2, 2, r4, r3}, -1] - G[{2, 2, r4, r4}, -1] + 4*G[{2, r3, -1, -1}, -1] + 
   (8*G[{2, r3, -1, 1}, -1])/3 + (4*G[{2, r3, -1, r3}, -1])/3 + 
   (4*G[{2, r3, -1, r4}, -1])/3 - 14*G[{2, r3, 0, 1}, -1] + 
   7*G[{2, r3, 0, r3}, -1] + 7*G[{2, r3, 0, r4}, -1] + 
   (8*G[{2, r3, 1, -1}, -1])/3 - 8*G[{2, r3, 1, 1}, -1] + 
   (28*G[{2, r3, 1, 1}, r3])/3 - 6*G[{2, r3, 1, r3}, -1] - 
   6*G[{2, r3, 1, r4}, -1] + (4*G[{2, r3, r3, -1}, -1])/3 + 
   8*G[{2, r3, r3, 1}, -1] + (4*G[{2, r3, r4, -1}, -1])/3 + 
   8*G[{2, r3, r4, 1}, -1] + 4*G[{2, r4, -1, -1}, -1] + 
   (8*G[{2, r4, -1, 1}, -1])/3 + (4*G[{2, r4, -1, r3}, -1])/3 + 
   (4*G[{2, r4, -1, r4}, -1])/3 - 14*G[{2, r4, 0, 1}, -1] + 
   7*G[{2, r4, 0, r3}, -1] + 7*G[{2, r4, 0, r4}, -1] + 
   (8*G[{2, r4, 1, -1}, -1])/3 - 8*G[{2, r4, 1, 1}, -1] + 
   (28*G[{2, r4, 1, 1}, r3])/3 - 6*G[{2, r4, 1, r3}, -1] - 
   6*G[{2, r4, 1, r4}, -1] + (4*G[{2, r4, r3, -1}, -1])/3 + 
   8*G[{2, r4, r3, 1}, -1] + (4*G[{2, r4, r4, -1}, -1])/3 + 
   8*G[{2, r4, r4, 1}, -1] - 24*G[{r4, 0, 0, 1}, r3] + 
   12*G[{r4, 0, 0, r3}, r3] + 12*G[{r4, 0, 0, r4}, r3] - 
   12*G[{r4, 0, 1, r3}, r3] - 12*G[{r4, 0, 1, r4}, r3] + 
   12*G[{r4, 0, r3, 1}, r3] + 12*G[{r4, 0, r4, 1}, r3] + 
   24*G[{r4, 1, 0, 1}, r3] - 12*G[{r4, 1, 0, r3}, r3] - 
   12*G[{r4, 1, 0, r4}, r3] - 24*G[{r4, 1, r3, 1}, r3] - 
   24*G[{r4, 1, r4, 1}, r3] - (5*Pi^2*Log[2]^2)/3 + (5*Log[2]^4)/3 + 
   40*PolyLog[4, 1/2] - (223*G[{0}, r3]*Zeta[3])/12 + 
   (143*G[{1/2}, -1]*Zeta[3])/6 + (125*G[{1/2}, r3]*Zeta[3])/6 + 
   (71*G[{1}, -1]*Zeta[3])/6 - (125*G[{2}, -1]*Zeta[3])/3, 
 bc4[58, 4] -> -Pi^4/144 + (17*Pi^2*G[{-1}, r3]*G[{0}, r3])/3 - 
   (109*Pi^2*G[{0}, r3]^2)/24 + 4*G[{-1}, r3]*G[{0}, r3]^3 + 2*G[{0}, r3]^4 + 
   Pi^2*G[{-1}, r3]*G[{1/2}, -1] - (17*Pi^2*G[{0}, r3]*G[{1/2}, -1])/24 - 
   G[{0}, r3]^3*G[{1/2}, -1] - (Pi^2*G[{1/2}, -1]^2)/4 + 
   (13*Pi^2*G[{0}, r3]*G[{1/2}, r3])/12 - 6*G[{0}, r3]^3*G[{1/2}, r3] - 
   (5*Pi^2*G[{1/2}, -1]*G[{1/2}, r3])/4 - (2*Pi^2*G[{-1}, r3]*G[{1}, -1])/3 + 
   (5*Pi^2*G[{0}, r3]*G[{1}, -1])/3 + G[{0}, r3]^3*G[{1}, -1] + 
   (5*Pi^2*G[{1/2}, -1]*G[{1}, -1])/12 - (Pi^2*G[{1}, -1]^2)/6 - 
   Pi^2*G[{-1}, r3]*G[{2}, -1] - (5*Pi^2*G[{0}, r3]*G[{2}, -1])/8 + 
   (Pi^2*G[{1/2}, -1]*G[{2}, -1])/4 + (5*Pi^2*G[{1/2}, r3]*G[{2}, -1])/4 - 
   (Pi^2*G[{1}, -1]*G[{2}, -1])/4 - (2*Pi^2*G[{-1}, r3]*G[{r4}, r3])/3 - 
   (Pi^2*G[{0}, r3]*G[{r4}, r3])/3 - 4*G[{-1}, r3]*G[{0}, r3]^2*G[{r4}, r3] - 
   2*G[{0}, r3]^3*G[{r4}, r3] + (Pi^2*G[{1/2}, -1]*G[{r4}, r3])/6 + 
   G[{0}, r3]^2*G[{1/2}, -1]*G[{r4}, r3] + Pi^2*G[{1/2}, r3]*G[{r4}, r3] + 
   6*G[{0}, r3]^2*G[{1/2}, r3]*G[{r4}, r3] - (Pi^2*G[{1}, -1]*G[{r4}, r3])/
    6 - G[{0}, r3]^2*G[{1}, -1]*G[{r4}, r3] - Pi^2*G[{-1, 1/2}, r3] + 
   Pi^2*G[{-1, 2}, r3] + (Pi^2*G[{0, -1}, -1])/3 - (Pi^2*G[{0, -1}, r3])/3 - 
   (11*Pi^2*G[{0, 1/2}, -1])/12 + (11*Pi^2*G[{0, 1/2}, r3])/12 + 
   (7*Pi^2*G[{0, 1}, -1])/12 - (11*Pi^2*G[{0, 1}, r3])/12 - 
   36*G[{-1}, r3]*G[{0}, r3]*G[{0, 1}, r3] + (23*G[{0}, r3]^2*G[{0, 1}, r3])/
    2 + 9*G[{0}, r3]*G[{1/2}, -1]*G[{0, 1}, r3] - 
   7*G[{0}, r3]*G[{1/2}, r3]*G[{0, 1}, r3] - 9*G[{0}, r3]*G[{1}, -1]*
    G[{0, 1}, r3] + (Pi^2*G[{0, r3}, r3])/6 + 18*G[{-1}, r3]*G[{0}, r3]*
    G[{0, r3}, r3] - (23*G[{0}, r3]^2*G[{0, r3}, r3])/4 - 
   (9*G[{0}, r3]*G[{1/2}, -1]*G[{0, r3}, r3])/2 + 
   (7*G[{0}, r3]*G[{1/2}, r3]*G[{0, r3}, r3])/2 + 
   (9*G[{0}, r3]*G[{1}, -1]*G[{0, r3}, r3])/2 + (Pi^2*G[{0, r4}, r3])/6 + 
   18*G[{-1}, r3]*G[{0}, r3]*G[{0, r4}, r3] - 
   (23*G[{0}, r3]^2*G[{0, r4}, r3])/4 - 
   (9*G[{0}, r3]*G[{1/2}, -1]*G[{0, r4}, r3])/2 + 
   (7*G[{0}, r3]*G[{1/2}, r3]*G[{0, r4}, r3])/2 + 
   (9*G[{0}, r3]*G[{1}, -1]*G[{0, r4}, r3])/2 - Pi^2*G[{1/2, -1}, -1] + 
   (3*Pi^2*G[{1/2, 1/2}, -1])/4 - (3*Pi^2*G[{1/2, 1/2}, r3])/4 - 
   (7*Pi^2*G[{1/2, 1}, -1])/6 + (4*Pi^2*G[{1/2, 1}, r3])/3 + 
   4*G[{0}, r3]^2*G[{1/2, 1}, r3] + (Pi^2*G[{1/2, 2}, -1])/2 - 
   (Pi^2*G[{1/2, 2}, r3])/2 - (Pi^2*G[{1/2, r3}, r3])/12 - 
   2*G[{0}, r3]^2*G[{1/2, r3}, r3] - (Pi^2*G[{1/2, r4}, r3])/12 - 
   2*G[{0}, r3]^2*G[{1/2, r4}, r3] - (Pi^2*G[{1, 1/2}, -1])/4 + 
   (Pi^2*G[{1, 1/2}, r3])/4 + (4*Pi^2*G[{1, 1}, r3])/3 + 
   152*G[{-1}, r3]*G[{0}, r3]*G[{1, 1}, r3] - 
   171*G[{0}, r3]^2*G[{1, 1}, r3] - 38*G[{0}, r3]*G[{1/2}, -1]*
    G[{1, 1}, r3] + 110*G[{0}, r3]*G[{1/2}, r3]*G[{1, 1}, r3] + 
   38*G[{0}, r3]*G[{1}, -1]*G[{1, 1}, r3] - 96*G[{-1}, r3]*G[{r4}, r3]*
    G[{1, 1}, r3] + 116*G[{0}, r3]*G[{r4}, r3]*G[{1, 1}, r3] + 
   24*G[{1/2}, -1]*G[{r4}, r3]*G[{1, 1}, r3] - 72*G[{1/2}, r3]*G[{r4}, r3]*
    G[{1, 1}, r3] - 24*G[{1}, -1]*G[{r4}, r3]*G[{1, 1}, r3] + 
   64*G[{0, 1}, r3]*G[{1, 1}, r3] - 32*G[{0, r3}, r3]*G[{1, 1}, r3] - 
   32*G[{0, r4}, r3]*G[{1, 1}, r3] - 32*G[{1/2, 1}, r3]*G[{1, 1}, r3] + 
   16*G[{1/2, r3}, r3]*G[{1, 1}, r3] + 16*G[{1/2, r4}, r3]*G[{1, 1}, r3] + 
   (Pi^2*G[{1, 2}, -1])/4 - (Pi^2*G[{1, 2}, r3])/4 - 
   36*G[{-1}, r3]*G[{0}, r3]*G[{1, r3}, r3] + 
   (47*G[{0}, r3]^2*G[{1, r3}, r3])/2 + 9*G[{0}, r3]*G[{1/2}, -1]*
    G[{1, r3}, r3] - 7*G[{0}, r3]*G[{1/2}, r3]*G[{1, r3}, r3] - 
   9*G[{0}, r3]*G[{1}, -1]*G[{1, r3}, r3] - 36*G[{-1}, r3]*G[{0}, r3]*
    G[{1, r4}, r3] + (47*G[{0}, r3]^2*G[{1, r4}, r3])/2 + 
   9*G[{0}, r3]*G[{1/2}, -1]*G[{1, r4}, r3] - 7*G[{0}, r3]*G[{1/2}, r3]*
    G[{1, r4}, r3] - 9*G[{0}, r3]*G[{1}, -1]*G[{1, r4}, r3] + 
   Pi^2*G[{2, -1}, -1] - (Pi^2*G[{2, 1/2}, -1])/2 + 
   (Pi^2*G[{2, 1/2}, r3])/2 + (7*Pi^2*G[{2, 1}, -1])/6 - 
   (4*Pi^2*G[{2, 1}, r3])/3 - 12*G[{0}, r3]^2*G[{2, 1}, r3] + 
   32*G[{1, 1}, r3]*G[{2, 1}, r3] - (3*Pi^2*G[{2, 2}, -1])/4 + 
   (3*Pi^2*G[{2, 2}, r3])/4 + (Pi^2*G[{2, r3}, r3])/12 + 
   6*G[{0}, r3]^2*G[{2, r3}, r3] - 16*G[{1, 1}, r3]*G[{2, r3}, r3] + 
   (Pi^2*G[{2, r4}, r3])/12 + 6*G[{0}, r3]^2*G[{2, r4}, r3] - 
   16*G[{1, 1}, r3]*G[{2, r4}, r3] + 4*G[{-1}, r3]*G[{0}, r3]*
    G[{r4, r4}, r3] + 2*G[{0}, r3]^2*G[{r4, r4}, r3] - 
   G[{0}, r3]*G[{1/2}, -1]*G[{r4, r4}, r3] - 6*G[{0}, r3]*G[{1/2}, r3]*
    G[{r4, r4}, r3] + G[{0}, r3]*G[{1}, -1]*G[{r4, r4}, r3] + 
   16*G[{0}, r3]*G[{-1, 0, 1}, r3] - 8*G[{0}, r3]*G[{-1, 0, r3}, r3] - 
   8*G[{0}, r3]*G[{-1, 0, r4}, r3] - 8*G[{0}, r3]*G[{-1, 1/2, 1}, r3] + 
   4*G[{0}, r3]*G[{-1, 1/2, r3}, r3] + 4*G[{0}, r3]*G[{-1, 1/2, r4}, r3] + 
   8*G[{0}, r3]*G[{-1, 2, 1}, r3] - 4*G[{0}, r3]*G[{-1, 2, r3}, r3] - 
   4*G[{0}, r3]*G[{-1, 2, r4}, r3] + 12*G[{-1}, r3]*G[{0, 0, 1}, -1] + 
   (13*G[{0}, r3]*G[{0, 0, 1}, -1])/2 - 3*G[{1/2}, -1]*G[{0, 0, 1}, -1] - 
   25*G[{1/2}, r3]*G[{0, 0, 1}, -1] + 3*G[{1}, -1]*G[{0, 0, 1}, -1] + 
   8*G[{-1}, r3]*G[{0, 0, 1}, r3] + 11*G[{0}, r3]*G[{0, 0, 1}, r3] - 
   2*G[{1/2}, -1]*G[{0, 0, 1}, r3] + 2*G[{1/2}, r3]*G[{0, 0, 1}, r3] + 
   2*G[{1}, -1]*G[{0, 0, 1}, r3] - 6*G[{-1}, r3]*G[{0, 0, r3}, -1] - 
   (13*G[{0}, r3]*G[{0, 0, r3}, -1])/4 + (3*G[{1/2}, -1]*G[{0, 0, r3}, -1])/
    2 + (25*G[{1/2}, r3]*G[{0, 0, r3}, -1])/2 - 
   (3*G[{1}, -1]*G[{0, 0, r3}, -1])/2 - 4*G[{-1}, r3]*G[{0, 0, r3}, r3] - 
   (11*G[{0}, r3]*G[{0, 0, r3}, r3])/2 + G[{1/2}, -1]*G[{0, 0, r3}, r3] - 
   G[{1/2}, r3]*G[{0, 0, r3}, r3] - G[{1}, -1]*G[{0, 0, r3}, r3] - 
   6*G[{-1}, r3]*G[{0, 0, r4}, -1] - (13*G[{0}, r3]*G[{0, 0, r4}, -1])/4 + 
   (3*G[{1/2}, -1]*G[{0, 0, r4}, -1])/2 + (25*G[{1/2}, r3]*G[{0, 0, r4}, -1])/
    2 - (3*G[{1}, -1]*G[{0, 0, r4}, -1])/2 - 
   4*G[{-1}, r3]*G[{0, 0, r4}, r3] - (11*G[{0}, r3]*G[{0, 0, r4}, r3])/2 + 
   G[{1/2}, -1]*G[{0, 0, r4}, r3] - G[{1/2}, r3]*G[{0, 0, r4}, r3] - 
   G[{1}, -1]*G[{0, 0, r4}, r3] - 10*G[{0}, r3]*G[{0, 1/2, 1}, -1] + 
   20*G[{1/2}, r3]*G[{0, 1/2, 1}, -1] + 4*G[{0}, r3]*G[{0, 1/2, 1}, r3] + 
   5*G[{0}, r3]*G[{0, 1/2, r3}, -1] - 10*G[{1/2}, r3]*G[{0, 1/2, r3}, -1] - 
   2*G[{0}, r3]*G[{0, 1/2, r3}, r3] + 5*G[{0}, r3]*G[{0, 1/2, r4}, -1] - 
   10*G[{1/2}, r3]*G[{0, 1/2, r4}, -1] - 2*G[{0}, r3]*G[{0, 1/2, r4}, r3] - 
   104*G[{-1}, r3]*G[{0, 1, 1}, -1] + 87*G[{0}, r3]*G[{0, 1, 1}, -1] + 
   26*G[{1/2}, -1]*G[{0, 1, 1}, -1] - 70*G[{1/2}, r3]*G[{0, 1, 1}, -1] - 
   26*G[{1}, -1]*G[{0, 1, 1}, -1] - 112*G[{-1}, r3]*G[{0, 1, 1}, r3] + 
   136*G[{0}, r3]*G[{0, 1, 1}, r3] + 28*G[{1/2}, -1]*G[{0, 1, 1}, r3] - 
   48*G[{1/2}, r3]*G[{0, 1, 1}, r3] - 28*G[{1}, -1]*G[{0, 1, 1}, r3] + 
   36*G[{-1}, r3]*G[{0, 1, r3}, -1] - (51*G[{0}, r3]*G[{0, 1, r3}, -1])/2 - 
   9*G[{1/2}, -1]*G[{0, 1, r3}, -1] + 15*G[{1/2}, r3]*G[{0, 1, r3}, -1] + 
   9*G[{1}, -1]*G[{0, 1, r3}, -1] + 28*G[{-1}, r3]*G[{0, 1, r3}, r3] - 
   (59*G[{0}, r3]*G[{0, 1, r3}, r3])/2 - 7*G[{1/2}, -1]*G[{0, 1, r3}, r3] + 
   19*G[{1/2}, r3]*G[{0, 1, r3}, r3] + 7*G[{1}, -1]*G[{0, 1, r3}, r3] + 
   36*G[{-1}, r3]*G[{0, 1, r4}, -1] - (51*G[{0}, r3]*G[{0, 1, r4}, -1])/2 - 
   9*G[{1/2}, -1]*G[{0, 1, r4}, -1] + 15*G[{1/2}, r3]*G[{0, 1, r4}, -1] + 
   9*G[{1}, -1]*G[{0, 1, r4}, -1] + 36*G[{-1}, r3]*G[{0, 1, r4}, r3] - 
   (51*G[{0}, r3]*G[{0, 1, r4}, r3])/2 - 9*G[{1/2}, -1]*G[{0, 1, r4}, r3] + 
   7*G[{1/2}, r3]*G[{0, 1, r4}, r3] + 9*G[{1}, -1]*G[{0, 1, r4}, r3] + 
   12*G[{0}, r3]*G[{0, 2, 1}, r3] - 6*G[{0}, r3]*G[{0, 2, r3}, r3] - 
   6*G[{0}, r3]*G[{0, 2, r4}, r3] + 24*G[{-1}, r3]*G[{0, r3, 1}, -1] - 
   17*G[{0}, r3]*G[{0, r3, 1}, -1] - 6*G[{1/2}, -1]*G[{0, r3, 1}, -1] + 
   10*G[{1/2}, r3]*G[{0, r3, 1}, -1] + 6*G[{1}, -1]*G[{0, r3, 1}, -1] + 
   20*G[{-1}, r3]*G[{0, r3, 1}, r3] - (81*G[{0}, r3]*G[{0, r3, 1}, r3])/2 - 
   5*G[{1/2}, -1]*G[{0, r3, 1}, r3] + 17*G[{1/2}, r3]*G[{0, r3, 1}, r3] + 
   5*G[{1}, -1]*G[{0, r3, 1}, r3] - 4*G[{-1}, r3]*G[{0, r3, r3}, -1] - 
   (G[{0}, r3]*G[{0, r3, r3}, -1])/2 + G[{1/2}, -1]*G[{0, r3, r3}, -1] + 
   5*G[{1/2}, r3]*G[{0, r3, r3}, -1] - G[{1}, -1]*G[{0, r3, r3}, -1] + 
   4*G[{-1}, r3]*G[{0, r3, r3}, r3] + G[{0}, r3]*G[{0, r3, r3}, r3] - 
   G[{1/2}, -1]*G[{0, r3, r3}, r3] - 6*G[{1/2}, r3]*G[{0, r3, r3}, r3] + 
   G[{1}, -1]*G[{0, r3, r3}, r3] - 4*G[{-1}, r3]*G[{0, r3, r4}, -1] - 
   (G[{0}, r3]*G[{0, r3, r4}, -1])/2 + G[{1/2}, -1]*G[{0, r3, r4}, -1] + 
   5*G[{1/2}, r3]*G[{0, r3, r4}, -1] - G[{1}, -1]*G[{0, r3, r4}, -1] - 
   G[{0}, r3]*G[{0, r3, r4}, r3] + 24*G[{-1}, r3]*G[{0, r4, 1}, -1] - 
   17*G[{0}, r3]*G[{0, r4, 1}, -1] - 6*G[{1/2}, -1]*G[{0, r4, 1}, -1] + 
   10*G[{1/2}, r3]*G[{0, r4, 1}, -1] + 6*G[{1}, -1]*G[{0, r4, 1}, -1] + 
   28*G[{-1}, r3]*G[{0, r4, 1}, r3] - (73*G[{0}, r3]*G[{0, r4, 1}, r3])/2 - 
   7*G[{1/2}, -1]*G[{0, r4, 1}, r3] + 5*G[{1/2}, r3]*G[{0, r4, 1}, r3] + 
   7*G[{1}, -1]*G[{0, r4, 1}, r3] - 4*G[{-1}, r3]*G[{0, r4, r3}, -1] - 
   (G[{0}, r3]*G[{0, r4, r3}, -1])/2 + G[{1/2}, -1]*G[{0, r4, r3}, -1] + 
   5*G[{1/2}, r3]*G[{0, r4, r3}, -1] - G[{1}, -1]*G[{0, r4, r3}, -1] - 
   G[{0}, r3]*G[{0, r4, r3}, r3] - 4*G[{-1}, r3]*G[{0, r4, r4}, -1] - 
   (G[{0}, r3]*G[{0, r4, r4}, -1])/2 + G[{1/2}, -1]*G[{0, r4, r4}, -1] + 
   5*G[{1/2}, r3]*G[{0, r4, r4}, -1] - G[{1}, -1]*G[{0, r4, r4}, -1] - 
   4*G[{-1}, r3]*G[{0, r4, r4}, r3] - 3*G[{0}, r3]*G[{0, r4, r4}, r3] + 
   G[{1/2}, -1]*G[{0, r4, r4}, r3] + 6*G[{1/2}, r3]*G[{0, r4, r4}, r3] - 
   G[{1}, -1]*G[{0, r4, r4}, r3] - 6*G[{0}, r3]*G[{1/2, 1/2, 1}, r3] + 
   3*G[{0}, r3]*G[{1/2, 1/2, r3}, r3] + 3*G[{0}, r3]*G[{1/2, 1/2, r4}, r3] + 
   40*G[{-1}, r3]*G[{1/2, 1, 1}, -1] - 35*G[{0}, r3]*G[{1/2, 1, 1}, -1] - 
   10*G[{1/2}, -1]*G[{1/2, 1, 1}, -1] + 30*G[{1/2}, r3]*G[{1/2, 1, 1}, -1] + 
   10*G[{1}, -1]*G[{1/2, 1, 1}, -1] - 12*G[{-1}, r3]*G[{1/2, 1, r3}, -1] + 
   (17*G[{0}, r3]*G[{1/2, 1, r3}, -1])/2 + 
   3*G[{1/2}, -1]*G[{1/2, 1, r3}, -1] - 5*G[{1/2}, r3]*G[{1/2, 1, r3}, -1] - 
   3*G[{1}, -1]*G[{1/2, 1, r3}, -1] - 4*G[{0}, r3]*G[{1/2, 1, r3}, r3] - 
   12*G[{-1}, r3]*G[{1/2, 1, r4}, -1] + (17*G[{0}, r3]*G[{1/2, 1, r4}, -1])/
    2 + 3*G[{1/2}, -1]*G[{1/2, 1, r4}, -1] - 
   5*G[{1/2}, r3]*G[{1/2, 1, r4}, -1] - 3*G[{1}, -1]*G[{1/2, 1, r4}, -1] - 
   4*G[{0}, r3]*G[{1/2, 1, r4}, r3] - 4*G[{0}, r3]*G[{1/2, 2, 1}, r3] + 
   2*G[{0}, r3]*G[{1/2, 2, r3}, r3] + 2*G[{0}, r3]*G[{1/2, 2, r4}, r3] - 
   12*G[{-1}, r3]*G[{1/2, r3, 1}, -1] + (17*G[{0}, r3]*G[{1/2, r3, 1}, -1])/
    2 + 3*G[{1/2}, -1]*G[{1/2, r3, 1}, -1] - 
   5*G[{1/2}, r3]*G[{1/2, r3, 1}, -1] - 3*G[{1}, -1]*G[{1/2, r3, 1}, -1] + 
   3*G[{0}, r3]*G[{1/2, r3, 1}, r3] + 2*G[{-1}, r3]*G[{1/2, r3, r3}, -1] + 
   (G[{0}, r3]*G[{1/2, r3, r3}, -1])/4 - (G[{1/2}, -1]*G[{1/2, r3, r3}, -1])/
    2 - (5*G[{1/2}, r3]*G[{1/2, r3, r3}, -1])/2 + 
   (G[{1}, -1]*G[{1/2, r3, r3}, -1])/2 + (G[{0}, r3]*G[{1/2, r3, r3}, r3])/
    2 + 2*G[{-1}, r3]*G[{1/2, r3, r4}, -1] + 
   (G[{0}, r3]*G[{1/2, r3, r4}, -1])/4 - (G[{1/2}, -1]*G[{1/2, r3, r4}, -1])/
    2 - (5*G[{1/2}, r3]*G[{1/2, r3, r4}, -1])/2 + 
   (G[{1}, -1]*G[{1/2, r3, r4}, -1])/2 + (G[{0}, r3]*G[{1/2, r3, r4}, r3])/
    2 - 12*G[{-1}, r3]*G[{1/2, r4, 1}, -1] + 
   (17*G[{0}, r3]*G[{1/2, r4, 1}, -1])/2 + 
   3*G[{1/2}, -1]*G[{1/2, r4, 1}, -1] - 5*G[{1/2}, r3]*G[{1/2, r4, 1}, -1] - 
   3*G[{1}, -1]*G[{1/2, r4, 1}, -1] + 3*G[{0}, r3]*G[{1/2, r4, 1}, r3] + 
   2*G[{-1}, r3]*G[{1/2, r4, r3}, -1] + (G[{0}, r3]*G[{1/2, r4, r3}, -1])/4 - 
   (G[{1/2}, -1]*G[{1/2, r4, r3}, -1])/2 - 
   (5*G[{1/2}, r3]*G[{1/2, r4, r3}, -1])/2 + 
   (G[{1}, -1]*G[{1/2, r4, r3}, -1])/2 + (G[{0}, r3]*G[{1/2, r4, r3}, r3])/
    2 + 2*G[{-1}, r3]*G[{1/2, r4, r4}, -1] + 
   (G[{0}, r3]*G[{1/2, r4, r4}, -1])/4 - (G[{1/2}, -1]*G[{1/2, r4, r4}, -1])/
    2 - (5*G[{1/2}, r3]*G[{1/2, r4, r4}, -1])/2 + 
   (G[{1}, -1]*G[{1/2, r4, r4}, -1])/2 + (G[{0}, r3]*G[{1/2, r4, r4}, r3])/
    2 - 32*G[{-1}, r3]*G[{1, 0, 1}, -1] + 16*G[{0}, r3]*G[{1, 0, 1}, -1] + 
   8*G[{1/2}, -1]*G[{1, 0, 1}, -1] - 8*G[{1}, -1]*G[{1, 0, 1}, -1] - 
   72*G[{-1}, r3]*G[{1, 0, 1}, r3] + 43*G[{0}, r3]*G[{1, 0, 1}, r3] + 
   18*G[{1/2}, -1]*G[{1, 0, 1}, r3] - 14*G[{1/2}, r3]*G[{1, 0, 1}, r3] - 
   18*G[{1}, -1]*G[{1, 0, 1}, r3] + 16*G[{-1}, r3]*G[{1, 0, r3}, -1] - 
   8*G[{0}, r3]*G[{1, 0, r3}, -1] - 4*G[{1/2}, -1]*G[{1, 0, r3}, -1] + 
   4*G[{1}, -1]*G[{1, 0, r3}, -1] + 36*G[{-1}, r3]*G[{1, 0, r3}, r3] - 
   (43*G[{0}, r3]*G[{1, 0, r3}, r3])/2 - 9*G[{1/2}, -1]*G[{1, 0, r3}, r3] + 
   7*G[{1/2}, r3]*G[{1, 0, r3}, r3] + 9*G[{1}, -1]*G[{1, 0, r3}, r3] + 
   16*G[{-1}, r3]*G[{1, 0, r4}, -1] - 8*G[{0}, r3]*G[{1, 0, r4}, -1] - 
   4*G[{1/2}, -1]*G[{1, 0, r4}, -1] + 4*G[{1}, -1]*G[{1, 0, r4}, -1] + 
   36*G[{-1}, r3]*G[{1, 0, r4}, r3] - (43*G[{0}, r3]*G[{1, 0, r4}, r3])/2 - 
   9*G[{1/2}, -1]*G[{1, 0, r4}, r3] + 7*G[{1/2}, r3]*G[{1, 0, r4}, r3] + 
   9*G[{1}, -1]*G[{1, 0, r4}, r3] + 16*G[{-1}, r3]*G[{1, 1/2, 1}, -1] - 
   8*G[{0}, r3]*G[{1, 1/2, 1}, -1] - 4*G[{1/2}, -1]*G[{1, 1/2, 1}, -1] + 
   4*G[{1}, -1]*G[{1, 1/2, 1}, -1] + 2*G[{0}, r3]*G[{1, 1/2, 1}, r3] - 
   8*G[{-1}, r3]*G[{1, 1/2, r3}, -1] + 4*G[{0}, r3]*G[{1, 1/2, r3}, -1] + 
   2*G[{1/2}, -1]*G[{1, 1/2, r3}, -1] - 2*G[{1}, -1]*G[{1, 1/2, r3}, -1] - 
   G[{0}, r3]*G[{1, 1/2, r3}, r3] - 8*G[{-1}, r3]*G[{1, 1/2, r4}, -1] + 
   4*G[{0}, r3]*G[{1, 1/2, r4}, -1] + 2*G[{1/2}, -1]*G[{1, 1/2, r4}, -1] - 
   2*G[{1}, -1]*G[{1, 1/2, r4}, -1] - G[{0}, r3]*G[{1, 1/2, r4}, r3] - 
   336*G[{-1}, r3]*G[{1, 1, 1}, r3] + 326*G[{0}, r3]*G[{1, 1, 1}, r3] + 
   84*G[{1/2}, -1]*G[{1, 1, 1}, r3] - 172*G[{1/2}, r3]*G[{1, 1, 1}, r3] - 
   84*G[{1}, -1]*G[{1, 1, 1}, r3] - 112*G[{-1}, r3]*G[{1, 1, r3}, r3] + 
   108*G[{0}, r3]*G[{1, 1, r3}, r3] + 28*G[{1/2}, -1]*G[{1, 1, r3}, r3] - 
   48*G[{1/2}, r3]*G[{1, 1, r3}, r3] - 28*G[{1}, -1]*G[{1, 1, r3}, r3] - 
   16*G[{-1}, r3]*G[{1, 2, 1}, -1] + 8*G[{0}, r3]*G[{1, 2, 1}, -1] + 
   4*G[{1/2}, -1]*G[{1, 2, 1}, -1] - 4*G[{1}, -1]*G[{1, 2, 1}, -1] - 
   2*G[{0}, r3]*G[{1, 2, 1}, r3] + 8*G[{-1}, r3]*G[{1, 2, r3}, -1] - 
   4*G[{0}, r3]*G[{1, 2, r3}, -1] - 2*G[{1/2}, -1]*G[{1, 2, r3}, -1] + 
   2*G[{1}, -1]*G[{1, 2, r3}, -1] + G[{0}, r3]*G[{1, 2, r3}, r3] + 
   8*G[{-1}, r3]*G[{1, 2, r4}, -1] - 4*G[{0}, r3]*G[{1, 2, r4}, -1] - 
   2*G[{1/2}, -1]*G[{1, 2, r4}, -1] + 2*G[{1}, -1]*G[{1, 2, r4}, -1] + 
   G[{0}, r3]*G[{1, 2, r4}, r3] - 40*G[{-1}, r3]*G[{1, r3, 1}, r3] + 
   61*G[{0}, r3]*G[{1, r3, 1}, r3] + 10*G[{1/2}, -1]*G[{1, r3, 1}, r3] - 
   34*G[{1/2}, r3]*G[{1, r3, 1}, r3] - 10*G[{1}, -1]*G[{1, r3, 1}, r3] - 
   8*G[{-1}, r3]*G[{1, r3, r3}, r3] - 4*G[{0}, r3]*G[{1, r3, r3}, r3] + 
   2*G[{1/2}, -1]*G[{1, r3, r3}, r3] + 12*G[{1/2}, r3]*G[{1, r3, r3}, r3] - 
   2*G[{1}, -1]*G[{1, r3, r3}, r3] + 72*G[{-1}, r3]*G[{1, r4, 1}, r3] - 
   47*G[{0}, r3]*G[{1, r4, 1}, r3] - 18*G[{1/2}, -1]*G[{1, r4, 1}, r3] + 
   14*G[{1/2}, r3]*G[{1, r4, 1}, r3] + 18*G[{1}, -1]*G[{1, r4, 1}, r3] + 
   12*G[{0}, r3]*G[{2, 0, 1}, r3] - 6*G[{0}, r3]*G[{2, 0, r3}, r3] - 
   6*G[{0}, r3]*G[{2, 0, r4}, r3] + 4*G[{0}, r3]*G[{2, 1/2, 1}, r3] - 
   2*G[{0}, r3]*G[{2, 1/2, r3}, r3] - 2*G[{0}, r3]*G[{2, 1/2, r4}, r3] - 
   40*G[{-1}, r3]*G[{2, 1, 1}, -1] + 35*G[{0}, r3]*G[{2, 1, 1}, -1] + 
   10*G[{1/2}, -1]*G[{2, 1, 1}, -1] - 30*G[{1/2}, r3]*G[{2, 1, 1}, -1] - 
   10*G[{1}, -1]*G[{2, 1, 1}, -1] + 16*G[{0}, r3]*G[{2, 1, 1}, r3] + 
   12*G[{-1}, r3]*G[{2, 1, r3}, -1] - (17*G[{0}, r3]*G[{2, 1, r3}, -1])/2 - 
   3*G[{1/2}, -1]*G[{2, 1, r3}, -1] + 5*G[{1/2}, r3]*G[{2, 1, r3}, -1] + 
   3*G[{1}, -1]*G[{2, 1, r3}, -1] + 4*G[{0}, r3]*G[{2, 1, r3}, r3] + 
   12*G[{-1}, r3]*G[{2, 1, r4}, -1] - (17*G[{0}, r3]*G[{2, 1, r4}, -1])/2 - 
   3*G[{1/2}, -1]*G[{2, 1, r4}, -1] + 5*G[{1/2}, r3]*G[{2, 1, r4}, -1] + 
   3*G[{1}, -1]*G[{2, 1, r4}, -1] + 4*G[{0}, r3]*G[{2, 1, r4}, r3] + 
   6*G[{0}, r3]*G[{2, 2, 1}, r3] - 3*G[{0}, r3]*G[{2, 2, r3}, r3] - 
   3*G[{0}, r3]*G[{2, 2, r4}, r3] + 12*G[{-1}, r3]*G[{2, r3, 1}, -1] - 
   (17*G[{0}, r3]*G[{2, r3, 1}, -1])/2 - 3*G[{1/2}, -1]*G[{2, r3, 1}, -1] + 
   5*G[{1/2}, r3]*G[{2, r3, 1}, -1] + 3*G[{1}, -1]*G[{2, r3, 1}, -1] - 
   11*G[{0}, r3]*G[{2, r3, 1}, r3] - 2*G[{-1}, r3]*G[{2, r3, r3}, -1] - 
   (G[{0}, r3]*G[{2, r3, r3}, -1])/4 + (G[{1/2}, -1]*G[{2, r3, r3}, -1])/2 + 
   (5*G[{1/2}, r3]*G[{2, r3, r3}, -1])/2 - (G[{1}, -1]*G[{2, r3, r3}, -1])/
    2 - (G[{0}, r3]*G[{2, r3, r3}, r3])/2 - 
   2*G[{-1}, r3]*G[{2, r3, r4}, -1] - (G[{0}, r3]*G[{2, r3, r4}, -1])/4 + 
   (G[{1/2}, -1]*G[{2, r3, r4}, -1])/2 + (5*G[{1/2}, r3]*G[{2, r3, r4}, -1])/
    2 - (G[{1}, -1]*G[{2, r3, r4}, -1])/2 - (G[{0}, r3]*G[{2, r3, r4}, r3])/
    2 + 12*G[{-1}, r3]*G[{2, r4, 1}, -1] - (17*G[{0}, r3]*G[{2, r4, 1}, -1])/
    2 - 3*G[{1/2}, -1]*G[{2, r4, 1}, -1] + 5*G[{1/2}, r3]*G[{2, r4, 1}, -1] + 
   3*G[{1}, -1]*G[{2, r4, 1}, -1] - 11*G[{0}, r3]*G[{2, r4, 1}, r3] - 
   2*G[{-1}, r3]*G[{2, r4, r3}, -1] - (G[{0}, r3]*G[{2, r4, r3}, -1])/4 + 
   (G[{1/2}, -1]*G[{2, r4, r3}, -1])/2 + (5*G[{1/2}, r3]*G[{2, r4, r3}, -1])/
    2 - (G[{1}, -1]*G[{2, r4, r3}, -1])/2 - (G[{0}, r3]*G[{2, r4, r3}, r3])/
    2 - 2*G[{-1}, r3]*G[{2, r4, r4}, -1] - (G[{0}, r3]*G[{2, r4, r4}, -1])/
    4 + (G[{1/2}, -1]*G[{2, r4, r4}, -1])/2 + 
   (5*G[{1/2}, r3]*G[{2, r4, r4}, -1])/2 - (G[{1}, -1]*G[{2, r4, r4}, -1])/
    2 - (G[{0}, r3]*G[{2, r4, r4}, r3])/2 + 8*G[{-1}, r3]*G[{r4, 0, 1}, r3] + 
   4*G[{0}, r3]*G[{r4, 0, 1}, r3] - 2*G[{1/2}, -1]*G[{r4, 0, 1}, r3] - 
   12*G[{1/2}, r3]*G[{r4, 0, 1}, r3] + 2*G[{1}, -1]*G[{r4, 0, 1}, r3] - 
   4*G[{-1}, r3]*G[{r4, 0, r3}, r3] - 2*G[{0}, r3]*G[{r4, 0, r3}, r3] + 
   G[{1/2}, -1]*G[{r4, 0, r3}, r3] + 6*G[{1/2}, r3]*G[{r4, 0, r3}, r3] - 
   G[{1}, -1]*G[{r4, 0, r3}, r3] - 4*G[{-1}, r3]*G[{r4, 0, r4}, r3] - 
   2*G[{0}, r3]*G[{r4, 0, r4}, r3] + G[{1/2}, -1]*G[{r4, 0, r4}, r3] + 
   6*G[{1/2}, r3]*G[{r4, 0, r4}, r3] - G[{1}, -1]*G[{r4, 0, r4}, r3] + 
   112*G[{-1}, r3]*G[{r4, 1, 1}, r3] - 108*G[{0}, r3]*G[{r4, 1, 1}, r3] - 
   28*G[{1/2}, -1]*G[{r4, 1, 1}, r3] + 48*G[{1/2}, r3]*G[{r4, 1, 1}, r3] + 
   28*G[{1}, -1]*G[{r4, 1, 1}, r3] + 8*G[{-1}, r3]*G[{r4, 1, r3}, r3] + 
   4*G[{0}, r3]*G[{r4, 1, r3}, r3] - 2*G[{1/2}, -1]*G[{r4, 1, r3}, r3] - 
   12*G[{1/2}, r3]*G[{r4, 1, r3}, r3] + 2*G[{1}, -1]*G[{r4, 1, r3}, r3] - 
   8*G[{-1}, r3]*G[{r4, r4, 1}, r3] - 4*G[{0}, r3]*G[{r4, r4, 1}, r3] + 
   2*G[{1/2}, -1]*G[{r4, r4, 1}, r3] + 12*G[{1/2}, r3]*G[{r4, r4, 1}, r3] - 
   2*G[{1}, -1]*G[{r4, r4, 1}, r3] - 32*G[{-1, 0, 0, 1}, r3] + 
   16*G[{-1, 0, 0, r3}, r3] + 16*G[{-1, 0, 0, r4}, r3] + 
   8*G[{-1, 0, 1/2, 1}, r3] - 4*G[{-1, 0, 1/2, r3}, r3] - 
   4*G[{-1, 0, 1/2, r4}, r3] - 32*G[{-1, 0, 1, 1}, r3] - 
   8*G[{-1, 0, 2, 1}, r3] + 4*G[{-1, 0, 2, r3}, r3] + 
   4*G[{-1, 0, 2, r4}, r3] + 16*G[{-1, 0, r3, 1}, r3] + 
   16*G[{-1, 0, r4, 1}, r3] + 8*G[{-1, 1/2, 0, 1}, r3] - 
   4*G[{-1, 1/2, 0, r3}, r3] - 4*G[{-1, 1/2, 0, r4}, r3] + 
   16*G[{-1, 1/2, 1, 1}, r3] - 8*G[{-1, 1/2, r3, 1}, r3] - 
   8*G[{-1, 1/2, r4, 1}, r3] - 8*G[{-1, 2, 0, 1}, r3] + 
   4*G[{-1, 2, 0, r3}, r3] + 4*G[{-1, 2, 0, r4}, r3] - 
   16*G[{-1, 2, 1, 1}, r3] + 8*G[{-1, 2, r3, 1}, r3] + 
   8*G[{-1, 2, r4, 1}, r3] - 16*G[{0, -1, 0, 1}, -1] - 
   16*G[{0, -1, 0, 1}, r3] + 8*G[{0, -1, 0, r3}, -1] + 
   8*G[{0, -1, 0, r3}, r3] + 8*G[{0, -1, 0, r4}, -1] + 
   8*G[{0, -1, 0, r4}, r3] + 8*G[{0, -1, 1/2, 1}, r3] - 
   4*G[{0, -1, 1/2, r3}, r3] - 4*G[{0, -1, 1/2, r4}, r3] - 
   32*G[{0, -1, 1, 1}, -1] - 8*G[{0, -1, 2, 1}, r3] + 
   4*G[{0, -1, 2, r3}, r3] + 4*G[{0, -1, 2, r4}, r3] + 
   16*G[{0, -1, r3, 1}, -1] + 16*G[{0, -1, r4, 1}, -1] - 
   32*G[{0, 0, -1, 1}, -1] + 16*G[{0, 0, -1, r3}, -1] + 
   16*G[{0, 0, -1, r4}, -1] + 8*G[{0, 0, 1/2, 1}, -1] - 
   8*G[{0, 0, 1/2, 1}, r3] - 4*G[{0, 0, 1/2, r3}, -1] + 
   4*G[{0, 0, 1/2, r3}, r3] - 4*G[{0, 0, 1/2, r4}, -1] + 
   4*G[{0, 0, 1/2, r4}, r3] - 32*G[{0, 0, 1, -1}, -1] + 
   40*G[{0, 0, 1, 1}, -1] - 40*G[{0, 0, 1, 1}, r3] - 4*G[{0, 0, 1, r3}, -1] + 
   4*G[{0, 0, 1, r3}, r3] - 4*G[{0, 0, 1, r4}, -1] + 4*G[{0, 0, 1, r4}, r3] + 
   8*G[{0, 0, 2, 1}, -1] - 8*G[{0, 0, 2, 1}, r3] - 4*G[{0, 0, 2, r3}, -1] + 
   4*G[{0, 0, 2, r3}, r3] - 4*G[{0, 0, 2, r4}, -1] + 4*G[{0, 0, 2, r4}, r3] + 
   16*G[{0, 0, r3, -1}, -1] - 12*G[{0, 0, r3, 1}, -1] + 
   12*G[{0, 0, r3, 1}, r3] - 2*G[{0, 0, r3, r3}, -1] + 
   2*G[{0, 0, r3, r3}, r3] - 2*G[{0, 0, r3, r4}, -1] + 
   2*G[{0, 0, r3, r4}, r3] + 16*G[{0, 0, r4, -1}, -1] - 
   12*G[{0, 0, r4, 1}, -1] + 12*G[{0, 0, r4, 1}, r3] - 
   2*G[{0, 0, r4, r3}, -1] + 2*G[{0, 0, r4, r3}, r3] - 
   2*G[{0, 0, r4, r4}, -1] + 2*G[{0, 0, r4, r4}, r3] + 
   8*G[{0, 1/2, -1, 1}, -1] - 4*G[{0, 1/2, -1, r3}, -1] - 
   4*G[{0, 1/2, -1, r4}, -1] + 4*G[{0, 1/2, 0, 1}, -1] - 
   4*G[{0, 1/2, 0, 1}, r3] - 2*G[{0, 1/2, 0, r3}, -1] + 
   2*G[{0, 1/2, 0, r3}, r3] - 2*G[{0, 1/2, 0, r4}, -1] + 
   2*G[{0, 1/2, 0, r4}, r3] - 6*G[{0, 1/2, 1/2, 1}, -1] + 
   6*G[{0, 1/2, 1/2, 1}, r3] + 3*G[{0, 1/2, 1/2, r3}, -1] - 
   3*G[{0, 1/2, 1/2, r3}, r3] + 3*G[{0, 1/2, 1/2, r4}, -1] - 
   3*G[{0, 1/2, 1/2, r4}, r3] + 8*G[{0, 1/2, 1, -1}, -1] + 
   8*G[{0, 1/2, 1, 1}, -1] - 8*G[{0, 1/2, 1, 1}, r3] - 
   4*G[{0, 1/2, 1, r3}, -1] + 4*G[{0, 1/2, 1, r3}, r3] - 
   4*G[{0, 1/2, 1, r4}, -1] + 4*G[{0, 1/2, 1, r4}, r3] - 
   4*G[{0, 1/2, 2, 1}, -1] + 4*G[{0, 1/2, 2, 1}, r3] + 
   2*G[{0, 1/2, 2, r3}, -1] - 2*G[{0, 1/2, 2, r3}, r3] + 
   2*G[{0, 1/2, 2, r4}, -1] - 2*G[{0, 1/2, 2, r4}, r3] - 
   4*G[{0, 1/2, r3, -1}, -1] - G[{0, 1/2, r3, 1}, -1] + 
   G[{0, 1/2, r3, 1}, r3] + G[{0, 1/2, r3, r3}, -1]/2 - 
   G[{0, 1/2, r3, r3}, r3]/2 + G[{0, 1/2, r3, r4}, -1]/2 - 
   G[{0, 1/2, r3, r4}, r3]/2 - 4*G[{0, 1/2, r4, -1}, -1] - 
   G[{0, 1/2, r4, 1}, -1] + G[{0, 1/2, r4, 1}, r3] + 
   G[{0, 1/2, r4, r3}, -1]/2 - G[{0, 1/2, r4, r3}, r3]/2 + 
   G[{0, 1/2, r4, r4}, -1]/2 - G[{0, 1/2, r4, r4}, r3]/2 - 
   32*G[{0, 1, -1, 1}, -1] + 2*G[{0, 1, 1/2, 1}, -1] - 
   2*G[{0, 1, 1/2, 1}, r3] - G[{0, 1, 1/2, r3}, -1] + 
   G[{0, 1, 1/2, r3}, r3] - G[{0, 1, 1/2, r4}, -1] + G[{0, 1, 1/2, r4}, r3] - 
   32*G[{0, 1, 1, -1}, -1] + 72*G[{0, 1, 1, 1}, -1] - 
   72*G[{0, 1, 1, 1}, r3] - 2*G[{0, 1, 2, 1}, -1] + 2*G[{0, 1, 2, 1}, r3] + 
   G[{0, 1, 2, r3}, -1] - G[{0, 1, 2, r3}, r3] + G[{0, 1, 2, r4}, -1] - 
   G[{0, 1, 2, r4}, r3] - 4*G[{0, 1, r3, 1}, -1] + 4*G[{0, 1, r3, 1}, r3] - 
   4*G[{0, 1, r4, 1}, -1] + 4*G[{0, 1, r4, 1}, r3] - 8*G[{0, 2, -1, 1}, -1] + 
   4*G[{0, 2, -1, r3}, -1] + 4*G[{0, 2, -1, r4}, -1] + 
   8*G[{0, 2, 0, 1}, -1] - 8*G[{0, 2, 0, 1}, r3] - 4*G[{0, 2, 0, r3}, -1] + 
   4*G[{0, 2, 0, r3}, r3] - 4*G[{0, 2, 0, r4}, -1] + 4*G[{0, 2, 0, r4}, r3] + 
   4*G[{0, 2, 1/2, 1}, -1] - 4*G[{0, 2, 1/2, 1}, r3] - 
   2*G[{0, 2, 1/2, r3}, -1] + 2*G[{0, 2, 1/2, r3}, r3] - 
   2*G[{0, 2, 1/2, r4}, -1] + 2*G[{0, 2, 1/2, r4}, r3] - 
   8*G[{0, 2, 1, -1}, -1] + 8*G[{0, 2, 1, 1}, -1] - 8*G[{0, 2, 1, 1}, r3] + 
   4*G[{0, 2, 1, r3}, -1] - 4*G[{0, 2, 1, r3}, r3] + 4*G[{0, 2, 1, r4}, -1] - 
   4*G[{0, 2, 1, r4}, r3] + 6*G[{0, 2, 2, 1}, -1] - 6*G[{0, 2, 2, 1}, r3] - 
   3*G[{0, 2, 2, r3}, -1] + 3*G[{0, 2, 2, r3}, r3] - 3*G[{0, 2, 2, r4}, -1] + 
   3*G[{0, 2, 2, r4}, r3] + 4*G[{0, 2, r3, -1}, -1] - 
   7*G[{0, 2, r3, 1}, -1] + 7*G[{0, 2, r3, 1}, r3] - 
   G[{0, 2, r3, r3}, -1]/2 + G[{0, 2, r3, r3}, r3]/2 - 
   G[{0, 2, r3, r4}, -1]/2 + G[{0, 2, r3, r4}, r3]/2 + 
   4*G[{0, 2, r4, -1}, -1] - 7*G[{0, 2, r4, 1}, -1] + 
   7*G[{0, 2, r4, 1}, r3] - G[{0, 2, r4, r3}, -1]/2 + 
   G[{0, 2, r4, r3}, r3]/2 - G[{0, 2, r4, r4}, -1]/2 + 
   G[{0, 2, r4, r4}, r3]/2 + 16*G[{0, r3, -1, 1}, -1] + 
   2*G[{0, r3, 0, 1}, -1] - 2*G[{0, r3, 0, 1}, r3] - G[{0, r3, 0, r3}, -1] + 
   G[{0, r3, 0, r3}, r3] - G[{0, r3, 0, r4}, -1] + G[{0, r3, 0, r4}, r3] + 
   16*G[{0, r3, 1, -1}, -1] - 28*G[{0, r3, 1, 1}, -1] + 
   28*G[{0, r3, 1, 1}, r3] - 2*G[{0, r3, r3, 1}, -1] + 
   2*G[{0, r3, r3, 1}, r3] - 2*G[{0, r3, r4, 1}, -1] + 
   2*G[{0, r3, r4, 1}, r3] + 16*G[{0, r4, -1, 1}, -1] + 
   2*G[{0, r4, 0, 1}, -1] - 2*G[{0, r4, 0, 1}, r3] - G[{0, r4, 0, r3}, -1] + 
   G[{0, r4, 0, r3}, r3] - G[{0, r4, 0, r4}, -1] + G[{0, r4, 0, r4}, r3] + 
   16*G[{0, r4, 1, -1}, -1] - 28*G[{0, r4, 1, 1}, -1] + 
   28*G[{0, r4, 1, 1}, r3] - 2*G[{0, r4, r3, 1}, -1] + 
   2*G[{0, r4, r3, 1}, r3] - 2*G[{0, r4, r4, 1}, -1] + 
   2*G[{0, r4, r4, 1}, r3] + 8*G[{1/2, -1, 0, 1}, -1] - 
   4*G[{1/2, -1, 0, r3}, -1] - 4*G[{1/2, -1, 0, r4}, -1] + 
   16*G[{1/2, -1, 1, 1}, -1] - 8*G[{1/2, -1, r3, 1}, -1] - 
   8*G[{1/2, -1, r4, 1}, -1] + 8*G[{1/2, 0, -1, 1}, -1] - 
   4*G[{1/2, 0, -1, r3}, -1] - 4*G[{1/2, 0, -1, r4}, -1] - 
   6*G[{1/2, 0, 1/2, 1}, -1] + 6*G[{1/2, 0, 1/2, 1}, r3] + 
   3*G[{1/2, 0, 1/2, r3}, -1] - 3*G[{1/2, 0, 1/2, r3}, r3] + 
   3*G[{1/2, 0, 1/2, r4}, -1] - 3*G[{1/2, 0, 1/2, r4}, r3] + 
   8*G[{1/2, 0, 1, -1}, -1] - 4*G[{1/2, 0, 1, r3}, -1] + 
   4*G[{1/2, 0, 1, r3}, r3] - 4*G[{1/2, 0, 1, r4}, -1] + 
   4*G[{1/2, 0, 1, r4}, r3] - 4*G[{1/2, 0, 2, 1}, -1] + 
   4*G[{1/2, 0, 2, 1}, r3] + 2*G[{1/2, 0, 2, r3}, -1] - 
   2*G[{1/2, 0, 2, r3}, r3] + 2*G[{1/2, 0, 2, r4}, -1] - 
   2*G[{1/2, 0, 2, r4}, r3] - 4*G[{1/2, 0, r3, -1}, -1] + 
   3*G[{1/2, 0, r3, 1}, -1] - 3*G[{1/2, 0, r3, 1}, r3] + 
   G[{1/2, 0, r3, r3}, -1]/2 - G[{1/2, 0, r3, r3}, r3]/2 + 
   G[{1/2, 0, r3, r4}, -1]/2 - G[{1/2, 0, r3, r4}, r3]/2 - 
   4*G[{1/2, 0, r4, -1}, -1] + 3*G[{1/2, 0, r4, 1}, -1] - 
   3*G[{1/2, 0, r4, 1}, r3] + G[{1/2, 0, r4, r3}, -1]/2 - 
   G[{1/2, 0, r4, r3}, r3]/2 + G[{1/2, 0, r4, r4}, -1]/2 - 
   G[{1/2, 0, r4, r4}, r3]/2 - 6*G[{1/2, 1/2, 0, 1}, -1] + 
   6*G[{1/2, 1/2, 0, 1}, r3] + 3*G[{1/2, 1/2, 0, r3}, -1] - 
   3*G[{1/2, 1/2, 0, r3}, r3] + 3*G[{1/2, 1/2, 0, r4}, -1] - 
   3*G[{1/2, 1/2, 0, r4}, r3] - 12*G[{1/2, 1/2, 1, 1}, -1] + 
   12*G[{1/2, 1/2, 1, 1}, r3] + 6*G[{1/2, 1/2, r3, 1}, -1] - 
   6*G[{1/2, 1/2, r3, 1}, r3] + 6*G[{1/2, 1/2, r4, 1}, -1] - 
   6*G[{1/2, 1/2, r4, 1}, r3] + 16*G[{1/2, 1, -1, 1}, -1] + 
   8*G[{1/2, 1, 0, 1}, -1] - 8*G[{1/2, 1, 0, 1}, r3] - 
   4*G[{1/2, 1, 0, r3}, -1] + 4*G[{1/2, 1, 0, r3}, r3] - 
   4*G[{1/2, 1, 0, r4}, -1] + 4*G[{1/2, 1, 0, r4}, r3] + 
   16*G[{1/2, 1, 1, -1}, -1] - 16*G[{1/2, 1, 1, 1}, -1] + 
   16*G[{1/2, 1, 1, 1}, r3] - 8*G[{1/2, 1, r3, 1}, -1] + 
   8*G[{1/2, 1, r3, 1}, r3] - 8*G[{1/2, 1, r4, 1}, -1] + 
   8*G[{1/2, 1, r4, 1}, r3] - 4*G[{1/2, 2, 0, 1}, -1] + 
   4*G[{1/2, 2, 0, 1}, r3] + 2*G[{1/2, 2, 0, r3}, -1] - 
   2*G[{1/2, 2, 0, r3}, r3] + 2*G[{1/2, 2, 0, r4}, -1] - 
   2*G[{1/2, 2, 0, r4}, r3] - 8*G[{1/2, 2, 1, 1}, -1] + 
   8*G[{1/2, 2, 1, 1}, r3] + 4*G[{1/2, 2, r3, 1}, -1] - 
   4*G[{1/2, 2, r3, 1}, r3] + 4*G[{1/2, 2, r4, 1}, -1] - 
   4*G[{1/2, 2, r4, 1}, r3] - 8*G[{1/2, r3, -1, 1}, -1] - 
   G[{1/2, r3, 0, 1}, -1] + G[{1/2, r3, 0, 1}, r3] + 
   G[{1/2, r3, 0, r3}, -1]/2 - G[{1/2, r3, 0, r3}, r3]/2 + 
   G[{1/2, r3, 0, r4}, -1]/2 - G[{1/2, r3, 0, r4}, r3]/2 - 
   8*G[{1/2, r3, 1, -1}, -1] + 14*G[{1/2, r3, 1, 1}, -1] - 
   14*G[{1/2, r3, 1, 1}, r3] + G[{1/2, r3, r3, 1}, -1] - 
   G[{1/2, r3, r3, 1}, r3] + G[{1/2, r3, r4, 1}, -1] - 
   G[{1/2, r3, r4, 1}, r3] - 8*G[{1/2, r4, -1, 1}, -1] - 
   G[{1/2, r4, 0, 1}, -1] + G[{1/2, r4, 0, 1}, r3] + 
   G[{1/2, r4, 0, r3}, -1]/2 - G[{1/2, r4, 0, r3}, r3]/2 + 
   G[{1/2, r4, 0, r4}, -1]/2 - G[{1/2, r4, 0, r4}, r3]/2 - 
   8*G[{1/2, r4, 1, -1}, -1] + 14*G[{1/2, r4, 1, 1}, -1] - 
   14*G[{1/2, r4, 1, 1}, r3] + G[{1/2, r4, r3, 1}, -1] - 
   G[{1/2, r4, r3, 1}, r3] + G[{1/2, r4, r4, 1}, -1] - 
   G[{1/2, r4, r4, 1}, r3] - 8*G[{1, 0, 0, 1}, -1] + 8*G[{1, 0, 0, 1}, r3] + 
   4*G[{1, 0, 0, r3}, -1] - 4*G[{1, 0, 0, r3}, r3] + 4*G[{1, 0, 0, r4}, -1] - 
   4*G[{1, 0, 0, r4}, r3] + 2*G[{1, 0, 1/2, 1}, -1] - 
   2*G[{1, 0, 1/2, 1}, r3] - G[{1, 0, 1/2, r3}, -1] + 
   G[{1, 0, 1/2, r3}, r3] - G[{1, 0, 1/2, r4}, -1] + G[{1, 0, 1/2, r4}, r3] - 
   8*G[{1, 0, 1, 1}, -1] + 8*G[{1, 0, 1, 1}, r3] - 2*G[{1, 0, 2, 1}, -1] + 
   2*G[{1, 0, 2, 1}, r3] + G[{1, 0, 2, r3}, -1] - G[{1, 0, 2, r3}, r3] + 
   G[{1, 0, 2, r4}, -1] - G[{1, 0, 2, r4}, r3] + 4*G[{1, 0, r3, 1}, -1] - 
   4*G[{1, 0, r3, 1}, r3] + 4*G[{1, 0, r4, 1}, -1] - 4*G[{1, 0, r4, 1}, r3] + 
   2*G[{1, 1/2, 0, 1}, -1] - 2*G[{1, 1/2, 0, 1}, r3] - 
   G[{1, 1/2, 0, r3}, -1] + G[{1, 1/2, 0, r3}, r3] - G[{1, 1/2, 0, r4}, -1] + 
   G[{1, 1/2, 0, r4}, r3] + 4*G[{1, 1/2, 1, 1}, -1] - 
   4*G[{1, 1/2, 1, 1}, r3] - 2*G[{1, 1/2, r3, 1}, -1] + 
   2*G[{1, 1/2, r3, 1}, r3] - 2*G[{1, 1/2, r4, 1}, -1] + 
   2*G[{1, 1/2, r4, 1}, r3] - 2*G[{1, 2, 0, 1}, -1] + 2*G[{1, 2, 0, 1}, r3] + 
   G[{1, 2, 0, r3}, -1] - G[{1, 2, 0, r3}, r3] + G[{1, 2, 0, r4}, -1] - 
   G[{1, 2, 0, r4}, r3] - 4*G[{1, 2, 1, 1}, -1] + 4*G[{1, 2, 1, 1}, r3] + 
   2*G[{1, 2, r3, 1}, -1] - 2*G[{1, 2, r3, 1}, r3] + 2*G[{1, 2, r4, 1}, -1] - 
   2*G[{1, 2, r4, 1}, r3] - 8*G[{2, -1, 0, 1}, -1] + 
   4*G[{2, -1, 0, r3}, -1] + 4*G[{2, -1, 0, r4}, -1] - 
   16*G[{2, -1, 1, 1}, -1] + 8*G[{2, -1, r3, 1}, -1] + 
   8*G[{2, -1, r4, 1}, -1] - 8*G[{2, 0, -1, 1}, -1] + 
   4*G[{2, 0, -1, r3}, -1] + 4*G[{2, 0, -1, r4}, -1] + 
   8*G[{2, 0, 0, 1}, -1] - 8*G[{2, 0, 0, 1}, r3] - 4*G[{2, 0, 0, r3}, -1] + 
   4*G[{2, 0, 0, r3}, r3] - 4*G[{2, 0, 0, r4}, -1] + 4*G[{2, 0, 0, r4}, r3] + 
   4*G[{2, 0, 1/2, 1}, -1] - 4*G[{2, 0, 1/2, 1}, r3] - 
   2*G[{2, 0, 1/2, r3}, -1] + 2*G[{2, 0, 1/2, r3}, r3] - 
   2*G[{2, 0, 1/2, r4}, -1] + 2*G[{2, 0, 1/2, r4}, r3] - 
   8*G[{2, 0, 1, -1}, -1] + 8*G[{2, 0, 1, 1}, -1] - 8*G[{2, 0, 1, 1}, r3] + 
   4*G[{2, 0, 1, r3}, -1] - 4*G[{2, 0, 1, r3}, r3] + 4*G[{2, 0, 1, r4}, -1] - 
   4*G[{2, 0, 1, r4}, r3] + 6*G[{2, 0, 2, 1}, -1] - 6*G[{2, 0, 2, 1}, r3] - 
   3*G[{2, 0, 2, r3}, -1] + 3*G[{2, 0, 2, r3}, r3] - 3*G[{2, 0, 2, r4}, -1] + 
   3*G[{2, 0, 2, r4}, r3] + 4*G[{2, 0, r3, -1}, -1] - 
   7*G[{2, 0, r3, 1}, -1] + 7*G[{2, 0, r3, 1}, r3] - 
   G[{2, 0, r3, r3}, -1]/2 + G[{2, 0, r3, r3}, r3]/2 - 
   G[{2, 0, r3, r4}, -1]/2 + G[{2, 0, r3, r4}, r3]/2 + 
   4*G[{2, 0, r4, -1}, -1] - 7*G[{2, 0, r4, 1}, -1] + 
   7*G[{2, 0, r4, 1}, r3] - G[{2, 0, r4, r3}, -1]/2 + 
   G[{2, 0, r4, r3}, r3]/2 - G[{2, 0, r4, r4}, -1]/2 + 
   G[{2, 0, r4, r4}, r3]/2 + 4*G[{2, 1/2, 0, 1}, -1] - 
   4*G[{2, 1/2, 0, 1}, r3] - 2*G[{2, 1/2, 0, r3}, -1] + 
   2*G[{2, 1/2, 0, r3}, r3] - 2*G[{2, 1/2, 0, r4}, -1] + 
   2*G[{2, 1/2, 0, r4}, r3] + 8*G[{2, 1/2, 1, 1}, -1] - 
   8*G[{2, 1/2, 1, 1}, r3] - 4*G[{2, 1/2, r3, 1}, -1] + 
   4*G[{2, 1/2, r3, 1}, r3] - 4*G[{2, 1/2, r4, 1}, -1] + 
   4*G[{2, 1/2, r4, 1}, r3] - 16*G[{2, 1, -1, 1}, -1] - 
   8*G[{2, 1, 0, 1}, -1] + 8*G[{2, 1, 0, 1}, r3] + 4*G[{2, 1, 0, r3}, -1] - 
   4*G[{2, 1, 0, r3}, r3] + 4*G[{2, 1, 0, r4}, -1] - 4*G[{2, 1, 0, r4}, r3] - 
   16*G[{2, 1, 1, -1}, -1] + 16*G[{2, 1, 1, 1}, -1] - 
   16*G[{2, 1, 1, 1}, r3] + 8*G[{2, 1, r3, 1}, -1] - 8*G[{2, 1, r3, 1}, r3] + 
   8*G[{2, 1, r4, 1}, -1] - 8*G[{2, 1, r4, 1}, r3] + 6*G[{2, 2, 0, 1}, -1] - 
   6*G[{2, 2, 0, 1}, r3] - 3*G[{2, 2, 0, r3}, -1] + 3*G[{2, 2, 0, r3}, r3] - 
   3*G[{2, 2, 0, r4}, -1] + 3*G[{2, 2, 0, r4}, r3] + 12*G[{2, 2, 1, 1}, -1] - 
   12*G[{2, 2, 1, 1}, r3] - 6*G[{2, 2, r3, 1}, -1] + 6*G[{2, 2, r3, 1}, r3] - 
   6*G[{2, 2, r4, 1}, -1] + 6*G[{2, 2, r4, 1}, r3] + 
   8*G[{2, r3, -1, 1}, -1] + G[{2, r3, 0, 1}, -1] - G[{2, r3, 0, 1}, r3] - 
   G[{2, r3, 0, r3}, -1]/2 + G[{2, r3, 0, r3}, r3]/2 - 
   G[{2, r3, 0, r4}, -1]/2 + G[{2, r3, 0, r4}, r3]/2 + 
   8*G[{2, r3, 1, -1}, -1] - 14*G[{2, r3, 1, 1}, -1] + 
   14*G[{2, r3, 1, 1}, r3] - G[{2, r3, r3, 1}, -1] + G[{2, r3, r3, 1}, r3] - 
   G[{2, r3, r4, 1}, -1] + G[{2, r3, r4, 1}, r3] + 8*G[{2, r4, -1, 1}, -1] + 
   G[{2, r4, 0, 1}, -1] - G[{2, r4, 0, 1}, r3] - G[{2, r4, 0, r3}, -1]/2 + 
   G[{2, r4, 0, r3}, r3]/2 - G[{2, r4, 0, r4}, -1]/2 + 
   G[{2, r4, 0, r4}, r3]/2 + 8*G[{2, r4, 1, -1}, -1] - 
   14*G[{2, r4, 1, 1}, -1] + 14*G[{2, r4, 1, 1}, r3] - 
   G[{2, r4, r3, 1}, -1] + G[{2, r4, r3, 1}, r3] - G[{2, r4, r4, 1}, -1] + 
   G[{2, r4, r4, 1}, r3] - 14*G[{-1}, r3]*Zeta[3] + 
   (45*G[{0}, r3]*Zeta[3])/4 + (7*G[{1/2}, -1]*Zeta[3])/2 - 
   (7*G[{1/2}, r3]*Zeta[3])/2 - (7*G[{1}, -1]*Zeta[3])/2, 
 bc4[59, 4] -> -Pi^4/72 - (17*Pi^2*G[{-1}, r3]*G[{0}, r3])/6 + 
   (15*Pi^2*G[{0}, r3]^2)/4 - 2*G[{-1}, r3]*G[{0}, r3]^3 + 7*G[{0}, r3]^4 - 
   (Pi^2*G[{-1}, r3]*G[{1/2}, -1])/2 - (4*Pi^2*G[{0}, r3]*G[{1/2}, -1])/3 - 
   G[{0}, r3]^3*G[{1/2}, -1] - (Pi^2*G[{1/2}, -1]^2)/4 - 
   (7*Pi^2*G[{0}, r3]*G[{1/2}, r3])/4 - G[{0}, r3]^3*G[{1/2}, r3] + 
   (Pi^2*G[{1/2}, -1]*G[{1/2}, r3])/4 + (Pi^2*G[{-1}, r3]*G[{1}, -1])/3 - 
   (Pi^2*G[{0}, r3]*G[{1}, -1])/6 + (Pi^2*G[{1/2}, -1]*G[{1}, -1])/6 + 
   (Pi^2*G[{-1}, r3]*G[{2}, -1])/2 + (Pi^2*G[{1/2}, -1]*G[{2}, -1])/4 - 
   (Pi^2*G[{1/2}, r3]*G[{2}, -1])/4 + (Pi^2*G[{-1}, r3]*G[{r4}, r3])/3 - 
   (7*Pi^2*G[{0}, r3]*G[{r4}, r3])/6 + 2*G[{-1}, r3]*G[{0}, r3]^2*
    G[{r4}, r3] - 7*G[{0}, r3]^3*G[{r4}, r3] + 
   (Pi^2*G[{1/2}, -1]*G[{r4}, r3])/6 + G[{0}, r3]^2*G[{1/2}, -1]*
    G[{r4}, r3] + (Pi^2*G[{1/2}, r3]*G[{r4}, r3])/6 + 
   G[{0}, r3]^2*G[{1/2}, r3]*G[{r4}, r3] + (Pi^2*G[{-1, 1/2}, r3])/2 - 
   (Pi^2*G[{-1, 2}, r3])/2 - (Pi^2*G[{0, -1}, -1])/6 + 
   (Pi^2*G[{0, -1}, r3])/6 - (Pi^2*G[{0, 1/2}, -1])/6 + 
   (Pi^2*G[{0, 1/2}, r3])/6 + (Pi^2*G[{0, 1}, -1])/2 - 
   (7*Pi^2*G[{0, 1}, r3])/6 + 18*G[{-1}, r3]*G[{0}, r3]*G[{0, 1}, r3] - 
   6*G[{0}, r3]^2*G[{0, 1}, r3] + 9*G[{0}, r3]*G[{1/2}, -1]*G[{0, 1}, r3] + 
   5*G[{0}, r3]*G[{1/2}, r3]*G[{0, 1}, r3] + (Pi^2*G[{0, r3}, r3])/3 - 
   9*G[{-1}, r3]*G[{0}, r3]*G[{0, r3}, r3] + 3*G[{0}, r3]^2*G[{0, r3}, r3] - 
   (9*G[{0}, r3]*G[{1/2}, -1]*G[{0, r3}, r3])/2 - 
   (5*G[{0}, r3]*G[{1/2}, r3]*G[{0, r3}, r3])/2 + (Pi^2*G[{0, r4}, r3])/3 - 
   9*G[{-1}, r3]*G[{0}, r3]*G[{0, r4}, r3] + 3*G[{0}, r3]^2*G[{0, r4}, r3] - 
   (9*G[{0}, r3]*G[{1/2}, -1]*G[{0, r4}, r3])/2 - 
   (5*G[{0}, r3]*G[{1/2}, r3]*G[{0, r4}, r3])/2 + (Pi^2*G[{1/2, -1}, -1])/2 - 
   (Pi^2*G[{1/2, 1}, -1])/6 + (Pi^2*G[{1/2, 1}, r3])/2 + 
   2*G[{0}, r3]^2*G[{1/2, 1}, r3] - (Pi^2*G[{1/2, 2}, -1])/4 + 
   (Pi^2*G[{1/2, 2}, r3])/4 - (Pi^2*G[{1/2, r3}, r3])/6 - 
   G[{0}, r3]^2*G[{1/2, r3}, r3] - (Pi^2*G[{1/2, r4}, r3])/6 - 
   G[{0}, r3]^2*G[{1/2, r4}, r3] - (2*Pi^2*G[{1, 1}, r3])/3 - 
   76*G[{-1}, r3]*G[{0}, r3]*G[{1, 1}, r3] + 12*G[{0}, r3]^2*G[{1, 1}, r3] - 
   38*G[{0}, r3]*G[{1/2}, -1]*G[{1, 1}, r3] - 30*G[{0}, r3]*G[{1/2}, r3]*
    G[{1, 1}, r3] + 48*G[{-1}, r3]*G[{r4}, r3]*G[{1, 1}, r3] - 
   24*G[{0}, r3]*G[{r4}, r3]*G[{1, 1}, r3] + 24*G[{1/2}, -1]*G[{r4}, r3]*
    G[{1, 1}, r3] + 24*G[{1/2}, r3]*G[{r4}, r3]*G[{1, 1}, r3] - 
   32*G[{0, 1}, r3]*G[{1, 1}, r3] + 16*G[{0, r3}, r3]*G[{1, 1}, r3] + 
   16*G[{0, r4}, r3]*G[{1, 1}, r3] + 16*G[{1/2, 1}, r3]*G[{1, 1}, r3] - 
   8*G[{1/2, r3}, r3]*G[{1, 1}, r3] - 8*G[{1/2, r4}, r3]*G[{1, 1}, r3] + 
   18*G[{-1}, r3]*G[{0}, r3]*G[{1, r3}, r3] - 8*G[{0}, r3]^2*G[{1, r3}, r3] + 
   9*G[{0}, r3]*G[{1/2}, -1]*G[{1, r3}, r3] + 5*G[{0}, r3]*G[{1/2}, r3]*
    G[{1, r3}, r3] + 18*G[{-1}, r3]*G[{0}, r3]*G[{1, r4}, r3] - 
   8*G[{0}, r3]^2*G[{1, r4}, r3] + 9*G[{0}, r3]*G[{1/2}, -1]*G[{1, r4}, r3] + 
   5*G[{0}, r3]*G[{1/2}, r3]*G[{1, r4}, r3] - (Pi^2*G[{2, -1}, -1])/2 + 
   (Pi^2*G[{2, 1/2}, -1])/4 - (Pi^2*G[{2, 1/2}, r3])/4 + 
   (Pi^2*G[{2, 1}, -1])/6 - (Pi^2*G[{2, 1}, r3])/2 + 
   10*G[{0}, r3]^2*G[{2, 1}, r3] - 16*G[{1, 1}, r3]*G[{2, 1}, r3] + 
   (Pi^2*G[{2, r3}, r3])/6 - 5*G[{0}, r3]^2*G[{2, r3}, r3] + 
   8*G[{1, 1}, r3]*G[{2, r3}, r3] + (Pi^2*G[{2, r4}, r3])/6 - 
   5*G[{0}, r3]^2*G[{2, r4}, r3] + 8*G[{1, 1}, r3]*G[{2, r4}, r3] - 
   2*G[{-1}, r3]*G[{0}, r3]*G[{r4, r4}, r3] + 
   7*G[{0}, r3]^2*G[{r4, r4}, r3] - G[{0}, r3]*G[{1/2}, -1]*G[{r4, r4}, r3] - 
   G[{0}, r3]*G[{1/2}, r3]*G[{r4, r4}, r3] - 8*G[{0}, r3]*G[{-1, 0, 1}, r3] + 
   4*G[{0}, r3]*G[{-1, 0, r3}, r3] + 4*G[{0}, r3]*G[{-1, 0, r4}, r3] + 
   4*G[{0}, r3]*G[{-1, 1/2, 1}, r3] - 2*G[{0}, r3]*G[{-1, 1/2, r3}, r3] - 
   2*G[{0}, r3]*G[{-1, 1/2, r4}, r3] - 4*G[{0}, r3]*G[{-1, 2, 1}, r3] + 
   2*G[{0}, r3]*G[{-1, 2, r3}, r3] + 2*G[{0}, r3]*G[{-1, 2, r4}, r3] - 
   6*G[{-1}, r3]*G[{0, 0, 1}, -1] + 18*G[{0}, r3]*G[{0, 0, 1}, -1] - 
   3*G[{1/2}, -1]*G[{0, 0, 1}, -1] + 5*G[{1/2}, r3]*G[{0, 0, 1}, -1] - 
   4*G[{-1}, r3]*G[{0, 0, 1}, r3] - 24*G[{0}, r3]*G[{0, 0, 1}, r3] - 
   2*G[{1/2}, -1]*G[{0, 0, 1}, r3] + 6*G[{1/2}, r3]*G[{0, 0, 1}, r3] + 
   3*G[{-1}, r3]*G[{0, 0, r3}, -1] - 9*G[{0}, r3]*G[{0, 0, r3}, -1] + 
   (3*G[{1/2}, -1]*G[{0, 0, r3}, -1])/2 - (5*G[{1/2}, r3]*G[{0, 0, r3}, -1])/
    2 + 2*G[{-1}, r3]*G[{0, 0, r3}, r3] + 12*G[{0}, r3]*G[{0, 0, r3}, r3] + 
   G[{1/2}, -1]*G[{0, 0, r3}, r3] - 3*G[{1/2}, r3]*G[{0, 0, r3}, r3] + 
   3*G[{-1}, r3]*G[{0, 0, r4}, -1] - 9*G[{0}, r3]*G[{0, 0, r4}, -1] + 
   (3*G[{1/2}, -1]*G[{0, 0, r4}, -1])/2 - (5*G[{1/2}, r3]*G[{0, 0, r4}, -1])/
    2 + 2*G[{-1}, r3]*G[{0, 0, r4}, r3] + 12*G[{0}, r3]*G[{0, 0, r4}, r3] + 
   G[{1/2}, -1]*G[{0, 0, r4}, r3] - 3*G[{1/2}, r3]*G[{0, 0, r4}, r3] - 
   12*G[{0}, r3]*G[{0, 1/2, 1}, -1] - 4*G[{1/2}, r3]*G[{0, 1/2, 1}, -1] - 
   2*G[{0}, r3]*G[{0, 1/2, 1}, r3] + 6*G[{0}, r3]*G[{0, 1/2, r3}, -1] + 
   2*G[{1/2}, r3]*G[{0, 1/2, r3}, -1] + G[{0}, r3]*G[{0, 1/2, r3}, r3] + 
   6*G[{0}, r3]*G[{0, 1/2, r4}, -1] + 2*G[{1/2}, r3]*G[{0, 1/2, r4}, -1] + 
   G[{0}, r3]*G[{0, 1/2, r4}, r3] + 52*G[{-1}, r3]*G[{0, 1, 1}, -1] + 
   16*G[{0}, r3]*G[{0, 1, 1}, -1] + 26*G[{1/2}, -1]*G[{0, 1, 1}, -1] + 
   14*G[{1/2}, r3]*G[{0, 1, 1}, -1] + 56*G[{-1}, r3]*G[{0, 1, 1}, r3] - 
   70*G[{0}, r3]*G[{0, 1, 1}, r3] + 28*G[{1/2}, -1]*G[{0, 1, 1}, r3] + 
   28*G[{1/2}, r3]*G[{0, 1, 1}, r3] - 18*G[{-1}, r3]*G[{0, 1, r3}, -1] - 
   9*G[{1/2}, -1]*G[{0, 1, r3}, -1] - 3*G[{1/2}, r3]*G[{0, 1, r3}, -1] - 
   14*G[{-1}, r3]*G[{0, 1, r3}, r3] + G[{0}, r3]*G[{0, 1, r3}, r3] - 
   7*G[{1/2}, -1]*G[{0, 1, r3}, r3] - 3*G[{1/2}, r3]*G[{0, 1, r3}, r3] - 
   18*G[{-1}, r3]*G[{0, 1, r4}, -1] - 9*G[{1/2}, -1]*G[{0, 1, r4}, -1] - 
   3*G[{1/2}, r3]*G[{0, 1, r4}, -1] - 18*G[{-1}, r3]*G[{0, 1, r4}, r3] + 
   15*G[{0}, r3]*G[{0, 1, r4}, r3] - 9*G[{1/2}, -1]*G[{0, 1, r4}, r3] - 
   5*G[{1/2}, r3]*G[{0, 1, r4}, r3] - 8*G[{0}, r3]*G[{0, 2, 1}, r3] + 
   4*G[{0}, r3]*G[{0, 2, r3}, r3] + 4*G[{0}, r3]*G[{0, 2, r4}, r3] - 
   12*G[{-1}, r3]*G[{0, r3, 1}, -1] - 6*G[{1/2}, -1]*G[{0, r3, 1}, -1] - 
   2*G[{1/2}, r3]*G[{0, r3, 1}, -1] - 10*G[{-1}, r3]*G[{0, r3, 1}, r3] + 
   24*G[{0}, r3]*G[{0, r3, 1}, r3] - 5*G[{1/2}, -1]*G[{0, r3, 1}, r3] - 
   9*G[{1/2}, r3]*G[{0, r3, 1}, r3] + 2*G[{-1}, r3]*G[{0, r3, r3}, -1] - 
   4*G[{0}, r3]*G[{0, r3, r3}, -1] + G[{1/2}, -1]*G[{0, r3, r3}, -1] - 
   G[{1/2}, r3]*G[{0, r3, r3}, -1] - 2*G[{-1}, r3]*G[{0, r3, r3}, r3] + 
   5*G[{0}, r3]*G[{0, r3, r3}, r3] - G[{1/2}, -1]*G[{0, r3, r3}, r3] - 
   G[{1/2}, r3]*G[{0, r3, r3}, r3] + 2*G[{-1}, r3]*G[{0, r3, r4}, -1] - 
   4*G[{0}, r3]*G[{0, r3, r4}, -1] + G[{1/2}, -1]*G[{0, r3, r4}, -1] - 
   G[{1/2}, r3]*G[{0, r3, r4}, -1] - 2*G[{0}, r3]*G[{0, r3, r4}, r3] - 
   12*G[{-1}, r3]*G[{0, r4, 1}, -1] - 6*G[{1/2}, -1]*G[{0, r4, 1}, -1] - 
   2*G[{1/2}, r3]*G[{0, r4, 1}, -1] - 14*G[{-1}, r3]*G[{0, r4, 1}, r3] + 
   38*G[{0}, r3]*G[{0, r4, 1}, r3] - 7*G[{1/2}, -1]*G[{0, r4, 1}, r3] - 
   11*G[{1/2}, r3]*G[{0, r4, 1}, r3] + 2*G[{-1}, r3]*G[{0, r4, r3}, -1] - 
   4*G[{0}, r3]*G[{0, r4, r3}, -1] + G[{1/2}, -1]*G[{0, r4, r3}, -1] - 
   G[{1/2}, r3]*G[{0, r4, r3}, -1] - 2*G[{0}, r3]*G[{0, r4, r3}, r3] + 
   2*G[{-1}, r3]*G[{0, r4, r4}, -1] - 4*G[{0}, r3]*G[{0, r4, r4}, -1] + 
   G[{1/2}, -1]*G[{0, r4, r4}, -1] - G[{1/2}, r3]*G[{0, r4, r4}, -1] + 
   2*G[{-1}, r3]*G[{0, r4, r4}, r3] - 9*G[{0}, r3]*G[{0, r4, r4}, r3] + 
   G[{1/2}, -1]*G[{0, r4, r4}, r3] + G[{1/2}, r3]*G[{0, r4, r4}, r3] - 
   20*G[{-1}, r3]*G[{1/2, 1, 1}, -1] - 8*G[{0}, r3]*G[{1/2, 1, 1}, -1] - 
   10*G[{1/2}, -1]*G[{1/2, 1, 1}, -1] - 6*G[{1/2}, r3]*G[{1/2, 1, 1}, -1] - 
   2*G[{0}, r3]*G[{1/2, 1, 1}, r3] + 6*G[{-1}, r3]*G[{1/2, 1, r3}, -1] + 
   3*G[{1/2}, -1]*G[{1/2, 1, r3}, -1] + G[{1/2}, r3]*G[{1/2, 1, r3}, -1] - 
   G[{0}, r3]*G[{1/2, 1, r3}, r3] + 6*G[{-1}, r3]*G[{1/2, 1, r4}, -1] + 
   3*G[{1/2}, -1]*G[{1/2, 1, r4}, -1] + G[{1/2}, r3]*G[{1/2, 1, r4}, -1] - 
   G[{0}, r3]*G[{1/2, 1, r4}, r3] + 2*G[{0}, r3]*G[{1/2, 2, 1}, r3] - 
   G[{0}, r3]*G[{1/2, 2, r3}, r3] - G[{0}, r3]*G[{1/2, 2, r4}, r3] + 
   6*G[{-1}, r3]*G[{1/2, r3, 1}, -1] + 3*G[{1/2}, -1]*G[{1/2, r3, 1}, -1] + 
   G[{1/2}, r3]*G[{1/2, r3, 1}, -1] - G[{-1}, r3]*G[{1/2, r3, r3}, -1] + 
   2*G[{0}, r3]*G[{1/2, r3, r3}, -1] - (G[{1/2}, -1]*G[{1/2, r3, r3}, -1])/
    2 + (G[{1/2}, r3]*G[{1/2, r3, r3}, -1])/2 + 
   G[{0}, r3]*G[{1/2, r3, r3}, r3] - G[{-1}, r3]*G[{1/2, r3, r4}, -1] + 
   2*G[{0}, r3]*G[{1/2, r3, r4}, -1] - (G[{1/2}, -1]*G[{1/2, r3, r4}, -1])/
    2 + (G[{1/2}, r3]*G[{1/2, r3, r4}, -1])/2 + 
   G[{0}, r3]*G[{1/2, r3, r4}, r3] + 6*G[{-1}, r3]*G[{1/2, r4, 1}, -1] + 
   3*G[{1/2}, -1]*G[{1/2, r4, 1}, -1] + G[{1/2}, r3]*G[{1/2, r4, 1}, -1] - 
   G[{-1}, r3]*G[{1/2, r4, r3}, -1] + 2*G[{0}, r3]*G[{1/2, r4, r3}, -1] - 
   (G[{1/2}, -1]*G[{1/2, r4, r3}, -1])/2 + 
   (G[{1/2}, r3]*G[{1/2, r4, r3}, -1])/2 + G[{0}, r3]*G[{1/2, r4, r3}, r3] - 
   G[{-1}, r3]*G[{1/2, r4, r4}, -1] + 2*G[{0}, r3]*G[{1/2, r4, r4}, -1] - 
   (G[{1/2}, -1]*G[{1/2, r4, r4}, -1])/2 + 
   (G[{1/2}, r3]*G[{1/2, r4, r4}, -1])/2 + G[{0}, r3]*G[{1/2, r4, r4}, r3] + 
   16*G[{-1}, r3]*G[{1, 0, 1}, -1] - 8*G[{0}, r3]*G[{1, 0, 1}, -1] + 
   8*G[{1/2}, -1]*G[{1, 0, 1}, -1] + 36*G[{-1}, r3]*G[{1, 0, 1}, r3] - 
   16*G[{0}, r3]*G[{1, 0, 1}, r3] + 18*G[{1/2}, -1]*G[{1, 0, 1}, r3] + 
   10*G[{1/2}, r3]*G[{1, 0, 1}, r3] - 8*G[{-1}, r3]*G[{1, 0, r3}, -1] + 
   4*G[{0}, r3]*G[{1, 0, r3}, -1] - 4*G[{1/2}, -1]*G[{1, 0, r3}, -1] - 
   18*G[{-1}, r3]*G[{1, 0, r3}, r3] + 8*G[{0}, r3]*G[{1, 0, r3}, r3] - 
   9*G[{1/2}, -1]*G[{1, 0, r3}, r3] - 5*G[{1/2}, r3]*G[{1, 0, r3}, r3] - 
   8*G[{-1}, r3]*G[{1, 0, r4}, -1] + 4*G[{0}, r3]*G[{1, 0, r4}, -1] - 
   4*G[{1/2}, -1]*G[{1, 0, r4}, -1] - 18*G[{-1}, r3]*G[{1, 0, r4}, r3] + 
   8*G[{0}, r3]*G[{1, 0, r4}, r3] - 9*G[{1/2}, -1]*G[{1, 0, r4}, r3] - 
   5*G[{1/2}, r3]*G[{1, 0, r4}, r3] - 8*G[{-1}, r3]*G[{1, 1/2, 1}, -1] + 
   4*G[{0}, r3]*G[{1, 1/2, 1}, -1] - 4*G[{1/2}, -1]*G[{1, 1/2, 1}, -1] + 
   4*G[{-1}, r3]*G[{1, 1/2, r3}, -1] - 2*G[{0}, r3]*G[{1, 1/2, r3}, -1] + 
   2*G[{1/2}, -1]*G[{1, 1/2, r3}, -1] + 4*G[{-1}, r3]*G[{1, 1/2, r4}, -1] - 
   2*G[{0}, r3]*G[{1, 1/2, r4}, -1] + 2*G[{1/2}, -1]*G[{1, 1/2, r4}, -1] + 
   168*G[{-1}, r3]*G[{1, 1, 1}, r3] - 80*G[{0}, r3]*G[{1, 1, 1}, r3] + 
   84*G[{1/2}, -1]*G[{1, 1, 1}, r3] + 68*G[{1/2}, r3]*G[{1, 1, 1}, r3] + 
   56*G[{-1}, r3]*G[{1, 1, r3}, r3] - 52*G[{0}, r3]*G[{1, 1, r3}, r3] + 
   28*G[{1/2}, -1]*G[{1, 1, r3}, r3] + 28*G[{1/2}, r3]*G[{1, 1, r3}, r3] + 
   8*G[{-1}, r3]*G[{1, 2, 1}, -1] - 4*G[{0}, r3]*G[{1, 2, 1}, -1] + 
   4*G[{1/2}, -1]*G[{1, 2, 1}, -1] - 4*G[{-1}, r3]*G[{1, 2, r3}, -1] + 
   2*G[{0}, r3]*G[{1, 2, r3}, -1] - 2*G[{1/2}, -1]*G[{1, 2, r3}, -1] - 
   4*G[{-1}, r3]*G[{1, 2, r4}, -1] + 2*G[{0}, r3]*G[{1, 2, r4}, -1] - 
   2*G[{1/2}, -1]*G[{1, 2, r4}, -1] + 20*G[{-1}, r3]*G[{1, r3, 1}, r3] - 
   36*G[{0}, r3]*G[{1, r3, 1}, r3] + 10*G[{1/2}, -1]*G[{1, r3, 1}, r3] + 
   18*G[{1/2}, r3]*G[{1, r3, 1}, r3] + 4*G[{-1}, r3]*G[{1, r3, r3}, r3] - 
   14*G[{0}, r3]*G[{1, r3, r3}, r3] + 2*G[{1/2}, -1]*G[{1, r3, r3}, r3] + 
   2*G[{1/2}, r3]*G[{1, r3, r3}, r3] - 36*G[{-1}, r3]*G[{1, r4, 1}, r3] + 
   16*G[{0}, r3]*G[{1, r4, 1}, r3] - 18*G[{1/2}, -1]*G[{1, r4, 1}, r3] - 
   10*G[{1/2}, r3]*G[{1, r4, 1}, r3] - 8*G[{0}, r3]*G[{2, 0, 1}, r3] + 
   4*G[{0}, r3]*G[{2, 0, r3}, r3] + 4*G[{0}, r3]*G[{2, 0, r4}, r3] - 
   2*G[{0}, r3]*G[{2, 1/2, 1}, r3] + G[{0}, r3]*G[{2, 1/2, r3}, r3] + 
   G[{0}, r3]*G[{2, 1/2, r4}, r3] + 20*G[{-1}, r3]*G[{2, 1, 1}, -1] + 
   8*G[{0}, r3]*G[{2, 1, 1}, -1] + 10*G[{1/2}, -1]*G[{2, 1, 1}, -1] + 
   6*G[{1/2}, r3]*G[{2, 1, 1}, -1] - 22*G[{0}, r3]*G[{2, 1, 1}, r3] - 
   6*G[{-1}, r3]*G[{2, 1, r3}, -1] - 3*G[{1/2}, -1]*G[{2, 1, r3}, -1] - 
   G[{1/2}, r3]*G[{2, 1, r3}, -1] + G[{0}, r3]*G[{2, 1, r3}, r3] - 
   6*G[{-1}, r3]*G[{2, 1, r4}, -1] - 3*G[{1/2}, -1]*G[{2, 1, r4}, -1] - 
   G[{1/2}, r3]*G[{2, 1, r4}, -1] + G[{0}, r3]*G[{2, 1, r4}, r3] - 
   6*G[{-1}, r3]*G[{2, r3, 1}, -1] - 3*G[{1/2}, -1]*G[{2, r3, 1}, -1] - 
   G[{1/2}, r3]*G[{2, r3, 1}, -1] + 12*G[{0}, r3]*G[{2, r3, 1}, r3] + 
   G[{-1}, r3]*G[{2, r3, r3}, -1] - 2*G[{0}, r3]*G[{2, r3, r3}, -1] + 
   (G[{1/2}, -1]*G[{2, r3, r3}, -1])/2 - (G[{1/2}, r3]*G[{2, r3, r3}, -1])/
    2 - G[{0}, r3]*G[{2, r3, r3}, r3] + G[{-1}, r3]*G[{2, r3, r4}, -1] - 
   2*G[{0}, r3]*G[{2, r3, r4}, -1] + (G[{1/2}, -1]*G[{2, r3, r4}, -1])/2 - 
   (G[{1/2}, r3]*G[{2, r3, r4}, -1])/2 - G[{0}, r3]*G[{2, r3, r4}, r3] - 
   6*G[{-1}, r3]*G[{2, r4, 1}, -1] - 3*G[{1/2}, -1]*G[{2, r4, 1}, -1] - 
   G[{1/2}, r3]*G[{2, r4, 1}, -1] + 12*G[{0}, r3]*G[{2, r4, 1}, r3] + 
   G[{-1}, r3]*G[{2, r4, r3}, -1] - 2*G[{0}, r3]*G[{2, r4, r3}, -1] + 
   (G[{1/2}, -1]*G[{2, r4, r3}, -1])/2 - (G[{1/2}, r3]*G[{2, r4, r3}, -1])/
    2 - G[{0}, r3]*G[{2, r4, r3}, r3] + G[{-1}, r3]*G[{2, r4, r4}, -1] - 
   2*G[{0}, r3]*G[{2, r4, r4}, -1] + (G[{1/2}, -1]*G[{2, r4, r4}, -1])/2 - 
   (G[{1/2}, r3]*G[{2, r4, r4}, -1])/2 - G[{0}, r3]*G[{2, r4, r4}, r3] - 
   4*G[{-1}, r3]*G[{r4, 0, 1}, r3] + 14*G[{0}, r3]*G[{r4, 0, 1}, r3] - 
   2*G[{1/2}, -1]*G[{r4, 0, 1}, r3] - 2*G[{1/2}, r3]*G[{r4, 0, 1}, r3] + 
   2*G[{-1}, r3]*G[{r4, 0, r3}, r3] - 7*G[{0}, r3]*G[{r4, 0, r3}, r3] + 
   G[{1/2}, -1]*G[{r4, 0, r3}, r3] + G[{1/2}, r3]*G[{r4, 0, r3}, r3] + 
   2*G[{-1}, r3]*G[{r4, 0, r4}, r3] - 7*G[{0}, r3]*G[{r4, 0, r4}, r3] + 
   G[{1/2}, -1]*G[{r4, 0, r4}, r3] + G[{1/2}, r3]*G[{r4, 0, r4}, r3] - 
   56*G[{-1}, r3]*G[{r4, 1, 1}, r3] + 52*G[{0}, r3]*G[{r4, 1, 1}, r3] - 
   28*G[{1/2}, -1]*G[{r4, 1, 1}, r3] - 28*G[{1/2}, r3]*G[{r4, 1, 1}, r3] - 
   4*G[{-1}, r3]*G[{r4, 1, r3}, r3] + 14*G[{0}, r3]*G[{r4, 1, r3}, r3] - 
   2*G[{1/2}, -1]*G[{r4, 1, r3}, r3] - 2*G[{1/2}, r3]*G[{r4, 1, r3}, r3] + 
   4*G[{-1}, r3]*G[{r4, r4, 1}, r3] - 14*G[{0}, r3]*G[{r4, r4, 1}, r3] + 
   2*G[{1/2}, -1]*G[{r4, r4, 1}, r3] + 2*G[{1/2}, r3]*G[{r4, r4, 1}, r3] + 
   16*G[{-1, 0, 0, 1}, r3] - 8*G[{-1, 0, 0, r3}, r3] - 
   8*G[{-1, 0, 0, r4}, r3] - 4*G[{-1, 0, 1/2, 1}, r3] + 
   2*G[{-1, 0, 1/2, r3}, r3] + 2*G[{-1, 0, 1/2, r4}, r3] + 
   16*G[{-1, 0, 1, 1}, r3] + 4*G[{-1, 0, 2, 1}, r3] - 
   2*G[{-1, 0, 2, r3}, r3] - 2*G[{-1, 0, 2, r4}, r3] - 
   8*G[{-1, 0, r3, 1}, r3] - 8*G[{-1, 0, r4, 1}, r3] - 
   4*G[{-1, 1/2, 0, 1}, r3] + 2*G[{-1, 1/2, 0, r3}, r3] + 
   2*G[{-1, 1/2, 0, r4}, r3] - 8*G[{-1, 1/2, 1, 1}, r3] + 
   4*G[{-1, 1/2, r3, 1}, r3] + 4*G[{-1, 1/2, r4, 1}, r3] + 
   4*G[{-1, 2, 0, 1}, r3] - 2*G[{-1, 2, 0, r3}, r3] - 
   2*G[{-1, 2, 0, r4}, r3] + 8*G[{-1, 2, 1, 1}, r3] - 
   4*G[{-1, 2, r3, 1}, r3] - 4*G[{-1, 2, r4, 1}, r3] + 
   8*G[{0, -1, 0, 1}, -1] + 8*G[{0, -1, 0, 1}, r3] - 
   4*G[{0, -1, 0, r3}, -1] - 4*G[{0, -1, 0, r3}, r3] - 
   4*G[{0, -1, 0, r4}, -1] - 4*G[{0, -1, 0, r4}, r3] - 
   4*G[{0, -1, 1/2, 1}, r3] + 2*G[{0, -1, 1/2, r3}, r3] + 
   2*G[{0, -1, 1/2, r4}, r3] + 16*G[{0, -1, 1, 1}, -1] + 
   4*G[{0, -1, 2, 1}, r3] - 2*G[{0, -1, 2, r3}, r3] - 
   2*G[{0, -1, 2, r4}, r3] - 8*G[{0, -1, r3, 1}, -1] - 
   8*G[{0, -1, r4, 1}, -1] + 16*G[{0, 0, -1, 1}, -1] - 
   8*G[{0, 0, -1, r3}, -1] - 8*G[{0, 0, -1, r4}, -1] - 
   12*G[{0, 0, 0, 1}, -1] + 12*G[{0, 0, 0, 1}, r3] + 6*G[{0, 0, 0, r3}, -1] - 
   6*G[{0, 0, 0, r3}, r3] + 6*G[{0, 0, 0, r4}, -1] - 6*G[{0, 0, 0, r4}, r3] + 
   4*G[{0, 0, 1/2, 1}, -1] - 4*G[{0, 0, 1/2, 1}, r3] - 
   2*G[{0, 0, 1/2, r3}, -1] + 2*G[{0, 0, 1/2, r3}, r3] - 
   2*G[{0, 0, 1/2, r4}, -1] + 2*G[{0, 0, 1/2, r4}, r3] + 
   16*G[{0, 0, 1, -1}, -1] - 52*G[{0, 0, 1, 1}, -1] + 
   52*G[{0, 0, 1, 1}, r3] + 14*G[{0, 0, 1, r3}, -1] - 
   14*G[{0, 0, 1, r3}, r3] + 14*G[{0, 0, 1, r4}, -1] - 
   14*G[{0, 0, 1, r4}, r3] - 8*G[{0, 0, r3, -1}, -1] + 
   20*G[{0, 0, r3, 1}, -1] - 20*G[{0, 0, r3, 1}, r3] - 
   4*G[{0, 0, r3, r3}, -1] + 4*G[{0, 0, r3, r3}, r3] - 
   4*G[{0, 0, r3, r4}, -1] + 4*G[{0, 0, r3, r4}, r3] - 
   8*G[{0, 0, r4, -1}, -1] + 20*G[{0, 0, r4, 1}, -1] - 
   20*G[{0, 0, r4, 1}, r3] - 4*G[{0, 0, r4, r3}, -1] + 
   4*G[{0, 0, r4, r3}, r3] - 4*G[{0, 0, r4, r4}, -1] + 
   4*G[{0, 0, r4, r4}, r3] - 4*G[{0, 1/2, -1, 1}, -1] + 
   2*G[{0, 1/2, -1, r3}, -1] + 2*G[{0, 1/2, -1, r4}, -1] + 
   6*G[{0, 1/2, 0, 1}, -1] - 6*G[{0, 1/2, 0, 1}, r3] - 
   3*G[{0, 1/2, 0, r3}, -1] + 3*G[{0, 1/2, 0, r3}, r3] - 
   3*G[{0, 1/2, 0, r4}, -1] + 3*G[{0, 1/2, 0, r4}, r3] - 
   4*G[{0, 1/2, 1, -1}, -1] + 10*G[{0, 1/2, 1, 1}, -1] - 
   10*G[{0, 1/2, 1, 1}, r3] - G[{0, 1/2, 1, r3}, -1] + 
   G[{0, 1/2, 1, r3}, r3] - G[{0, 1/2, 1, r4}, -1] + G[{0, 1/2, 1, r4}, r3] + 
   2*G[{0, 1/2, 2, 1}, -1] - 2*G[{0, 1/2, 2, 1}, r3] - 
   G[{0, 1/2, 2, r3}, -1] + G[{0, 1/2, 2, r3}, r3] - G[{0, 1/2, 2, r4}, -1] + 
   G[{0, 1/2, 2, r4}, r3] + 2*G[{0, 1/2, r3, -1}, -1] - 
   6*G[{0, 1/2, r3, 1}, -1] + 6*G[{0, 1/2, r3, 1}, r3] + 
   G[{0, 1/2, r3, r3}, -1] - G[{0, 1/2, r3, r3}, r3] + 
   G[{0, 1/2, r3, r4}, -1] - G[{0, 1/2, r3, r4}, r3] + 
   2*G[{0, 1/2, r4, -1}, -1] - 6*G[{0, 1/2, r4, 1}, -1] + 
   6*G[{0, 1/2, r4, 1}, r3] + G[{0, 1/2, r4, r3}, -1] - 
   G[{0, 1/2, r4, r3}, r3] + G[{0, 1/2, r4, r4}, -1] - 
   G[{0, 1/2, r4, r4}, r3] + 16*G[{0, 1, -1, 1}, -1] - 
   14*G[{0, 1, 0, 1}, -1] + 14*G[{0, 1, 0, 1}, r3] + 7*G[{0, 1, 0, r3}, -1] - 
   7*G[{0, 1, 0, r3}, r3] + 7*G[{0, 1, 0, r4}, -1] - 7*G[{0, 1, 0, r4}, r3] + 
   16*G[{0, 1, 1, -1}, -1] - 60*G[{0, 1, 1, 1}, -1] + 
   60*G[{0, 1, 1, 1}, r3] + 14*G[{0, 1, r3, 1}, -1] - 
   14*G[{0, 1, r3, 1}, r3] + 14*G[{0, 1, r4, 1}, -1] - 
   14*G[{0, 1, r4, 1}, r3] + 4*G[{0, 2, -1, 1}, -1] - 
   2*G[{0, 2, -1, r3}, -1] - 2*G[{0, 2, -1, r4}, -1] - 
   2*G[{0, 2, 1/2, 1}, -1] + 2*G[{0, 2, 1/2, 1}, r3] + 
   G[{0, 2, 1/2, r3}, -1] - G[{0, 2, 1/2, r3}, r3] + G[{0, 2, 1/2, r4}, -1] - 
   G[{0, 2, 1/2, r4}, r3] + 4*G[{0, 2, 1, -1}, -1] - 6*G[{0, 2, 1, 1}, -1] + 
   6*G[{0, 2, 1, 1}, r3] + G[{0, 2, 1, r3}, -1] - G[{0, 2, 1, r3}, r3] + 
   G[{0, 2, 1, r4}, -1] - G[{0, 2, 1, r4}, r3] - 2*G[{0, 2, r3, -1}, -1] + 
   4*G[{0, 2, r3, 1}, -1] - 4*G[{0, 2, r3, 1}, r3] - G[{0, 2, r3, r3}, -1] + 
   G[{0, 2, r3, r3}, r3] - G[{0, 2, r3, r4}, -1] + G[{0, 2, r3, r4}, r3] - 
   2*G[{0, 2, r4, -1}, -1] + 4*G[{0, 2, r4, 1}, -1] - 
   4*G[{0, 2, r4, 1}, r3] - G[{0, 2, r4, r3}, -1] + G[{0, 2, r4, r3}, r3] - 
   G[{0, 2, r4, r4}, -1] + G[{0, 2, r4, r4}, r3] - 8*G[{0, r3, -1, 1}, -1] + 
   4*G[{0, r3, 0, 1}, -1] - 4*G[{0, r3, 0, 1}, r3] - 
   2*G[{0, r3, 0, r3}, -1] + 2*G[{0, r3, 0, r3}, r3] - 
   2*G[{0, r3, 0, r4}, -1] + 2*G[{0, r3, 0, r4}, r3] - 
   8*G[{0, r3, 1, -1}, -1] + 24*G[{0, r3, 1, 1}, -1] - 
   24*G[{0, r3, 1, 1}, r3] - 4*G[{0, r3, r3, 1}, -1] + 
   4*G[{0, r3, r3, 1}, r3] - 4*G[{0, r3, r4, 1}, -1] + 
   4*G[{0, r3, r4, 1}, r3] - 8*G[{0, r4, -1, 1}, -1] + 
   4*G[{0, r4, 0, 1}, -1] - 4*G[{0, r4, 0, 1}, r3] - 
   2*G[{0, r4, 0, r3}, -1] + 2*G[{0, r4, 0, r3}, r3] - 
   2*G[{0, r4, 0, r4}, -1] + 2*G[{0, r4, 0, r4}, r3] - 
   8*G[{0, r4, 1, -1}, -1] + 24*G[{0, r4, 1, 1}, -1] - 
   24*G[{0, r4, 1, 1}, r3] - 4*G[{0, r4, r3, 1}, -1] + 
   4*G[{0, r4, r3, 1}, r3] - 4*G[{0, r4, r4, 1}, -1] + 
   4*G[{0, r4, r4, 1}, r3] - 4*G[{1/2, -1, 0, 1}, -1] + 
   2*G[{1/2, -1, 0, r3}, -1] + 2*G[{1/2, -1, 0, r4}, -1] - 
   8*G[{1/2, -1, 1, 1}, -1] + 4*G[{1/2, -1, r3, 1}, -1] + 
   4*G[{1/2, -1, r4, 1}, -1] - 4*G[{1/2, 0, -1, 1}, -1] + 
   2*G[{1/2, 0, -1, r3}, -1] + 2*G[{1/2, 0, -1, r4}, -1] + 
   8*G[{1/2, 0, 0, 1}, -1] - 8*G[{1/2, 0, 0, 1}, r3] - 
   4*G[{1/2, 0, 0, r3}, -1] + 4*G[{1/2, 0, 0, r3}, r3] - 
   4*G[{1/2, 0, 0, r4}, -1] + 4*G[{1/2, 0, 0, r4}, r3] - 
   4*G[{1/2, 0, 1, -1}, -1] + 14*G[{1/2, 0, 1, 1}, -1] - 
   14*G[{1/2, 0, 1, 1}, r3] - G[{1/2, 0, 1, r3}, -1] + 
   G[{1/2, 0, 1, r3}, r3] - G[{1/2, 0, 1, r4}, -1] + G[{1/2, 0, 1, r4}, r3] + 
   2*G[{1/2, 0, 2, 1}, -1] - 2*G[{1/2, 0, 2, 1}, r3] - 
   G[{1/2, 0, 2, r3}, -1] + G[{1/2, 0, 2, r3}, r3] - G[{1/2, 0, 2, r4}, -1] + 
   G[{1/2, 0, 2, r4}, r3] + 2*G[{1/2, 0, r3, -1}, -1] - 
   8*G[{1/2, 0, r3, 1}, -1] + 8*G[{1/2, 0, r3, 1}, r3] + 
   G[{1/2, 0, r3, r3}, -1] - G[{1/2, 0, r3, r3}, r3] + 
   G[{1/2, 0, r3, r4}, -1] - G[{1/2, 0, r3, r4}, r3] + 
   2*G[{1/2, 0, r4, -1}, -1] - 8*G[{1/2, 0, r4, 1}, -1] + 
   8*G[{1/2, 0, r4, 1}, r3] + G[{1/2, 0, r4, r3}, -1] - 
   G[{1/2, 0, r4, r3}, r3] + G[{1/2, 0, r4, r4}, -1] - 
   G[{1/2, 0, r4, r4}, r3] - 8*G[{1/2, 1, -1, 1}, -1] + 
   2*G[{1/2, 1, 0, 1}, -1] - 2*G[{1/2, 1, 0, 1}, r3] - 
   G[{1/2, 1, 0, r3}, -1] + G[{1/2, 1, 0, r3}, r3] - G[{1/2, 1, 0, r4}, -1] + 
   G[{1/2, 1, 0, r4}, r3] - 8*G[{1/2, 1, 1, -1}, -1] + 
   20*G[{1/2, 1, 1, 1}, -1] - 20*G[{1/2, 1, 1, 1}, r3] - 
   2*G[{1/2, 1, r3, 1}, -1] + 2*G[{1/2, 1, r3, 1}, r3] - 
   2*G[{1/2, 1, r4, 1}, -1] + 2*G[{1/2, 1, r4, 1}, r3] + 
   2*G[{1/2, 2, 0, 1}, -1] - 2*G[{1/2, 2, 0, 1}, r3] - 
   G[{1/2, 2, 0, r3}, -1] + G[{1/2, 2, 0, r3}, r3] - G[{1/2, 2, 0, r4}, -1] + 
   G[{1/2, 2, 0, r4}, r3] + 4*G[{1/2, 2, 1, 1}, -1] - 
   4*G[{1/2, 2, 1, 1}, r3] - 2*G[{1/2, 2, r3, 1}, -1] + 
   2*G[{1/2, 2, r3, 1}, r3] - 2*G[{1/2, 2, r4, 1}, -1] + 
   2*G[{1/2, 2, r4, 1}, r3] + 4*G[{1/2, r3, -1, 1}, -1] - 
   2*G[{1/2, r3, 0, 1}, -1] + 2*G[{1/2, r3, 0, 1}, r3] + 
   G[{1/2, r3, 0, r3}, -1] - G[{1/2, r3, 0, r3}, r3] + 
   G[{1/2, r3, 0, r4}, -1] - G[{1/2, r3, 0, r4}, r3] + 
   4*G[{1/2, r3, 1, -1}, -1] - 12*G[{1/2, r3, 1, 1}, -1] + 
   12*G[{1/2, r3, 1, 1}, r3] + 2*G[{1/2, r3, r3, 1}, -1] - 
   2*G[{1/2, r3, r3, 1}, r3] + 2*G[{1/2, r3, r4, 1}, -1] - 
   2*G[{1/2, r3, r4, 1}, r3] + 4*G[{1/2, r4, -1, 1}, -1] - 
   2*G[{1/2, r4, 0, 1}, -1] + 2*G[{1/2, r4, 0, 1}, r3] + 
   G[{1/2, r4, 0, r3}, -1] - G[{1/2, r4, 0, r3}, r3] + 
   G[{1/2, r4, 0, r4}, -1] - G[{1/2, r4, 0, r4}, r3] + 
   4*G[{1/2, r4, 1, -1}, -1] - 12*G[{1/2, r4, 1, 1}, -1] + 
   12*G[{1/2, r4, 1, 1}, r3] + 2*G[{1/2, r4, r3, 1}, -1] - 
   2*G[{1/2, r4, r3, 1}, r3] + 2*G[{1/2, r4, r4, 1}, -1] - 
   2*G[{1/2, r4, r4, 1}, r3] + 4*G[{2, -1, 0, 1}, -1] - 
   2*G[{2, -1, 0, r3}, -1] - 2*G[{2, -1, 0, r4}, -1] + 
   8*G[{2, -1, 1, 1}, -1] - 4*G[{2, -1, r3, 1}, -1] - 
   4*G[{2, -1, r4, 1}, -1] + 4*G[{2, 0, -1, 1}, -1] - 
   2*G[{2, 0, -1, r3}, -1] - 2*G[{2, 0, -1, r4}, -1] - 
   2*G[{2, 0, 1/2, 1}, -1] + 2*G[{2, 0, 1/2, 1}, r3] + 
   G[{2, 0, 1/2, r3}, -1] - G[{2, 0, 1/2, r3}, r3] + G[{2, 0, 1/2, r4}, -1] - 
   G[{2, 0, 1/2, r4}, r3] + 4*G[{2, 0, 1, -1}, -1] - 6*G[{2, 0, 1, 1}, -1] + 
   6*G[{2, 0, 1, 1}, r3] + G[{2, 0, 1, r3}, -1] - G[{2, 0, 1, r3}, r3] + 
   G[{2, 0, 1, r4}, -1] - G[{2, 0, 1, r4}, r3] - 2*G[{2, 0, r3, -1}, -1] + 
   4*G[{2, 0, r3, 1}, -1] - 4*G[{2, 0, r3, 1}, r3] - G[{2, 0, r3, r3}, -1] + 
   G[{2, 0, r3, r3}, r3] - G[{2, 0, r3, r4}, -1] + G[{2, 0, r3, r4}, r3] - 
   2*G[{2, 0, r4, -1}, -1] + 4*G[{2, 0, r4, 1}, -1] - 
   4*G[{2, 0, r4, 1}, r3] - G[{2, 0, r4, r3}, -1] + G[{2, 0, r4, r3}, r3] - 
   G[{2, 0, r4, r4}, -1] + G[{2, 0, r4, r4}, r3] - 2*G[{2, 1/2, 0, 1}, -1] + 
   2*G[{2, 1/2, 0, 1}, r3] + G[{2, 1/2, 0, r3}, -1] - 
   G[{2, 1/2, 0, r3}, r3] + G[{2, 1/2, 0, r4}, -1] - G[{2, 1/2, 0, r4}, r3] - 
   4*G[{2, 1/2, 1, 1}, -1] + 4*G[{2, 1/2, 1, 1}, r3] + 
   2*G[{2, 1/2, r3, 1}, -1] - 2*G[{2, 1/2, r3, 1}, r3] + 
   2*G[{2, 1/2, r4, 1}, -1] - 2*G[{2, 1/2, r4, 1}, r3] + 
   8*G[{2, 1, -1, 1}, -1] - 2*G[{2, 1, 0, 1}, -1] + 2*G[{2, 1, 0, 1}, r3] + 
   G[{2, 1, 0, r3}, -1] - G[{2, 1, 0, r3}, r3] + G[{2, 1, 0, r4}, -1] - 
   G[{2, 1, 0, r4}, r3] + 8*G[{2, 1, 1, -1}, -1] - 20*G[{2, 1, 1, 1}, -1] + 
   20*G[{2, 1, 1, 1}, r3] + 2*G[{2, 1, r3, 1}, -1] - 2*G[{2, 1, r3, 1}, r3] + 
   2*G[{2, 1, r4, 1}, -1] - 2*G[{2, 1, r4, 1}, r3] - 
   4*G[{2, r3, -1, 1}, -1] + 2*G[{2, r3, 0, 1}, -1] - 
   2*G[{2, r3, 0, 1}, r3] - G[{2, r3, 0, r3}, -1] + G[{2, r3, 0, r3}, r3] - 
   G[{2, r3, 0, r4}, -1] + G[{2, r3, 0, r4}, r3] - 4*G[{2, r3, 1, -1}, -1] + 
   12*G[{2, r3, 1, 1}, -1] - 12*G[{2, r3, 1, 1}, r3] - 
   2*G[{2, r3, r3, 1}, -1] + 2*G[{2, r3, r3, 1}, r3] - 
   2*G[{2, r3, r4, 1}, -1] + 2*G[{2, r3, r4, 1}, r3] - 
   4*G[{2, r4, -1, 1}, -1] + 2*G[{2, r4, 0, 1}, -1] - 
   2*G[{2, r4, 0, 1}, r3] - G[{2, r4, 0, r3}, -1] + G[{2, r4, 0, r3}, r3] - 
   G[{2, r4, 0, r4}, -1] + G[{2, r4, 0, r4}, r3] - 4*G[{2, r4, 1, -1}, -1] + 
   12*G[{2, r4, 1, 1}, -1] - 12*G[{2, r4, 1, 1}, r3] - 
   2*G[{2, r4, r3, 1}, -1] + 2*G[{2, r4, r3, 1}, r3] - 
   2*G[{2, r4, r4, 1}, -1] + 2*G[{2, r4, r4, 1}, r3] + 
   7*G[{-1}, r3]*Zeta[3] - (11*G[{0}, r3]*Zeta[3])/2 + 
   (7*G[{1/2}, -1]*Zeta[3])/2 + (9*G[{1/2}, r3]*Zeta[3])/2, 
 bc4[60, 4] -> (443*Pi^4)/90 + (325*Pi^2*G[{0}, r3]^2)/8 + 
   (483*G[{0}, r3]^4)/2 - (889*Pi^2*G[{0}, r3]*G[{1/2}, -1])/24 + 
   59*G[{0}, r3]^3*G[{1/2}, -1] + (31*Pi^2*G[{1/2}, -1]^2)/4 - 
   (241*Pi^2*G[{0}, r3]*G[{1/2}, r3])/12 - 113*G[{0}, r3]^3*G[{1/2}, r3] - 
   (29*Pi^2*G[{1/2}, -1]*G[{1/2}, r3])/4 + (50*Pi^2*G[{0}, r3]*G[{1}, -1])/
    3 - 43*G[{0}, r3]^3*G[{1}, -1] + (133*Pi^2*G[{1/2}, -1]*G[{1}, -1])/12 + 
   (4*Pi^2*G[{1/2}, r3]*G[{1}, -1])/3 - (29*Pi^2*G[{1}, -1]^2)/6 + 
   (83*Pi^2*G[{0}, r3]*G[{2}, -1])/8 - 64*G[{0}, r3]^3*G[{2}, -1] - 
   (95*Pi^2*G[{1/2}, -1]*G[{2}, -1])/4 + (29*Pi^2*G[{1/2}, r3]*G[{2}, -1])/
    4 - (25*Pi^2*G[{1}, -1]*G[{2}, -1])/4 + 16*Pi^2*G[{2}, -1]^2 + 
   14*Pi^2*G[{0}, r3]*G[{r1}, r3] + 14*Pi^2*G[{0}, r3]*G[{r2}, r3] - 
   (161*Pi^2*G[{0}, r3]*G[{r4}, r3])/4 - (483*G[{0}, r3]^3*G[{r4}, r3])/2 - 
   (59*Pi^2*G[{1/2}, -1]*G[{r4}, r3])/6 - 59*G[{0}, r3]^2*G[{1/2}, -1]*
    G[{r4}, r3] + (113*Pi^2*G[{1/2}, r3]*G[{r4}, r3])/6 + 
   113*G[{0}, r3]^2*G[{1/2}, r3]*G[{r4}, r3] + 
   (43*Pi^2*G[{1}, -1]*G[{r4}, r3])/6 + 43*G[{0}, r3]^2*G[{1}, -1]*
    G[{r4}, r3] + (32*Pi^2*G[{2}, -1]*G[{r4}, r3])/3 + 
   64*G[{0}, r3]^2*G[{2}, -1]*G[{r4}, r3] + 5*Pi^2*G[{0, -1}, -1] - 
   (95*Pi^2*G[{0, 1/2}, -1])/4 - (379*Pi^2*G[{0, 1/2}, r3])/12 + 
   (707*Pi^2*G[{0, 1}, -1])/12 + (239*Pi^2*G[{0, 1}, r3])/4 + 
   (537*G[{0}, r3]^2*G[{0, 1}, r3])/2 + 397*G[{0}, r3]*G[{1/2}, -1]*
    G[{0, 1}, r3] + 51*G[{0}, r3]*G[{1/2}, r3]*G[{0, 1}, r3] - 
   189*G[{0}, r3]*G[{1}, -1]*G[{0, 1}, r3] - 192*G[{0}, r3]*G[{2}, -1]*
    G[{0, 1}, r3] - 336*G[{0}, r3]*G[{r1}, r3]*G[{0, 1}, r3] - 
   336*G[{0}, r3]*G[{r2}, r3]*G[{0, 1}, r3] - 168*G[{0}, r3]*G[{r4}, r3]*
    G[{0, 1}, r3] - 16*Pi^2*G[{0, 2}, -1] - 16*Pi^2*G[{0, 2}, r3] - 
   14*Pi^2*G[{0, r1}, -1] - 14*Pi^2*G[{0, r1}, r3] - 14*Pi^2*G[{0, r2}, -1] - 
   14*Pi^2*G[{0, r2}, r3] + (29*Pi^2*G[{0, r3}, r3])/3 - 
   (537*G[{0}, r3]^2*G[{0, r3}, r3])/4 - 
   (397*G[{0}, r3]*G[{1/2}, -1]*G[{0, r3}, r3])/2 - 
   (51*G[{0}, r3]*G[{1/2}, r3]*G[{0, r3}, r3])/2 + 
   (189*G[{0}, r3]*G[{1}, -1]*G[{0, r3}, r3])/2 + 
   96*G[{0}, r3]*G[{2}, -1]*G[{0, r3}, r3] + 168*G[{0}, r3]*G[{r1}, r3]*
    G[{0, r3}, r3] + 168*G[{0}, r3]*G[{r2}, r3]*G[{0, r3}, r3] + 
   84*G[{0}, r3]*G[{r4}, r3]*G[{0, r3}, r3] + (29*Pi^2*G[{0, r4}, r3])/3 - 
   (537*G[{0}, r3]^2*G[{0, r4}, r3])/4 - 
   (397*G[{0}, r3]*G[{1/2}, -1]*G[{0, r4}, r3])/2 - 
   (51*G[{0}, r3]*G[{1/2}, r3]*G[{0, r4}, r3])/2 + 
   (189*G[{0}, r3]*G[{1}, -1]*G[{0, r4}, r3])/2 + 
   96*G[{0}, r3]*G[{2}, -1]*G[{0, r4}, r3] + 168*G[{0}, r3]*G[{r1}, r3]*
    G[{0, r4}, r3] + 168*G[{0}, r3]*G[{r2}, r3]*G[{0, r4}, r3] + 
   84*G[{0}, r3]*G[{r4}, r3]*G[{0, r4}, r3] - (59*Pi^2*G[{1/2, -1}, -1])/3 + 
   (223*Pi^2*G[{1/2, 1/2}, -1])/12 + (31*Pi^2*G[{1/2, 1/2}, r3])/4 - 
   16*Pi^2*G[{1/2, 1}, -1] - (103*Pi^2*G[{1/2, 1}, r3])/3 + 
   222*G[{0}, r3]^2*G[{1/2, 1}, r3] + 10*Pi^2*G[{1/2, 2}, -1] + 
   11*Pi^2*G[{1/2, 2}, r3] - 14*Pi^2*G[{1/2, r3}, r3] - 
   111*G[{0}, r3]^2*G[{1/2, r3}, r3] - 14*Pi^2*G[{1/2, r4}, r3] - 
   111*G[{0}, r3]^2*G[{1/2, r4}, r3] - (33*Pi^2*G[{1, 1/2}, -1])/4 - 
   (59*Pi^2*G[{1, 1/2}, r3])/4 + 2*Pi^2*G[{1, 1}, -1] + 
   (185*Pi^2*G[{1, 1}, r3])/3 - 2487*G[{0}, r3]^2*G[{1, 1}, r3] - 
   2142*G[{0}, r3]*G[{1/2}, -1]*G[{1, 1}, r3] + 494*G[{0}, r3]*G[{1/2}, r3]*
    G[{1, 1}, r3] + 1342*G[{0}, r3]*G[{1}, -1]*G[{1, 1}, r3] + 
   1152*G[{0}, r3]*G[{2}, -1]*G[{1, 1}, r3] + 672*G[{0}, r3]*G[{r1}, r3]*
    G[{1, 1}, r3] + 672*G[{0}, r3]*G[{r2}, r3]*G[{1, 1}, r3] + 
   792*G[{0}, r3]*G[{r4}, r3]*G[{1, 1}, r3] + 1112*G[{1/2}, -1]*G[{r4}, r3]*
    G[{1, 1}, r3] - 144*G[{1/2}, r3]*G[{r4}, r3]*G[{1, 1}, r3] - 
   792*G[{1}, -1]*G[{r4}, r3]*G[{1, 1}, r3] - 512*G[{2}, -1]*G[{r4}, r3]*
    G[{1, 1}, r3] + 672*G[{0, 1}, r3]*G[{1, 1}, r3] - 
   336*G[{0, r3}, r3]*G[{1, 1}, r3] - 336*G[{0, r4}, r3]*G[{1, 1}, r3] + 
   24*G[{1/2, 1}, r3]*G[{1, 1}, r3] - 12*G[{1/2, r3}, r3]*G[{1, 1}, r3] - 
   12*G[{1/2, r4}, r3]*G[{1, 1}, r3] - 1056*G[{1, 1}, r3]^2 + 
   (25*Pi^2*G[{1, 2}, -1])/4 - (101*Pi^2*G[{1, 2}, r3])/4 + 
   (68*Pi^2*G[{1, r3}, r3])/3 + (1065*G[{0}, r3]^2*G[{1, r3}, r3])/2 + 
   397*G[{0}, r3]*G[{1/2}, -1]*G[{1, r3}, r3] + 51*G[{0}, r3]*G[{1/2}, r3]*
    G[{1, r3}, r3] - 189*G[{0}, r3]*G[{1}, -1]*G[{1, r3}, r3] - 
   192*G[{0}, r3]*G[{2}, -1]*G[{1, r3}, r3] - 336*G[{0}, r3]*G[{r1}, r3]*
    G[{1, r3}, r3] - 336*G[{0}, r3]*G[{r2}, r3]*G[{1, r3}, r3] - 
   168*G[{0}, r3]*G[{r4}, r3]*G[{1, r3}, r3] + 
   528*G[{1, 1}, r3]*G[{1, r3}, r3] + (68*Pi^2*G[{1, r4}, r3])/3 + 
   (1065*G[{0}, r3]^2*G[{1, r4}, r3])/2 + 397*G[{0}, r3]*G[{1/2}, -1]*
    G[{1, r4}, r3] + 51*G[{0}, r3]*G[{1/2}, r3]*G[{1, r4}, r3] - 
   189*G[{0}, r3]*G[{1}, -1]*G[{1, r4}, r3] - 192*G[{0}, r3]*G[{2}, -1]*
    G[{1, r4}, r3] - 336*G[{0}, r3]*G[{r1}, r3]*G[{1, r4}, r3] - 
   336*G[{0}, r3]*G[{r2}, r3]*G[{1, r4}, r3] - 168*G[{0}, r3]*G[{r4}, r3]*
    G[{1, r4}, r3] + 528*G[{1, 1}, r3]*G[{1, r4}, r3] + 
   (59*Pi^2*G[{2, -1}, -1])/3 - (29*Pi^2*G[{2, 1/2}, -1])/3 + 
   11*Pi^2*G[{2, 1/2}, r3] + (46*Pi^2*G[{2, 1}, -1])/3 - 
   (145*Pi^2*G[{2, 1}, r3])/3 + 138*G[{0}, r3]^2*G[{2, 1}, r3] + 
   360*G[{1, 1}, r3]*G[{2, 1}, r3] - (73*Pi^2*G[{2, 2}, -1])/4 + 
   (73*Pi^2*G[{2, 2}, r3])/4 - 69*G[{0}, r3]^2*G[{2, r3}, r3] - 
   180*G[{1, 1}, r3]*G[{2, r3}, r3] - 69*G[{0}, r3]^2*G[{2, r4}, r3] - 
   180*G[{1, 1}, r3]*G[{2, r4}, r3] - 28*Pi^2*G[{r1, 1}, r3] - 
   28*Pi^2*G[{r2, 1}, r3] + (483*G[{0}, r3]^2*G[{r4, r4}, r3])/2 + 
   59*G[{0}, r3]*G[{1/2}, -1]*G[{r4, r4}, r3] - 113*G[{0}, r3]*G[{1/2}, r3]*
    G[{r4, r4}, r3] - 43*G[{0}, r3]*G[{1}, -1]*G[{r4, r4}, r3] - 
   64*G[{0}, r3]*G[{2}, -1]*G[{r4, r4}, r3] + 
   (1107*G[{0}, r3]*G[{0, 0, 1}, -1])/2 + 213*G[{1/2}, -1]*G[{0, 0, 1}, -1] - 
   129*G[{1/2}, r3]*G[{0, 0, 1}, -1] + 67*G[{1}, -1]*G[{0, 0, 1}, -1] - 
   320*G[{2}, -1]*G[{0, 0, 1}, -1] - 1488*G[{0}, r3]*G[{0, 0, 1}, r3] - 
   474*G[{1/2}, -1]*G[{0, 0, 1}, r3] + 278*G[{1/2}, r3]*G[{0, 0, 1}, r3] + 
   154*G[{1}, -1]*G[{0, 0, 1}, r3] + 384*G[{2}, -1]*G[{0, 0, 1}, r3] + 
   672*G[{r1}, r3]*G[{0, 0, 1}, r3] + 672*G[{r2}, r3]*G[{0, 0, 1}, r3] + 
   336*G[{r4}, r3]*G[{0, 0, 1}, r3] - (1107*G[{0}, r3]*G[{0, 0, r3}, -1])/4 - 
   (213*G[{1/2}, -1]*G[{0, 0, r3}, -1])/2 + 
   (129*G[{1/2}, r3]*G[{0, 0, r3}, -1])/2 - (67*G[{1}, -1]*G[{0, 0, r3}, -1])/
    2 + 160*G[{2}, -1]*G[{0, 0, r3}, -1] + 744*G[{0}, r3]*G[{0, 0, r3}, r3] + 
   237*G[{1/2}, -1]*G[{0, 0, r3}, r3] - 139*G[{1/2}, r3]*G[{0, 0, r3}, r3] - 
   77*G[{1}, -1]*G[{0, 0, r3}, r3] - 192*G[{2}, -1]*G[{0, 0, r3}, r3] - 
   336*G[{r1}, r3]*G[{0, 0, r3}, r3] - 336*G[{r2}, r3]*G[{0, 0, r3}, r3] - 
   168*G[{r4}, r3]*G[{0, 0, r3}, r3] - (1107*G[{0}, r3]*G[{0, 0, r4}, -1])/
    4 - (213*G[{1/2}, -1]*G[{0, 0, r4}, -1])/2 + 
   (129*G[{1/2}, r3]*G[{0, 0, r4}, -1])/2 - (67*G[{1}, -1]*G[{0, 0, r4}, -1])/
    2 + 160*G[{2}, -1]*G[{0, 0, r4}, -1] + 744*G[{0}, r3]*G[{0, 0, r4}, r3] + 
   237*G[{1/2}, -1]*G[{0, 0, r4}, r3] - 139*G[{1/2}, r3]*G[{0, 0, r4}, r3] - 
   77*G[{1}, -1]*G[{0, 0, r4}, r3] - 192*G[{2}, -1]*G[{0, 0, r4}, r3] - 
   336*G[{r1}, r3]*G[{0, 0, r4}, r3] - 336*G[{r2}, r3]*G[{0, 0, r4}, r3] - 
   168*G[{r4}, r3]*G[{0, 0, r4}, r3] - 414*G[{0}, r3]*G[{0, 1/2, 1}, -1] - 
   240*G[{1/2}, -1]*G[{0, 1/2, 1}, -1] + 84*G[{1/2}, r3]*G[{0, 1/2, 1}, -1] + 
   16*G[{1}, -1]*G[{0, 1/2, 1}, -1] + 256*G[{2}, -1]*G[{0, 1/2, 1}, -1] - 
   296*G[{0}, r3]*G[{0, 1/2, 1}, r3] + 207*G[{0}, r3]*G[{0, 1/2, r3}, -1] + 
   120*G[{1/2}, -1]*G[{0, 1/2, r3}, -1] - 42*G[{1/2}, r3]*
    G[{0, 1/2, r3}, -1] - 8*G[{1}, -1]*G[{0, 1/2, r3}, -1] - 
   128*G[{2}, -1]*G[{0, 1/2, r3}, -1] + 148*G[{0}, r3]*G[{0, 1/2, r3}, r3] + 
   207*G[{0}, r3]*G[{0, 1/2, r4}, -1] + 120*G[{1/2}, -1]*
    G[{0, 1/2, r4}, -1] - 42*G[{1/2}, r3]*G[{0, 1/2, r4}, -1] - 
   8*G[{1}, -1]*G[{0, 1/2, r4}, -1] - 128*G[{2}, -1]*G[{0, 1/2, r4}, -1] + 
   148*G[{0}, r3]*G[{0, 1/2, r4}, r3] + 1137*G[{0}, r3]*G[{0, 1, 1}, -1] + 
   1594*G[{1/2}, -1]*G[{0, 1, 1}, -1] - 86*G[{1/2}, r3]*G[{0, 1, 1}, -1] - 
   810*G[{1}, -1]*G[{0, 1, 1}, -1] - 896*G[{2}, -1]*G[{0, 1, 1}, -1] + 
   392*G[{0}, r3]*G[{0, 1, 1}, r3] + 876*G[{1/2}, -1]*G[{0, 1, 1}, r3] + 
   308*G[{1/2}, r3]*G[{0, 1, 1}, r3] - 620*G[{1}, -1]*G[{0, 1, 1}, r3] - 
   256*G[{2}, -1]*G[{0, 1, 1}, r3] - (405*G[{0}, r3]*G[{0, 1, r3}, -1])/2 - 
   441*G[{1/2}, -1]*G[{0, 1, r3}, -1] - 9*G[{1/2}, r3]*G[{0, 1, r3}, -1] + 
   273*G[{1}, -1]*G[{0, 1, r3}, -1] + 192*G[{2}, -1]*G[{0, 1, r3}, -1] - 
   (2741*G[{0}, r3]*G[{0, 1, r3}, r3])/2 - 515*G[{1/2}, -1]*
    G[{0, 1, r3}, r3] + 175*G[{1/2}, r3]*G[{0, 1, r3}, r3] + 
   275*G[{1}, -1]*G[{0, 1, r3}, r3] + 320*G[{2}, -1]*G[{0, 1, r3}, r3] + 
   336*G[{r1}, r3]*G[{0, 1, r3}, r3] + 336*G[{r2}, r3]*G[{0, 1, r3}, r3] + 
   168*G[{r4}, r3]*G[{0, 1, r3}, r3] - (405*G[{0}, r3]*G[{0, 1, r4}, -1])/2 - 
   441*G[{1/2}, -1]*G[{0, 1, r4}, -1] - 9*G[{1/2}, r3]*G[{0, 1, r4}, -1] + 
   273*G[{1}, -1]*G[{0, 1, r4}, -1] + 192*G[{2}, -1]*G[{0, 1, r4}, -1] - 
   (1439*G[{0}, r3]*G[{0, 1, r4}, r3])/2 - 397*G[{1/2}, -1]*
    G[{0, 1, r4}, r3] - 51*G[{1/2}, r3]*G[{0, 1, r4}, r3] + 
   189*G[{1}, -1]*G[{0, 1, r4}, r3] + 192*G[{2}, -1]*G[{0, 1, r4}, r3] + 
   336*G[{r1}, r3]*G[{0, 1, r4}, r3] + 336*G[{r2}, r3]*G[{0, 1, r4}, r3] + 
   168*G[{r4}, r3]*G[{0, 1, r4}, r3] - 180*G[{0}, r3]*G[{0, 2, 1}, r3] + 
   90*G[{0}, r3]*G[{0, 2, r3}, r3] + 90*G[{0}, r3]*G[{0, 2, r4}, r3] - 
   135*G[{0}, r3]*G[{0, r3, 1}, -1] - 294*G[{1/2}, -1]*G[{0, r3, 1}, -1] - 
   6*G[{1/2}, r3]*G[{0, r3, 1}, -1] + 182*G[{1}, -1]*G[{0, r3, 1}, -1] + 
   128*G[{2}, -1]*G[{0, r3, 1}, -1] + (943*G[{0}, r3]*G[{0, r3, 1}, r3])/2 - 
   41*G[{1/2}, -1]*G[{0, r3, 1}, r3] - 103*G[{1/2}, r3]*G[{0, r3, 1}, r3] + 
   121*G[{1}, -1]*G[{0, r3, 1}, r3] - 64*G[{2}, -1]*G[{0, r3, 1}, r3] - 
   336*G[{r1}, r3]*G[{0, r3, 1}, r3] - 336*G[{r2}, r3]*G[{0, r3, 1}, r3] - 
   168*G[{r4}, r3]*G[{0, r3, 1}, r3] - (231*G[{0}, r3]*G[{0, r3, r3}, -1])/
    2 - 31*G[{1/2}, -1]*G[{0, r3, r3}, -1] + 
   29*G[{1/2}, r3]*G[{0, r3, r3}, -1] - 25*G[{1}, -1]*G[{0, r3, r3}, -1] + 
   64*G[{2}, -1]*G[{0, r3, r3}, -1] + (703*G[{0}, r3]*G[{0, r3, r3}, r3])/2 + 
   59*G[{1/2}, -1]*G[{0, r3, r3}, r3] - 113*G[{1/2}, r3]*G[{0, r3, r3}, r3] - 
   43*G[{1}, -1]*G[{0, r3, r3}, r3] - 64*G[{2}, -1]*G[{0, r3, r3}, r3] - 
   (231*G[{0}, r3]*G[{0, r3, r4}, -1])/2 - 31*G[{1/2}, -1]*
    G[{0, r3, r4}, -1] + 29*G[{1/2}, r3]*G[{0, r3, r4}, -1] - 
   25*G[{1}, -1]*G[{0, r3, r4}, -1] + 64*G[{2}, -1]*G[{0, r3, r4}, -1] + 
   26*G[{0}, r3]*G[{0, r3, r4}, r3] - 135*G[{0}, r3]*G[{0, r4, 1}, -1] - 
   294*G[{1/2}, -1]*G[{0, r4, 1}, -1] - 6*G[{1/2}, r3]*G[{0, r4, 1}, -1] + 
   182*G[{1}, -1]*G[{0, r4, 1}, -1] + 128*G[{2}, -1]*G[{0, r4, 1}, -1] + 
   (2245*G[{0}, r3]*G[{0, r4, 1}, r3])/2 + 77*G[{1/2}, -1]*
    G[{0, r4, 1}, r3] - 329*G[{1/2}, r3]*G[{0, r4, 1}, r3] + 
   35*G[{1}, -1]*G[{0, r4, 1}, r3] - 192*G[{2}, -1]*G[{0, r4, 1}, r3] - 
   336*G[{r1}, r3]*G[{0, r4, 1}, r3] - 336*G[{r2}, r3]*G[{0, r4, 1}, r3] - 
   168*G[{r4}, r3]*G[{0, r4, 1}, r3] - (231*G[{0}, r3]*G[{0, r4, r3}, -1])/
    2 - 31*G[{1/2}, -1]*G[{0, r4, r3}, -1] + 
   29*G[{1/2}, r3]*G[{0, r4, r3}, -1] - 25*G[{1}, -1]*G[{0, r4, r3}, -1] + 
   64*G[{2}, -1]*G[{0, r4, r3}, -1] + 26*G[{0}, r3]*G[{0, r4, r3}, r3] - 
   (231*G[{0}, r3]*G[{0, r4, r4}, -1])/2 - 31*G[{1/2}, -1]*
    G[{0, r4, r4}, -1] + 29*G[{1/2}, r3]*G[{0, r4, r4}, -1] - 
   25*G[{1}, -1]*G[{0, r4, r4}, -1] + 64*G[{2}, -1]*G[{0, r4, r4}, -1] - 
   (599*G[{0}, r3]*G[{0, r4, r4}, r3])/2 - 59*G[{1/2}, -1]*
    G[{0, r4, r4}, r3] + 113*G[{1/2}, r3]*G[{0, r4, r4}, r3] + 
   43*G[{1}, -1]*G[{0, r4, r4}, r3] + 64*G[{2}, -1]*G[{0, r4, r4}, r3] + 
   62*G[{0}, r3]*G[{1/2, 1/2, 1}, r3] - 31*G[{0}, r3]*G[{1/2, 1/2, r3}, r3] - 
   31*G[{0}, r3]*G[{1/2, 1/2, r4}, r3] - 501*G[{0}, r3]*G[{1/2, 1, 1}, -1] - 
   650*G[{1/2}, -1]*G[{1/2, 1, 1}, -1] + 46*G[{1/2}, r3]*G[{1/2, 1, 1}, -1] + 
   314*G[{1}, -1]*G[{1/2, 1, 1}, -1] + 384*G[{2}, -1]*G[{1/2, 1, 1}, -1] - 
   650*G[{0}, r3]*G[{1/2, 1, 1}, r3] + (135*G[{0}, r3]*G[{1/2, 1, r3}, -1])/
    2 + 147*G[{1/2}, -1]*G[{1/2, 1, r3}, -1] + 
   3*G[{1/2}, r3]*G[{1/2, 1, r3}, -1] - 91*G[{1}, -1]*G[{1/2, 1, r3}, -1] - 
   64*G[{2}, -1]*G[{1/2, 1, r3}, -1] + 103*G[{0}, r3]*G[{1/2, 1, r3}, r3] + 
   (135*G[{0}, r3]*G[{1/2, 1, r4}, -1])/2 + 147*G[{1/2}, -1]*
    G[{1/2, 1, r4}, -1] + 3*G[{1/2}, r3]*G[{1/2, 1, r4}, -1] - 
   91*G[{1}, -1]*G[{1/2, 1, r4}, -1] - 64*G[{2}, -1]*G[{1/2, 1, r4}, -1] + 
   103*G[{0}, r3]*G[{1/2, 1, r4}, r3] + 88*G[{0}, r3]*G[{1/2, 2, 1}, r3] - 
   44*G[{0}, r3]*G[{1/2, 2, r3}, r3] - 44*G[{0}, r3]*G[{1/2, 2, r4}, r3] + 
   (135*G[{0}, r3]*G[{1/2, r3, 1}, -1])/2 + 147*G[{1/2}, -1]*
    G[{1/2, r3, 1}, -1] + 3*G[{1/2}, r3]*G[{1/2, r3, 1}, -1] - 
   91*G[{1}, -1]*G[{1/2, r3, 1}, -1] - 64*G[{2}, -1]*G[{1/2, r3, 1}, -1] + 
   54*G[{0}, r3]*G[{1/2, r3, 1}, r3] + (231*G[{0}, r3]*G[{1/2, r3, r3}, -1])/
    4 + (31*G[{1/2}, -1]*G[{1/2, r3, r3}, -1])/2 - 
   (29*G[{1/2}, r3]*G[{1/2, r3, r3}, -1])/2 + 
   (25*G[{1}, -1]*G[{1/2, r3, r3}, -1])/2 - 
   32*G[{2}, -1]*G[{1/2, r3, r3}, -1] + 84*G[{0}, r3]*G[{1/2, r3, r3}, r3] + 
   (231*G[{0}, r3]*G[{1/2, r3, r4}, -1])/4 + 
   (31*G[{1/2}, -1]*G[{1/2, r3, r4}, -1])/2 - 
   (29*G[{1/2}, r3]*G[{1/2, r3, r4}, -1])/2 + 
   (25*G[{1}, -1]*G[{1/2, r3, r4}, -1])/2 - 
   32*G[{2}, -1]*G[{1/2, r3, r4}, -1] + 84*G[{0}, r3]*G[{1/2, r3, r4}, r3] + 
   (135*G[{0}, r3]*G[{1/2, r4, 1}, -1])/2 + 147*G[{1/2}, -1]*
    G[{1/2, r4, 1}, -1] + 3*G[{1/2}, r3]*G[{1/2, r4, 1}, -1] - 
   91*G[{1}, -1]*G[{1/2, r4, 1}, -1] - 64*G[{2}, -1]*G[{1/2, r4, 1}, -1] + 
   54*G[{0}, r3]*G[{1/2, r4, 1}, r3] + (231*G[{0}, r3]*G[{1/2, r4, r3}, -1])/
    4 + (31*G[{1/2}, -1]*G[{1/2, r4, r3}, -1])/2 - 
   (29*G[{1/2}, r3]*G[{1/2, r4, r3}, -1])/2 + 
   (25*G[{1}, -1]*G[{1/2, r4, r3}, -1])/2 - 
   32*G[{2}, -1]*G[{1/2, r4, r3}, -1] + 84*G[{0}, r3]*G[{1/2, r4, r3}, r3] + 
   (231*G[{0}, r3]*G[{1/2, r4, r4}, -1])/4 + 
   (31*G[{1/2}, -1]*G[{1/2, r4, r4}, -1])/2 - 
   (29*G[{1/2}, r3]*G[{1/2, r4, r4}, -1])/2 + 
   (25*G[{1}, -1]*G[{1/2, r4, r4}, -1])/2 - 
   32*G[{2}, -1]*G[{1/2, r4, r4}, -1] + 84*G[{0}, r3]*G[{1/2, r4, r4}, r3] - 
   96*G[{0}, r3]*G[{1, 0, 1}, -1] + 232*G[{1/2}, -1]*G[{1, 0, 1}, -1] + 
   64*G[{1/2}, r3]*G[{1, 0, 1}, -1] - 232*G[{1}, -1]*G[{1, 0, 1}, -1] + 
   29*G[{0}, r3]*G[{1, 0, 1}, r3] + 794*G[{1/2}, -1]*G[{1, 0, 1}, r3] + 
   102*G[{1/2}, r3]*G[{1, 0, 1}, r3] - 378*G[{1}, -1]*G[{1, 0, 1}, r3] - 
   384*G[{2}, -1]*G[{1, 0, 1}, r3] - 672*G[{r1}, r3]*G[{1, 0, 1}, r3] - 
   672*G[{r2}, r3]*G[{1, 0, 1}, r3] - 336*G[{r4}, r3]*G[{1, 0, 1}, r3] + 
   48*G[{0}, r3]*G[{1, 0, r3}, -1] - 116*G[{1/2}, -1]*G[{1, 0, r3}, -1] - 
   32*G[{1/2}, r3]*G[{1, 0, r3}, -1] + 116*G[{1}, -1]*G[{1, 0, r3}, -1] - 
   (29*G[{0}, r3]*G[{1, 0, r3}, r3])/2 - 397*G[{1/2}, -1]*G[{1, 0, r3}, r3] - 
   51*G[{1/2}, r3]*G[{1, 0, r3}, r3] + 189*G[{1}, -1]*G[{1, 0, r3}, r3] + 
   192*G[{2}, -1]*G[{1, 0, r3}, r3] + 336*G[{r1}, r3]*G[{1, 0, r3}, r3] + 
   336*G[{r2}, r3]*G[{1, 0, r3}, r3] + 168*G[{r4}, r3]*G[{1, 0, r3}, r3] + 
   48*G[{0}, r3]*G[{1, 0, r4}, -1] - 116*G[{1/2}, -1]*G[{1, 0, r4}, -1] - 
   32*G[{1/2}, r3]*G[{1, 0, r4}, -1] + 116*G[{1}, -1]*G[{1, 0, r4}, -1] - 
   (29*G[{0}, r3]*G[{1, 0, r4}, r3])/2 - 397*G[{1/2}, -1]*G[{1, 0, r4}, r3] - 
   51*G[{1/2}, r3]*G[{1, 0, r4}, r3] + 189*G[{1}, -1]*G[{1, 0, r4}, r3] + 
   192*G[{2}, -1]*G[{1, 0, r4}, r3] + 336*G[{r1}, r3]*G[{1, 0, r4}, r3] + 
   336*G[{r2}, r3]*G[{1, 0, r4}, r3] + 168*G[{r4}, r3]*G[{1, 0, r4}, r3] + 
   48*G[{0}, r3]*G[{1, 1/2, 1}, -1] - 116*G[{1/2}, -1]*G[{1, 1/2, 1}, -1] - 
   32*G[{1/2}, r3]*G[{1, 1/2, 1}, -1] + 116*G[{1}, -1]*G[{1, 1/2, 1}, -1] - 
   118*G[{0}, r3]*G[{1, 1/2, 1}, r3] - 24*G[{0}, r3]*G[{1, 1/2, r3}, -1] + 
   58*G[{1/2}, -1]*G[{1, 1/2, r3}, -1] + 16*G[{1/2}, r3]*
    G[{1, 1/2, r3}, -1] - 58*G[{1}, -1]*G[{1, 1/2, r3}, -1] + 
   59*G[{0}, r3]*G[{1, 1/2, r3}, r3] - 24*G[{0}, r3]*G[{1, 1/2, r4}, -1] + 
   58*G[{1/2}, -1]*G[{1, 1/2, r4}, -1] + 16*G[{1/2}, r3]*
    G[{1, 1/2, r4}, -1] - 58*G[{1}, -1]*G[{1, 1/2, r4}, -1] + 
   59*G[{0}, r3]*G[{1, 1/2, r4}, r3] + 4050*G[{0}, r3]*G[{1, 1, 1}, r3] + 
   3812*G[{1/2}, -1]*G[{1, 1, 1}, r3] - 84*G[{1/2}, r3]*G[{1, 1, 1}, r3] - 
   2340*G[{1}, -1]*G[{1, 1, 1}, r3] - 1792*G[{2}, -1]*G[{1, 1, 1}, r3] - 
   1344*G[{r1}, r3]*G[{1, 1, 1}, r3] - 1344*G[{r2}, r3]*G[{1, 1, 1}, r3] - 
   1014*G[{0}, r3]*G[{1, 1, r3}, r3] + 876*G[{1/2}, -1]*G[{1, 1, r3}, r3] + 
   308*G[{1/2}, r3]*G[{1, 1, r3}, r3] - 620*G[{1}, -1]*G[{1, 1, r3}, r3] - 
   256*G[{2}, -1]*G[{1, 1, r3}, r3] - 840*G[{0}, r3]*G[{1, 1, r4}, r3] - 
   48*G[{0}, r3]*G[{1, 2, 1}, -1] + 116*G[{1/2}, -1]*G[{1, 2, 1}, -1] + 
   32*G[{1/2}, r3]*G[{1, 2, 1}, -1] - 116*G[{1}, -1]*G[{1, 2, 1}, -1] - 
   202*G[{0}, r3]*G[{1, 2, 1}, r3] + 24*G[{0}, r3]*G[{1, 2, r3}, -1] - 
   58*G[{1/2}, -1]*G[{1, 2, r3}, -1] - 16*G[{1/2}, r3]*G[{1, 2, r3}, -1] + 
   58*G[{1}, -1]*G[{1, 2, r3}, -1] + 101*G[{0}, r3]*G[{1, 2, r3}, r3] + 
   24*G[{0}, r3]*G[{1, 2, r4}, -1] - 58*G[{1/2}, -1]*G[{1, 2, r4}, -1] - 
   16*G[{1/2}, r3]*G[{1, 2, r4}, -1] + 58*G[{1}, -1]*G[{1, 2, r4}, -1] + 
   101*G[{0}, r3]*G[{1, 2, r4}, r3] - 967*G[{0}, r3]*G[{1, r3, 1}, r3] + 
   82*G[{1/2}, -1]*G[{1, r3, 1}, r3] + 206*G[{1/2}, r3]*G[{1, r3, 1}, r3] - 
   242*G[{1}, -1]*G[{1, r3, 1}, r3] + 128*G[{2}, -1]*G[{1, r3, 1}, r3] + 
   672*G[{r1}, r3]*G[{1, r3, 1}, r3] + 672*G[{r2}, r3]*G[{1, r3, 1}, r3] + 
   336*G[{r4}, r3]*G[{1, r3, 1}, r3] - 955*G[{0}, r3]*G[{1, r3, r3}, r3] - 
   118*G[{1/2}, -1]*G[{1, r3, r3}, r3] + 226*G[{1/2}, r3]*
    G[{1, r3, r3}, r3] + 86*G[{1}, -1]*G[{1, r3, r3}, r3] + 
   128*G[{2}, -1]*G[{1, r3, r3}, r3] - 304*G[{0}, r3]*G[{1, r3, r4}, r3] - 
   793*G[{0}, r3]*G[{1, r4, 1}, r3] - 794*G[{1/2}, -1]*G[{1, r4, 1}, r3] - 
   102*G[{1/2}, r3]*G[{1, r4, 1}, r3] + 378*G[{1}, -1]*G[{1, r4, 1}, r3] + 
   384*G[{2}, -1]*G[{1, r4, 1}, r3] + 672*G[{r1}, r3]*G[{1, r4, 1}, r3] + 
   672*G[{r2}, r3]*G[{1, r4, 1}, r3] + 336*G[{r4}, r3]*G[{1, r4, 1}, r3] - 
   304*G[{0}, r3]*G[{1, r4, r3}, r3] - 136*G[{0}, r3]*G[{1, r4, r4}, r3] - 
   52*G[{0}, r3]*G[{2, 0, 1}, r3] + 26*G[{0}, r3]*G[{2, 0, r3}, r3] + 
   26*G[{0}, r3]*G[{2, 0, r4}, r3] + 88*G[{0}, r3]*G[{2, 1/2, 1}, r3] - 
   44*G[{0}, r3]*G[{2, 1/2, r3}, r3] - 44*G[{0}, r3]*G[{2, 1/2, r4}, r3] + 
   501*G[{0}, r3]*G[{2, 1, 1}, -1] + 650*G[{1/2}, -1]*G[{2, 1, 1}, -1] - 
   46*G[{1/2}, r3]*G[{2, 1, 1}, -1] - 314*G[{1}, -1]*G[{2, 1, 1}, -1] - 
   384*G[{2}, -1]*G[{2, 1, 1}, -1] - 566*G[{0}, r3]*G[{2, 1, 1}, r3] - 
   (135*G[{0}, r3]*G[{2, 1, r3}, -1])/2 - 147*G[{1/2}, -1]*
    G[{2, 1, r3}, -1] - 3*G[{1/2}, r3]*G[{2, 1, r3}, -1] + 
   91*G[{1}, -1]*G[{2, 1, r3}, -1] + 64*G[{2}, -1]*G[{2, 1, r3}, -1] + 
   145*G[{0}, r3]*G[{2, 1, r3}, r3] - (135*G[{0}, r3]*G[{2, 1, r4}, -1])/2 - 
   147*G[{1/2}, -1]*G[{2, 1, r4}, -1] - 3*G[{1/2}, r3]*G[{2, 1, r4}, -1] + 
   91*G[{1}, -1]*G[{2, 1, r4}, -1] + 64*G[{2}, -1]*G[{2, 1, r4}, -1] + 
   145*G[{0}, r3]*G[{2, 1, r4}, r3] + 146*G[{0}, r3]*G[{2, 2, 1}, r3] - 
   73*G[{0}, r3]*G[{2, 2, r3}, r3] - 73*G[{0}, r3]*G[{2, 2, r4}, r3] - 
   (135*G[{0}, r3]*G[{2, r3, 1}, -1])/2 - 147*G[{1/2}, -1]*
    G[{2, r3, 1}, -1] - 3*G[{1/2}, r3]*G[{2, r3, 1}, -1] + 
   91*G[{1}, -1]*G[{2, r3, 1}, -1] + 64*G[{2}, -1]*G[{2, r3, 1}, -1] + 
   138*G[{0}, r3]*G[{2, r3, 1}, r3] - (231*G[{0}, r3]*G[{2, r3, r3}, -1])/4 - 
   (31*G[{1/2}, -1]*G[{2, r3, r3}, -1])/2 + 
   (29*G[{1/2}, r3]*G[{2, r3, r3}, -1])/2 - 
   (25*G[{1}, -1]*G[{2, r3, r3}, -1])/2 + 32*G[{2}, -1]*G[{2, r3, r3}, -1] - 
   (231*G[{0}, r3]*G[{2, r3, r4}, -1])/4 - 
   (31*G[{1/2}, -1]*G[{2, r3, r4}, -1])/2 + 
   (29*G[{1/2}, r3]*G[{2, r3, r4}, -1])/2 - 
   (25*G[{1}, -1]*G[{2, r3, r4}, -1])/2 + 32*G[{2}, -1]*G[{2, r3, r4}, -1] - 
   (135*G[{0}, r3]*G[{2, r4, 1}, -1])/2 - 147*G[{1/2}, -1]*
    G[{2, r4, 1}, -1] - 3*G[{1/2}, r3]*G[{2, r4, 1}, -1] + 
   91*G[{1}, -1]*G[{2, r4, 1}, -1] + 64*G[{2}, -1]*G[{2, r4, 1}, -1] + 
   138*G[{0}, r3]*G[{2, r4, 1}, r3] - (231*G[{0}, r3]*G[{2, r4, r3}, -1])/4 - 
   (31*G[{1/2}, -1]*G[{2, r4, r3}, -1])/2 + 
   (29*G[{1/2}, r3]*G[{2, r4, r3}, -1])/2 - 
   (25*G[{1}, -1]*G[{2, r4, r3}, -1])/2 + 32*G[{2}, -1]*G[{2, r4, r3}, -1] - 
   (231*G[{0}, r3]*G[{2, r4, r4}, -1])/4 - 
   (31*G[{1/2}, -1]*G[{2, r4, r4}, -1])/2 + 
   (29*G[{1/2}, r3]*G[{2, r4, r4}, -1])/2 - 
   (25*G[{1}, -1]*G[{2, r4, r4}, -1])/2 + 32*G[{2}, -1]*G[{2, r4, r4}, -1] + 
   336*G[{0}, r3]*G[{r1, 0, 1}, r3] - 168*G[{0}, r3]*G[{r1, 0, r3}, r3] - 
   168*G[{0}, r3]*G[{r1, 0, r4}, r3] - 672*G[{0}, r3]*G[{r1, 1, 1}, r3] + 
   336*G[{0}, r3]*G[{r1, 1, r3}, r3] + 336*G[{0}, r3]*G[{r1, 1, r4}, r3] + 
   336*G[{0}, r3]*G[{r2, 0, 1}, r3] - 168*G[{0}, r3]*G[{r2, 0, r3}, r3] - 
   168*G[{0}, r3]*G[{r2, 0, r4}, r3] - 672*G[{0}, r3]*G[{r2, 1, 1}, r3] + 
   336*G[{0}, r3]*G[{r2, 1, r3}, r3] + 336*G[{0}, r3]*G[{r2, 1, r4}, r3] + 
   651*G[{0}, r3]*G[{r4, 0, 1}, r3] + 118*G[{1/2}, -1]*G[{r4, 0, 1}, r3] - 
   226*G[{1/2}, r3]*G[{r4, 0, 1}, r3] - 86*G[{1}, -1]*G[{r4, 0, 1}, r3] - 
   128*G[{2}, -1]*G[{r4, 0, 1}, r3] - (651*G[{0}, r3]*G[{r4, 0, r3}, r3])/2 - 
   59*G[{1/2}, -1]*G[{r4, 0, r3}, r3] + 113*G[{1/2}, r3]*G[{r4, 0, r3}, r3] + 
   43*G[{1}, -1]*G[{r4, 0, r3}, r3] + 64*G[{2}, -1]*G[{r4, 0, r3}, r3] - 
   (651*G[{0}, r3]*G[{r4, 0, r4}, r3])/2 - 59*G[{1/2}, -1]*
    G[{r4, 0, r4}, r3] + 113*G[{1/2}, r3]*G[{r4, 0, r4}, r3] + 
   43*G[{1}, -1]*G[{r4, 0, r4}, r3] + 64*G[{2}, -1]*G[{r4, 0, r4}, r3] + 
   174*G[{0}, r3]*G[{r4, 1, 1}, r3] - 876*G[{1/2}, -1]*G[{r4, 1, 1}, r3] - 
   308*G[{1/2}, r3]*G[{r4, 1, 1}, r3] + 620*G[{1}, -1]*G[{r4, 1, 1}, r3] + 
   256*G[{2}, -1]*G[{r4, 1, 1}, r3] + 651*G[{0}, r3]*G[{r4, 1, r3}, r3] + 
   118*G[{1/2}, -1]*G[{r4, 1, r3}, r3] - 226*G[{1/2}, r3]*
    G[{r4, 1, r3}, r3] - 86*G[{1}, -1]*G[{r4, 1, r3}, r3] - 
   128*G[{2}, -1]*G[{r4, 1, r3}, r3] + 168*G[{0}, r3]*G[{r4, 1, r4}, r3] - 
   483*G[{0}, r3]*G[{r4, r4, 1}, r3] - 118*G[{1/2}, -1]*G[{r4, r4, 1}, r3] + 
   226*G[{1/2}, r3]*G[{r4, r4, 1}, r3] + 86*G[{1}, -1]*G[{r4, r4, 1}, r3] + 
   128*G[{2}, -1]*G[{r4, r4, 1}, r3] - 96*G[{0, -1, -1, 1}, -1] + 
   48*G[{0, -1, -1, r3}, -1] + 48*G[{0, -1, -1, r4}, -1] - 
   64*G[{0, -1, 0, 1}, -1] + 32*G[{0, -1, 0, r3}, -1] + 
   32*G[{0, -1, 0, r4}, -1] + 160*G[{0, -1, 1/2, 1}, -1] - 
   80*G[{0, -1, 1/2, r3}, -1] - 80*G[{0, -1, 1/2, r4}, -1] - 
   96*G[{0, -1, 1, -1}, -1] - 576*G[{0, -1, 1, 1}, -1] + 
   128*G[{0, -1, 1, r3}, -1] + 128*G[{0, -1, 1, r4}, -1] + 
   160*G[{0, -1, 2, 1}, -1] - 80*G[{0, -1, 2, r3}, -1] - 
   80*G[{0, -1, 2, r4}, -1] + 48*G[{0, -1, r3, -1}, -1] + 
   32*G[{0, -1, r3, 1}, -1] + 64*G[{0, -1, r3, r3}, -1] + 
   64*G[{0, -1, r3, r4}, -1] + 48*G[{0, -1, r4, -1}, -1] + 
   32*G[{0, -1, r4, 1}, -1] + 64*G[{0, -1, r4, r3}, -1] + 
   64*G[{0, -1, r4, r4}, -1] - 304*G[{0, 0, -1, 1}, -1] + 
   152*G[{0, 0, -1, r3}, -1] + 152*G[{0, 0, -1, r4}, -1] + 
   105*G[{0, 0, 0, 1}, -1] + 303*G[{0, 0, 0, 1}, r3] - 
   (105*G[{0, 0, 0, r3}, -1])/2 - (303*G[{0, 0, 0, r3}, r3])/2 - 
   (105*G[{0, 0, 0, r4}, -1])/2 - (303*G[{0, 0, 0, r4}, r3])/2 + 
   86*G[{0, 0, 1/2, 1}, -1] + 142*G[{0, 0, 1/2, 1}, r3] - 
   43*G[{0, 0, 1/2, r3}, -1] - 71*G[{0, 0, 1/2, r3}, r3] - 
   43*G[{0, 0, 1/2, r4}, -1] - 71*G[{0, 0, 1/2, r4}, r3] - 
   304*G[{0, 0, 1, -1}, -1] + 34*G[{0, 0, 1, 1}, -1] - 
   394*G[{0, 0, 1, 1}, r3] + 238*G[{0, 0, 1, r3}, -1] + 
   578*G[{0, 0, 1, r3}, r3] + 238*G[{0, 0, 1, r4}, -1] + 
   242*G[{0, 0, 1, r4}, r3] + 114*G[{0, 0, 2, 1}, -1] - 
   6*G[{0, 0, 2, 1}, r3] - 57*G[{0, 0, 2, r3}, -1] + 3*G[{0, 0, 2, r3}, r3] - 
   57*G[{0, 0, 2, r4}, -1] + 3*G[{0, 0, 2, r4}, r3] + 
   152*G[{0, 0, r3, -1}, -1] + 61*G[{0, 0, r3, 1}, -1] + 
   59*G[{0, 0, r3, 1}, r3] - 158*G[{0, 0, r3, r3}, -1] - 
   220*G[{0, 0, r3, r3}, r3] - 158*G[{0, 0, r3, r4}, -1] - 
   52*G[{0, 0, r3, r4}, r3] + 152*G[{0, 0, r4, -1}, -1] + 
   61*G[{0, 0, r4, 1}, -1] - 277*G[{0, 0, r4, 1}, r3] - 
   158*G[{0, 0, r4, r3}, -1] - 52*G[{0, 0, r4, r3}, r3] - 
   158*G[{0, 0, r4, r4}, -1] + 116*G[{0, 0, r4, r4}, r3] + 
   280*G[{0, 1/2, -1, 1}, -1] - 140*G[{0, 1/2, -1, r3}, -1] - 
   140*G[{0, 1/2, -1, r4}, -1] - 66*G[{0, 1/2, 0, 1}, -1] - 
   154*G[{0, 1/2, 0, 1}, r3] + 33*G[{0, 1/2, 0, r3}, -1] + 
   77*G[{0, 1/2, 0, r3}, r3] + 33*G[{0, 1/2, 0, r4}, -1] + 
   77*G[{0, 1/2, 0, r4}, r3] - 238*G[{0, 1/2, 1/2, 1}, -1] - 
   62*G[{0, 1/2, 1/2, 1}, r3] + 119*G[{0, 1/2, 1/2, r3}, -1] + 
   31*G[{0, 1/2, 1/2, r3}, r3] + 119*G[{0, 1/2, 1/2, r4}, -1] + 
   31*G[{0, 1/2, 1/2, r4}, r3] + 280*G[{0, 1/2, 1, -1}, -1] + 
   282*G[{0, 1/2, 1, 1}, -1] + 342*G[{0, 1/2, 1, 1}, r3] - 
   233*G[{0, 1/2, 1, r3}, -1] - 103*G[{0, 1/2, 1, r3}, r3] - 
   233*G[{0, 1/2, 1, r4}, -1] - 103*G[{0, 1/2, 1, r4}, r3] - 
   148*G[{0, 1/2, 2, 1}, -1] - 88*G[{0, 1/2, 2, 1}, r3] + 
   74*G[{0, 1/2, 2, r3}, -1] + 44*G[{0, 1/2, 2, r3}, r3] + 
   74*G[{0, 1/2, 2, r4}, -1] + 44*G[{0, 1/2, 2, r4}, r3] - 
   140*G[{0, 1/2, r3, -1}, -1] + 116*G[{0, 1/2, r3, 1}, -1] + 
   100*G[{0, 1/2, r3, 1}, r3] - 12*G[{0, 1/2, r3, r3}, -1] - 
   84*G[{0, 1/2, r3, r3}, r3] - 12*G[{0, 1/2, r3, r4}, -1] - 
   84*G[{0, 1/2, r3, r4}, r3] - 140*G[{0, 1/2, r4, -1}, -1] + 
   116*G[{0, 1/2, r4, 1}, -1] + 100*G[{0, 1/2, r4, 1}, r3] - 
   12*G[{0, 1/2, r4, r3}, -1] - 84*G[{0, 1/2, r4, r3}, r3] - 
   12*G[{0, 1/2, r4, r4}, -1] - 84*G[{0, 1/2, r4, r4}, r3] - 
   96*G[{0, 1, -1, -1}, -1] - 576*G[{0, 1, -1, 1}, -1] + 
   128*G[{0, 1, -1, r3}, -1] + 128*G[{0, 1, -1, r4}, -1] + 
   858*G[{0, 1, 0, 1}, -1] + 926*G[{0, 1, 0, 1}, r3] - 
   429*G[{0, 1, 0, r3}, -1] - 463*G[{0, 1, 0, r3}, r3] - 
   429*G[{0, 1, 0, r4}, -1] - 463*G[{0, 1, 0, r4}, r3] + 
   234*G[{0, 1, 1/2, 1}, -1] + 118*G[{0, 1, 1/2, 1}, r3] - 
   117*G[{0, 1, 1/2, r3}, -1] - 59*G[{0, 1, 1/2, r3}, r3] - 
   117*G[{0, 1, 1/2, r4}, -1] - 59*G[{0, 1, 1/2, r4}, r3] - 
   576*G[{0, 1, 1, -1}, -1] - 596*G[{0, 1, 1, 1}, -1] - 
   1900*G[{0, 1, 1, 1}, r3] + 840*G[{0, 1, 1, r3}, -1] + 
   840*G[{0, 1, 1, r3}, r3] + 840*G[{0, 1, 1, r4}, -1] + 
   840*G[{0, 1, 1, r4}, r3] + 86*G[{0, 1, 2, 1}, -1] + 
   202*G[{0, 1, 2, 1}, r3] - 43*G[{0, 1, 2, r3}, -1] - 
   101*G[{0, 1, 2, r3}, r3] - 43*G[{0, 1, 2, r4}, -1] - 
   101*G[{0, 1, 2, r4}, r3] + 128*G[{0, 1, r3, -1}, -1] - 
   326*G[{0, 1, r3, 1}, -1] - 162*G[{0, 1, r3, 1}, r3] + 
   136*G[{0, 1, r3, r3}, -1] + 472*G[{0, 1, r3, r3}, r3] + 
   136*G[{0, 1, r3, r4}, -1] + 304*G[{0, 1, r3, r4}, r3] + 
   128*G[{0, 1, r4, -1}, -1] - 326*G[{0, 1, r4, 1}, -1] - 
   162*G[{0, 1, r4, 1}, r3] + 136*G[{0, 1, r4, r3}, -1] + 
   304*G[{0, 1, r4, r3}, r3] + 136*G[{0, 1, r4, r4}, -1] + 
   136*G[{0, 1, r4, r4}, r3] + 40*G[{0, 2, -1, 1}, -1] - 
   20*G[{0, 2, -1, r3}, -1] - 20*G[{0, 2, -1, r4}, -1] - 
   14*G[{0, 2, 0, 1}, -1] - 134*G[{0, 2, 0, 1}, r3] + 
   7*G[{0, 2, 0, r3}, -1] + 67*G[{0, 2, 0, r3}, r3] + 
   7*G[{0, 2, 0, r4}, -1] + 67*G[{0, 2, 0, r4}, r3] - 
   28*G[{0, 2, 1/2, 1}, -1] - 88*G[{0, 2, 1/2, 1}, r3] + 
   14*G[{0, 2, 1/2, r3}, -1] + 44*G[{0, 2, 1/2, r3}, r3] + 
   14*G[{0, 2, 1/2, r4}, -1] + 44*G[{0, 2, 1/2, r4}, r3] + 
   40*G[{0, 2, 1, -1}, -1] + 206*G[{0, 2, 1, 1}, -1] + 
   194*G[{0, 2, 1, 1}, r3] - 15*G[{0, 2, 1, r3}, -1] - 
   145*G[{0, 2, 1, r3}, r3] - 15*G[{0, 2, 1, r4}, -1] - 
   145*G[{0, 2, 1, r4}, r3] + 30*G[{0, 2, 2, 1}, -1] - 
   146*G[{0, 2, 2, 1}, r3] - 15*G[{0, 2, 2, r3}, -1] + 
   73*G[{0, 2, 2, r3}, r3] - 15*G[{0, 2, 2, r4}, -1] + 
   73*G[{0, 2, 2, r4}, r3] - 20*G[{0, 2, r3, -1}, -1] + 
   56*G[{0, 2, r3, 1}, -1] + 48*G[{0, 2, r3, 1}, r3] - 
   72*G[{0, 2, r3, r3}, -1] - 72*G[{0, 2, r3, r4}, -1] - 
   20*G[{0, 2, r4, -1}, -1] + 56*G[{0, 2, r4, 1}, -1] + 
   48*G[{0, 2, r4, 1}, r3] - 72*G[{0, 2, r4, r3}, -1] - 
   72*G[{0, 2, r4, r4}, -1] - 336*G[{0, r1, 0, 1}, -1] - 
   336*G[{0, r1, 0, 1}, r3] + 168*G[{0, r1, 0, r3}, -1] + 
   168*G[{0, r1, 0, r3}, r3] + 168*G[{0, r1, 0, r4}, -1] + 
   168*G[{0, r1, 0, r4}, r3] + 672*G[{0, r1, 1, 1}, -1] + 
   672*G[{0, r1, 1, 1}, r3] - 336*G[{0, r1, 1, r3}, -1] - 
   336*G[{0, r1, 1, r3}, r3] - 336*G[{0, r1, 1, r4}, -1] - 
   336*G[{0, r1, 1, r4}, r3] - 336*G[{0, r2, 0, 1}, -1] - 
   336*G[{0, r2, 0, 1}, r3] + 168*G[{0, r2, 0, r3}, -1] + 
   168*G[{0, r2, 0, r3}, r3] + 168*G[{0, r2, 0, r4}, -1] + 
   168*G[{0, r2, 0, r4}, r3] + 672*G[{0, r2, 1, 1}, -1] + 
   672*G[{0, r2, 1, 1}, r3] - 336*G[{0, r2, 1, r3}, -1] - 
   336*G[{0, r2, 1, r3}, r3] - 336*G[{0, r2, 1, r4}, -1] - 
   336*G[{0, r2, 1, r4}, r3] + 48*G[{0, r3, -1, -1}, -1] + 
   32*G[{0, r3, -1, 1}, -1] + 64*G[{0, r3, -1, r3}, -1] + 
   64*G[{0, r3, -1, r4}, -1] - 24*G[{0, r3, 0, 1}, -1] + 
   52*G[{0, r3, 0, 1}, r3] + 12*G[{0, r3, 0, r3}, -1] - 
   26*G[{0, r3, 0, r3}, r3] + 12*G[{0, r3, 0, r4}, -1] - 
   26*G[{0, r3, 0, r4}, r3] + 32*G[{0, r3, 1, -1}, -1] + 
   136*G[{0, r3, 1, 1}, -1] + 104*G[{0, r3, 1, 1}, r3] - 
   168*G[{0, r3, 1, r3}, -1] - 168*G[{0, r3, 1, r3}, r3] - 
   168*G[{0, r3, 1, r4}, -1] + 64*G[{0, r3, r3, -1}, -1] - 
   144*G[{0, r3, r3, 1}, -1] - 220*G[{0, r3, r3, 1}, r3] + 
   64*G[{0, r3, r4, -1}, -1] - 144*G[{0, r3, r4, 1}, -1] - 
   52*G[{0, r3, r4, 1}, r3] + 48*G[{0, r4, -1, -1}, -1] + 
   32*G[{0, r4, -1, 1}, -1] + 64*G[{0, r4, -1, r3}, -1] + 
   64*G[{0, r4, -1, r4}, -1] - 24*G[{0, r4, 0, 1}, -1] - 
   284*G[{0, r4, 0, 1}, r3] + 12*G[{0, r4, 0, r3}, -1] + 
   142*G[{0, r4, 0, r3}, r3] + 12*G[{0, r4, 0, r4}, -1] + 
   142*G[{0, r4, 0, r4}, r3] + 32*G[{0, r4, 1, -1}, -1] + 
   136*G[{0, r4, 1, 1}, -1] + 104*G[{0, r4, 1, 1}, r3] - 
   168*G[{0, r4, 1, r3}, -1] - 336*G[{0, r4, 1, r3}, r3] - 
   168*G[{0, r4, 1, r4}, -1] - 168*G[{0, r4, 1, r4}, r3] + 
   64*G[{0, r4, r3, -1}, -1] - 144*G[{0, r4, r3, 1}, -1] - 
   52*G[{0, r4, r3, 1}, r3] + 64*G[{0, r4, r4, -1}, -1] - 
   144*G[{0, r4, r4, 1}, -1] + 116*G[{0, r4, r4, 1}, r3] + 
   48*G[{1/2, -1, -1, 1}, -1] - 24*G[{1/2, -1, -1, r3}, -1] - 
   24*G[{1/2, -1, -1, r4}, -1] - 24*G[{1/2, -1, 0, 1}, -1] + 
   12*G[{1/2, -1, 0, r3}, -1] + 12*G[{1/2, -1, 0, r4}, -1] - 
   32*G[{1/2, -1, 1/2, 1}, -1] + 16*G[{1/2, -1, 1/2, r3}, -1] + 
   16*G[{1/2, -1, 1/2, r4}, -1] + 48*G[{1/2, -1, 1, -1}, -1] + 
   304*G[{1/2, -1, 1, 1}, -1] - 72*G[{1/2, -1, 1, r3}, -1] - 
   72*G[{1/2, -1, 1, r4}, -1] - 32*G[{1/2, -1, 2, 1}, -1] + 
   16*G[{1/2, -1, 2, r3}, -1] + 16*G[{1/2, -1, 2, r4}, -1] - 
   24*G[{1/2, -1, r3, -1}, -1] - 16*G[{1/2, -1, r3, 1}, -1] - 
   32*G[{1/2, -1, r3, r3}, -1] - 32*G[{1/2, -1, r3, r4}, -1] - 
   24*G[{1/2, -1, r4, -1}, -1] - 16*G[{1/2, -1, r4, 1}, -1] - 
   32*G[{1/2, -1, r4, r3}, -1] - 32*G[{1/2, -1, r4, r4}, -1] - 
   8*G[{1/2, 0, -1, 1}, -1] + 4*G[{1/2, 0, -1, r3}, -1] + 
   4*G[{1/2, 0, -1, r4}, -1] + 98*G[{1/2, 0, 0, 1}, -1] - 
   450*G[{1/2, 0, 0, 1}, r3] - 49*G[{1/2, 0, 0, r3}, -1] + 
   225*G[{1/2, 0, 0, r3}, r3] - 49*G[{1/2, 0, 0, r4}, -1] + 
   225*G[{1/2, 0, 0, r4}, r3] + 90*G[{1/2, 0, 1/2, 1}, -1] - 
   62*G[{1/2, 0, 1/2, 1}, r3] - 45*G[{1/2, 0, 1/2, r3}, -1] + 
   31*G[{1/2, 0, 1/2, r3}, r3] - 45*G[{1/2, 0, 1/2, r4}, -1] + 
   31*G[{1/2, 0, 1/2, r4}, r3] - 8*G[{1/2, 0, 1, -1}, -1] - 
   94*G[{1/2, 0, 1, 1}, -1] - 250*G[{1/2, 0, 1, 1}, r3] + 
   59*G[{1/2, 0, 1, r3}, -1] - 103*G[{1/2, 0, 1, r3}, r3] + 
   59*G[{1/2, 0, 1, r4}, -1] - 103*G[{1/2, 0, 1, r4}, r3] + 
   148*G[{1/2, 0, 2, 1}, -1] - 88*G[{1/2, 0, 2, 1}, r3] - 
   74*G[{1/2, 0, 2, r3}, -1] + 44*G[{1/2, 0, 2, r3}, r3] - 
   74*G[{1/2, 0, 2, r4}, -1] + 44*G[{1/2, 0, 2, r4}, r3] + 
   4*G[{1/2, 0, r3, -1}, -1] - 100*G[{1/2, 0, r3, 1}, -1] + 
   396*G[{1/2, 0, r3, 1}, r3] + 44*G[{1/2, 0, r3, r3}, -1] - 
   84*G[{1/2, 0, r3, r3}, r3] + 44*G[{1/2, 0, r3, r4}, -1] - 
   84*G[{1/2, 0, r3, r4}, r3] + 4*G[{1/2, 0, r4, -1}, -1] - 
   100*G[{1/2, 0, r4, 1}, -1] + 396*G[{1/2, 0, r4, 1}, r3] + 
   44*G[{1/2, 0, r4, r3}, -1] - 84*G[{1/2, 0, r4, r3}, r3] + 
   44*G[{1/2, 0, r4, r4}, -1] - 84*G[{1/2, 0, r4, r4}, r3] - 
   40*G[{1/2, 1/2, -1, 1}, -1] + 20*G[{1/2, 1/2, -1, r3}, -1] + 
   20*G[{1/2, 1/2, -1, r4}, -1] - 14*G[{1/2, 1/2, 0, 1}, -1] - 
   62*G[{1/2, 1/2, 0, 1}, r3] + 7*G[{1/2, 1/2, 0, r3}, -1] + 
   31*G[{1/2, 1/2, 0, r3}, r3] + 7*G[{1/2, 1/2, 0, r4}, -1] + 
   31*G[{1/2, 1/2, 0, r4}, r3] + 12*G[{1/2, 1/2, 1/2, 1}, -1] - 
   6*G[{1/2, 1/2, 1/2, r3}, -1] - 6*G[{1/2, 1/2, 1/2, r4}, -1] - 
   40*G[{1/2, 1/2, 1, -1}, -1] - 228*G[{1/2, 1/2, 1, 1}, -1] - 
   124*G[{1/2, 1/2, 1, 1}, r3] + 24*G[{1/2, 1/2, 1, r3}, -1] + 
   24*G[{1/2, 1/2, 1, r4}, -1] + 20*G[{1/2, 1/2, 2, 1}, -1] - 
   10*G[{1/2, 1/2, 2, r3}, -1] - 10*G[{1/2, 1/2, 2, r4}, -1] + 
   20*G[{1/2, 1/2, r3, -1}, -1] + 30*G[{1/2, 1/2, r3, 1}, -1] + 
   62*G[{1/2, 1/2, r3, 1}, r3] + 30*G[{1/2, 1/2, r3, r3}, -1] + 
   30*G[{1/2, 1/2, r3, r4}, -1] + 20*G[{1/2, 1/2, r4, -1}, -1] + 
   30*G[{1/2, 1/2, r4, 1}, -1] + 62*G[{1/2, 1/2, r4, 1}, r3] + 
   30*G[{1/2, 1/2, r4, r3}, -1] + 30*G[{1/2, 1/2, r4, r4}, -1] + 
   48*G[{1/2, 1, -1, -1}, -1] + 304*G[{1/2, 1, -1, 1}, -1] - 
   72*G[{1/2, 1, -1, r3}, -1] - 72*G[{1/2, 1, -1, r4}, -1] - 
   90*G[{1/2, 1, 0, 1}, -1] + 206*G[{1/2, 1, 0, 1}, r3] + 
   45*G[{1/2, 1, 0, r3}, -1] - 103*G[{1/2, 1, 0, r3}, r3] + 
   45*G[{1/2, 1, 0, r4}, -1] - 103*G[{1/2, 1, 0, r4}, r3] - 
   400*G[{1/2, 1, 1/2, 1}, -1] + 200*G[{1/2, 1, 1/2, r3}, -1] + 
   200*G[{1/2, 1, 1/2, r4}, -1] + 304*G[{1/2, 1, 1, -1}, -1] + 
   540*G[{1/2, 1, 1, 1}, -1] + 388*G[{1/2, 1, 1, 1}, r3] - 
   408*G[{1/2, 1, 1, r3}, -1] - 408*G[{1/2, 1, 1, r4}, -1] - 
   416*G[{1/2, 1, 2, 1}, -1] + 208*G[{1/2, 1, 2, r3}, -1] + 
   208*G[{1/2, 1, 2, r4}, -1] - 72*G[{1/2, 1, r3, -1}, -1] + 
   74*G[{1/2, 1, r3, 1}, -1] - 206*G[{1/2, 1, r3, 1}, r3] - 
   90*G[{1/2, 1, r3, r3}, -1] - 90*G[{1/2, 1, r3, r4}, -1] - 
   72*G[{1/2, 1, r4, -1}, -1] + 74*G[{1/2, 1, r4, 1}, -1] - 
   206*G[{1/2, 1, r4, 1}, r3] - 90*G[{1/2, 1, r4, r3}, -1] - 
   90*G[{1/2, 1, r4, r4}, -1] - 24*G[{1/2, 2, -1, 1}, -1] + 
   12*G[{1/2, 2, -1, r3}, -1] + 12*G[{1/2, 2, -1, r4}, -1] + 
   20*G[{1/2, 2, 0, 1}, -1] - 88*G[{1/2, 2, 0, 1}, r3] - 
   10*G[{1/2, 2, 0, r3}, -1] + 44*G[{1/2, 2, 0, r3}, r3] - 
   10*G[{1/2, 2, 0, r4}, -1] + 44*G[{1/2, 2, 0, r4}, r3] + 
   12*G[{1/2, 2, 1/2, 1}, -1] - 6*G[{1/2, 2, 1/2, r3}, -1] - 
   6*G[{1/2, 2, 1/2, r4}, -1] - 24*G[{1/2, 2, 1, -1}, -1] - 
   152*G[{1/2, 2, 1, 1}, -1] - 176*G[{1/2, 2, 1, 1}, r3] + 
   36*G[{1/2, 2, 1, r3}, -1] + 36*G[{1/2, 2, 1, r4}, -1] + 
   20*G[{1/2, 2, 2, 1}, -1] - 10*G[{1/2, 2, 2, r3}, -1] - 
   10*G[{1/2, 2, 2, r4}, -1] + 12*G[{1/2, 2, r3, -1}, -1] + 
   8*G[{1/2, 2, r3, 1}, -1] + 88*G[{1/2, 2, r3, 1}, r3] + 
   16*G[{1/2, 2, r3, r3}, -1] + 16*G[{1/2, 2, r3, r4}, -1] + 
   12*G[{1/2, 2, r4, -1}, -1] + 8*G[{1/2, 2, r4, 1}, -1] + 
   88*G[{1/2, 2, r4, 1}, r3] + 16*G[{1/2, 2, r4, r3}, -1] + 
   16*G[{1/2, 2, r4, r4}, -1] - 24*G[{1/2, r3, -1, -1}, -1] - 
   16*G[{1/2, r3, -1, 1}, -1] - 32*G[{1/2, r3, -1, r3}, -1] - 
   32*G[{1/2, r3, -1, r4}, -1] + 12*G[{1/2, r3, 0, 1}, -1] + 
   168*G[{1/2, r3, 0, 1}, r3] - 6*G[{1/2, r3, 0, r3}, -1] - 
   84*G[{1/2, r3, 0, r3}, r3] - 6*G[{1/2, r3, 0, r4}, -1] - 
   84*G[{1/2, r3, 0, r4}, r3] - 16*G[{1/2, r3, 1, -1}, -1] - 
   68*G[{1/2, r3, 1, 1}, -1] + 348*G[{1/2, r3, 1, 1}, r3] + 
   84*G[{1/2, r3, 1, r3}, -1] + 84*G[{1/2, r3, 1, r4}, -1] - 
   32*G[{1/2, r3, r3, -1}, -1] + 72*G[{1/2, r3, r3, 1}, -1] - 
   168*G[{1/2, r3, r3, 1}, r3] - 32*G[{1/2, r3, r4, -1}, -1] + 
   72*G[{1/2, r3, r4, 1}, -1] - 168*G[{1/2, r3, r4, 1}, r3] - 
   24*G[{1/2, r4, -1, -1}, -1] - 16*G[{1/2, r4, -1, 1}, -1] - 
   32*G[{1/2, r4, -1, r3}, -1] - 32*G[{1/2, r4, -1, r4}, -1] + 
   12*G[{1/2, r4, 0, 1}, -1] + 168*G[{1/2, r4, 0, 1}, r3] - 
   6*G[{1/2, r4, 0, r3}, -1] - 84*G[{1/2, r4, 0, r3}, r3] - 
   6*G[{1/2, r4, 0, r4}, -1] - 84*G[{1/2, r4, 0, r4}, r3] - 
   16*G[{1/2, r4, 1, -1}, -1] - 68*G[{1/2, r4, 1, 1}, -1] + 
   348*G[{1/2, r4, 1, 1}, r3] + 84*G[{1/2, r4, 1, r3}, -1] + 
   84*G[{1/2, r4, 1, r4}, -1] - 32*G[{1/2, r4, r3, -1}, -1] + 
   72*G[{1/2, r4, r3, 1}, -1] - 168*G[{1/2, r4, r3, 1}, r3] - 
   32*G[{1/2, r4, r4, -1}, -1] + 72*G[{1/2, r4, r4, 1}, -1] - 
   168*G[{1/2, r4, r4, 1}, r3] + 32*G[{1, 0, -1, 1}, -1] - 
   16*G[{1, 0, -1, r3}, -1] - 16*G[{1, 0, -1, r4}, -1] - 
   188*G[{1, 0, 0, 1}, -1] + 2336*G[{1, 0, 0, 1}, r3] + 
   94*G[{1, 0, 0, r3}, -1] - 1168*G[{1, 0, 0, r3}, r3] + 
   94*G[{1, 0, 0, r4}, -1] - 1168*G[{1, 0, 0, r4}, r3] + 
   50*G[{1, 0, 1/2, 1}, -1] + 118*G[{1, 0, 1/2, 1}, r3] - 
   25*G[{1, 0, 1/2, r3}, -1] - 59*G[{1, 0, 1/2, r3}, r3] - 
   25*G[{1, 0, 1/2, r4}, -1] - 59*G[{1, 0, 1/2, r4}, r3] + 
   32*G[{1, 0, 1, -1}, -1] - 96*G[{1, 0, 1, 1}, -1] + 
   920*G[{1, 0, 1, 1}, r3] - 84*G[{1, 0, 1, r3}, -1] + 
   504*G[{1, 0, 1, r3}, r3] - 84*G[{1, 0, 1, r4}, -1] + 
   840*G[{1, 0, 1, r4}, r3] - 66*G[{1, 0, 2, 1}, -1] + 
   202*G[{1, 0, 2, 1}, r3] + 33*G[{1, 0, 2, r3}, -1] - 
   101*G[{1, 0, 2, r3}, r3] + 33*G[{1, 0, 2, r4}, -1] - 
   101*G[{1, 0, 2, r4}, r3] - 16*G[{1, 0, r3, -1}, -1] - 
   4*G[{1, 0, r3, 1}, -1] - 1908*G[{1, 0, r3, 1}, r3] + 
   68*G[{1, 0, r3, r3}, -1] + 472*G[{1, 0, r3, r3}, r3] + 
   68*G[{1, 0, r3, r4}, -1] + 304*G[{1, 0, r3, r4}, r3] - 
   16*G[{1, 0, r4, -1}, -1] - 4*G[{1, 0, r4, 1}, -1] - 
   1572*G[{1, 0, r4, 1}, r3] + 68*G[{1, 0, r4, r3}, -1] + 
   304*G[{1, 0, r4, r3}, r3] + 68*G[{1, 0, r4, r4}, -1] + 
   136*G[{1, 0, r4, r4}, r3] - 16*G[{1, 1/2, -1, 1}, -1] + 
   8*G[{1, 1/2, -1, r3}, -1] + 8*G[{1, 1/2, -1, r4}, -1] - 
   30*G[{1, 1/2, 0, 1}, -1] + 118*G[{1, 1/2, 0, 1}, r3] + 
   15*G[{1, 1/2, 0, r3}, -1] - 59*G[{1, 1/2, 0, r3}, r3] + 
   15*G[{1, 1/2, 0, r4}, -1] - 59*G[{1, 1/2, 0, r4}, r3] + 
   56*G[{1, 1/2, 1/2, 1}, -1] - 28*G[{1, 1/2, 1/2, r3}, -1] - 
   28*G[{1, 1/2, 1/2, r4}, -1] - 16*G[{1, 1/2, 1, -1}, -1] + 
   28*G[{1, 1/2, 1, 1}, -1] + 236*G[{1, 1/2, 1, 1}, r3] + 
   52*G[{1, 1/2, 1, r3}, -1] + 52*G[{1, 1/2, 1, r4}, -1] + 
   8*G[{1, 1/2, 2, 1}, -1] - 4*G[{1, 1/2, 2, r3}, -1] - 
   4*G[{1, 1/2, 2, r4}, -1] + 8*G[{1, 1/2, r3, -1}, -1] + 
   2*G[{1, 1/2, r3, 1}, -1] - 118*G[{1, 1/2, r3, 1}, r3] - 
   34*G[{1, 1/2, r3, r3}, -1] - 34*G[{1, 1/2, r3, r4}, -1] + 
   8*G[{1, 1/2, r4, -1}, -1] + 2*G[{1, 1/2, r4, 1}, -1] - 
   118*G[{1, 1/2, r4, 1}, r3] - 34*G[{1, 1/2, r4, r3}, -1] - 
   34*G[{1, 1/2, r4, r4}, -1] + 96*G[{1, 1, 0, 1}, -1] - 
   1680*G[{1, 1, 0, 1}, r3] - 48*G[{1, 1, 0, r3}, -1] + 
   840*G[{1, 1, 0, r3}, r3] - 48*G[{1, 1, 0, r4}, -1] + 
   840*G[{1, 1, 0, r4}, r3] - 48*G[{1, 1, 1/2, 1}, -1] + 
   24*G[{1, 1, 1/2, r3}, -1] + 24*G[{1, 1, 1/2, r4}, -1] - 
   960*G[{1, 1, 1, 1}, r3] + 48*G[{1, 1, 2, 1}, -1] - 
   24*G[{1, 1, 2, r3}, -1] - 24*G[{1, 1, 2, r4}, -1] + 
   1680*G[{1, 1, r3, 1}, r3] + 1680*G[{1, 1, r4, 1}, r3] + 
   16*G[{1, 2, -1, 1}, -1] - 8*G[{1, 2, -1, r3}, -1] - 
   8*G[{1, 2, -1, r4}, -1] - 66*G[{1, 2, 0, 1}, -1] + 
   202*G[{1, 2, 0, 1}, r3] + 33*G[{1, 2, 0, r3}, -1] - 
   101*G[{1, 2, 0, r3}, r3] + 33*G[{1, 2, 0, r4}, -1] - 
   101*G[{1, 2, 0, r4}, r3] - 8*G[{1, 2, 1/2, 1}, -1] + 
   4*G[{1, 2, 1/2, r3}, -1] + 4*G[{1, 2, 1/2, r4}, -1] + 
   16*G[{1, 2, 1, -1}, -1] - 28*G[{1, 2, 1, 1}, -1] + 
   404*G[{1, 2, 1, 1}, r3] - 52*G[{1, 2, 1, r3}, -1] - 
   52*G[{1, 2, 1, r4}, -1] - 56*G[{1, 2, 2, 1}, -1] + 
   28*G[{1, 2, 2, r3}, -1] + 28*G[{1, 2, 2, r4}, -1] - 
   8*G[{1, 2, r3, -1}, -1] - 2*G[{1, 2, r3, 1}, -1] - 
   202*G[{1, 2, r3, 1}, r3] + 34*G[{1, 2, r3, r3}, -1] + 
   34*G[{1, 2, r3, r4}, -1] - 8*G[{1, 2, r4, -1}, -1] - 
   2*G[{1, 2, r4, 1}, -1] - 202*G[{1, 2, r4, 1}, r3] + 
   34*G[{1, 2, r4, r3}, -1] + 34*G[{1, 2, r4, r4}, -1] - 
   608*G[{1, r3, 0, 1}, r3] + 304*G[{1, r3, 0, r3}, r3] + 
   304*G[{1, r3, 0, r4}, r3] - 1072*G[{1, r3, 1, 1}, r3] + 
   336*G[{1, r3, 1, r3}, r3] + 944*G[{1, r3, r3, 1}, r3] + 
   608*G[{1, r3, r4, 1}, r3] - 272*G[{1, r4, 0, 1}, r3] + 
   136*G[{1, r4, 0, r3}, r3] + 136*G[{1, r4, 0, r4}, r3] - 
   1072*G[{1, r4, 1, 1}, r3] + 336*G[{1, r4, 1, r3}, r3] + 
   608*G[{1, r4, r3, 1}, r3] + 272*G[{1, r4, r4, 1}, r3] - 
   48*G[{2, -1, -1, 1}, -1] + 24*G[{2, -1, -1, r3}, -1] + 
   24*G[{2, -1, -1, r4}, -1] + 24*G[{2, -1, 0, 1}, -1] - 
   12*G[{2, -1, 0, r3}, -1] - 12*G[{2, -1, 0, r4}, -1] + 
   32*G[{2, -1, 1/2, 1}, -1] - 16*G[{2, -1, 1/2, r3}, -1] - 
   16*G[{2, -1, 1/2, r4}, -1] - 48*G[{2, -1, 1, -1}, -1] - 
   304*G[{2, -1, 1, 1}, -1] + 72*G[{2, -1, 1, r3}, -1] + 
   72*G[{2, -1, 1, r4}, -1] + 32*G[{2, -1, 2, 1}, -1] - 
   16*G[{2, -1, 2, r3}, -1] - 16*G[{2, -1, 2, r4}, -1] + 
   24*G[{2, -1, r3, -1}, -1] + 16*G[{2, -1, r3, 1}, -1] + 
   32*G[{2, -1, r3, r3}, -1] + 32*G[{2, -1, r3, r4}, -1] + 
   24*G[{2, -1, r4, -1}, -1] + 16*G[{2, -1, r4, 1}, -1] + 
   32*G[{2, -1, r4, r3}, -1] + 32*G[{2, -1, r4, r4}, -1] + 
   40*G[{2, 0, -1, 1}, -1] - 20*G[{2, 0, -1, r3}, -1] - 
   20*G[{2, 0, -1, r4}, -1] + 114*G[{2, 0, 0, 1}, -1] - 
   262*G[{2, 0, 0, 1}, r3] - 57*G[{2, 0, 0, r3}, -1] + 
   131*G[{2, 0, 0, r3}, r3] - 57*G[{2, 0, 0, r4}, -1] + 
   131*G[{2, 0, 0, r4}, r3] - 156*G[{2, 0, 1/2, 1}, -1] - 
   88*G[{2, 0, 1/2, 1}, r3] + 78*G[{2, 0, 1/2, r3}, -1] + 
   44*G[{2, 0, 1/2, r3}, r3] + 78*G[{2, 0, 1/2, r4}, -1] + 
   44*G[{2, 0, 1/2, r4}, r3] + 40*G[{2, 0, 1, -1}, -1] + 
   206*G[{2, 0, 1, 1}, -1] - 62*G[{2, 0, 1, 1}, r3] - 
   15*G[{2, 0, 1, r3}, -1] - 145*G[{2, 0, 1, r3}, r3] - 
   15*G[{2, 0, 1, r4}, -1] - 145*G[{2, 0, 1, r4}, r3] - 
   98*G[{2, 0, 2, 1}, -1] - 146*G[{2, 0, 2, 1}, r3] + 
   49*G[{2, 0, 2, r3}, -1] + 73*G[{2, 0, 2, r3}, r3] + 
   49*G[{2, 0, 2, r4}, -1] + 73*G[{2, 0, 2, r4}, r3] - 
   20*G[{2, 0, r3, -1}, -1] + 56*G[{2, 0, r3, 1}, -1] + 
   176*G[{2, 0, r3, 1}, r3] - 72*G[{2, 0, r3, r3}, -1] - 
   72*G[{2, 0, r3, r4}, -1] - 20*G[{2, 0, r4, -1}, -1] + 
   56*G[{2, 0, r4, 1}, -1] + 176*G[{2, 0, r4, 1}, r3] - 
   72*G[{2, 0, r4, r3}, -1] - 72*G[{2, 0, r4, r4}, -1] + 
   24*G[{2, 1/2, -1, 1}, -1] - 12*G[{2, 1/2, -1, r3}, -1] - 
   12*G[{2, 1/2, -1, r4}, -1] - 4*G[{2, 1/2, 0, 1}, -1] - 
   88*G[{2, 1/2, 0, 1}, r3] + 2*G[{2, 1/2, 0, r3}, -1] + 
   44*G[{2, 1/2, 0, r3}, r3] + 2*G[{2, 1/2, 0, r4}, -1] + 
   44*G[{2, 1/2, 0, r4}, r3] - 20*G[{2, 1/2, 1/2, 1}, -1] + 
   10*G[{2, 1/2, 1/2, r3}, -1] + 10*G[{2, 1/2, 1/2, r4}, -1] + 
   24*G[{2, 1/2, 1, -1}, -1] + 152*G[{2, 1/2, 1, 1}, -1] - 
   176*G[{2, 1/2, 1, 1}, r3] - 36*G[{2, 1/2, 1, r3}, -1] - 
   36*G[{2, 1/2, 1, r4}, -1] - 12*G[{2, 1/2, 2, 1}, -1] + 
   6*G[{2, 1/2, 2, r3}, -1] + 6*G[{2, 1/2, 2, r4}, -1] - 
   12*G[{2, 1/2, r3, -1}, -1] - 8*G[{2, 1/2, r3, 1}, -1] + 
   88*G[{2, 1/2, r3, 1}, r3] - 16*G[{2, 1/2, r3, r3}, -1] - 
   16*G[{2, 1/2, r3, r4}, -1] - 12*G[{2, 1/2, r4, -1}, -1] - 
   8*G[{2, 1/2, r4, 1}, -1] + 88*G[{2, 1/2, r4, 1}, r3] - 
   16*G[{2, 1/2, r4, r3}, -1] - 16*G[{2, 1/2, r4, r4}, -1] - 
   48*G[{2, 1, -1, -1}, -1] - 304*G[{2, 1, -1, 1}, -1] + 
   72*G[{2, 1, -1, r3}, -1] + 72*G[{2, 1, -1, r4}, -1] + 
   58*G[{2, 1, 0, 1}, -1] + 290*G[{2, 1, 0, 1}, r3] - 
   29*G[{2, 1, 0, r3}, -1] - 145*G[{2, 1, 0, r3}, r3] - 
   29*G[{2, 1, 0, r4}, -1] - 145*G[{2, 1, 0, r4}, r3] + 
   416*G[{2, 1, 1/2, 1}, -1] - 208*G[{2, 1, 1/2, r3}, -1] - 
   208*G[{2, 1, 1/2, r4}, -1] - 304*G[{2, 1, 1, -1}, -1] - 
   540*G[{2, 1, 1, 1}, -1] + 220*G[{2, 1, 1, 1}, r3] + 
   408*G[{2, 1, 1, r3}, -1] + 408*G[{2, 1, 1, r4}, -1] + 
   400*G[{2, 1, 2, 1}, -1] - 200*G[{2, 1, 2, r3}, -1] - 
   200*G[{2, 1, 2, r4}, -1] + 72*G[{2, 1, r3, -1}, -1] - 
   74*G[{2, 1, r3, 1}, -1] - 290*G[{2, 1, r3, 1}, r3] + 
   90*G[{2, 1, r3, r3}, -1] + 90*G[{2, 1, r3, r4}, -1] + 
   72*G[{2, 1, r4, -1}, -1] - 74*G[{2, 1, r4, 1}, -1] - 
   290*G[{2, 1, r4, 1}, r3] + 90*G[{2, 1, r4, r3}, -1] + 
   90*G[{2, 1, r4, r4}, -1] + 40*G[{2, 2, -1, 1}, -1] - 
   20*G[{2, 2, -1, r3}, -1] - 20*G[{2, 2, -1, r4}, -1] + 
   30*G[{2, 2, 0, 1}, -1] - 146*G[{2, 2, 0, 1}, r3] - 
   15*G[{2, 2, 0, r3}, -1] + 73*G[{2, 2, 0, r3}, r3] - 
   15*G[{2, 2, 0, r4}, -1] + 73*G[{2, 2, 0, r4}, r3] - 
   20*G[{2, 2, 1/2, 1}, -1] + 10*G[{2, 2, 1/2, r3}, -1] + 
   10*G[{2, 2, 1/2, r4}, -1] + 40*G[{2, 2, 1, -1}, -1] + 
   228*G[{2, 2, 1, 1}, -1] - 292*G[{2, 2, 1, 1}, r3] - 
   24*G[{2, 2, 1, r3}, -1] - 24*G[{2, 2, 1, r4}, -1] - 
   12*G[{2, 2, 2, 1}, -1] + 6*G[{2, 2, 2, r3}, -1] + 6*G[{2, 2, 2, r4}, -1] - 
   20*G[{2, 2, r3, -1}, -1] - 30*G[{2, 2, r3, 1}, -1] + 
   146*G[{2, 2, r3, 1}, r3] - 30*G[{2, 2, r3, r3}, -1] - 
   30*G[{2, 2, r3, r4}, -1] - 20*G[{2, 2, r4, -1}, -1] - 
   30*G[{2, 2, r4, 1}, -1] + 146*G[{2, 2, r4, 1}, r3] - 
   30*G[{2, 2, r4, r3}, -1] - 30*G[{2, 2, r4, r4}, -1] + 
   24*G[{2, r3, -1, -1}, -1] + 16*G[{2, r3, -1, 1}, -1] + 
   32*G[{2, r3, -1, r3}, -1] + 32*G[{2, r3, -1, r4}, -1] - 
   12*G[{2, r3, 0, 1}, -1] + 6*G[{2, r3, 0, r3}, -1] + 
   6*G[{2, r3, 0, r4}, -1] + 16*G[{2, r3, 1, -1}, -1] + 
   68*G[{2, r3, 1, 1}, -1] + 180*G[{2, r3, 1, 1}, r3] - 
   84*G[{2, r3, 1, r3}, -1] - 84*G[{2, r3, 1, r4}, -1] + 
   32*G[{2, r3, r3, -1}, -1] - 72*G[{2, r3, r3, 1}, -1] + 
   32*G[{2, r3, r4, -1}, -1] - 72*G[{2, r3, r4, 1}, -1] + 
   24*G[{2, r4, -1, -1}, -1] + 16*G[{2, r4, -1, 1}, -1] + 
   32*G[{2, r4, -1, r3}, -1] + 32*G[{2, r4, -1, r4}, -1] - 
   12*G[{2, r4, 0, 1}, -1] + 6*G[{2, r4, 0, r3}, -1] + 
   6*G[{2, r4, 0, r4}, -1] + 16*G[{2, r4, 1, -1}, -1] + 
   68*G[{2, r4, 1, 1}, -1] + 180*G[{2, r4, 1, 1}, r3] - 
   84*G[{2, r4, 1, r3}, -1] - 84*G[{2, r4, 1, r4}, -1] + 
   32*G[{2, r4, r3, -1}, -1] - 72*G[{2, r4, r3, 1}, -1] + 
   32*G[{2, r4, r4, -1}, -1] - 72*G[{2, r4, r4, 1}, -1] - 
   672*G[{r1, 0, 0, 1}, r3] + 336*G[{r1, 0, 0, r3}, r3] + 
   336*G[{r1, 0, 0, r4}, r3] - 336*G[{r1, 0, 1, r3}, r3] - 
   336*G[{r1, 0, 1, r4}, r3] + 336*G[{r1, 0, r3, 1}, r3] + 
   336*G[{r1, 0, r4, 1}, r3] + 672*G[{r1, 1, 0, 1}, r3] - 
   336*G[{r1, 1, 0, r3}, r3] - 336*G[{r1, 1, 0, r4}, r3] + 
   1344*G[{r1, 1, 1, 1}, r3] - 672*G[{r1, 1, r3, 1}, r3] - 
   672*G[{r1, 1, r4, 1}, r3] - 672*G[{r2, 0, 0, 1}, r3] + 
   336*G[{r2, 0, 0, r3}, r3] + 336*G[{r2, 0, 0, r4}, r3] - 
   336*G[{r2, 0, 1, r3}, r3] - 336*G[{r2, 0, 1, r4}, r3] + 
   336*G[{r2, 0, r3, 1}, r3] + 336*G[{r2, 0, r4, 1}, r3] + 
   672*G[{r2, 1, 0, 1}, r3] - 336*G[{r2, 1, 0, r3}, r3] - 
   336*G[{r2, 1, 0, r4}, r3] + 1344*G[{r2, 1, 1, 1}, r3] - 
   672*G[{r2, 1, r3, 1}, r3] - 672*G[{r2, 1, r4, 1}, r3] - 
   336*G[{r4, 0, 0, 1}, r3] + 168*G[{r4, 0, 0, r3}, r3] + 
   168*G[{r4, 0, 0, r4}, r3] - 168*G[{r4, 0, 1, r3}, r3] - 
   168*G[{r4, 0, 1, r4}, r3] + 168*G[{r4, 0, r3, 1}, r3] + 
   168*G[{r4, 0, r4, 1}, r3] + 336*G[{r4, 1, 0, 1}, r3] - 
   168*G[{r4, 1, 0, r3}, r3] - 168*G[{r4, 1, 0, r4}, r3] - 
   336*G[{r4, 1, r3, 1}, r3] - 336*G[{r4, 1, r4, 1}, r3] + 18*Pi^2*Log[2]^2 - 
   18*Log[2]^4 - 432*PolyLog[4, 1/2] + (2535*G[{0}, r3]*Zeta[3])/4 + 
   (703*G[{1/2}, -1]*Zeta[3])/2 + (35*G[{1/2}, r3]*Zeta[3])/2 - 
   (155*G[{1}, -1]*Zeta[3])/2 - 274*G[{2}, -1]*Zeta[3] - 
   588*G[{r1}, r3]*Zeta[3] - 588*G[{r2}, r3]*Zeta[3], 
 bc4[61, 4] -> -Pi^4/36 + (17*Pi^2*G[{-1}, r3]*G[{0}, r3])/6 + 
   (4*Pi^2*G[{0}, r3]^2)/3 + 2*G[{-1}, r3]*G[{0}, r3]^3 + 15*G[{0}, r3]^4 + 
   (Pi^2*G[{-1}, r3]*G[{1/2}, -1])/2 - (13*Pi^2*G[{0}, r3]*G[{1/2}, -1])/4 - 
   3*G[{0}, r3]^3*G[{1/2}, -1] - (3*Pi^2*G[{1/2}, -1]^2)/4 - 
   (31*Pi^2*G[{0}, r3]*G[{1/2}, r3])/12 - 9*G[{0}, r3]^3*G[{1/2}, r3] - 
   (5*Pi^2*G[{1/2}, -1]*G[{1/2}, r3])/4 - (Pi^2*G[{-1}, r3]*G[{1}, -1])/3 + 
   (17*Pi^2*G[{0}, r3]*G[{1}, -1])/6 + 2*G[{0}, r3]^3*G[{1}, -1] + 
   Pi^2*G[{1/2}, -1]*G[{1}, -1] - (Pi^2*G[{1}, -1]^2)/3 - 
   (Pi^2*G[{-1}, r3]*G[{2}, -1])/2 - (3*Pi^2*G[{0}, r3]*G[{2}, -1])/4 + 
   (3*Pi^2*G[{1/2}, -1]*G[{2}, -1])/4 + (5*Pi^2*G[{1/2}, r3]*G[{2}, -1])/4 - 
   (Pi^2*G[{1}, -1]*G[{2}, -1])/2 - (Pi^2*G[{-1}, r3]*G[{r4}, r3])/3 - 
   (5*Pi^2*G[{0}, r3]*G[{r4}, r3])/2 - 2*G[{-1}, r3]*G[{0}, r3]^2*
    G[{r4}, r3] - 15*G[{0}, r3]^3*G[{r4}, r3] + 
   (Pi^2*G[{1/2}, -1]*G[{r4}, r3])/2 + 3*G[{0}, r3]^2*G[{1/2}, -1]*
    G[{r4}, r3] + (3*Pi^2*G[{1/2}, r3]*G[{r4}, r3])/2 + 
   9*G[{0}, r3]^2*G[{1/2}, r3]*G[{r4}, r3] - (Pi^2*G[{1}, -1]*G[{r4}, r3])/
    3 - 2*G[{0}, r3]^2*G[{1}, -1]*G[{r4}, r3] - (Pi^2*G[{-1, 1/2}, r3])/2 + 
   (Pi^2*G[{-1, 2}, r3])/2 + (Pi^2*G[{0, -1}, -1])/6 - 
   (Pi^2*G[{0, -1}, r3])/6 - 2*Pi^2*G[{0, 1/2}, -1] + 
   2*Pi^2*G[{0, 1/2}, r3] + (7*Pi^2*G[{0, 1}, -1])/3 - 
   (11*Pi^2*G[{0, 1}, r3])/3 - 18*G[{-1}, r3]*G[{0}, r3]*G[{0, 1}, r3] + 
   9*G[{0}, r3]^2*G[{0, 1}, r3] + 27*G[{0}, r3]*G[{1/2}, -1]*G[{0, 1}, r3] + 
   3*G[{0}, r3]*G[{1/2}, r3]*G[{0, 1}, r3] - 18*G[{0}, r3]*G[{1}, -1]*
    G[{0, 1}, r3] + (2*Pi^2*G[{0, r3}, r3])/3 + 9*G[{-1}, r3]*G[{0}, r3]*
    G[{0, r3}, r3] - (9*G[{0}, r3]^2*G[{0, r3}, r3])/2 - 
   (27*G[{0}, r3]*G[{1/2}, -1]*G[{0, r3}, r3])/2 - 
   (3*G[{0}, r3]*G[{1/2}, r3]*G[{0, r3}, r3])/2 + 
   9*G[{0}, r3]*G[{1}, -1]*G[{0, r3}, r3] + (2*Pi^2*G[{0, r4}, r3])/3 + 
   9*G[{-1}, r3]*G[{0}, r3]*G[{0, r4}, r3] - (9*G[{0}, r3]^2*G[{0, r4}, r3])/
    2 - (27*G[{0}, r3]*G[{1/2}, -1]*G[{0, r4}, r3])/2 - 
   (3*G[{0}, r3]*G[{1/2}, r3]*G[{0, r4}, r3])/2 + 
   9*G[{0}, r3]*G[{1}, -1]*G[{0, r4}, r3] - (Pi^2*G[{1/2, -1}, -1])/2 + 
   Pi^2*G[{1/2, 1/2}, -1] - Pi^2*G[{1/2, 1/2}, r3] - 
   (5*Pi^2*G[{1/2, 1}, -1])/2 + (19*Pi^2*G[{1/2, 1}, r3])/6 + 
   6*G[{0}, r3]^2*G[{1/2, 1}, r3] + (Pi^2*G[{1/2, 2}, -1])/4 - 
   (Pi^2*G[{1/2, 2}, r3])/4 - (Pi^2*G[{1/2, r3}, r3])/3 - 
   3*G[{0}, r3]^2*G[{1/2, r3}, r3] - (Pi^2*G[{1/2, r4}, r3])/3 - 
   3*G[{0}, r3]^2*G[{1/2, r4}, r3] - (Pi^2*G[{1, 1/2}, -1])/2 + 
   (Pi^2*G[{1, 1/2}, r3])/2 + 76*G[{-1}, r3]*G[{0}, r3]*G[{1, 1}, r3] - 
   194*G[{0}, r3]^2*G[{1, 1}, r3] - 114*G[{0}, r3]*G[{1/2}, -1]*
    G[{1, 1}, r3] + 70*G[{0}, r3]*G[{1/2}, r3]*G[{1, 1}, r3] + 
   76*G[{0}, r3]*G[{1}, -1]*G[{1, 1}, r3] - 48*G[{-1}, r3]*G[{r4}, r3]*
    G[{1, 1}, r3] + 104*G[{0}, r3]*G[{r4}, r3]*G[{1, 1}, r3] + 
   72*G[{1/2}, -1]*G[{r4}, r3]*G[{1, 1}, r3] - 40*G[{1/2}, r3]*G[{r4}, r3]*
    G[{1, 1}, r3] - 48*G[{1}, -1]*G[{r4}, r3]*G[{1, 1}, r3] + 
   (Pi^2*G[{1, 2}, -1])/2 - (Pi^2*G[{1, 2}, r3])/2 - 
   18*G[{-1}, r3]*G[{0}, r3]*G[{1, r3}, r3] + 
   15*G[{0}, r3]^2*G[{1, r3}, r3] + 27*G[{0}, r3]*G[{1/2}, -1]*
    G[{1, r3}, r3] + 3*G[{0}, r3]*G[{1/2}, r3]*G[{1, r3}, r3] - 
   18*G[{0}, r3]*G[{1}, -1]*G[{1, r3}, r3] - 18*G[{-1}, r3]*G[{0}, r3]*
    G[{1, r4}, r3] + 15*G[{0}, r3]^2*G[{1, r4}, r3] + 
   27*G[{0}, r3]*G[{1/2}, -1]*G[{1, r4}, r3] + 3*G[{0}, r3]*G[{1/2}, r3]*
    G[{1, r4}, r3] - 18*G[{0}, r3]*G[{1}, -1]*G[{1, r4}, r3] + 
   (Pi^2*G[{2, -1}, -1])/2 - (Pi^2*G[{2, 1/2}, -1])/4 + 
   (Pi^2*G[{2, 1/2}, r3])/4 + (5*Pi^2*G[{2, 1}, -1])/2 - 
   (19*Pi^2*G[{2, 1}, r3])/6 + 6*G[{0}, r3]^2*G[{2, 1}, r3] - 
   Pi^2*G[{2, 2}, -1] + Pi^2*G[{2, 2}, r3] + (Pi^2*G[{2, r3}, r3])/3 - 
   3*G[{0}, r3]^2*G[{2, r3}, r3] + (Pi^2*G[{2, r4}, r3])/3 - 
   3*G[{0}, r3]^2*G[{2, r4}, r3] + 2*G[{-1}, r3]*G[{0}, r3]*G[{r4, r4}, r3] + 
   15*G[{0}, r3]^2*G[{r4, r4}, r3] - 3*G[{0}, r3]*G[{1/2}, -1]*
    G[{r4, r4}, r3] - 9*G[{0}, r3]*G[{1/2}, r3]*G[{r4, r4}, r3] + 
   2*G[{0}, r3]*G[{1}, -1]*G[{r4, r4}, r3] + 8*G[{0}, r3]*G[{-1, 0, 1}, r3] - 
   4*G[{0}, r3]*G[{-1, 0, r3}, r3] - 4*G[{0}, r3]*G[{-1, 0, r4}, r3] - 
   4*G[{0}, r3]*G[{-1, 1/2, 1}, r3] + 2*G[{0}, r3]*G[{-1, 1/2, r3}, r3] + 
   2*G[{0}, r3]*G[{-1, 1/2, r4}, r3] + 4*G[{0}, r3]*G[{-1, 2, 1}, r3] - 
   2*G[{0}, r3]*G[{-1, 2, r3}, r3] - 2*G[{0}, r3]*G[{-1, 2, r4}, r3] + 
   6*G[{-1}, r3]*G[{0, 0, 1}, -1] + 47*G[{0}, r3]*G[{0, 0, 1}, -1] - 
   9*G[{1/2}, -1]*G[{0, 0, 1}, -1] - 25*G[{1/2}, r3]*G[{0, 0, 1}, -1] + 
   6*G[{1}, -1]*G[{0, 0, 1}, -1] + 4*G[{-1}, r3]*G[{0, 0, 1}, r3] - 
   34*G[{0}, r3]*G[{0, 0, 1}, r3] - 6*G[{1/2}, -1]*G[{0, 0, 1}, r3] + 
   10*G[{1/2}, r3]*G[{0, 0, 1}, r3] + 4*G[{1}, -1]*G[{0, 0, 1}, r3] - 
   3*G[{-1}, r3]*G[{0, 0, r3}, -1] - (47*G[{0}, r3]*G[{0, 0, r3}, -1])/2 + 
   (9*G[{1/2}, -1]*G[{0, 0, r3}, -1])/2 + (25*G[{1/2}, r3]*G[{0, 0, r3}, -1])/
    2 - 3*G[{1}, -1]*G[{0, 0, r3}, -1] - 2*G[{-1}, r3]*G[{0, 0, r3}, r3] + 
   17*G[{0}, r3]*G[{0, 0, r3}, r3] + 3*G[{1/2}, -1]*G[{0, 0, r3}, r3] - 
   5*G[{1/2}, r3]*G[{0, 0, r3}, r3] - 2*G[{1}, -1]*G[{0, 0, r3}, r3] - 
   3*G[{-1}, r3]*G[{0, 0, r4}, -1] - (47*G[{0}, r3]*G[{0, 0, r4}, -1])/2 + 
   (9*G[{1/2}, -1]*G[{0, 0, r4}, -1])/2 + (25*G[{1/2}, r3]*G[{0, 0, r4}, -1])/
    2 - 3*G[{1}, -1]*G[{0, 0, r4}, -1] - 2*G[{-1}, r3]*G[{0, 0, r4}, r3] + 
   17*G[{0}, r3]*G[{0, 0, r4}, r3] + 3*G[{1/2}, -1]*G[{0, 0, r4}, r3] - 
   5*G[{1/2}, r3]*G[{0, 0, r4}, r3] - 2*G[{1}, -1]*G[{0, 0, r4}, r3] - 
   40*G[{0}, r3]*G[{0, 1/2, 1}, -1] + 20*G[{1/2}, r3]*G[{0, 1/2, 1}, -1] + 
   6*G[{0}, r3]*G[{0, 1/2, 1}, r3] + 20*G[{0}, r3]*G[{0, 1/2, r3}, -1] - 
   10*G[{1/2}, r3]*G[{0, 1/2, r3}, -1] - 3*G[{0}, r3]*G[{0, 1/2, r3}, r3] + 
   20*G[{0}, r3]*G[{0, 1/2, r4}, -1] - 10*G[{1/2}, r3]*G[{0, 1/2, r4}, -1] - 
   3*G[{0}, r3]*G[{0, 1/2, r4}, r3] - 52*G[{-1}, r3]*G[{0, 1, 1}, -1] + 
   166*G[{0}, r3]*G[{0, 1, 1}, -1] + 78*G[{1/2}, -1]*G[{0, 1, 1}, -1] - 
   70*G[{1/2}, r3]*G[{0, 1, 1}, -1] - 52*G[{1}, -1]*G[{0, 1, 1}, -1] - 
   56*G[{-1}, r3]*G[{0, 1, 1}, r3] + 26*G[{0}, r3]*G[{0, 1, 1}, r3] + 
   84*G[{1/2}, -1]*G[{0, 1, 1}, r3] - 4*G[{1/2}, r3]*G[{0, 1, 1}, r3] - 
   56*G[{1}, -1]*G[{0, 1, 1}, r3] + 18*G[{-1}, r3]*G[{0, 1, r3}, -1] - 
   39*G[{0}, r3]*G[{0, 1, r3}, -1] - 27*G[{1/2}, -1]*G[{0, 1, r3}, -1] + 
   15*G[{1/2}, r3]*G[{0, 1, r3}, -1] + 18*G[{1}, -1]*G[{0, 1, r3}, -1] + 
   14*G[{-1}, r3]*G[{0, 1, r3}, r3] - 30*G[{0}, r3]*G[{0, 1, r3}, r3] - 
   21*G[{1/2}, -1]*G[{0, 1, r3}, r3] + 15*G[{1/2}, r3]*G[{0, 1, r3}, r3] + 
   14*G[{1}, -1]*G[{0, 1, r3}, r3] + 18*G[{-1}, r3]*G[{0, 1, r4}, -1] - 
   39*G[{0}, r3]*G[{0, 1, r4}, -1] - 27*G[{1/2}, -1]*G[{0, 1, r4}, -1] + 
   15*G[{1/2}, r3]*G[{0, 1, r4}, -1] + 18*G[{1}, -1]*G[{0, 1, r4}, -1] + 
   18*G[{-1}, r3]*G[{0, 1, r4}, r3] - 27*G[{1/2}, -1]*G[{0, 1, r4}, r3] - 
   3*G[{1/2}, r3]*G[{0, 1, r4}, r3] + 18*G[{1}, -1]*G[{0, 1, r4}, r3] + 
   12*G[{-1}, r3]*G[{0, r3, 1}, -1] - 26*G[{0}, r3]*G[{0, r3, 1}, -1] - 
   18*G[{1/2}, -1]*G[{0, r3, 1}, -1] + 10*G[{1/2}, r3]*G[{0, r3, 1}, -1] + 
   12*G[{1}, -1]*G[{0, r3, 1}, -1] + 10*G[{-1}, r3]*G[{0, r3, 1}, r3] - 
   5*G[{0}, r3]*G[{0, r3, 1}, r3] - 15*G[{1/2}, -1]*G[{0, r3, 1}, r3] + 
   5*G[{1/2}, r3]*G[{0, r3, 1}, r3] + 10*G[{1}, -1]*G[{0, r3, 1}, r3] - 
   2*G[{-1}, r3]*G[{0, r3, r3}, -1] - 9*G[{0}, r3]*G[{0, r3, r3}, -1] + 
   3*G[{1/2}, -1]*G[{0, r3, r3}, -1] + 5*G[{1/2}, r3]*G[{0, r3, r3}, -1] - 
   2*G[{1}, -1]*G[{0, r3, r3}, -1] + 2*G[{-1}, r3]*G[{0, r3, r3}, r3] + 
   11*G[{0}, r3]*G[{0, r3, r3}, r3] - 3*G[{1/2}, -1]*G[{0, r3, r3}, r3] - 
   9*G[{1/2}, r3]*G[{0, r3, r3}, r3] + 2*G[{1}, -1]*G[{0, r3, r3}, r3] - 
   2*G[{-1}, r3]*G[{0, r3, r4}, -1] - 9*G[{0}, r3]*G[{0, r3, r4}, -1] + 
   3*G[{1/2}, -1]*G[{0, r3, r4}, -1] + 5*G[{1/2}, r3]*G[{0, r3, r4}, -1] - 
   2*G[{1}, -1]*G[{0, r3, r4}, -1] - 4*G[{0}, r3]*G[{0, r3, r4}, r3] + 
   12*G[{-1}, r3]*G[{0, r4, 1}, -1] - 26*G[{0}, r3]*G[{0, r4, 1}, -1] - 
   18*G[{1/2}, -1]*G[{0, r4, 1}, -1] + 10*G[{1/2}, r3]*G[{0, r4, 1}, -1] + 
   12*G[{1}, -1]*G[{0, r4, 1}, -1] + 14*G[{-1}, r3]*G[{0, r4, 1}, r3] + 
   25*G[{0}, r3]*G[{0, r4, 1}, r3] - 21*G[{1/2}, -1]*G[{0, r4, 1}, r3] - 
   13*G[{1/2}, r3]*G[{0, r4, 1}, r3] + 14*G[{1}, -1]*G[{0, r4, 1}, r3] - 
   2*G[{-1}, r3]*G[{0, r4, r3}, -1] - 9*G[{0}, r3]*G[{0, r4, r3}, -1] + 
   3*G[{1/2}, -1]*G[{0, r4, r3}, -1] + 5*G[{1/2}, r3]*G[{0, r4, r3}, -1] - 
   2*G[{1}, -1]*G[{0, r4, r3}, -1] - 4*G[{0}, r3]*G[{0, r4, r3}, r3] - 
   2*G[{-1}, r3]*G[{0, r4, r4}, -1] - 9*G[{0}, r3]*G[{0, r4, r4}, -1] + 
   3*G[{1/2}, -1]*G[{0, r4, r4}, -1] + 5*G[{1/2}, r3]*G[{0, r4, r4}, -1] - 
   2*G[{1}, -1]*G[{0, r4, r4}, -1] - 2*G[{-1}, r3]*G[{0, r4, r4}, r3] - 
   19*G[{0}, r3]*G[{0, r4, r4}, r3] + 3*G[{1/2}, -1]*G[{0, r4, r4}, r3] + 
   9*G[{1/2}, r3]*G[{0, r4, r4}, r3] - 2*G[{1}, -1]*G[{0, r4, r4}, r3] - 
   8*G[{0}, r3]*G[{1/2, 1/2, 1}, r3] + 4*G[{0}, r3]*G[{1/2, 1/2, r3}, r3] + 
   4*G[{0}, r3]*G[{1/2, 1/2, r4}, r3] + 20*G[{-1}, r3]*G[{1/2, 1, 1}, -1] - 
   70*G[{0}, r3]*G[{1/2, 1, 1}, -1] - 30*G[{1/2}, -1]*G[{1/2, 1, 1}, -1] + 
   30*G[{1/2}, r3]*G[{1/2, 1, 1}, -1] + 20*G[{1}, -1]*G[{1/2, 1, 1}, -1] + 
   6*G[{0}, r3]*G[{1/2, 1, 1}, r3] - 6*G[{-1}, r3]*G[{1/2, 1, r3}, -1] + 
   13*G[{0}, r3]*G[{1/2, 1, r3}, -1] + 9*G[{1/2}, -1]*G[{1/2, 1, r3}, -1] - 
   5*G[{1/2}, r3]*G[{1/2, 1, r3}, -1] - 6*G[{1}, -1]*G[{1/2, 1, r3}, -1] - 
   9*G[{0}, r3]*G[{1/2, 1, r3}, r3] - 6*G[{-1}, r3]*G[{1/2, 1, r4}, -1] + 
   13*G[{0}, r3]*G[{1/2, 1, r4}, -1] + 9*G[{1/2}, -1]*G[{1/2, 1, r4}, -1] - 
   5*G[{1/2}, r3]*G[{1/2, 1, r4}, -1] - 6*G[{1}, -1]*G[{1/2, 1, r4}, -1] - 
   9*G[{0}, r3]*G[{1/2, 1, r4}, r3] - 2*G[{0}, r3]*G[{1/2, 2, 1}, r3] + 
   G[{0}, r3]*G[{1/2, 2, r3}, r3] + G[{0}, r3]*G[{1/2, 2, r4}, r3] - 
   6*G[{-1}, r3]*G[{1/2, r3, 1}, -1] + 13*G[{0}, r3]*G[{1/2, r3, 1}, -1] + 
   9*G[{1/2}, -1]*G[{1/2, r3, 1}, -1] - 5*G[{1/2}, r3]*G[{1/2, r3, 1}, -1] - 
   6*G[{1}, -1]*G[{1/2, r3, 1}, -1] + 2*G[{0}, r3]*G[{1/2, r3, 1}, r3] + 
   G[{-1}, r3]*G[{1/2, r3, r3}, -1] + (9*G[{0}, r3]*G[{1/2, r3, r3}, -1])/2 - 
   (3*G[{1/2}, -1]*G[{1/2, r3, r3}, -1])/2 - 
   (5*G[{1/2}, r3]*G[{1/2, r3, r3}, -1])/2 + 
   G[{1}, -1]*G[{1/2, r3, r3}, -1] + 2*G[{0}, r3]*G[{1/2, r3, r3}, r3] + 
   G[{-1}, r3]*G[{1/2, r3, r4}, -1] + (9*G[{0}, r3]*G[{1/2, r3, r4}, -1])/2 - 
   (3*G[{1/2}, -1]*G[{1/2, r3, r4}, -1])/2 - 
   (5*G[{1/2}, r3]*G[{1/2, r3, r4}, -1])/2 + 
   G[{1}, -1]*G[{1/2, r3, r4}, -1] + 2*G[{0}, r3]*G[{1/2, r3, r4}, r3] - 
   6*G[{-1}, r3]*G[{1/2, r4, 1}, -1] + 13*G[{0}, r3]*G[{1/2, r4, 1}, -1] + 
   9*G[{1/2}, -1]*G[{1/2, r4, 1}, -1] - 5*G[{1/2}, r3]*G[{1/2, r4, 1}, -1] - 
   6*G[{1}, -1]*G[{1/2, r4, 1}, -1] + 2*G[{0}, r3]*G[{1/2, r4, 1}, r3] + 
   G[{-1}, r3]*G[{1/2, r4, r3}, -1] + (9*G[{0}, r3]*G[{1/2, r4, r3}, -1])/2 - 
   (3*G[{1/2}, -1]*G[{1/2, r4, r3}, -1])/2 - 
   (5*G[{1/2}, r3]*G[{1/2, r4, r3}, -1])/2 + 
   G[{1}, -1]*G[{1/2, r4, r3}, -1] + 2*G[{0}, r3]*G[{1/2, r4, r3}, r3] + 
   G[{-1}, r3]*G[{1/2, r4, r4}, -1] + (9*G[{0}, r3]*G[{1/2, r4, r4}, -1])/2 - 
   (3*G[{1/2}, -1]*G[{1/2, r4, r4}, -1])/2 - 
   (5*G[{1/2}, r3]*G[{1/2, r4, r4}, -1])/2 + 
   G[{1}, -1]*G[{1/2, r4, r4}, -1] + 2*G[{0}, r3]*G[{1/2, r4, r4}, r3] - 
   16*G[{-1}, r3]*G[{1, 0, 1}, -1] + 8*G[{0}, r3]*G[{1, 0, 1}, -1] + 
   24*G[{1/2}, -1]*G[{1, 0, 1}, -1] - 16*G[{1}, -1]*G[{1, 0, 1}, -1] - 
   36*G[{-1}, r3]*G[{1, 0, 1}, r3] + 22*G[{0}, r3]*G[{1, 0, 1}, r3] + 
   54*G[{1/2}, -1]*G[{1, 0, 1}, r3] + 6*G[{1/2}, r3]*G[{1, 0, 1}, r3] - 
   36*G[{1}, -1]*G[{1, 0, 1}, r3] + 8*G[{-1}, r3]*G[{1, 0, r3}, -1] - 
   4*G[{0}, r3]*G[{1, 0, r3}, -1] - 12*G[{1/2}, -1]*G[{1, 0, r3}, -1] + 
   8*G[{1}, -1]*G[{1, 0, r3}, -1] + 18*G[{-1}, r3]*G[{1, 0, r3}, r3] - 
   11*G[{0}, r3]*G[{1, 0, r3}, r3] - 27*G[{1/2}, -1]*G[{1, 0, r3}, r3] - 
   3*G[{1/2}, r3]*G[{1, 0, r3}, r3] + 18*G[{1}, -1]*G[{1, 0, r3}, r3] + 
   8*G[{-1}, r3]*G[{1, 0, r4}, -1] - 4*G[{0}, r3]*G[{1, 0, r4}, -1] - 
   12*G[{1/2}, -1]*G[{1, 0, r4}, -1] + 8*G[{1}, -1]*G[{1, 0, r4}, -1] + 
   18*G[{-1}, r3]*G[{1, 0, r4}, r3] - 11*G[{0}, r3]*G[{1, 0, r4}, r3] - 
   27*G[{1/2}, -1]*G[{1, 0, r4}, r3] - 3*G[{1/2}, r3]*G[{1, 0, r4}, r3] + 
   18*G[{1}, -1]*G[{1, 0, r4}, r3] + 8*G[{-1}, r3]*G[{1, 1/2, 1}, -1] - 
   4*G[{0}, r3]*G[{1, 1/2, 1}, -1] - 12*G[{1/2}, -1]*G[{1, 1/2, 1}, -1] + 
   8*G[{1}, -1]*G[{1, 1/2, 1}, -1] + 4*G[{0}, r3]*G[{1, 1/2, 1}, r3] - 
   4*G[{-1}, r3]*G[{1, 1/2, r3}, -1] + 2*G[{0}, r3]*G[{1, 1/2, r3}, -1] + 
   6*G[{1/2}, -1]*G[{1, 1/2, r3}, -1] - 4*G[{1}, -1]*G[{1, 1/2, r3}, -1] - 
   2*G[{0}, r3]*G[{1, 1/2, r3}, r3] - 4*G[{-1}, r3]*G[{1, 1/2, r4}, -1] + 
   2*G[{0}, r3]*G[{1, 1/2, r4}, -1] + 6*G[{1/2}, -1]*G[{1, 1/2, r4}, -1] - 
   4*G[{1}, -1]*G[{1, 1/2, r4}, -1] - 2*G[{0}, r3]*G[{1, 1/2, r4}, r3] - 
   168*G[{-1}, r3]*G[{1, 1, 1}, r3] + 268*G[{0}, r3]*G[{1, 1, 1}, r3] + 
   252*G[{1/2}, -1]*G[{1, 1, 1}, r3] - 68*G[{1/2}, r3]*G[{1, 1, 1}, r3] - 
   168*G[{1}, -1]*G[{1, 1, 1}, r3] - 56*G[{-1}, r3]*G[{1, 1, r3}, r3] + 
   44*G[{0}, r3]*G[{1, 1, r3}, r3] + 84*G[{1/2}, -1]*G[{1, 1, r3}, r3] - 
   4*G[{1/2}, r3]*G[{1, 1, r3}, r3] - 56*G[{1}, -1]*G[{1, 1, r3}, r3] - 
   8*G[{-1}, r3]*G[{1, 2, 1}, -1] + 4*G[{0}, r3]*G[{1, 2, 1}, -1] + 
   12*G[{1/2}, -1]*G[{1, 2, 1}, -1] - 8*G[{1}, -1]*G[{1, 2, 1}, -1] - 
   4*G[{0}, r3]*G[{1, 2, 1}, r3] + 4*G[{-1}, r3]*G[{1, 2, r3}, -1] - 
   2*G[{0}, r3]*G[{1, 2, r3}, -1] - 6*G[{1/2}, -1]*G[{1, 2, r3}, -1] + 
   4*G[{1}, -1]*G[{1, 2, r3}, -1] + 2*G[{0}, r3]*G[{1, 2, r3}, r3] + 
   4*G[{-1}, r3]*G[{1, 2, r4}, -1] - 2*G[{0}, r3]*G[{1, 2, r4}, -1] - 
   6*G[{1/2}, -1]*G[{1, 2, r4}, -1] + 4*G[{1}, -1]*G[{1, 2, r4}, -1] + 
   2*G[{0}, r3]*G[{1, 2, r4}, r3] - 20*G[{-1}, r3]*G[{1, r3, 1}, r3] + 
   14*G[{0}, r3]*G[{1, r3, 1}, r3] + 30*G[{1/2}, -1]*G[{1, r3, 1}, r3] - 
   10*G[{1/2}, r3]*G[{1, r3, 1}, r3] - 20*G[{1}, -1]*G[{1, r3, 1}, r3] - 
   4*G[{-1}, r3]*G[{1, r3, r3}, r3] - 30*G[{0}, r3]*G[{1, r3, r3}, r3] + 
   6*G[{1/2}, -1]*G[{1, r3, r3}, r3] + 18*G[{1/2}, r3]*G[{1, r3, r3}, r3] - 
   4*G[{1}, -1]*G[{1, r3, r3}, r3] + 36*G[{-1}, r3]*G[{1, r4, 1}, r3] - 
   30*G[{0}, r3]*G[{1, r4, 1}, r3] - 54*G[{1/2}, -1]*G[{1, r4, 1}, r3] - 
   6*G[{1/2}, r3]*G[{1, r4, 1}, r3] + 36*G[{1}, -1]*G[{1, r4, 1}, r3] + 
   2*G[{0}, r3]*G[{2, 1/2, 1}, r3] - G[{0}, r3]*G[{2, 1/2, r3}, r3] - 
   G[{0}, r3]*G[{2, 1/2, r4}, r3] - 20*G[{-1}, r3]*G[{2, 1, 1}, -1] + 
   70*G[{0}, r3]*G[{2, 1, 1}, -1] + 30*G[{1/2}, -1]*G[{2, 1, 1}, -1] - 
   30*G[{1/2}, r3]*G[{2, 1, 1}, -1] - 20*G[{1}, -1]*G[{2, 1, 1}, -1] - 
   30*G[{0}, r3]*G[{2, 1, 1}, r3] + 6*G[{-1}, r3]*G[{2, 1, r3}, -1] - 
   13*G[{0}, r3]*G[{2, 1, r3}, -1] - 9*G[{1/2}, -1]*G[{2, 1, r3}, -1] + 
   5*G[{1/2}, r3]*G[{2, 1, r3}, -1] + 6*G[{1}, -1]*G[{2, 1, r3}, -1] + 
   9*G[{0}, r3]*G[{2, 1, r3}, r3] + 6*G[{-1}, r3]*G[{2, 1, r4}, -1] - 
   13*G[{0}, r3]*G[{2, 1, r4}, -1] - 9*G[{1/2}, -1]*G[{2, 1, r4}, -1] + 
   5*G[{1/2}, r3]*G[{2, 1, r4}, -1] + 6*G[{1}, -1]*G[{2, 1, r4}, -1] + 
   9*G[{0}, r3]*G[{2, 1, r4}, r3] + 8*G[{0}, r3]*G[{2, 2, 1}, r3] - 
   4*G[{0}, r3]*G[{2, 2, r3}, r3] - 4*G[{0}, r3]*G[{2, 2, r4}, r3] + 
   6*G[{-1}, r3]*G[{2, r3, 1}, -1] - 13*G[{0}, r3]*G[{2, r3, 1}, -1] - 
   9*G[{1/2}, -1]*G[{2, r3, 1}, -1] + 5*G[{1/2}, r3]*G[{2, r3, 1}, -1] + 
   6*G[{1}, -1]*G[{2, r3, 1}, -1] + 10*G[{0}, r3]*G[{2, r3, 1}, r3] - 
   G[{-1}, r3]*G[{2, r3, r3}, -1] - (9*G[{0}, r3]*G[{2, r3, r3}, -1])/2 + 
   (3*G[{1/2}, -1]*G[{2, r3, r3}, -1])/2 + 
   (5*G[{1/2}, r3]*G[{2, r3, r3}, -1])/2 - G[{1}, -1]*G[{2, r3, r3}, -1] - 
   2*G[{0}, r3]*G[{2, r3, r3}, r3] - G[{-1}, r3]*G[{2, r3, r4}, -1] - 
   (9*G[{0}, r3]*G[{2, r3, r4}, -1])/2 + (3*G[{1/2}, -1]*G[{2, r3, r4}, -1])/
    2 + (5*G[{1/2}, r3]*G[{2, r3, r4}, -1])/2 - 
   G[{1}, -1]*G[{2, r3, r4}, -1] - 2*G[{0}, r3]*G[{2, r3, r4}, r3] + 
   6*G[{-1}, r3]*G[{2, r4, 1}, -1] - 13*G[{0}, r3]*G[{2, r4, 1}, -1] - 
   9*G[{1/2}, -1]*G[{2, r4, 1}, -1] + 5*G[{1/2}, r3]*G[{2, r4, 1}, -1] + 
   6*G[{1}, -1]*G[{2, r4, 1}, -1] + 10*G[{0}, r3]*G[{2, r4, 1}, r3] - 
   G[{-1}, r3]*G[{2, r4, r3}, -1] - (9*G[{0}, r3]*G[{2, r4, r3}, -1])/2 + 
   (3*G[{1/2}, -1]*G[{2, r4, r3}, -1])/2 + 
   (5*G[{1/2}, r3]*G[{2, r4, r3}, -1])/2 - G[{1}, -1]*G[{2, r4, r3}, -1] - 
   2*G[{0}, r3]*G[{2, r4, r3}, r3] - G[{-1}, r3]*G[{2, r4, r4}, -1] - 
   (9*G[{0}, r3]*G[{2, r4, r4}, -1])/2 + (3*G[{1/2}, -1]*G[{2, r4, r4}, -1])/
    2 + (5*G[{1/2}, r3]*G[{2, r4, r4}, -1])/2 - 
   G[{1}, -1]*G[{2, r4, r4}, -1] - 2*G[{0}, r3]*G[{2, r4, r4}, r3] + 
   4*G[{-1}, r3]*G[{r4, 0, 1}, r3] + 30*G[{0}, r3]*G[{r4, 0, 1}, r3] - 
   6*G[{1/2}, -1]*G[{r4, 0, 1}, r3] - 18*G[{1/2}, r3]*G[{r4, 0, 1}, r3] + 
   4*G[{1}, -1]*G[{r4, 0, 1}, r3] - 2*G[{-1}, r3]*G[{r4, 0, r3}, r3] - 
   15*G[{0}, r3]*G[{r4, 0, r3}, r3] + 3*G[{1/2}, -1]*G[{r4, 0, r3}, r3] + 
   9*G[{1/2}, r3]*G[{r4, 0, r3}, r3] - 2*G[{1}, -1]*G[{r4, 0, r3}, r3] - 
   2*G[{-1}, r3]*G[{r4, 0, r4}, r3] - 15*G[{0}, r3]*G[{r4, 0, r4}, r3] + 
   3*G[{1/2}, -1]*G[{r4, 0, r4}, r3] + 9*G[{1/2}, r3]*G[{r4, 0, r4}, r3] - 
   2*G[{1}, -1]*G[{r4, 0, r4}, r3] + 56*G[{-1}, r3]*G[{r4, 1, 1}, r3] - 
   44*G[{0}, r3]*G[{r4, 1, 1}, r3] - 84*G[{1/2}, -1]*G[{r4, 1, 1}, r3] + 
   4*G[{1/2}, r3]*G[{r4, 1, 1}, r3] + 56*G[{1}, -1]*G[{r4, 1, 1}, r3] + 
   4*G[{-1}, r3]*G[{r4, 1, r3}, r3] + 30*G[{0}, r3]*G[{r4, 1, r3}, r3] - 
   6*G[{1/2}, -1]*G[{r4, 1, r3}, r3] - 18*G[{1/2}, r3]*G[{r4, 1, r3}, r3] + 
   4*G[{1}, -1]*G[{r4, 1, r3}, r3] - 4*G[{-1}, r3]*G[{r4, r4, 1}, r3] - 
   30*G[{0}, r3]*G[{r4, r4, 1}, r3] + 6*G[{1/2}, -1]*G[{r4, r4, 1}, r3] + 
   18*G[{1/2}, r3]*G[{r4, r4, 1}, r3] - 4*G[{1}, -1]*G[{r4, r4, 1}, r3] - 
   16*G[{-1, 0, 0, 1}, r3] + 8*G[{-1, 0, 0, r3}, r3] + 
   8*G[{-1, 0, 0, r4}, r3] + 4*G[{-1, 0, 1/2, 1}, r3] - 
   2*G[{-1, 0, 1/2, r3}, r3] - 2*G[{-1, 0, 1/2, r4}, r3] - 
   16*G[{-1, 0, 1, 1}, r3] - 4*G[{-1, 0, 2, 1}, r3] + 
   2*G[{-1, 0, 2, r3}, r3] + 2*G[{-1, 0, 2, r4}, r3] + 
   8*G[{-1, 0, r3, 1}, r3] + 8*G[{-1, 0, r4, 1}, r3] + 
   4*G[{-1, 1/2, 0, 1}, r3] - 2*G[{-1, 1/2, 0, r3}, r3] - 
   2*G[{-1, 1/2, 0, r4}, r3] + 8*G[{-1, 1/2, 1, 1}, r3] - 
   4*G[{-1, 1/2, r3, 1}, r3] - 4*G[{-1, 1/2, r4, 1}, r3] - 
   4*G[{-1, 2, 0, 1}, r3] + 2*G[{-1, 2, 0, r3}, r3] + 
   2*G[{-1, 2, 0, r4}, r3] - 8*G[{-1, 2, 1, 1}, r3] + 
   4*G[{-1, 2, r3, 1}, r3] + 4*G[{-1, 2, r4, 1}, r3] - 
   8*G[{0, -1, 0, 1}, -1] - 8*G[{0, -1, 0, 1}, r3] + 
   4*G[{0, -1, 0, r3}, -1] + 4*G[{0, -1, 0, r3}, r3] + 
   4*G[{0, -1, 0, r4}, -1] + 4*G[{0, -1, 0, r4}, r3] + 
   4*G[{0, -1, 1/2, 1}, r3] - 2*G[{0, -1, 1/2, r3}, r3] - 
   2*G[{0, -1, 1/2, r4}, r3] - 16*G[{0, -1, 1, 1}, -1] - 
   4*G[{0, -1, 2, 1}, r3] + 2*G[{0, -1, 2, r3}, r3] + 
   2*G[{0, -1, 2, r4}, r3] + 8*G[{0, -1, r3, 1}, -1] + 
   8*G[{0, -1, r4, 1}, -1] - 16*G[{0, 0, -1, 1}, -1] + 
   8*G[{0, 0, -1, r3}, -1] + 8*G[{0, 0, -1, r4}, -1] - 
   24*G[{0, 0, 0, 1}, -1] + 24*G[{0, 0, 0, 1}, r3] + 
   12*G[{0, 0, 0, r3}, -1] - 12*G[{0, 0, 0, r3}, r3] + 
   12*G[{0, 0, 0, r4}, -1] - 12*G[{0, 0, 0, r4}, r3] + 
   24*G[{0, 0, 1/2, 1}, -1] - 24*G[{0, 0, 1/2, 1}, r3] - 
   12*G[{0, 0, 1/2, r3}, -1] + 12*G[{0, 0, 1/2, r3}, r3] - 
   12*G[{0, 0, 1/2, r4}, -1] + 12*G[{0, 0, 1/2, r4}, r3] - 
   16*G[{0, 0, 1, -1}, -1] - 76*G[{0, 0, 1, 1}, -1] + 
   76*G[{0, 0, 1, 1}, r3] + 30*G[{0, 0, 1, r3}, -1] - 
   30*G[{0, 0, 1, r3}, r3] + 30*G[{0, 0, 1, r4}, -1] - 
   30*G[{0, 0, 1, r4}, r3] + 12*G[{0, 0, 2, 1}, -1] - 
   12*G[{0, 0, 2, 1}, r3] - 6*G[{0, 0, 2, r3}, -1] + 6*G[{0, 0, 2, r3}, r3] - 
   6*G[{0, 0, 2, r4}, -1] + 6*G[{0, 0, 2, r4}, r3] + 
   8*G[{0, 0, r3, -1}, -1] + 24*G[{0, 0, r3, 1}, -1] - 
   24*G[{0, 0, r3, 1}, r3] - 8*G[{0, 0, r3, r3}, -1] + 
   8*G[{0, 0, r3, r3}, r3] - 8*G[{0, 0, r3, r4}, -1] + 
   8*G[{0, 0, r3, r4}, r3] + 8*G[{0, 0, r4, -1}, -1] + 
   24*G[{0, 0, r4, 1}, -1] - 24*G[{0, 0, r4, 1}, r3] - 
   8*G[{0, 0, r4, r3}, -1] + 8*G[{0, 0, r4, r3}, r3] - 
   8*G[{0, 0, r4, r4}, -1] + 8*G[{0, 0, r4, r4}, r3] + 
   4*G[{0, 1/2, -1, 1}, -1] - 2*G[{0, 1/2, -1, r3}, -1] - 
   2*G[{0, 1/2, -1, r4}, -1] + 18*G[{0, 1/2, 0, 1}, -1] - 
   18*G[{0, 1/2, 0, 1}, r3] - 9*G[{0, 1/2, 0, r3}, -1] + 
   9*G[{0, 1/2, 0, r3}, r3] - 9*G[{0, 1/2, 0, r4}, -1] + 
   9*G[{0, 1/2, 0, r4}, r3] - 8*G[{0, 1/2, 1/2, 1}, -1] + 
   8*G[{0, 1/2, 1/2, 1}, r3] + 4*G[{0, 1/2, 1/2, r3}, -1] - 
   4*G[{0, 1/2, 1/2, r3}, r3] + 4*G[{0, 1/2, 1/2, r4}, -1] - 
   4*G[{0, 1/2, 1/2, r4}, r3] + 4*G[{0, 1/2, 1, -1}, -1] + 
   42*G[{0, 1/2, 1, 1}, -1] - 42*G[{0, 1/2, 1, 1}, r3] - 
   9*G[{0, 1/2, 1, r3}, -1] + 9*G[{0, 1/2, 1, r3}, r3] - 
   9*G[{0, 1/2, 1, r4}, -1] + 9*G[{0, 1/2, 1, r4}, r3] - 
   2*G[{0, 1/2, 2, 1}, -1] + 2*G[{0, 1/2, 2, 1}, r3] + 
   G[{0, 1/2, 2, r3}, -1] - G[{0, 1/2, 2, r3}, r3] + G[{0, 1/2, 2, r4}, -1] - 
   G[{0, 1/2, 2, r4}, r3] - 2*G[{0, 1/2, r3, -1}, -1] - 
   16*G[{0, 1/2, r3, 1}, -1] + 16*G[{0, 1/2, r3, 1}, r3] + 
   2*G[{0, 1/2, r3, r3}, -1] - 2*G[{0, 1/2, r3, r3}, r3] + 
   2*G[{0, 1/2, r3, r4}, -1] - 2*G[{0, 1/2, r3, r4}, r3] - 
   2*G[{0, 1/2, r4, -1}, -1] - 16*G[{0, 1/2, r4, 1}, -1] + 
   16*G[{0, 1/2, r4, 1}, r3] + 2*G[{0, 1/2, r4, r3}, -1] - 
   2*G[{0, 1/2, r4, r3}, r3] + 2*G[{0, 1/2, r4, r4}, -1] - 
   2*G[{0, 1/2, r4, r4}, r3] - 16*G[{0, 1, -1, 1}, -1] - 
   38*G[{0, 1, 0, 1}, -1] + 38*G[{0, 1, 0, 1}, r3] + 
   19*G[{0, 1, 0, r3}, -1] - 19*G[{0, 1, 0, r3}, r3] + 
   19*G[{0, 1, 0, r4}, -1] - 19*G[{0, 1, 0, r4}, r3] + 
   4*G[{0, 1, 1/2, 1}, -1] - 4*G[{0, 1, 1/2, 1}, r3] - 
   2*G[{0, 1, 1/2, r3}, -1] + 2*G[{0, 1, 1/2, r3}, r3] - 
   2*G[{0, 1, 1/2, r4}, -1] + 2*G[{0, 1, 1/2, r4}, r3] - 
   16*G[{0, 1, 1, -1}, -1] - 60*G[{0, 1, 1, 1}, -1] + 
   60*G[{0, 1, 1, 1}, r3] - 4*G[{0, 1, 2, 1}, -1] + 4*G[{0, 1, 2, 1}, r3] + 
   2*G[{0, 1, 2, r3}, -1] - 2*G[{0, 1, 2, r3}, r3] + 2*G[{0, 1, 2, r4}, -1] - 
   2*G[{0, 1, 2, r4}, r3] + 30*G[{0, 1, r3, 1}, -1] - 
   30*G[{0, 1, r3, 1}, r3] + 30*G[{0, 1, r4, 1}, -1] - 
   30*G[{0, 1, r4, 1}, r3] - 4*G[{0, 2, -1, 1}, -1] + 
   2*G[{0, 2, -1, r3}, -1] + 2*G[{0, 2, -1, r4}, -1] + 
   12*G[{0, 2, 0, 1}, -1] - 12*G[{0, 2, 0, 1}, r3] - 6*G[{0, 2, 0, r3}, -1] + 
   6*G[{0, 2, 0, r3}, r3] - 6*G[{0, 2, 0, r4}, -1] + 6*G[{0, 2, 0, r4}, r3] + 
   2*G[{0, 2, 1/2, 1}, -1] - 2*G[{0, 2, 1/2, 1}, r3] - 
   G[{0, 2, 1/2, r3}, -1] + G[{0, 2, 1/2, r3}, r3] - G[{0, 2, 1/2, r4}, -1] + 
   G[{0, 2, 1/2, r4}, r3] - 4*G[{0, 2, 1, -1}, -1] - 6*G[{0, 2, 1, 1}, -1] + 
   6*G[{0, 2, 1, 1}, r3] + 9*G[{0, 2, 1, r3}, -1] - 9*G[{0, 2, 1, r3}, r3] + 
   9*G[{0, 2, 1, r4}, -1] - 9*G[{0, 2, 1, r4}, r3] + 8*G[{0, 2, 2, 1}, -1] - 
   8*G[{0, 2, 2, 1}, r3] - 4*G[{0, 2, 2, r3}, -1] + 4*G[{0, 2, 2, r3}, r3] - 
   4*G[{0, 2, 2, r4}, -1] + 4*G[{0, 2, 2, r4}, r3] + 
   2*G[{0, 2, r3, -1}, -1] - 2*G[{0, 2, r3, 1}, -1] + 
   2*G[{0, 2, r3, 1}, r3] - 2*G[{0, 2, r3, r3}, -1] + 
   2*G[{0, 2, r3, r3}, r3] - 2*G[{0, 2, r3, r4}, -1] + 
   2*G[{0, 2, r3, r4}, r3] + 2*G[{0, 2, r4, -1}, -1] - 
   2*G[{0, 2, r4, 1}, -1] + 2*G[{0, 2, r4, 1}, r3] - 
   2*G[{0, 2, r4, r3}, -1] + 2*G[{0, 2, r4, r3}, r3] - 
   2*G[{0, 2, r4, r4}, -1] + 2*G[{0, 2, r4, r4}, r3] + 
   8*G[{0, r3, -1, 1}, -1] + 8*G[{0, r3, 0, 1}, -1] - 
   8*G[{0, r3, 0, 1}, r3] - 4*G[{0, r3, 0, r3}, -1] + 
   4*G[{0, r3, 0, r3}, r3] - 4*G[{0, r3, 0, r4}, -1] + 
   4*G[{0, r3, 0, r4}, r3] + 8*G[{0, r3, 1, -1}, -1] + 
   16*G[{0, r3, 1, 1}, -1] - 16*G[{0, r3, 1, 1}, r3] - 
   8*G[{0, r3, r3, 1}, -1] + 8*G[{0, r3, r3, 1}, r3] - 
   8*G[{0, r3, r4, 1}, -1] + 8*G[{0, r3, r4, 1}, r3] + 
   8*G[{0, r4, -1, 1}, -1] + 8*G[{0, r4, 0, 1}, -1] - 
   8*G[{0, r4, 0, 1}, r3] - 4*G[{0, r4, 0, r3}, -1] + 
   4*G[{0, r4, 0, r3}, r3] - 4*G[{0, r4, 0, r4}, -1] + 
   4*G[{0, r4, 0, r4}, r3] + 8*G[{0, r4, 1, -1}, -1] + 
   16*G[{0, r4, 1, 1}, -1] - 16*G[{0, r4, 1, 1}, r3] - 
   8*G[{0, r4, r3, 1}, -1] + 8*G[{0, r4, r3, 1}, r3] - 
   8*G[{0, r4, r4, 1}, -1] + 8*G[{0, r4, r4, 1}, r3] + 
   4*G[{1/2, -1, 0, 1}, -1] - 2*G[{1/2, -1, 0, r3}, -1] - 
   2*G[{1/2, -1, 0, r4}, -1] + 8*G[{1/2, -1, 1, 1}, -1] - 
   4*G[{1/2, -1, r3, 1}, -1] - 4*G[{1/2, -1, r4, 1}, -1] + 
   4*G[{1/2, 0, -1, 1}, -1] - 2*G[{1/2, 0, -1, r3}, -1] - 
   2*G[{1/2, 0, -1, r4}, -1] + 12*G[{1/2, 0, 0, 1}, -1] - 
   12*G[{1/2, 0, 0, 1}, r3] - 6*G[{1/2, 0, 0, r3}, -1] + 
   6*G[{1/2, 0, 0, r3}, r3] - 6*G[{1/2, 0, 0, r4}, -1] + 
   6*G[{1/2, 0, 0, r4}, r3] - 8*G[{1/2, 0, 1/2, 1}, -1] + 
   8*G[{1/2, 0, 1/2, 1}, r3] + 4*G[{1/2, 0, 1/2, r3}, -1] - 
   4*G[{1/2, 0, 1/2, r3}, r3] + 4*G[{1/2, 0, 1/2, r4}, -1] - 
   4*G[{1/2, 0, 1/2, r4}, r3] + 4*G[{1/2, 0, 1, -1}, -1] + 
   30*G[{1/2, 0, 1, 1}, -1] - 30*G[{1/2, 0, 1, 1}, r3] - 
   9*G[{1/2, 0, 1, r3}, -1] + 9*G[{1/2, 0, 1, r3}, r3] - 
   9*G[{1/2, 0, 1, r4}, -1] + 9*G[{1/2, 0, 1, r4}, r3] - 
   2*G[{1/2, 0, 2, 1}, -1] + 2*G[{1/2, 0, 2, 1}, r3] + 
   G[{1/2, 0, 2, r3}, -1] - G[{1/2, 0, 2, r3}, r3] + G[{1/2, 0, 2, r4}, -1] - 
   G[{1/2, 0, 2, r4}, r3] - 2*G[{1/2, 0, r3, -1}, -1] - 
   10*G[{1/2, 0, r3, 1}, -1] + 10*G[{1/2, 0, r3, 1}, r3] + 
   2*G[{1/2, 0, r3, r3}, -1] - 2*G[{1/2, 0, r3, r3}, r3] + 
   2*G[{1/2, 0, r3, r4}, -1] - 2*G[{1/2, 0, r3, r4}, r3] - 
   2*G[{1/2, 0, r4, -1}, -1] - 10*G[{1/2, 0, r4, 1}, -1] + 
   10*G[{1/2, 0, r4, 1}, r3] + 2*G[{1/2, 0, r4, r3}, -1] - 
   2*G[{1/2, 0, r4, r3}, r3] + 2*G[{1/2, 0, r4, r4}, -1] - 
   2*G[{1/2, 0, r4, r4}, r3] - 8*G[{1/2, 1/2, 0, 1}, -1] + 
   8*G[{1/2, 1/2, 0, 1}, r3] + 4*G[{1/2, 1/2, 0, r3}, -1] - 
   4*G[{1/2, 1/2, 0, r3}, r3] + 4*G[{1/2, 1/2, 0, r4}, -1] - 
   4*G[{1/2, 1/2, 0, r4}, r3] - 16*G[{1/2, 1/2, 1, 1}, -1] + 
   16*G[{1/2, 1/2, 1, 1}, r3] + 8*G[{1/2, 1/2, r3, 1}, -1] - 
   8*G[{1/2, 1/2, r3, 1}, r3] + 8*G[{1/2, 1/2, r4, 1}, -1] - 
   8*G[{1/2, 1/2, r4, 1}, r3] + 8*G[{1/2, 1, -1, 1}, -1] + 
   18*G[{1/2, 1, 0, 1}, -1] - 18*G[{1/2, 1, 0, 1}, r3] - 
   9*G[{1/2, 1, 0, r3}, -1] + 9*G[{1/2, 1, 0, r3}, r3] - 
   9*G[{1/2, 1, 0, r4}, -1] + 9*G[{1/2, 1, 0, r4}, r3] + 
   8*G[{1/2, 1, 1, -1}, -1] + 36*G[{1/2, 1, 1, 1}, -1] - 
   36*G[{1/2, 1, 1, 1}, r3] - 18*G[{1/2, 1, r3, 1}, -1] + 
   18*G[{1/2, 1, r3, 1}, r3] - 18*G[{1/2, 1, r4, 1}, -1] + 
   18*G[{1/2, 1, r4, 1}, r3] - 2*G[{1/2, 2, 0, 1}, -1] + 
   2*G[{1/2, 2, 0, 1}, r3] + G[{1/2, 2, 0, r3}, -1] - 
   G[{1/2, 2, 0, r3}, r3] + G[{1/2, 2, 0, r4}, -1] - G[{1/2, 2, 0, r4}, r3] - 
   4*G[{1/2, 2, 1, 1}, -1] + 4*G[{1/2, 2, 1, 1}, r3] + 
   2*G[{1/2, 2, r3, 1}, -1] - 2*G[{1/2, 2, r3, 1}, r3] + 
   2*G[{1/2, 2, r4, 1}, -1] - 2*G[{1/2, 2, r4, 1}, r3] - 
   4*G[{1/2, r3, -1, 1}, -1] - 4*G[{1/2, r3, 0, 1}, -1] + 
   4*G[{1/2, r3, 0, 1}, r3] + 2*G[{1/2, r3, 0, r3}, -1] - 
   2*G[{1/2, r3, 0, r3}, r3] + 2*G[{1/2, r3, 0, r4}, -1] - 
   2*G[{1/2, r3, 0, r4}, r3] - 4*G[{1/2, r3, 1, -1}, -1] - 
   8*G[{1/2, r3, 1, 1}, -1] + 8*G[{1/2, r3, 1, 1}, r3] + 
   4*G[{1/2, r3, r3, 1}, -1] - 4*G[{1/2, r3, r3, 1}, r3] + 
   4*G[{1/2, r3, r4, 1}, -1] - 4*G[{1/2, r3, r4, 1}, r3] - 
   4*G[{1/2, r4, -1, 1}, -1] - 4*G[{1/2, r4, 0, 1}, -1] + 
   4*G[{1/2, r4, 0, 1}, r3] + 2*G[{1/2, r4, 0, r3}, -1] - 
   2*G[{1/2, r4, 0, r3}, r3] + 2*G[{1/2, r4, 0, r4}, -1] - 
   2*G[{1/2, r4, 0, r4}, r3] - 4*G[{1/2, r4, 1, -1}, -1] - 
   8*G[{1/2, r4, 1, 1}, -1] + 8*G[{1/2, r4, 1, 1}, r3] + 
   4*G[{1/2, r4, r3, 1}, -1] - 4*G[{1/2, r4, r3, 1}, r3] + 
   4*G[{1/2, r4, r4, 1}, -1] - 4*G[{1/2, r4, r4, 1}, r3] - 
   16*G[{1, 0, 0, 1}, -1] + 16*G[{1, 0, 0, 1}, r3] + 8*G[{1, 0, 0, r3}, -1] - 
   8*G[{1, 0, 0, r3}, r3] + 8*G[{1, 0, 0, r4}, -1] - 8*G[{1, 0, 0, r4}, r3] + 
   4*G[{1, 0, 1/2, 1}, -1] - 4*G[{1, 0, 1/2, 1}, r3] - 
   2*G[{1, 0, 1/2, r3}, -1] + 2*G[{1, 0, 1/2, r3}, r3] - 
   2*G[{1, 0, 1/2, r4}, -1] + 2*G[{1, 0, 1/2, r4}, r3] - 
   16*G[{1, 0, 1, 1}, -1] + 16*G[{1, 0, 1, 1}, r3] - 4*G[{1, 0, 2, 1}, -1] + 
   4*G[{1, 0, 2, 1}, r3] + 2*G[{1, 0, 2, r3}, -1] - 2*G[{1, 0, 2, r3}, r3] + 
   2*G[{1, 0, 2, r4}, -1] - 2*G[{1, 0, 2, r4}, r3] + 8*G[{1, 0, r3, 1}, -1] - 
   8*G[{1, 0, r3, 1}, r3] + 8*G[{1, 0, r4, 1}, -1] - 8*G[{1, 0, r4, 1}, r3] + 
   4*G[{1, 1/2, 0, 1}, -1] - 4*G[{1, 1/2, 0, 1}, r3] - 
   2*G[{1, 1/2, 0, r3}, -1] + 2*G[{1, 1/2, 0, r3}, r3] - 
   2*G[{1, 1/2, 0, r4}, -1] + 2*G[{1, 1/2, 0, r4}, r3] + 
   8*G[{1, 1/2, 1, 1}, -1] - 8*G[{1, 1/2, 1, 1}, r3] - 
   4*G[{1, 1/2, r3, 1}, -1] + 4*G[{1, 1/2, r3, 1}, r3] - 
   4*G[{1, 1/2, r4, 1}, -1] + 4*G[{1, 1/2, r4, 1}, r3] - 
   4*G[{1, 2, 0, 1}, -1] + 4*G[{1, 2, 0, 1}, r3] + 2*G[{1, 2, 0, r3}, -1] - 
   2*G[{1, 2, 0, r3}, r3] + 2*G[{1, 2, 0, r4}, -1] - 2*G[{1, 2, 0, r4}, r3] - 
   8*G[{1, 2, 1, 1}, -1] + 8*G[{1, 2, 1, 1}, r3] + 4*G[{1, 2, r3, 1}, -1] - 
   4*G[{1, 2, r3, 1}, r3] + 4*G[{1, 2, r4, 1}, -1] - 4*G[{1, 2, r4, 1}, r3] - 
   4*G[{2, -1, 0, 1}, -1] + 2*G[{2, -1, 0, r3}, -1] + 
   2*G[{2, -1, 0, r4}, -1] - 8*G[{2, -1, 1, 1}, -1] + 
   4*G[{2, -1, r3, 1}, -1] + 4*G[{2, -1, r4, 1}, -1] - 
   4*G[{2, 0, -1, 1}, -1] + 2*G[{2, 0, -1, r3}, -1] + 
   2*G[{2, 0, -1, r4}, -1] + 12*G[{2, 0, 0, 1}, -1] - 
   12*G[{2, 0, 0, 1}, r3] - 6*G[{2, 0, 0, r3}, -1] + 6*G[{2, 0, 0, r3}, r3] - 
   6*G[{2, 0, 0, r4}, -1] + 6*G[{2, 0, 0, r4}, r3] + 
   2*G[{2, 0, 1/2, 1}, -1] - 2*G[{2, 0, 1/2, 1}, r3] - 
   G[{2, 0, 1/2, r3}, -1] + G[{2, 0, 1/2, r3}, r3] - G[{2, 0, 1/2, r4}, -1] + 
   G[{2, 0, 1/2, r4}, r3] - 4*G[{2, 0, 1, -1}, -1] - 6*G[{2, 0, 1, 1}, -1] + 
   6*G[{2, 0, 1, 1}, r3] + 9*G[{2, 0, 1, r3}, -1] - 9*G[{2, 0, 1, r3}, r3] + 
   9*G[{2, 0, 1, r4}, -1] - 9*G[{2, 0, 1, r4}, r3] + 8*G[{2, 0, 2, 1}, -1] - 
   8*G[{2, 0, 2, 1}, r3] - 4*G[{2, 0, 2, r3}, -1] + 4*G[{2, 0, 2, r3}, r3] - 
   4*G[{2, 0, 2, r4}, -1] + 4*G[{2, 0, 2, r4}, r3] + 
   2*G[{2, 0, r3, -1}, -1] - 2*G[{2, 0, r3, 1}, -1] + 
   2*G[{2, 0, r3, 1}, r3] - 2*G[{2, 0, r3, r3}, -1] + 
   2*G[{2, 0, r3, r3}, r3] - 2*G[{2, 0, r3, r4}, -1] + 
   2*G[{2, 0, r3, r4}, r3] + 2*G[{2, 0, r4, -1}, -1] - 
   2*G[{2, 0, r4, 1}, -1] + 2*G[{2, 0, r4, 1}, r3] - 
   2*G[{2, 0, r4, r3}, -1] + 2*G[{2, 0, r4, r3}, r3] - 
   2*G[{2, 0, r4, r4}, -1] + 2*G[{2, 0, r4, r4}, r3] + 
   2*G[{2, 1/2, 0, 1}, -1] - 2*G[{2, 1/2, 0, 1}, r3] - 
   G[{2, 1/2, 0, r3}, -1] + G[{2, 1/2, 0, r3}, r3] - G[{2, 1/2, 0, r4}, -1] + 
   G[{2, 1/2, 0, r4}, r3] + 4*G[{2, 1/2, 1, 1}, -1] - 
   4*G[{2, 1/2, 1, 1}, r3] - 2*G[{2, 1/2, r3, 1}, -1] + 
   2*G[{2, 1/2, r3, 1}, r3] - 2*G[{2, 1/2, r4, 1}, -1] + 
   2*G[{2, 1/2, r4, 1}, r3] - 8*G[{2, 1, -1, 1}, -1] - 
   18*G[{2, 1, 0, 1}, -1] + 18*G[{2, 1, 0, 1}, r3] + 9*G[{2, 1, 0, r3}, -1] - 
   9*G[{2, 1, 0, r3}, r3] + 9*G[{2, 1, 0, r4}, -1] - 9*G[{2, 1, 0, r4}, r3] - 
   8*G[{2, 1, 1, -1}, -1] - 36*G[{2, 1, 1, 1}, -1] + 36*G[{2, 1, 1, 1}, r3] + 
   18*G[{2, 1, r3, 1}, -1] - 18*G[{2, 1, r3, 1}, r3] + 
   18*G[{2, 1, r4, 1}, -1] - 18*G[{2, 1, r4, 1}, r3] + 
   8*G[{2, 2, 0, 1}, -1] - 8*G[{2, 2, 0, 1}, r3] - 4*G[{2, 2, 0, r3}, -1] + 
   4*G[{2, 2, 0, r3}, r3] - 4*G[{2, 2, 0, r4}, -1] + 4*G[{2, 2, 0, r4}, r3] + 
   16*G[{2, 2, 1, 1}, -1] - 16*G[{2, 2, 1, 1}, r3] - 8*G[{2, 2, r3, 1}, -1] + 
   8*G[{2, 2, r3, 1}, r3] - 8*G[{2, 2, r4, 1}, -1] + 8*G[{2, 2, r4, 1}, r3] + 
   4*G[{2, r3, -1, 1}, -1] + 4*G[{2, r3, 0, 1}, -1] - 
   4*G[{2, r3, 0, 1}, r3] - 2*G[{2, r3, 0, r3}, -1] + 
   2*G[{2, r3, 0, r3}, r3] - 2*G[{2, r3, 0, r4}, -1] + 
   2*G[{2, r3, 0, r4}, r3] + 4*G[{2, r3, 1, -1}, -1] + 
   8*G[{2, r3, 1, 1}, -1] - 8*G[{2, r3, 1, 1}, r3] - 
   4*G[{2, r3, r3, 1}, -1] + 4*G[{2, r3, r3, 1}, r3] - 
   4*G[{2, r3, r4, 1}, -1] + 4*G[{2, r3, r4, 1}, r3] + 
   4*G[{2, r4, -1, 1}, -1] + 4*G[{2, r4, 0, 1}, -1] - 
   4*G[{2, r4, 0, 1}, r3] - 2*G[{2, r4, 0, r3}, -1] + 
   2*G[{2, r4, 0, r3}, r3] - 2*G[{2, r4, 0, r4}, -1] + 
   2*G[{2, r4, 0, r4}, r3] + 4*G[{2, r4, 1, -1}, -1] + 
   8*G[{2, r4, 1, 1}, -1] - 8*G[{2, r4, 1, 1}, r3] - 
   4*G[{2, r4, r3, 1}, -1] + 4*G[{2, r4, r3, 1}, r3] - 
   4*G[{2, r4, r4, 1}, -1] + 4*G[{2, r4, r4, 1}, r3] - 
   7*G[{-1}, r3]*Zeta[3] + 5*G[{0}, r3]*Zeta[3] + 
   (21*G[{1/2}, -1]*Zeta[3])/2 + (7*G[{1/2}, r3]*Zeta[3])/2 - 
   7*G[{1}, -1]*Zeta[3]}

